A handbook of holographic 4-point functions

We present a comprehensive discussion of tree-level holographic $4$-point functions of scalar operators in momentum space. We show that each individual Witten diagram satisfies the conformal Ward identities on its own and is thus a valid conformal correlator. When the $\beta = \Delta - d/2$ are half-integral, with $\Delta$ the dimensions of the operators and $d$ the spacetime dimension, the Witten diagrams can be evaluated in closed form and we present explicit formulae for the case $d=3$ and $\Delta=2,3$. These correlators require renormalization, which we carry out explicitly, and lead to new conformal anomalies and beta functions. Correlators of operators of different dimension may be linked via weight-shifting operators, which allow new correlators to be generated from given `seed' correlators. We present a new derivation of weight-shifting operators in momentum space and uncover several subtleties associated with their use: such operators map exchange diagrams to a linear combination of exchange and contact diagrams, and special care must be taken when renormalization is required.

==> anc/BetaScheme.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 9.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[    227037,       6128]
NotebookOptionsPosition[    210582,       5891]
NotebookOutlinePosition[    211062,       5909]
CellTagsIndexPosition[    211019,       5906]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Head", "Section",
 CellChangeTimes->{{3.8517647280872397`*^9, 
  3.8517647287903585`*^9}},ExpressionUUID->"ae9a2adc-21ed-4e6d-940c-\
b9b470ec5c73"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.8517640954964085`*^9, 3.8517641012716722`*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"9e8d0911-a88e-4e72-b81c-33d8439c6474"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"$HypExpPath", "=", 
   RowBox[{"ToFileName", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"Directory", "[", "]"}], "}"}], ",", " ", "\"\<HypExp\>\""}], 
    "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"$HPLPath", "=", "$HypExpPath"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"Not", "[", 
     RowBox[{"MemberQ", "[", 
      RowBox[{"$Path", ",", "$HypExpPath"}], "]"}], "]"}], ",", 
    RowBox[{"$Path", "=", 
     RowBox[{"Flatten", "[", 
      RowBox[{"{", 
       RowBox[{"$Path", ",", "$HypExpPath"}], "}"}], "]"}]}]}], "]"}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.8517640913951335`*^9, 3.8517641214639807`*^9}, {
  3.851764156045539*^9, 3.8517641609682593`*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"d73654f4-e75c-4de8-92e6-3f58343fbadc"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Get", "[", 
  RowBox[{"ToFileName", "[", 
   RowBox[{"$HypExpPath", ",", "\"\<HypExp.m\>\""}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.820660132734391*^9, 3.820660164995335*^9}, {
  3.851764178978264*^9, 3.851764188783392*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"a77fcebf-c6d1-4a4e-b3e3-844809f70338"],

Cell[CellGroupData[{

Cell[BoxData["\<\"*-*-*-*-*-* HPL 2.0 *-*-*-*-*-*\\n\\nAuthor: Daniel Maitre, \
University of Zurich\"\>"], "Print",
 CellChangeTimes->{{3.851764192375596*^9, 3.8517642096760244`*^9}, 
   3.8517643787125406`*^9, 3.8517646324380207`*^9, 3.8519350801555443`*^9, 
   3.852877466229125*^9, 3.8528799311082177`*^9, 3.8788908430315895`*^9, 
   3.8788921315053444`*^9},
 CellLabel->
  "During evaluation of \
In[5]:=",ExpressionUUID->"4eb5bdfe-2d4d-4c1c-9a63-71c1538c239e"],

Cell[BoxData["\<\"Rules for minimal set loaded for weights: 2, 3, 4, 5, \
6.\"\>"], "Print",
 CellChangeTimes->{{3.851764192375596*^9, 3.8517642096760244`*^9}, 
   3.8517643787125406`*^9, 3.8517646324380207`*^9, 3.8519350801555443`*^9, 
   3.852877466229125*^9, 3.8528799311082177`*^9, 3.8788908430315895`*^9, 
   3.8788921317392282`*^9},
 CellLabel->
  "During evaluation of \
In[5]:=",ExpressionUUID->"ab0a1e40-0cb5-4d8d-8649-ca761d028bd5"],

Cell[BoxData["\<\"Rules for minimal set for + - weights loaded for weights: \
2, 3, 4, 5, 6.\"\>"], "Print",
 CellChangeTimes->{{3.851764192375596*^9, 3.8517642096760244`*^9}, 
   3.8517643787125406`*^9, 3.8517646324380207`*^9, 3.8519350801555443`*^9, 
   3.852877466229125*^9, 3.8528799311082177`*^9, 3.8788908430315895`*^9, 
   3.8788921324043674`*^9},
 CellLabel->
  "During evaluation of \
In[5]:=",ExpressionUUID->"e2683d38-57b4-4faa-b134-47923df20c2a"],

Cell[BoxData["\<\"Table of MZVs loaded up to weight 6\"\>"], "Print",
 CellChangeTimes->{{3.851764192375596*^9, 3.8517642096760244`*^9}, 
   3.8517643787125406`*^9, 3.8517646324380207`*^9, 3.8519350801555443`*^9, 
   3.852877466229125*^9, 3.8528799311082177`*^9, 3.8788908430315895`*^9, 
   3.878892132470188*^9},
 CellLabel->
  "During evaluation of \
In[5]:=",ExpressionUUID->"68eee3fd-49a9-4525-a6df-449f0916bc1a"],

Cell[BoxData["\<\"Table of values at I loaded up to weight 6\"\>"], "Print",
 CellChangeTimes->{{3.851764192375596*^9, 3.8517642096760244`*^9}, 
   3.8517643787125406`*^9, 3.8517646324380207`*^9, 3.8519350801555443`*^9, 
   3.852877466229125*^9, 3.8528799311082177`*^9, 3.8788908430315895`*^9, 
   3.8788921334058022`*^9},
 CellLabel->
  "During evaluation of \
In[5]:=",ExpressionUUID->"8c1b529d-9d18-4244-a5d1-26f67fa993a0"],

Cell[BoxData["\<\"$HPLFunctions gives a list of the functions of the package.\
\\n$HPLOptions gives a list of the options of the package.\"\>"], "Print",
 CellChangeTimes->{{3.851764192375596*^9, 3.8517642096760244`*^9}, 
   3.8517643787125406`*^9, 3.8517646324380207`*^9, 3.8519350801555443`*^9, 
   3.852877466229125*^9, 3.8528799311082177`*^9, 3.8788908430315895`*^9, 
   3.878892133412778*^9},
 CellLabel->
  "During evaluation of \
In[5]:=",ExpressionUUID->"4425be7f-59b1-49c0-a863-f033df12361d"],

Cell[BoxData["\<\"More info in hep-ph/0507152, hep-ph/0703052 and at \\n \
http://krone.physik.unizh.ch/~maitreda/HPL/\"\>"], "Print",
 CellChangeTimes->{{3.851764192375596*^9, 3.8517642096760244`*^9}, 
   3.8517643787125406`*^9, 3.8517646324380207`*^9, 3.8519350801555443`*^9, 
   3.852877466229125*^9, 3.8528799311082177`*^9, 3.8788908430315895`*^9, 
   3.878892133416767*^9},
 CellLabel->
  "During evaluation of \
In[5]:=",ExpressionUUID->"969363b0-2bf7-4bf3-b077-b97d58cc8aa3"],

Cell[BoxData["\<\"***********************************\\n***********  HypExp \
2.0  ************\\n***********************************\\nAuthors:\\n Tobias \
Huber:  RWTH Aachen,\\n\\nDaniel Maitre: SLAC, University of \
Zurich.\\n\"\>"], "Print",
 CellChangeTimes->{{3.851764192375596*^9, 3.8517642096760244`*^9}, 
   3.8517643787125406`*^9, 3.8517646324380207`*^9, 3.8519350801555443`*^9, 
   3.852877466229125*^9, 3.8528799311082177`*^9, 3.8788908430315895`*^9, 
   3.8788921334187613`*^9},
 CellLabel->
  "During evaluation of \
In[5]:=",ExpressionUUID->"3ffdf71d-4a3d-430a-a8c1-f069c888aca8"]
}, Open  ]],

Cell[BoxData[
 TemplateBox[{
  "SetDelayed", "write", 
   "\"Tag \\!\\(\\*RowBox[{\\\"HypergeometricPFQ\\\"}]\\) in \
\\!\\(\\*RowBox[{\\\"HypergeometricPFQ\\\", \\\"[\\\", \
RowBox[{RowBox[{\\\"mm1\\\", \\\":\\\", RowBox[{\\\"{\\\", \
RowBox[{\\\"___\\\", \\\",\\\", RowBox[{\\\"SeriesData\\\", \\\"[\\\", \
RowBox[{\\\"\[Epsilon]_\\\", \\\",\\\", \\\"0\\\", \\\",\\\", \\\"_\\\", \
\\\",\\\", RowBox[{\\\"m\\\", \\\":\\\", RowBox[{\\\"0\\\", \\\"|\\\", \
\\\"1\\\"}]}], \\\",\\\", \\\"n_\\\", \\\",\\\", \\\"1\\\"}], \\\"]\\\"}], \\\
\",\\\", \\\"___\\\"}], \\\"}\\\"}]}], \\\",\\\", \\\"mm2___List\\\", \\\",\\\
\", \\\"x_\\\"}], \\\"]\\\"}]\\) is Protected.\"", 2, 5, 1, 
   22747525816912243391, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.8517642113172507`*^9, 3.851764380930169*^9, 
  3.851764634588355*^9, 3.8519350831077127`*^9, 3.8528774678768063`*^9, 
  3.852879932593603*^9, 3.878890845219454*^9, 3.8788921335693593`*^9},
 CellLabel->
  "During evaluation of \
In[5]:=",ExpressionUUID->"99d97d43-758a-4841-bfff-384a4bc0ede5"],

Cell[BoxData[
 TemplateBox[{
  "SetDelayed", "write", 
   "\"Tag \\!\\(\\*RowBox[{\\\"HypergeometricPFQ\\\"}]\\) in \
\\!\\(\\*RowBox[{\\\"HypergeometricPFQ\\\", \\\"[\\\", RowBox[{\\\"mm1___List\
\\\", \\\",\\\", RowBox[{\\\"mm2\\\", \\\":\\\", RowBox[{\\\"{\\\", \
RowBox[{\\\"___\\\", \\\",\\\", RowBox[{\\\"SeriesData\\\", \\\"[\\\", \
RowBox[{\\\"\[Epsilon]_\\\", \\\",\\\", \\\"0\\\", \\\",\\\", \\\"_\\\", \
\\\",\\\", RowBox[{\\\"m\\\", \\\":\\\", RowBox[{\\\"0\\\", \\\"|\\\", \
\\\"1\\\"}]}], \\\",\\\", \\\"n_\\\", \\\",\\\", \\\"1\\\"}], \\\"]\\\"}], \\\
\",\\\", \\\"___\\\"}], \\\"}\\\"}]}], \\\",\\\", \\\"x_\\\"}], \
\\\"]\\\"}]\\) is Protected.\"", 2, 5, 2, 22747525816912243391, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.8517642113172507`*^9, 3.851764380930169*^9, 
  3.851764634588355*^9, 3.8519350831077127`*^9, 3.8528774678768063`*^9, 
  3.852879932593603*^9, 3.878890845219454*^9, 3.878892133586314*^9},
 CellLabel->
  "During evaluation of \
In[5]:=",ExpressionUUID->"3717851b-d11c-4aad-8947-38951d822409"],

Cell[CellGroupData[{

Cell[BoxData["\<\"HypExp loaded! It allows the expansion of hypergeometric \
functions around their parameters. \\n The new provided commands are:\\n - \
HypExp\\n - HypExpInt\\n - HypExpU\\n - HypExpAddToLib\\n - \
HypExpIsKnownToOrder\"\>"], "Print",
 CellChangeTimes->{{3.851764192375596*^9, 3.8517642096760244`*^9}, 
   3.8517643787125406`*^9, 3.8517646324380207`*^9, 3.8519350801555443`*^9, 
   3.852877466229125*^9, 3.8528799311082177`*^9, 3.8788908430315895`*^9, 
   3.8788921338546114`*^9},
 CellLabel->
  "During evaluation of \
In[5]:=",ExpressionUUID->"51f2706e-dbe4-49f3-8369-21a602cf9ba1"],

Cell[BoxData["\<\"More info in hep-ph/0507094 and at \\n \
http://krone.physik.unizh.ch/~maitreda/HypExp/\"\>"], "Print",
 CellChangeTimes->{{3.851764192375596*^9, 3.8517642096760244`*^9}, 
   3.8517643787125406`*^9, 3.8517646324380207`*^9, 3.8519350801555443`*^9, 
   3.852877466229125*^9, 3.8528799311082177`*^9, 3.8788908430315895`*^9, 
   3.878892133857617*^9},
 CellLabel->
  "During evaluation of \
In[5]:=",ExpressionUUID->"67cf6d91-66b1-41cc-ba6b-403db4891f0a"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Data", "Subsection",
 CellChangeTimes->{{3.8519351522596684`*^9, 
  3.8519351528272004`*^9}},ExpressionUUID->"f2d14fe1-cd5c-438c-ad44-\
605f5f1633f0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SaveName", "=", "\"\<Results_BetaScheme.nb\>\""}], ";"}]], "Input",\

 CellChangeTimes->{{3.8204176215781136`*^9, 3.8204176273358135`*^9}, 
   3.820822611246482*^9, {3.8209030187396135`*^9, 3.820903021306816*^9}, {
   3.8517643632472596`*^9, 3.851764368119521*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"bc66fbea-edd4-44bd-88e7-5590173ec147"],

Cell[BoxData[
 RowBox[{
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"FileExistsQ", "[", "SaveName", "]"}], ",", 
    RowBox[{"DeleteFile", "[", "SaveName", "]"}]}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.8261675888947997`*^9, 3.82616760242203*^9}, {
  3.826167632430997*^9, 3.8261676427891083`*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"34ad8de7-ea2a-4b0b-976a-a20f14b50422"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Swap", "[", 
    RowBox[{"exp_", ",", "a_", ",", "b_"}], "]"}], " ", ":=", " ", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "c", "}"}], ",", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"exp", " ", "/.", " ", 
        RowBox[{"a", "->", "c"}]}], " ", "/.", " ", 
       RowBox[{"b", "->", "a"}]}], " ", "/.", " ", 
      RowBox[{"c", "->", "b"}]}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{3.85193502569493*^9},
 CellLabel->"In[8]:=",ExpressionUUID->"3d26b9fa-ee56-4833-968e-4f50425fb122"],

Cell[BoxData[
 RowBox[{
  RowBox[{"as", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Epsilon]", ">", "10"}], ",", 
     RowBox[{"p", ">", "0"}], ",", 
     RowBox[{"z", ">", "0"}], ",", 
     RowBox[{"\[Zeta]", ">", "0"}], ",", 
     RowBox[{
      RowBox[{"k", "[", "1", "]"}], ">", "0"}], ",", 
     RowBox[{
      RowBox[{"k", "[", "2", "]"}], ">", "0"}], ",", 
     RowBox[{
      RowBox[{"k", "[", "3", "]"}], ">", "0"}], ",", 
     RowBox[{
      RowBox[{"k", "[", "4", "]"}], ">", "0"}], ",", 
     RowBox[{"s", ">", "0"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"k", "[", "1", "]"}], "+", 
       RowBox[{"k", "[", "2", "]"}]}], ">", "s"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"k", "[", "3", "]"}], "+", 
       RowBox[{"k", "[", "4", "]"}]}], ">", "s"}]}], "}"}]}], ";"}]], "Input",\

 CellChangeTimes->{
  3.8528765697631187`*^9, {3.852876604348153*^9, 3.852876608962252*^9}, {
   3.8528771276299934`*^9, 3.852877149868457*^9}, {3.8528771823441615`*^9, 
   3.8528771829955597`*^9}, {3.852877249380295*^9, 3.8528772505828977`*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"7098c073-7ec5-42a8-9fb4-11feec01dc12"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Aaa", "=", 
   RowBox[{"{", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"k", "[", "1", "]"}], "\[Rule]", "1.4"}], ",", 
     RowBox[{
      RowBox[{"k", "[", "2", "]"}], "\[Rule]", "1.9"}], ",", 
     RowBox[{
      RowBox[{"k", "[", "3", "]"}], "\[Rule]", "1.5"}], ",", 
     RowBox[{
      RowBox[{"k", "[", "4", "]"}], "\[Rule]", "2.4"}], ",", 
     RowBox[{"s", "\[Rule]", "1.1"}], ",", 
     RowBox[{"t", "\[Rule]", "1.8"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Aae", "=", 
   RowBox[{"Union", "[", 
    RowBox[{"Aaa", ",", 
     RowBox[{"{", 
      RowBox[{"\[Epsilon]", "\[Rule]", "5.2"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Aez", "=", 
   RowBox[{"Union", "[", 
    RowBox[{"Aae", ",", 
     RowBox[{"{", 
      RowBox[{"z", "\[Rule]", "2.3"}], "}"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.685454292204788*^9, 3.685454294308344*^9}, {
   3.685454904261731*^9, 3.685454904653594*^9}, {3.752997200577075*^9, 
   3.7529972051379347`*^9}, {3.758376173919689*^9, 3.758376198799608*^9}, {
   3.758965778065628*^9, 3.758965799961751*^9}, {3.820311387518293*^9, 
   3.820311393946494*^9}, {3.8261680516781807`*^9, 3.8261680834611626`*^9}, 
   3.8261701368195825`*^9, {3.8261701716811104`*^9, 3.8261701741717978`*^9}, {
   3.8261702295094805`*^9, 3.826170246698697*^9}, {3.8519350699909625`*^9, 
   3.8519350710920258`*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"37b35070-434a-43c1-90ad-8fea29b18969"],

Cell[BoxData[
 RowBox[{
  RowBox[{"KillZero", "=", 
   RowBox[{"{", 
    RowBox[{"x_", "\[RuleDelayed]", 
     RowBox[{"Zero", "/;", 
      RowBox[{
       RowBox[{
        RowBox[{"Abs", "[", "x", "]"}], "<", 
        RowBox[{"10", "^", 
         RowBox[{"(", 
          RowBox[{"-", "10"}], ")"}]}]}], "&&", 
       RowBox[{"x", "\[NotEqual]", "0"}]}]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7529410444836435`*^9, 3.75294108840353*^9}, 
   3.8519350725491085`*^9},
 CellLabel->"In[13]:=",ExpressionUUID->"a920b945-6eeb-41a5-a35d-79b2f7d6a568"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"BulkToBnd", "[", 
     RowBox[{"d_", ",", "\[CapitalDelta]_"}], "]"}], "[", 
    RowBox[{"p_", ",", "x_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"p", "^", 
     RowBox[{"(", 
      RowBox[{"\[CapitalDelta]", "-", 
       RowBox[{"d", "/", "2"}]}], ")"}]}], " ", 
    RowBox[{"x", "^", 
     RowBox[{"(", 
      RowBox[{"d", "/", "2"}], ")"}]}], 
    RowBox[{
     RowBox[{"BesselK", "[", 
      RowBox[{
       RowBox[{"\[CapitalDelta]", "-", 
        RowBox[{"d", "/", "2"}]}], ",", 
       RowBox[{"p", " ", "x"}]}], "]"}], "/", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["2", 
        RowBox[{
         RowBox[{"-", "1"}], "-", 
         FractionBox["d", "2"], "+", "\[CapitalDelta]"}]], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["d", "2"]}], "+", "\[CapitalDelta]"}], "]"}]}], 
      ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"BulkToBulkSmallX", "[", 
     RowBox[{"d_", ",", "\[CapitalDelta]_"}], "]"}], "[", 
    RowBox[{"p_", ",", "x_", ",", "\[Xi]_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"x", " ", "\[Xi]"}], ")"}], "^", 
     RowBox[{"(", 
      RowBox[{"d", "/", "2"}], ")"}]}], " ", 
    RowBox[{"BesselI", "[", 
     RowBox[{
      RowBox[{"\[CapitalDelta]", "-", 
       RowBox[{"d", "/", "2"}]}], ",", 
      RowBox[{"p", " ", "x"}]}], "]"}], 
    RowBox[{"BesselK", "[", 
     RowBox[{
      RowBox[{"\[CapitalDelta]", "-", 
       RowBox[{"d", "/", "2"}]}], ",", 
      RowBox[{"p", " ", "\[Xi]"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"BulkToBulkIntK", "=", "BulkToBulkSmallX"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"BulkToBulkLargeX", "[", 
     RowBox[{"d_", ",", "\[CapitalDelta]_"}], "]"}], "[", 
    RowBox[{"p_", ",", "x_", ",", "\[Xi]_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"x", " ", "\[Xi]"}], ")"}], "^", 
     RowBox[{"(", 
      RowBox[{"d", "/", "2"}], ")"}]}], " ", 
    RowBox[{"BesselK", "[", 
     RowBox[{
      RowBox[{"\[CapitalDelta]", "-", 
       RowBox[{"d", "/", "2"}]}], ",", 
      RowBox[{"p", " ", "x"}]}], "]"}], 
    RowBox[{"BesselI", "[", 
     RowBox[{
      RowBox[{"\[CapitalDelta]", "-", 
       RowBox[{"d", "/", "2"}]}], ",", 
      RowBox[{"p", " ", "\[Xi]"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"BulkToBulkIntI", "=", "BulkToBulkLargeX"}], ";"}]}], "Input",
 CellChangeTimes->{{3.640339828682556*^9, 3.640339832516485*^9}, {
  3.685442719734173*^9, 3.685442740366233*^9}, {3.685446708889675*^9, 
  3.685446716650984*^9}, {3.685446762018147*^9, 3.6854467658191*^9}, {
  3.685446843891693*^9, 3.685446902444757*^9}, {3.685447348188945*^9, 
  3.685447363132222*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"4d45f017-25d0-421a-92c3-5a942f064bca"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"dD", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"\[CapitalDelta]", "\[Rule]", 
     RowBox[{"3", "+", "\[Epsilon]"}]}], ",", 
    RowBox[{"d", "\[Rule]", 
     RowBox[{"3", "+", 
      RowBox[{"2", "\[Epsilon]"}]}]}]}], "}"}]}], "\[IndentingNewLine]", 
 RowBox[{"dd", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"\[CapitalDelta]", "\[Rule]", 
     RowBox[{"2", "+", "\[Epsilon]"}]}], ",", 
    RowBox[{"d", "\[Rule]", 
     RowBox[{"3", "+", 
      RowBox[{"2", "\[Epsilon]"}]}]}]}], "}"}]}]}], "Input",
 CellChangeTimes->{{3.685447032295793*^9, 3.685447048288136*^9}, {
  3.7529129862631583`*^9, 3.7529129963136806`*^9}, {3.752996398663212*^9, 
  3.752996403515396*^9}, {3.7530177956796694`*^9, 3.753017795868488*^9}, {
  3.8239242587218285`*^9, 3.8239242951429024`*^9}, {3.8245390634661922`*^9, 
  3.8245390636938057`*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"ec6d68e8-eea3-4886-b05a-4942c9e48e01"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"\[CapitalDelta]", "\[Rule]", 
    RowBox[{"3", "+", "\[Epsilon]"}]}], ",", 
   RowBox[{"d", "\[Rule]", 
    RowBox[{"3", "+", 
     RowBox[{"2", " ", "\[Epsilon]"}]}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.6854470488762836`*^9, 3.685447070167997*^9}, 
   3.68575906478129*^9, 3.6858758992289753`*^9, 3.685880590182866*^9, 
   3.6865679552905197`*^9, 3.6892612625962515`*^9, 3.6893811424083834`*^9, 
   3.7529129968343534`*^9, 3.7529923910313663`*^9, 3.752992937657529*^9, 
   3.752993047525729*^9, 3.7529964038760653`*^9, 3.753017796841832*^9, 
   3.7530784158197093`*^9, 3.758370243248185*^9, 3.758370318919909*^9, 
   3.7589653456434298`*^9, 3.759589594571707*^9, 3.82031140897727*^9, 
   3.8204018951720934`*^9, 3.820412578248427*^9, 3.820412704273119*^9, 
   3.8204690149480543`*^9, 3.8206601854910173`*^9, 3.8206708363795195`*^9, 
   3.8206721981641173`*^9, 3.820672322958439*^9, 3.8207365267432995`*^9, 
   3.820822615293647*^9, 3.82090302857675*^9, 3.822646931815761*^9, 
   3.822648253995565*^9, 3.8239242955483956`*^9, 3.824539080135702*^9, 
   3.826167426036047*^9, 3.826169296555964*^9, 3.8275529744911156`*^9, 
   3.8275532066569185`*^9, 3.82846489817701*^9, 3.844150757134266*^9, 
   3.8441508210603857`*^9, 3.851764399187791*^9, 3.851764635614159*^9, 
   3.852876573255195*^9, 3.852877472331086*^9, 3.8528799385834284`*^9, 
   3.8788908593887773`*^9, 3.878892134033554*^9},
 CellLabel->"Out[19]=",ExpressionUUID->"711cc5f0-bbbb-471f-87d4-56677878c0ed"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"\[CapitalDelta]", "\[Rule]", 
    RowBox[{"2", "+", "\[Epsilon]"}]}], ",", 
   RowBox[{"d", "\[Rule]", 
    RowBox[{"3", "+", 
     RowBox[{"2", " ", "\[Epsilon]"}]}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.6854470488762836`*^9, 3.685447070167997*^9}, 
   3.68575906478129*^9, 3.6858758992289753`*^9, 3.685880590182866*^9, 
   3.6865679552905197`*^9, 3.6892612625962515`*^9, 3.6893811424083834`*^9, 
   3.7529129968343534`*^9, 3.7529923910313663`*^9, 3.752992937657529*^9, 
   3.752993047525729*^9, 3.7529964038760653`*^9, 3.753017796841832*^9, 
   3.7530784158197093`*^9, 3.758370243248185*^9, 3.758370318919909*^9, 
   3.7589653456434298`*^9, 3.759589594571707*^9, 3.82031140897727*^9, 
   3.8204018951720934`*^9, 3.820412578248427*^9, 3.820412704273119*^9, 
   3.8204690149480543`*^9, 3.8206601854910173`*^9, 3.8206708363795195`*^9, 
   3.8206721981641173`*^9, 3.820672322958439*^9, 3.8207365267432995`*^9, 
   3.820822615293647*^9, 3.82090302857675*^9, 3.822646931815761*^9, 
   3.822648253995565*^9, 3.8239242955483956`*^9, 3.824539080135702*^9, 
   3.826167426036047*^9, 3.826169296555964*^9, 3.8275529744911156`*^9, 
   3.8275532066569185`*^9, 3.82846489817701*^9, 3.844150757134266*^9, 
   3.8441508210603857`*^9, 3.851764399187791*^9, 3.851764635614159*^9, 
   3.852876573255195*^9, 3.852877472331086*^9, 3.8528799385834284`*^9, 
   3.8788908593887773`*^9, 3.878892134037546*^9},
 CellLabel->"Out[20]=",ExpressionUUID->"605d15e6-9307-4a5e-9b22-677a7c99f476"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"BndReg3", "[", 
    RowBox[{"p_", ",", "x_"}], "]"}], ":=", 
   RowBox[{
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{"-", "p"}], " ", "x"}]], " ", 
    SuperscriptBox["x", "\[Epsilon]"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"p", " ", "x"}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"BulkRegIntK3", "[", 
    RowBox[{"p_", ",", "x_", ",", "\[Xi]_"}], "]"}], ":=", 
   FractionBox[
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", "p"}], " ", "\[Xi]"}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"-", "p"}], " ", "x"}]], "-", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"p", " ", "x"}]]}], ")"}]}], "+", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"-", "p"}], " ", "x"}]], "+", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"p", " ", "x"}]]}], ")"}], " ", "p", " ", "x"}]}], ")"}], 
     " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"x", " ", "\[Xi]"}], ")"}], "\[Epsilon]"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"p", " ", "\[Xi]"}]}], ")"}]}], 
    SuperscriptBox["p", "3"]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"BulkRegIntI3", "[", 
    RowBox[{"p_", ",", "x_", ",", "\[Xi]_"}], "]"}], ":=", 
   FractionBox[
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", "p"}], " ", "x"}]], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"p", " ", "x"}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"x", " ", "\[Xi]"}], ")"}], "\[Epsilon]"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"-", "p"}], " ", "\[Xi]"}]], "-", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"p", " ", "\[Xi]"}]]}], ")"}]}], "+", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"-", "p"}], " ", "\[Xi]"}]], "+", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"p", " ", "\[Xi]"}]]}], ")"}], " ", "p", " ", "\[Xi]"}]}], 
      ")"}]}], 
    SuperscriptBox["p", "3"]]}], ";"}]}], "Input",
 CellChangeTimes->{{3.685447519559951*^9, 3.685447577377819*^9}, {
  3.752913044322299*^9, 3.7529130476217175`*^9}, {3.7529132892328806`*^9, 
  3.7529132959643517`*^9}, {3.752920490961816*^9, 3.7529204954897146`*^9}},
 CellLabel->"In[21]:=",ExpressionUUID->"346a3152-613d-43f3-bec8-b7b1346908e1"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"BndReg2", "[", 
    RowBox[{"p_", ",", "x_"}], "]"}], ":=", 
   RowBox[{
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{"-", "p"}], " ", "x"}]], " ", 
    SuperscriptBox["x", 
     RowBox[{"1", "+", "\[Epsilon]"}]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"BulkRegIntK2", "[", 
    RowBox[{"p_", ",", "x_", ",", "\[Xi]_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "p"}], " ", "x"}], "-", 
         RowBox[{"p", " ", "\[Xi]"}]}]], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"x", " ", "\[Xi]"}], ")"}], 
        RowBox[{"1", "+", "\[Epsilon]"}]]}], 
      RowBox[{"2", " ", "p"}]]}], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"p", " ", "x"}], "-", 
        RowBox[{"p", " ", "\[Xi]"}]}]], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"x", " ", "\[Xi]"}], ")"}], 
       RowBox[{"1", "+", "\[Epsilon]"}]]}], 
     RowBox[{"2", " ", "p"}]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"BulkRegIntI2", "[", 
    RowBox[{"p_", ",", "x_", ",", "\[Xi]_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "p"}], " ", "x"}], "-", 
         RowBox[{"p", " ", "\[Xi]"}]}]], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"x", " ", "\[Xi]"}], ")"}], 
        RowBox[{"1", "+", "\[Epsilon]"}]]}], 
      RowBox[{"2", " ", "p"}]]}], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "p"}], " ", "x"}], "+", 
        RowBox[{"p", " ", "\[Xi]"}]}]], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"x", " ", "\[Xi]"}], ")"}], 
       RowBox[{"1", "+", "\[Epsilon]"}]]}], 
     RowBox[{"2", " ", "p"}]]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.685447519559951*^9, 3.685447577377819*^9}, {
  3.752913044322299*^9, 3.7529130476217175`*^9}, {3.7529130788948107`*^9, 
  3.752913182469225*^9}, {3.752920501732179*^9, 3.7529205087955074`*^9}},
 CellLabel->"In[24]:=",ExpressionUUID->"2ff980f0-37f3-4953-8806-762e79294089"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"ExpExtract", "[", 
    RowBox[{"F_", ",", "cf_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Expand", "[", "F", "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Exp", "[", "x_", "]"}], ":>", 
      RowBox[{
       RowBox[{"Exp", "[", 
        RowBox[{"x", "/.", 
         RowBox[{"cf", "->", "0"}]}], "]"}], "*", 
       RowBox[{"EXP", "[", 
        RowBox[{"-", 
         RowBox[{"Coefficient", "[", 
          RowBox[{"x", ",", "cf"}], "]"}]}], "]"}]}]}], "}"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"TermPowExtract", "[", 
    RowBox[{"F_", ",", "cf_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"F", "*", 
     RowBox[{"POW", "[", 
      RowBox[{"Exponent", "[", 
       RowBox[{"F", ",", "cf"}], "]"}], "]"}]}], "/.", 
    RowBox[{"cf", "->", "1"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"PowExtract", "[", 
    RowBox[{"F_", ",", "cf_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "exp", "}"}], ",", " ", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"exp", "=", 
       RowBox[{"Expand", "[", "F", "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Head", "[", "exp", "]"}], "===", "Plus"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"TermPowExtract", "[", 
           RowBox[{"#", ",", "cf"}], "]"}], "&"}], "/@", "exp"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"TermPowExtract", "[", 
         RowBox[{"exp", ",", "cf"}], "]"}]}], "]"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"suIntC", "=", 
   RowBox[{"{", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"EXP", "[", "kt_", "]"}], "*", 
      RowBox[{"POW", "[", "A_", "]"}]}], ":>", 
     RowBox[{
      RowBox[{"Gamma", "[", 
       RowBox[{"1", "+", "A"}], "]"}], " ", 
      RowBox[{"kt", "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "-", "A"}], ")"}]}]}]}], " ", "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"suIntC0", "=", 
   RowBox[{"{", " ", 
    RowBox[{
     RowBox[{"EXP", "[", "kt_", "]"}], ":>", 
     RowBox[{"1", "/", "kt"}]}], " ", "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.8528797776809673`*^9, 3.8528798511572695`*^9}, {
  3.852879970615327*^9, 3.852880064762382*^9}, {3.8528801504951267`*^9, 
  3.852880150631383*^9}, {3.8528806240030923`*^9, 3.852880625586705*^9}},
 CellLabel->"In[27]:=",ExpressionUUID->"dd38de41-29d3-4a20-8786-d5b76e1967e8"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"IntExp", "[", 
    RowBox[{"F_", ",", "x_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"PowExtract", "[", 
      RowBox[{
       RowBox[{"ExpExtract", "[", 
        RowBox[{"F", ",", "x"}], "]"}], ",", "x"}], "]"}], "/.", "suIntC"}], "/.",
     "suIntC0"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8528766325499887`*^9, 3.852876757581047*^9}, {
  3.8528768712770967`*^9, 3.8528768729243546`*^9}, {3.852879865110881*^9, 
  3.8528799175598774`*^9}, {3.8528801074381075`*^9, 3.852880119145274*^9}, {
  3.8528801496139736`*^9, 3.8528801899132185`*^9}},
 CellLabel->"In[32]:=",ExpressionUUID->"c2a3716a-6b8c-4438-8f93-2f2356f051d4"]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["2-point function", "Section",
 CellChangeTimes->{{3.752992310760626*^9, 3.7529923136727877`*^9}, {
  3.8275529764753537`*^9, 3.8275529781002445`*^9}, {3.827553208328678*^9, 
  3.8275532091879935`*^9}},ExpressionUUID->"4411e480-a21c-49c1-aa5b-\
0aceff6370a4"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"BulkToBnd", "[", 
       RowBox[{"d", ",", "\[CapitalDelta]"}], "]"}], "[", 
      RowBox[{"p", ",", "z"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"z", ",", "0", ",", "2"}], "}"}]}], "]"}], ",", "as"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.6403352021500807`*^9, 3.64033527857434*^9}, {
  3.640339827251255*^9, 3.6403398384541283`*^9}, {3.685446909976783*^9, 
  3.685446919413179*^9}},
 CellLabel->"In[33]:=",ExpressionUUID->"c8570725-2f8e-4b5e-9fdd-d55307d5e16d"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SuperscriptBox["z", 
    RowBox[{"d", "-", "\[CapitalDelta]"}]], " ", 
   RowBox[{"(", 
    InterpretationBox[
     RowBox[{"1", "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["p", "2"], " ", 
        SuperscriptBox["z", "2"]}], 
       RowBox[{"4", "+", 
        RowBox[{"2", " ", "d"}], "-", 
        RowBox[{"4", " ", "\[CapitalDelta]"}]}]], "+", 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "z", "]"}], "3"],
       SeriesData[$CellContext`z, 0, {}, 0, 3, 1],
       Editable->False]}],
     SeriesData[$CellContext`z, 0, {
      1, 0, $CellContext`p^2/(4 + 2 $CellContext`d - 
       4 $CellContext`\[CapitalDelta])}, 0, 3, 1],
     Editable->False], ")"}]}], "+", 
  RowBox[{
   SuperscriptBox["z", "\[CapitalDelta]"], " ", 
   RowBox[{"(", 
    InterpretationBox[
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["2", 
         RowBox[{"d", "-", 
          RowBox[{"2", " ", "\[CapitalDelta]"}]}]], " ", 
        SuperscriptBox["p", 
         RowBox[{
          RowBox[{"-", "d"}], "+", 
          RowBox[{"2", " ", "\[CapitalDelta]"}]}]], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["d", "2"], "-", "\[CapitalDelta]"}], "]"}]}], 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["d", "2"]}], "+", "\[CapitalDelta]"}], "]"}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["2", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "d", "-", 
          RowBox[{"2", " ", "\[CapitalDelta]"}]}]], " ", 
        SuperscriptBox["p", 
         RowBox[{"2", "-", "d", "+", 
          RowBox[{"2", " ", "\[CapitalDelta]"}]}]], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          FractionBox["d", "2"], "-", "\[CapitalDelta]"}], "]"}], " ", 
        SuperscriptBox["z", "2"]}], 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["d", "2"]}], "+", "\[CapitalDelta]"}], "]"}]], "+", 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "z", "]"}], "3"],
       SeriesData[$CellContext`z, 0, {}, 0, 3, 1],
       Editable->False]}],
     SeriesData[$CellContext`z, 0, {
      2^($CellContext`d - 
         2 $CellContext`\[CapitalDelta]) $CellContext`p^(-$CellContext`d + 
         2 $CellContext`\[CapitalDelta]) 
       Gamma[Rational[1, 2] $CellContext`d - $CellContext`\[CapitalDelta]]/
       Gamma[Rational[-1, 2] $CellContext`d + $CellContext`\[CapitalDelta]], 
       0, -2^(-2 + $CellContext`d - 
         2 $CellContext`\[CapitalDelta]) $CellContext`p^(2 - $CellContext`d + 
         2 $CellContext`\[CapitalDelta]) 
       Gamma[-1 + 
         Rational[1, 2] $CellContext`d - $CellContext`\[CapitalDelta]]/Gamma[
       Rational[-1, 2] $CellContext`d + $CellContext`\[CapitalDelta]]}, 0, 3, 
      1],
     Editable->False], ")"}]}]}]], "Output",
 CellChangeTimes->{{3.6403352146884403`*^9, 3.640335281009193*^9}, 
   3.640339840656313*^9, 3.640947664858408*^9, 3.6851844931105843`*^9, 
   3.685256694144843*^9, {3.685446920573518*^9, 3.685446969442545*^9}, 
   3.6857590640779047`*^9, 3.685875899080421*^9, 3.685880588462194*^9, 
   3.686323342551815*^9, 3.68638846018095*^9, 3.6891797474066515`*^9, 
   3.689261251243602*^9, 3.7529129225407424`*^9, 3.752992237928542*^9, 
   3.752992403496525*^9, 3.7529929435111165`*^9, 3.752993057815652*^9, 
   3.758370324900097*^9, 3.820311420230652*^9, 3.820401909068449*^9, 
   3.8204125798755884`*^9, 3.820412715670701*^9, 3.820660198645883*^9, 
   3.8206708452667675`*^9, 3.8208226265909367`*^9, 3.8209030468773065`*^9, 
   3.8261674692976503`*^9, 3.82616930189016*^9, 3.8275529814125147`*^9, 
   3.8275532126025257`*^9, 3.828464902806857*^9, 3.8517644182433305`*^9, 
   3.851764636790262*^9, {3.85287659926888*^9, 3.852876616141121*^9}, 
   3.852877476494656*^9, 3.8528799452370605`*^9, 3.8788910000705585`*^9, 
   3.878892135373341*^9},
 CellLabel->"Out[33]=",ExpressionUUID->"b75d97dd-f0fe-4853-9741-5a4952767c55"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Coefficient", "[", 
    RowBox[{
     RowBox[{"Normal", "[", "%", "]"}], ",", 
     RowBox[{"z", "^", "\[CapitalDelta]"}]}], "]"}], "/.", 
   RowBox[{"z", "\[Rule]", "0"}]}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.640335486643621*^9, 3.640335493095676*^9}, 
   3.6404149223330936`*^9, {3.685446927864481*^9, 3.685446955405933*^9}},
 CellLabel->"In[34]:=",ExpressionUUID->"24d175f6-9f8a-4443-860c-b1466fb367b8"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["2", 
    RowBox[{"d", "-", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}]], " ", 
   SuperscriptBox["p", 
    RowBox[{
     RowBox[{"-", "d"}], "+", 
     RowBox[{"2", " ", "\[CapitalDelta]"}]}]], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{
     FractionBox["d", "2"], "-", "\[CapitalDelta]"}], "]"}]}], 
  RowBox[{"Gamma", "[", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["d", "2"]}], "+", "\[CapitalDelta]"}], "]"}]]], "Output",
 CellChangeTimes->{
  3.6403354941662083`*^9, 3.6403398409497843`*^9, 3.6409476649411783`*^9, 
   3.685184493299943*^9, 3.685256694228779*^9, {3.6854469370300837`*^9, 
   3.685446970477145*^9}, 3.685759064292323*^9, 3.685875899146536*^9, 
   3.685880588542694*^9, 3.686323342638522*^9, 3.686388460438792*^9, 
   3.689179747534659*^9, 3.6892612514066114`*^9, 3.752912922745837*^9, 
   3.7529922501199317`*^9, 3.752992403605893*^9, 3.7529929437142253`*^9, 
   3.7529930579249988`*^9, 3.75837032500747*^9, 3.8203114203952603`*^9, 
   3.8204019091999893`*^9, 3.8204125799248424`*^9, 3.820412715880582*^9, 
   3.8206601988048997`*^9, 3.8206708454266644`*^9, 3.8208226267365327`*^9, 
   3.820903047057206*^9, 3.8261674715889654`*^9, 3.826169302035819*^9, 
   3.827552981521885*^9, 3.827553212711889*^9, 3.8284649030672784`*^9, 
   3.851764418945341*^9, 3.8517646370189652`*^9, 3.8528766173273125`*^9, 
   3.8528774766460776`*^9, 3.852879945314575*^9, 3.8788910002006116`*^9, 
   3.8788921354461546`*^9},
 CellLabel->"Out[34]=",ExpressionUUID->"ae094e72-56f2-4143-ae81-f2d219a62680"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"TwoPt", "[", 
     RowBox[{"d_", ",", "\[CapitalDelta]_"}], "]"}], "[", "p_", "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", "\[CapitalDelta]"}], "-", "d"}], ")"}], 
    FractionBox[
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"d", "-", 
        RowBox[{"2", " ", "\[CapitalDelta]"}]}]], " ", 
      SuperscriptBox["p", 
       RowBox[{
        RowBox[{"-", "d"}], "+", 
        RowBox[{"2", " ", "\[CapitalDelta]"}]}]], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["d", "2"], "-", "\[CapitalDelta]"}], "]"}]}], 
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["d", "2"]}], "+", "\[CapitalDelta]"}], "]"}]]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.6854469569432364`*^9, 3.68544698281004*^9}, 
   3.685447069303392*^9},
 CellLabel->"In[35]:=",ExpressionUUID->"45ac711a-696c-41c4-8fde-83b39de80b51"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"i33", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"TwoPt", "[", 
      RowBox[{"d", ",", "\[CapitalDelta]"}], "]"}], "[", "k", "]"}], "/.", 
    "dD"}], "//", "Simplify"}]}], "\[IndentingNewLine]", 
 RowBox[{"i22", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"TwoPt", "[", 
      RowBox[{"d", ",", "\[CapitalDelta]"}], "]"}], "[", "k", "]"}], "/.", 
    "dd"}], "//", "Simplify"}]}]}], "Input",
 CellChangeTimes->{{3.7529923228560677`*^9, 3.752992332793808*^9}, {
  3.7529924523709264`*^9, 3.7529924713491197`*^9}, {3.8209030499264994`*^9, 
  3.820903069106945*^9}, {3.8218457559763536`*^9, 3.8218457595229836`*^9}, {
  3.826167478136325*^9, 3.82616748031763*^9}},
 CellLabel->"In[36]:=",ExpressionUUID->"4261f1f9-80e1-4ca8-9917-606578270b30"],

Cell[BoxData[
 SuperscriptBox["k", "3"]], "Output",
 CellChangeTimes->{{3.752992328961443*^9, 3.752992333083897*^9}, 
   3.7529924060437145`*^9, {3.752992459993061*^9, 3.7529924716982245`*^9}, 
   3.7529929438482237`*^9, 3.7529930580187473`*^9, 3.758370325166984*^9, 
   3.820311420668098*^9, 3.8204019117611723`*^9, 3.82041257999856*^9, 
   3.8204127159595366`*^9, 3.8206601991441727`*^9, 3.8206708455286074`*^9, 
   3.8208226271509542`*^9, {3.8209030472720814`*^9, 3.8209030700993776`*^9}, 
   3.8261674853334312`*^9, 3.826169304220659*^9, 3.8275529817718654`*^9, 
   3.82755321279001*^9, 3.8284649031948833`*^9, 3.8517644204049635`*^9, 
   3.8517646371301236`*^9, 3.8528766190928793`*^9, 3.8528774784527197`*^9, 
   3.852879946888068*^9, 3.8788910003827224`*^9, 3.8788921354638753`*^9},
 CellLabel->"Out[36]=",ExpressionUUID->"de623574-5028-4a3d-bacc-7d22118c66fb"],

Cell[BoxData[
 RowBox[{"-", "k"}]], "Output",
 CellChangeTimes->{{3.752992328961443*^9, 3.752992333083897*^9}, 
   3.7529924060437145`*^9, {3.752992459993061*^9, 3.7529924716982245`*^9}, 
   3.7529929438482237`*^9, 3.7529930580187473`*^9, 3.758370325166984*^9, 
   3.820311420668098*^9, 3.8204019117611723`*^9, 3.82041257999856*^9, 
   3.8204127159595366`*^9, 3.8206601991441727`*^9, 3.8206708455286074`*^9, 
   3.8208226271509542`*^9, {3.8209030472720814`*^9, 3.8209030700993776`*^9}, 
   3.8261674853334312`*^9, 3.826169304220659*^9, 3.8275529817718654`*^9, 
   3.82755321279001*^9, 3.8284649031948833`*^9, 3.8517644204049635`*^9, 
   3.8517646371301236`*^9, 3.8528766190928793`*^9, 3.8528774784527197`*^9, 
   3.852879946888068*^9, 3.8788910003827224`*^9, 3.878892135465543*^9},
 CellLabel->"Out[37]=",ExpressionUUID->"9393874e-c5ca-4fd6-8548-42e210116f15"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"TwoPtReg2", "[", "p_", "]"}], ":=", 
   RowBox[{"-", "p"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"TwoPtReg3", "[", "p_", "]"}], ":=", 
   RowBox[{"p", "^", "3"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.7529924183382406`*^9, 3.752992480857969*^9}},
 CellLabel->"In[38]:=",ExpressionUUID->"c18409fd-3dee-4976-925d-87ba2da21472"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Save", "[", 
   RowBox[{"SaveName", ",", "i22"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Save", "[", 
   RowBox[{"SaveName", ",", "i33"}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.8209030740091395`*^9, 3.820903085873341*^9}, {
  3.8261674914352884`*^9, 3.8261674933480005`*^9}},
 CellLabel->"In[40]:=",ExpressionUUID->"039ea05e-2ea1-4b82-bc2f-60c56ed7500f"]
}, Closed]],

Cell[CellGroupData[{

Cell["3-point functions", "Section",
 CellChangeTimes->{{3.7529205491504354`*^9, 
  3.752920552478011*^9}},ExpressionUUID->"6cb52924-1d86-466a-9f47-\
5089f030cd61"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"toInt222", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"z", "^", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "d"}], "-", "1"}], ")"}]}], 
     RowBox[{"BndReg2", "[", 
      RowBox[{
       RowBox[{"k", "[", "2", "]"}], ",", "z"}], "]"}], 
     RowBox[{"BndReg2", "[", 
      RowBox[{
       RowBox[{"k", "[", "3", "]"}], ",", "z"}], "]"}], 
     RowBox[{"BndReg2", "[", 
      RowBox[{
       RowBox[{"k", "[", "1", "]"}], ",", "z"}], "]"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{"d", "\[Rule]", 
      RowBox[{"3", "+", 
       RowBox[{"2", "\[Epsilon]"}]}]}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"toInt322", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"z", "^", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "d"}], "-", "1"}], ")"}]}], 
     RowBox[{"BndReg2", "[", 
      RowBox[{
       RowBox[{"k", "[", "2", "]"}], ",", "z"}], "]"}], 
     RowBox[{"BndReg2", "[", 
      RowBox[{
       RowBox[{"k", "[", "3", "]"}], ",", "z"}], "]"}], 
     RowBox[{"BndReg3", "[", 
      RowBox[{
       RowBox[{"k", "[", "1", "]"}], ",", "z"}], "]"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{"d", "\[Rule]", 
      RowBox[{"3", "+", 
       RowBox[{"2", "\[Epsilon]"}]}]}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"toInt332", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"z", "^", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "d"}], "-", "1"}], ")"}]}], 
     RowBox[{"BndReg3", "[", 
      RowBox[{
       RowBox[{"k", "[", "2", "]"}], ",", "z"}], "]"}], 
     RowBox[{"BndReg2", "[", 
      RowBox[{
       RowBox[{"k", "[", "3", "]"}], ",", "z"}], "]"}], 
     RowBox[{"BndReg3", "[", 
      RowBox[{
       RowBox[{"k", "[", "1", "]"}], ",", "z"}], "]"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{"d", "\[Rule]", 
      RowBox[{"3", "+", 
       RowBox[{"2", "\[Epsilon]"}]}]}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"toInt333", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"z", "^", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "d"}], "-", "1"}], ")"}]}], 
     RowBox[{"BndReg3", "[", 
      RowBox[{
       RowBox[{"k", "[", "2", "]"}], ",", "z"}], "]"}], 
     RowBox[{"BndReg3", "[", 
      RowBox[{
       RowBox[{"k", "[", "3", "]"}], ",", "z"}], "]"}], 
     RowBox[{"BndReg3", "[", 
      RowBox[{
       RowBox[{"k", "[", "1", "]"}], ",", "z"}], "]"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{"d", "\[Rule]", 
      RowBox[{"3", "+", 
       RowBox[{"2", "\[Epsilon]"}]}]}], "}"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.685880606112708*^9, 3.685880612089381*^9}, {
  3.685880802556135*^9, 3.6858808054524183`*^9}, {3.7529132060610304`*^9, 
  3.752913214056203*^9}, {3.7529926147450933`*^9, 3.752992759112974*^9}},
 CellLabel->"In[42]:=",ExpressionUUID->"39aaaf8b-66ef-4f72-bb71-ef5a477c5201"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox["\[ExponentialE]", 
   RowBox[{
    RowBox[{"-", "z"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"k", "[", "1", "]"}], "+", 
      RowBox[{"k", "[", "2", "]"}], "+", 
      RowBox[{"k", "[", "3", "]"}]}], ")"}]}]], " ", 
  SuperscriptBox["z", 
   RowBox[{
    RowBox[{"-", "1"}], "+", "\[Epsilon]"}]]}]], "Output",
 CellChangeTimes->{
  3.6892612697456603`*^9, 3.7529132148831043`*^9, {3.7529926540847254`*^9, 
   3.7529926732591815`*^9}, 3.752992760764308*^9, 3.7529929508169065`*^9, 
   3.7529930629723406`*^9, 3.7530784683420544`*^9, 3.758370329467126*^9, 
   3.820311426861367*^9, 3.8204022139391937`*^9, 3.82041258021655*^9, 
   3.820412716174413*^9, 3.820660204092285*^9, 3.8206708513882523`*^9, 
   3.820736539772193*^9, 3.8208226438879943`*^9, 3.820903094347486*^9, {
   3.826167512447567*^9, 3.8261675366981106`*^9}, 3.8261693088675756`*^9, 
   3.827552986693404*^9, 3.827553216306671*^9, 3.828464903434367*^9, 
   3.851764430953045*^9, 3.8517646394007893`*^9, 3.852876624363593*^9, 
   3.8528767792401485`*^9, 3.852877481375268*^9, 3.8528799518396907`*^9, 
   3.878890871010484*^9, 3.878892135511932*^9},
 CellLabel->"Out[42]=",ExpressionUUID->"81e1e87b-94bc-4e4d-a241-8213103322b3"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox["\[ExponentialE]", 
   RowBox[{
    RowBox[{"-", "z"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"k", "[", "1", "]"}], "+", 
      RowBox[{"k", "[", "2", "]"}], "+", 
      RowBox[{"k", "[", "3", "]"}]}], ")"}]}]], " ", 
  SuperscriptBox["z", 
   RowBox[{
    RowBox[{"-", "2"}], "+", "\[Epsilon]"}]], " ", 
  RowBox[{"(", 
   RowBox[{"1", "+", 
    RowBox[{"z", " ", 
     RowBox[{"k", "[", "1", "]"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.6892612697456603`*^9, 3.7529132148831043`*^9, {3.7529926540847254`*^9, 
   3.7529926732591815`*^9}, 3.752992760764308*^9, 3.7529929508169065`*^9, 
   3.7529930629723406`*^9, 3.7530784683420544`*^9, 3.758370329467126*^9, 
   3.820311426861367*^9, 3.8204022139391937`*^9, 3.82041258021655*^9, 
   3.820412716174413*^9, 3.820660204092285*^9, 3.8206708513882523`*^9, 
   3.820736539772193*^9, 3.8208226438879943`*^9, 3.820903094347486*^9, {
   3.826167512447567*^9, 3.8261675366981106`*^9}, 3.8261693088675756`*^9, 
   3.827552986693404*^9, 3.827553216306671*^9, 3.828464903434367*^9, 
   3.851764430953045*^9, 3.8517646394007893`*^9, 3.852876624363593*^9, 
   3.8528767792401485`*^9, 3.852877481375268*^9, 3.8528799518396907`*^9, 
   3.878890871010484*^9, 3.878892135514439*^9},
 CellLabel->"Out[43]=",ExpressionUUID->"549bfbac-8b08-476e-9912-401a11343a32"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox["\[ExponentialE]", 
   RowBox[{
    RowBox[{"-", "z"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"k", "[", "1", "]"}], "+", 
      RowBox[{"k", "[", "2", "]"}], "+", 
      RowBox[{"k", "[", "3", "]"}]}], ")"}]}]], " ", 
  SuperscriptBox["z", 
   RowBox[{
    RowBox[{"-", "3"}], "+", "\[Epsilon]"}]], " ", 
  RowBox[{"(", 
   RowBox[{"1", "+", 
    RowBox[{"z", " ", 
     RowBox[{"k", "[", "1", "]"}]}]}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{"1", "+", 
    RowBox[{"z", " ", 
     RowBox[{"k", "[", "2", "]"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.6892612697456603`*^9, 3.7529132148831043`*^9, {3.7529926540847254`*^9, 
   3.7529926732591815`*^9}, 3.752992760764308*^9, 3.7529929508169065`*^9, 
   3.7529930629723406`*^9, 3.7530784683420544`*^9, 3.758370329467126*^9, 
   3.820311426861367*^9, 3.8204022139391937`*^9, 3.82041258021655*^9, 
   3.820412716174413*^9, 3.820660204092285*^9, 3.8206708513882523`*^9, 
   3.820736539772193*^9, 3.8208226438879943`*^9, 3.820903094347486*^9, {
   3.826167512447567*^9, 3.8261675366981106`*^9}, 3.8261693088675756`*^9, 
   3.827552986693404*^9, 3.827553216306671*^9, 3.828464903434367*^9, 
   3.851764430953045*^9, 3.8517646394007893`*^9, 3.852876624363593*^9, 
   3.8528767792401485`*^9, 3.852877481375268*^9, 3.8528799518396907`*^9, 
   3.878890871010484*^9, 3.878892135518428*^9},
 CellLabel->"Out[44]=",ExpressionUUID->"3ac2b0ff-7012-471f-b1cb-14a87739194e"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox["\[ExponentialE]", 
   RowBox[{
    RowBox[{"-", "z"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"k", "[", "1", "]"}], "+", 
      RowBox[{"k", "[", "2", "]"}], "+", 
      RowBox[{"k", "[", "3", "]"}]}], ")"}]}]], " ", 
  SuperscriptBox["z", 
   RowBox[{
    RowBox[{"-", "4"}], "+", "\[Epsilon]"}]], " ", 
  RowBox[{"(", 
   RowBox[{"1", "+", 
    RowBox[{"z", " ", 
     RowBox[{"k", "[", "1", "]"}]}]}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{"1", "+", 
    RowBox[{"z", " ", 
     RowBox[{"k", "[", "2", "]"}]}]}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{"1", "+", 
    RowBox[{"z", " ", 
     RowBox[{"k", "[", "3", "]"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.6892612697456603`*^9, 3.7529132148831043`*^9, {3.7529926540847254`*^9, 
   3.7529926732591815`*^9}, 3.752992760764308*^9, 3.7529929508169065`*^9, 
   3.7529930629723406`*^9, 3.7530784683420544`*^9, 3.758370329467126*^9, 
   3.820311426861367*^9, 3.8204022139391937`*^9, 3.82041258021655*^9, 
   3.820412716174413*^9, 3.820660204092285*^9, 3.8206708513882523`*^9, 
   3.820736539772193*^9, 3.8208226438879943`*^9, 3.820903094347486*^9, {
   3.826167512447567*^9, 3.8261675366981106`*^9}, 3.8261693088675756`*^9, 
   3.827552986693404*^9, 3.827553216306671*^9, 3.828464903434367*^9, 
   3.851764430953045*^9, 3.8517646394007893`*^9, 3.852876624363593*^9, 
   3.8528767792401485`*^9, 3.852877481375268*^9, 3.8528799518396907`*^9, 
   3.878890871010484*^9, 3.8788921355214214`*^9},
 CellLabel->"Out[45]=",ExpressionUUID->"8bb9ff3f-8a28-46c3-b564-274fb01ad38e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"i222", "=", 
  RowBox[{"IntExp", "[", 
   RowBox[{"toInt222", ",", "z"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"i322", "=", 
  RowBox[{"IntExp", "[", 
   RowBox[{"toInt322", ",", "z"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"i332", "=", 
  RowBox[{"IntExp", "[", 
   RowBox[{"toInt332", ",", "z"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"i333", "=", 
  RowBox[{"IntExp", "[", 
   RowBox[{"toInt333", ",", "z"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.852880218120372*^9, 3.8528802458392663`*^9}},
 CellLabel->"In[46]:=",ExpressionUUID->"d0e938ec-ac09-4e12-bd53-24a888ad3e29"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Gamma", "[", "\[Epsilon]", "]"}], " ", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{
     RowBox[{"k", "[", "1", "]"}], "+", 
     RowBox[{"k", "[", "2", "]"}], "+", 
     RowBox[{"k", "[", "3", "]"}]}], ")"}], 
   RowBox[{"-", "\[Epsilon]"}]]}]], "Output",
 CellChangeTimes->{{3.852880221613206*^9, 3.8528802463404155`*^9}, 
   3.878890871550356*^9, 3.878892135538377*^9},
 CellLabel->"Out[46]=",ExpressionUUID->"86b96b9e-adaa-4af3-b3fc-cd422233f9ed"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Gamma", "[", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "\[Epsilon]"}], "]"}], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"k", "[", "1", "]"}], "+", 
      RowBox[{"k", "[", "2", "]"}], "+", 
      RowBox[{"k", "[", "3", "]"}]}], ")"}], 
    RowBox[{"1", "-", "\[Epsilon]"}]]}], "+", 
  RowBox[{
   RowBox[{"Gamma", "[", "\[Epsilon]", "]"}], " ", 
   RowBox[{"k", "[", "1", "]"}], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"k", "[", "1", "]"}], "+", 
      RowBox[{"k", "[", "2", "]"}], "+", 
      RowBox[{"k", "[", "3", "]"}]}], ")"}], 
    RowBox[{"-", "\[Epsilon]"}]]}]}]], "Output",
 CellChangeTimes->{{3.852880221613206*^9, 3.8528802463404155`*^9}, 
   3.878890871550356*^9, 3.8788921355438147`*^9},
 CellLabel->"Out[47]=",ExpressionUUID->"45d47200-6bec-4831-92b2-e98e8c2e8cc3"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Gamma", "[", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "\[Epsilon]"}], "]"}], " ", 
   RowBox[{"k", "[", "1", "]"}], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"k", "[", "1", "]"}], "+", 
      RowBox[{"k", "[", "2", "]"}], "+", 
      RowBox[{"k", "[", "3", "]"}]}], ")"}], 
    RowBox[{"1", "-", "\[Epsilon]"}]]}], "+", 
  RowBox[{
   RowBox[{"Gamma", "[", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "\[Epsilon]"}], "]"}], " ", 
   RowBox[{"k", "[", "2", "]"}], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"k", "[", "1", "]"}], "+", 
      RowBox[{"k", "[", "2", "]"}], "+", 
      RowBox[{"k", "[", "3", "]"}]}], ")"}], 
    RowBox[{"1", "-", "\[Epsilon]"}]]}], "+", 
  RowBox[{
   RowBox[{"Gamma", "[", 
    RowBox[{
     RowBox[{"-", "2"}], "+", "\[Epsilon]"}], "]"}], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"k", "[", "1", "]"}], "+", 
      RowBox[{"k", "[", "2", "]"}], "+", 
      RowBox[{"k", "[", "3", "]"}]}], ")"}], 
    RowBox[{"2", "-", "\[Epsilon]"}]]}], "+", 
  RowBox[{
   RowBox[{"Gamma", "[", "\[Epsilon]", "]"}], " ", 
   RowBox[{"k", "[", "1", "]"}], " ", 
   RowBox[{"k", "[", "2", "]"}], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"k", "[", "1", "]"}], "+", 
      RowBox[{"k", "[", "2", "]"}], "+", 
      RowBox[{"k", "[", "3", "]"}]}], ")"}], 
    RowBox[{"-", "\[Epsilon]"}]]}]}]], "Output",
 CellChangeTimes->{{3.852880221613206*^9, 3.8528802463404155`*^9}, 
   3.878890871550356*^9, 3.878892135547806*^9},
 CellLabel->"Out[48]=",ExpressionUUID->"e2ee7eed-3c1f-40a9-8c37-0897ccdbdb4c"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Gamma", "[", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "\[Epsilon]"}], "]"}], " ", 
   RowBox[{"k", "[", "1", "]"}], " ", 
   RowBox[{"k", "[", "2", "]"}], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"k", "[", "1", "]"}], "+", 
      RowBox[{"k", "[", "2", "]"}], "+", 
      RowBox[{"k", "[", "3", "]"}]}], ")"}], 
    RowBox[{"1", "-", "\[Epsilon]"}]]}], "+", 
  RowBox[{
   RowBox[{"Gamma", "[", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "\[Epsilon]"}], "]"}], " ", 
   RowBox[{"k", "[", "1", "]"}], " ", 
   RowBox[{"k", "[", "3", "]"}], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"k", "[", "1", "]"}], "+", 
      RowBox[{"k", "[", "2", "]"}], "+", 
      RowBox[{"k", "[", "3", "]"}]}], ")"}], 
    RowBox[{"1", "-", "\[Epsilon]"}]]}], "+", 
  RowBox[{
   RowBox[{"Gamma", "[", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "\[Epsilon]"}], "]"}], " ", 
   RowBox[{"k", "[", "2", "]"}], " ", 
   RowBox[{"k", "[", "3", "]"}], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"k", "[", "1", "]"}], "+", 
      RowBox[{"k", "[", "2", "]"}], "+", 
      RowBox[{"k", "[", "3", "]"}]}], ")"}], 
    RowBox[{"1", "-", "\[Epsilon]"}]]}], "+", 
  RowBox[{
   RowBox[{"Gamma", "[", 
    RowBox[{
     RowBox[{"-", "2"}], "+", "\[Epsilon]"}], "]"}], " ", 
   RowBox[{"k", "[", "1", "]"}], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"k", "[", "1", "]"}], "+", 
      RowBox[{"k", "[", "2", "]"}], "+", 
      RowBox[{"k", "[", "3", "]"}]}], ")"}], 
    RowBox[{"2", "-", "\[Epsilon]"}]]}], "+", 
  RowBox[{
   RowBox[{"Gamma", "[", 
    RowBox[{
     RowBox[{"-", "2"}], "+", "\[Epsilon]"}], "]"}], " ", 
   RowBox[{"k", "[", "2", "]"}], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"k", "[", "1", "]"}], "+", 
      RowBox[{"k", "[", "2", "]"}], "+", 
      RowBox[{"k", "[", "3", "]"}]}], ")"}], 
    RowBox[{"2", "-", "\[Epsilon]"}]]}], "+", 
  RowBox[{
   RowBox[{"Gamma", "[", 
    RowBox[{
     RowBox[{"-", "2"}], "+", "\[Epsilon]"}], "]"}], " ", 
   RowBox[{"k", "[", "3", "]"}], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"k", "[", "1", "]"}], "+", 
      RowBox[{"k", "[", "2", "]"}], "+", 
      RowBox[{"k", "[", "3", "]"}]}], ")"}], 
    RowBox[{"2", "-", "\[Epsilon]"}]]}], "+", 
  RowBox[{
   RowBox[{"Gamma", "[", 
    RowBox[{
     RowBox[{"-", "3"}], "+", "\[Epsilon]"}], "]"}], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"k", "[", "1", "]"}], "+", 
      RowBox[{"k", "[", "2", "]"}], "+", 
      RowBox[{"k", "[", "3", "]"}]}], ")"}], 
    RowBox[{"3", "-", "\[Epsilon]"}]]}], "+", 
  RowBox[{
   RowBox[{"Gamma", "[", "\[Epsilon]", "]"}], " ", 
   RowBox[{"k", "[", "1", "]"}], " ", 
   RowBox[{"k", "[", "2", "]"}], " ", 
   RowBox[{"k", "[", "3", "]"}], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"k", "[", "1", "]"}], "+", 
      RowBox[{"k", "[", "2", "]"}], "+", 
      RowBox[{"k", "[", "3", "]"}]}], ")"}], 
    RowBox[{"-", "\[Epsilon]"}]]}]}]], "Output",
 CellChangeTimes->{{3.852880221613206*^9, 3.8528802463404155`*^9}, 
   3.878890871550356*^9, 3.87889213555379*^9},
 CellLabel->"Out[49]=",ExpressionUUID->"79c2d83f-03a2-420d-888f-e8aa29edf51e"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Save", "[", 
   RowBox[{"SaveName", ",", " ", "i222"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Save", "[", 
   RowBox[{"SaveName", ",", " ", "i322"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Save", "[", 
   RowBox[{"SaveName", ",", " ", "i332"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Save", "[", 
   RowBox[{"SaveName", ",", " ", "i333"}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.8204022937191467`*^9, 3.820402327731143*^9}, {
  3.8204176343238106`*^9, 3.820417648376771*^9}, {3.820903110830764*^9, 
  3.8209031145306444`*^9}, {3.8261675443387423`*^9, 3.8261675500256023`*^9}},
 CellLabel->"In[50]:=",ExpressionUUID->"661c467d-d695-4d50-8b4a-2ffa97443591"]
}, Closed]],

Cell[CellGroupData[{

Cell["4-point functions", "Section",
 CellChangeTimes->{{3.752920566283414*^9, 
  3.752920569903*^9}},ExpressionUUID->"06798fe0-3683-4b9e-b143-fd2492580df0"],

Cell[CellGroupData[{

Cell["Data", "Subsection",
 CellChangeTimes->{{3.851935172595555*^9, 
  3.8519351731475863`*^9}},ExpressionUUID->"b9a4dc96-92db-4c7f-80c6-\
5a91a7409d58"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"suGammaIntUp", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"EXP", "[", "a_", "]"}], "*", 
      RowBox[{"POW", "[", "A_", "]"}]}], ":>", 
     RowBox[{
      RowBox[{"a", "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "-", "A"}], ")"}]}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        RowBox[{"1", "+", "A"}], ",", 
        RowBox[{"a", " ", "z"}]}], "]"}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"suGammaIntUp0", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"EXP", "[", "a_", "]"}], ":>", 
     RowBox[{
      RowBox[{"a", "^", 
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}]}], " ", 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", "a"}], " ", "z"}], "]"}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"suGammaIntDown", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"EXP", "[", "a_", "]"}], "*", 
      RowBox[{"POW", "[", "A_", "]"}]}], ":>", 
     RowBox[{
      RowBox[{"a", "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "-", "A"}], ")"}]}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Gamma", "[", 
         RowBox[{"1", "+", "A"}], "]"}], "-", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          RowBox[{"1", "+", "A"}], ",", 
          RowBox[{"a", " ", "z"}]}], "]"}]}], ")"}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"suGammaIntDown0", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"EXP", "[", "a_", "]"}], ":>", 
     RowBox[{
      RowBox[{"a", "^", 
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}]}], "*", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"Exp", "[", 
         RowBox[{
          RowBox[{"-", "a"}], " ", "z"}], "]"}]}], ")"}]}]}], "}"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.8528785844804497`*^9, 3.8528786689908295`*^9}, {
  3.852878761941367*^9, 3.8528787659456778`*^9}, {3.85288030827238*^9, 
  3.8528803111487055`*^9}, {3.8528803463513727`*^9, 3.852880415167824*^9}},
 CellLabel->"In[54]:=",ExpressionUUID->"5568f92b-ea7f-485c-a60f-5b4e505a2db4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"suGammaToE", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Gamma", "[", 
      RowBox[{"a_", ",", "z_"}], "]"}], ":>", 
     RowBox[{
      RowBox[{"ExpIntegralE", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "a"}], "+", "1"}], ",", "z"}], "]"}], 
      RowBox[{"z", "^", "a"}]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8528784628013525`*^9, 3.8528785185032034`*^9}},
 CellLabel->"In[58]:=",ExpressionUUID->"cfc68a22-18aa-4e52-b112-4a858cc18344"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"IntUp", "[", "F_", "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"PowExtract", "[", 
      RowBox[{
       RowBox[{"ExpExtract", "[", 
        RowBox[{
         RowBox[{"TrigToExp", "[", "F", "]"}], ",", "\[Zeta]"}], "]"}], ",", 
       "\[Zeta]"}], "]"}], "/.", "suGammaIntUp"}], "/.", "suGammaIntUp0"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"IntDown", "[", "F_", "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"PowExtract", "[", 
      RowBox[{
       RowBox[{"ExpExtract", "[", 
        RowBox[{
         RowBox[{"TrigToExp", "[", "F", "]"}], ",", "\[Zeta]"}], "]"}], ",", 
       "\[Zeta]"}], "]"}], "/.", "suGammaIntDown"}], "/.", 
    "suGammaIntDown0"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.8528802756959867`*^9, 3.8528803401433697`*^9}, {
  3.852880426880683*^9, 3.852880463320345*^9}},
 CellLabel->"In[59]:=",ExpressionUUID->"f532defb-7657-4db1-a978-6cc9a2de7621"],

Cell[BoxData[
 RowBox[{
  RowBox[{"suPolyGamma", " ", "=", " ", 
   RowBox[{"{", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"PolyGamma", "[", 
       RowBox[{"0", ",", " ", "z_"}], "]"}], " ", ":>", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"HarmonicNumber", "[", 
         RowBox[{"z", "-", "1"}], "]"}], " ", "-", " ", "EulerGamma"}], " ", 
       "\n", "\t\t", "/;", " ", 
       RowBox[{"Simplify", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"z", ">=", "1"}], " ", "&&", " ", 
          RowBox[{"Element", "[", 
           RowBox[{"z", ",", "Integers"}], "]"}]}], ",", " ", 
         RowBox[{"TimeConstraint", "->", "0.1"}]}], "]"}]}]}], ",", "\n", 
     "\t", 
     RowBox[{
      RowBox[{"PolyGamma", "[", 
       RowBox[{"n_Integer", ",", " ", "z_"}], "]"}], " ", ":>", " ", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], "^", "n"}], " ", "*", 
        RowBox[{"n", "!"}], " ", "*", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"HarmonicNumber", "[", 
           RowBox[{
            RowBox[{"z", "-", "1"}], ",", 
            RowBox[{"n", "+", "1"}]}], "]"}], " ", "-", " ", 
          RowBox[{"Zeta", "[", 
           RowBox[{"n", "+", "1"}], "]"}]}], ")"}]}], " ", "\n", "\t\t", "/;",
        " ", 
       RowBox[{"Simplify", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"n", " ", ">", " ", "0"}], " ", "&&", " ", 
          RowBox[{"z", ">=", "1"}], " ", "&&", " ", 
          RowBox[{"Element", "[", 
           RowBox[{"z", ",", "Integers"}], "]"}]}], ",", " ", 
         RowBox[{"TimeConstraint", "->", "0.1"}]}], "]"}]}]}], ",", "\n", 
     "\t", 
     RowBox[{
      RowBox[{"PolyGamma", "[", 
       RowBox[{"0", ",", " ", "z_"}], "]"}], " ", ":>", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "EulerGamma"}], " ", "-", " ", 
        RowBox[{"2", 
         RowBox[{"Log", "[", "2", "]"}]}], " ", "+", " ", 
        RowBox[{"2", " ", 
         RowBox[{"HarmonicNumber", "[", 
          RowBox[{
           RowBox[{"2", "z"}], "-", "1"}], "]"}]}], " ", "-", " ", 
        RowBox[{"HarmonicNumber", "[", 
         RowBox[{"z", "-", 
          RowBox[{"1", "/", "2"}]}], "]"}]}], "\n", "\t\t", "/;", " ", 
       RowBox[{"Simplify", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"z", ">=", 
           RowBox[{"1", "/", "2"}]}], " ", "&&", " ", 
          RowBox[{"Divisible", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"2", "z"}], "+", "1"}], ",", "2"}], "]"}]}], ",", " ", 
         RowBox[{"TimeConstraint", "->", "0.1"}]}], "]"}]}]}], ",", "\n", 
     "\t", 
     RowBox[{
      RowBox[{"PolyGamma", "[", 
       RowBox[{"n_Integer", ",", " ", "z_"}], "]"}], " ", ":>", " ", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], "^", "n"}], " ", "*", 
        RowBox[{"n", "!"}], " ", "*", " ", 
        RowBox[{"(", " ", 
         RowBox[{
          RowBox[{
           RowBox[{"2", "^", 
            RowBox[{"(", 
             RowBox[{"n", "+", "1"}], ")"}]}], 
           RowBox[{"HarmonicNumber", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"2", "z"}], "-", "1"}], ",", " ", 
             RowBox[{"n", "+", "1"}]}], "]"}]}], "\n", "\t\t\t", "-", 
          RowBox[{"HarmonicNumber", "[", 
           RowBox[{
            RowBox[{"z", "-", 
             RowBox[{"1", "/", "2"}]}], ",", " ", 
            RowBox[{"n", "+", "1"}]}], "]"}], " ", "-", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", "^", 
              RowBox[{"(", 
               RowBox[{"n", "+", "1"}], ")"}]}], "-", "1"}], ")"}], " ", 
           RowBox[{"Zeta", "[", 
            RowBox[{"n", "+", "1"}], "]"}]}]}], " ", ")"}]}], "\n", "\t\t", "/;",
        " ", 
       RowBox[{"Simplify", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"n", ">", "0"}], " ", "&&", " ", 
          RowBox[{"z", ">=", 
           RowBox[{"1", "/", "2"}]}], " ", "&&", " ", 
          RowBox[{"Divisible", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"2", "z"}], "+", "1"}], ",", "2"}], "]"}]}], ",", " ", 
         RowBox[{"TimeConstraint", "->", "0.1"}]}], "]"}]}]}], ",", "\n", 
     "\t", 
     RowBox[{
      RowBox[{"PolyGamma", "[", 
       RowBox[{
        RowBox[{"n_Integer", "?", "EvenQ"}], ",", " ", "z_"}], "]"}], " ", ":>",
       " ", 
      RowBox[{
       RowBox[{"PolyGamma", "[", 
        RowBox[{"n", ",", " ", 
         RowBox[{"1", "-", "z"}]}], "]"}], " ", "\n", "\t\t", "/;", " ", 
       RowBox[{"Simplify", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"n", ">=", "0"}], " ", "&&", " ", 
          RowBox[{"z", "<=", 
           RowBox[{
            RowBox[{"-", "1"}], "/", "2"}]}], " ", "&&", " ", 
          RowBox[{"Divisible", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"2", "z"}], "+", "1"}], ",", "2"}], "]"}]}], ",", " ", 
         RowBox[{"TimeConstraint", "->", "0.1"}]}], "]"}]}]}], ",", "\n", 
     "\t", 
     RowBox[{
      RowBox[{"PolyGamma", "[", 
       RowBox[{
        RowBox[{"n_Integer", "?", "OddQ"}], ",", " ", "z_"}], "]"}], " ", ":>",
       " ", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         RowBox[{"PolyGamma", "[", 
          RowBox[{"n", ",", " ", 
           RowBox[{"1", "-", "z"}]}], "]"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", " ", "Pi"}], ")"}], "^", 
          RowBox[{"(", 
           RowBox[{"n", "+", "1"}], ")"}]}], " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"n", "-", "1"}], ")"}], "/", "2"}], ")"}]}], " ", "*", 
         " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "^", 
            RowBox[{"(", 
             RowBox[{"n", "+", "1"}], ")"}]}], "-", "1"}], ")"}], " ", "*", 
         " ", 
         RowBox[{
          RowBox[{"BernoulliB", "[", 
           RowBox[{"n", "+", "1"}], "]"}], "/", 
          RowBox[{"(", 
           RowBox[{"n", "+", "1"}], ")"}]}]}]}], "\n", "\t\t", "/;", " ", 
       RowBox[{"Simplify", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"n", ">=", "0"}], " ", "&&", " ", 
          RowBox[{"z", "<=", 
           RowBox[{
            RowBox[{"-", "1"}], "/", "2"}]}], " ", "&&", " ", 
          RowBox[{"Divisible", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"2", "z"}], "+", "1"}], ",", "2"}], "]"}]}], ",", " ", 
         RowBox[{"TimeConstraint", "->", "0.1"}]}], "]"}]}]}], ",", "\n", 
     "\t", 
     RowBox[{
      RowBox[{"Log", "[", "x_", "]"}], " ", ":>", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"Log", "[", 
         RowBox[{"2", ",", "x"}], "]"}], "*", 
        RowBox[{"Log", "[", "2", "]"}]}], " ", "/;", " ", 
       RowBox[{"IntegerQ", "[", "x", "]"}]}]}]}], " ", "\n", "}"}]}], 
  ";"}]], "Input",
 CellLabel->"In[61]:=",ExpressionUUID->"15b2e6cf-3e4f-4a21-9d6f-5ae1313a39a9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"logsu", " ", "=", " ", 
   RowBox[{"{", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"Log", "[", 
       RowBox[{"x_", " ", "*", " ", "y_"}], "]"}], " ", ":>", " ", 
      RowBox[{
       RowBox[{"Log", "[", "x", "]"}], " ", "+", " ", 
       RowBox[{"Log", "[", "y", "]"}]}]}], ",", "\n", "\t", 
     RowBox[{
      RowBox[{"Log", "[", 
       RowBox[{"x_", " ", "/", " ", "y_"}], "]"}], " ", ":>", " ", 
      RowBox[{
       RowBox[{"Log", "[", "x", "]"}], " ", "-", " ", 
       RowBox[{"Log", "[", "y", "]"}]}]}], ",", "\n", "\t", 
     RowBox[{
      RowBox[{"Log", "[", 
       RowBox[{"x_", "^", "n_"}], "]"}], " ", ":>", " ", 
      RowBox[{"n", " ", 
       RowBox[{"Log", "[", "x", "]"}]}]}], ",", "\n", "\t", 
     RowBox[{
      RowBox[{"Log", "[", 
       RowBox[{"1", " ", "/", " ", "x_"}], "]"}], " ", ":>", " ", 
      RowBox[{"-", 
       RowBox[{"Log", "[", "x", "]"}]}]}], ",", "\n", "\t", 
     RowBox[{
      RowBox[{"Log", "[", "x_", "]"}], " ", ":>", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"Log", "[", 
         RowBox[{"2", ",", "x"}], "]"}], "*", 
        RowBox[{"Log", "[", "2", "]"}]}], " ", "/;", " ", 
       RowBox[{"IntegerQ", "[", "x", "]"}]}]}]}], " ", "\n", "}"}]}], 
  ";"}]], "Input",
 CellLabel->"In[62]:=",ExpressionUUID->"21a5fac0-8600-4ce7-8069-08cab5ac42d3"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Hyp", "[", 
    RowBox[{"a_", ",", "b_", ",", "c_", ",", "x_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Hyp", "[", 
     RowBox[{"a", ",", "b", ",", "c", ",", "x"}], "]"}], "=", 
    RowBox[{"HypExp", "[", 
     RowBox[{
      RowBox[{"Hypergeometric2F1", "[", 
       RowBox[{"a", ",", "b", ",", "c", ",", "x"}], "]"}], ",", "\[Epsilon]", 
      ",", "2"}], "]"}]}]}], ";"}]], "Input",
 CellLabel->"In[63]:=",ExpressionUUID->"37ffa890-2030-4bcd-9dc0-bc21cad7042b"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ExpandInEps", "[", "F_", "]"}], ":=", 
   RowBox[{
    RowBox[{"Total", "[", 
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"List", "@@", 
          RowBox[{"Expand", "[", "F", "]"}]}], "/.", 
         RowBox[{"{", " ", 
          RowBox[{
           RowBox[{"Hypergeometric2F1Regularized", "[", 
            RowBox[{"a_", ",", "b_", ",", "c_", ",", "x_"}], "]"}], 
           "\[RuleDelayed]", 
           RowBox[{
            RowBox[{"Hypergeometric2F1", "[", 
             RowBox[{"a", ",", "b", ",", "c", ",", "x"}], "]"}], "/", 
            RowBox[{"Gamma", "[", "c", "]"}]}]}], " ", "}"}]}], "/.", " ", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Hypergeometric2F1", "[", 
           RowBox[{"a_", ",", "b_", ",", "c_", ",", "x_"}], "]"}], 
          "\[RuleDelayed]", 
          RowBox[{"Hyp", "[", 
           RowBox[{"a", ",", "b", ",", "c", ",", "x"}], "]"}]}], "}"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Epsilon]", ",", "0", ",", "0"}], "}"}]}], "]"}], "]"}], "//.",
     "suPolyGamma"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.820822448252198*^9, 3.82082250749916*^9}, {
  3.8208225445393724`*^9, 3.820822552743767*^9}, {3.8517645515754237`*^9, 
  3.851764556071145*^9}},
 CellLabel->"In[64]:=",ExpressionUUID->"71028482-53ab-4b7c-9f0e-e278be5f80aa"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"suEToGamma", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"ExpIntegralE", "[", 
      RowBox[{"b_", ",", "z_"}], "]"}], ":>", 
     RowBox[{
      RowBox[{"z", "^", 
       RowBox[{"(", 
        RowBox[{"b", "-", "1"}], ")"}]}], 
      RowBox[{"Gamma", "[", 
       RowBox[{
        RowBox[{"1", "-", "b"}], ",", "z"}], "]"}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"suPrep", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"Exp", "[", "x_", "]"}], ":>", 
      RowBox[{"EXP", "[", 
       RowBox[{
        RowBox[{"-", "x"}], "/.", 
        RowBox[{"z", "->", "1"}]}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"Gamma", "[", 
       RowBox[{"a_", ",", "x_"}], "]"}], ":>", 
      RowBox[{"GAMMA", "[", 
       RowBox[{"a", ",", 
        RowBox[{"x", "/.", 
         RowBox[{"z", "->", "1"}]}]}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"z", "^", "a_."}], ":>", 
      RowBox[{"POW", "[", "a", "]"}]}]}], "}"}]}], ";", 
  RowBox[{"suInt", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"EXP", "[", "\[Beta]_", "]"}], 
      RowBox[{"POW", "[", "m_", "]"}], 
      RowBox[{"GAMMA", "[", 
       RowBox[{"\[Nu]_", ",", "\[Alpha]_"}], "]"}]}], ":>", 
     RowBox[{
      RowBox[{"\[Alpha]", "^", "\[Nu]"}], " ", 
      RowBox[{
       RowBox[{"Gamma", "[", 
        RowBox[{"m", "+", "1", "+", "\[Nu]"}], "]"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"m", "+", "1"}], ")"}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"\[Alpha]", "+", "\[Beta]"}], ")"}], "^", 
          RowBox[{"(", 
           RowBox[{"m", "+", "1", "+", "\[Nu]"}], ")"}]}]}], ")"}]}], "*", 
      RowBox[{"Hypergeometric2F1", "[", 
       RowBox[{"1", ",", 
        RowBox[{"m", "+", "1", "+", "\[Nu]"}], ",", 
        RowBox[{"m", "+", "2"}], ",", 
        RowBox[{"\[Beta]", "/", 
         RowBox[{"(", 
          RowBox[{"\[Alpha]", "+", "\[Beta]"}], ")"}]}]}], "]"}]}]}], "}"}]}],
   ";"}]}], "Input",
 CellChangeTimes->{{3.878023724693205*^9, 3.8780237432131386`*^9}, {
  3.878024367973091*^9, 3.878024376899786*^9}},
 CellLabel->"In[65]:=",ExpressionUUID->"b873fed0-81f6-4e16-9fdb-b88c70b45563"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"OutInt", "[", "exp_", "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"PowerExpand", "[", 
          RowBox[{"Expand", "[", 
           RowBox[{"PowerExpand", "[", 
            RowBox[{"exp", "/.", "suEToGamma"}], "]"}], "]"}], "]"}], "/.", 
         RowBox[{
          RowBox[{"Exp", "[", "x_", "]"}], ":>", 
          RowBox[{"Exp", "[", 
           RowBox[{"Expand", "[", "x", "]"}], "]"}]}]}], "/.", "suPrep"}], "/.", 
       RowBox[{"z", ":>", 
        RowBox[{"1", "/", "0"}]}]}], "/.", "suInt"}], "/.", "suIntC"}], "/.", 
    "suIntC0"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8780243823258743`*^9, 3.878024414239*^9}},
 CellLabel->"In[67]:=",ExpressionUUID->"331285bd-2f6a-472a-a544-dd6f5b9b48d9"]
}, Closed]],

Cell[CellGroupData[{

Cell["Contract diagrams", "Subsection",
 CellChangeTimes->{{3.8203114416255293`*^9, 
  3.820311446082819*^9}},ExpressionUUID->"fbbd2be2-4b52-4134-8950-\
53b7b113609f"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"toc2222", "=", 
  RowBox[{
   RowBox[{"z", "^", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "4"}], "-", 
      RowBox[{"2", "\[Epsilon]"}]}], ")"}]}], 
   RowBox[{"BndReg2", "[", 
    RowBox[{
     RowBox[{"k", "[", "1", "]"}], ",", "z"}], "]"}], 
   RowBox[{"BndReg2", "[", 
    RowBox[{
     RowBox[{"k", "[", "2", "]"}], ",", "z"}], "]"}], 
   RowBox[{"BndReg2", "[", 
    RowBox[{
     RowBox[{"k", "[", "3", "]"}], ",", "z"}], "]"}], 
   RowBox[{"BndReg2", "[", 
    RowBox[{
     RowBox[{"k", "[", "4", "]"}], ",", "z"}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"toc3222", "=", 
  RowBox[{
   RowBox[{"z", "^", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "4"}], "-", 
      RowBox[{"2", "\[Epsilon]"}]}], ")"}]}], 
   RowBox[{"BndReg3", "[", 
    RowBox[{
     RowBox[{"k", "[", "1", "]"}], ",", "z"}], "]"}], 
   RowBox[{"BndReg2", "[", 
    RowBox[{
     RowBox[{"k", "[", "2", "]"}], ",", "z"}], "]"}], 
   RowBox[{"BndReg2", "[", 
    RowBox[{
     RowBox[{"k", "[", "3", "]"}], ",", "z"}], "]"}], 
   RowBox[{"BndReg2", "[", 
    RowBox[{
     RowBox[{"k", "[", "4", "]"}], ",", "z"}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"toc3322", "=", 
  RowBox[{
   RowBox[{"z", "^", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "4"}], "-", 
      RowBox[{"2", "\[Epsilon]"}]}], ")"}]}], 
   RowBox[{"BndReg3", "[", 
    RowBox[{
     RowBox[{"k", "[", "1", "]"}], ",", "z"}], "]"}], 
   RowBox[{"BndReg3", "[", 
    RowBox[{
     RowBox[{"k", "[", "2", "]"}], ",", "z"}], "]"}], 
   RowBox[{"BndReg2", "[", 
    RowBox[{
     RowBox[{"k", "[", "3", "]"}], ",", "z"}], "]"}], 
   RowBox[{"BndReg2", "[", 
    RowBox[{
     RowBox[{"k", "[", "4", "]"}], ",", "z"}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"toc3332", "=", 
  RowBox[{
   RowBox[{"z", "^", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "4"}], "-", 
      RowBox[{"2", "\[Epsilon]"}]}], ")"}]}], 
   RowBox[{"BndReg3", "[", 
    RowBox[{
     RowBox[{"k", "[", "1", "]"}], ",", "z"}], "]"}], 
   RowBox[{"BndReg3", "[", 
    RowBox[{
     RowBox[{"k", "[", "2", "]"}], ",", "z"}], "]"}], 
   RowBox[{"BndReg3", "[", 
    RowBox[{
     RowBox[{"k", "[", "3", "]"}], ",", "z"}], "]"}], 
   RowBox[{"BndReg2", "[", 
    RowBox[{
     RowBox[{"k", "[", "4", "]"}], ",", "z"}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"toc3333", "=", 
  RowBox[{
   RowBox[{"z", "^", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "4"}], "-", 
      RowBox[{"2", "\[Epsilon]"}]}], ")"}]}], 
   RowBox[{"BndReg3", "[", 
    RowBox[{
     RowBox[{"k", "[", "1", "]"}], ",", "z"}], "]"}], 
   RowBox[{"BndReg3", "[", 
    RowBox[{
     RowBox[{"k", "[", "2", "]"}], ",", "z"}], "]"}], 
   RowBox[{"BndReg3", "[", 
    RowBox[{
     RowBox[{"k", "[", "3", "]"}], ",", "z"}], "]"}], 
   RowBox[{"BndReg3", "[", 
    RowBox[{
     RowBox[{"k", "[", "4", "]"}], ",", "z"}], "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.8203115686567836`*^9, 3.8203116165358105`*^9}, {
  3.8203117090069623`*^9, 3.8203117436684523`*^9}, {3.820311864839233*^9, 
  3.8203118695773516`*^9}, {3.820311920165146*^9, 3.820311945452529*^9}},
 CellLabel->"In[68]:=",ExpressionUUID->"b34f030c-d14b-48d2-9488-38d5b464de59"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox["\[ExponentialE]", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "z"}], " ", 
     RowBox[{"k", "[", "1", "]"}]}], "-", 
    RowBox[{"z", " ", 
     RowBox[{"k", "[", "2", "]"}]}], "-", 
    RowBox[{"z", " ", 
     RowBox[{"k", "[", "3", "]"}]}], "-", 
    RowBox[{"z", " ", 
     RowBox[{"k", "[", "4", "]"}]}]}]], " ", 
  SuperscriptBox["z", 
   RowBox[{"2", " ", "\[Epsilon]"}]]}]], "Output",
 CellChangeTimes->{3.820311618029902*^9, 3.820311744325062*^9, 
  3.8203118700786085`*^9, 3.8203119459622164`*^9, 3.8204126037614384`*^9, 
  3.820412783092654*^9, 3.8204690322040696`*^9, 3.820822695602845*^9, 
  3.820903135422021*^9, 3.8261676912524014`*^9, 3.82616938383745*^9, 
  3.8275530587773247`*^9, 3.8275532863656163`*^9, 3.8284649882665606`*^9, 
  3.851764451619049*^9, 3.851764659314806*^9, 3.852876965985839*^9, 
  3.8528774865801296`*^9, 3.8528804707535334`*^9, 3.8788909264598594`*^9, 
  3.8788921356914577`*^9},
 CellLabel->"Out[68]=",ExpressionUUID->"5274e635-c7c5-4998-95d3-b0906860ee11"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox["\[ExponentialE]", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "z"}], " ", 
     RowBox[{"k", "[", "1", "]"}]}], "-", 
    RowBox[{"z", " ", 
     RowBox[{"k", "[", "2", "]"}]}], "-", 
    RowBox[{"z", " ", 
     RowBox[{"k", "[", "3", "]"}]}], "-", 
    RowBox[{"z", " ", 
     RowBox[{"k", "[", "4", "]"}]}]}]], " ", 
  SuperscriptBox["z", 
   RowBox[{
    RowBox[{"-", "1"}], "+", 
    RowBox[{"2", " ", "\[Epsilon]"}]}]], " ", 
  RowBox[{"(", 
   RowBox[{"1", "+", 
    RowBox[{"z", " ", 
     RowBox[{"k", "[", "1", "]"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.820311618029902*^9, 3.820311744325062*^9, 
  3.8203118700786085`*^9, 3.8203119459622164`*^9, 3.8204126037614384`*^9, 
  3.820412783092654*^9, 3.8204690322040696`*^9, 3.820822695602845*^9, 
  3.820903135422021*^9, 3.8261676912524014`*^9, 3.82616938383745*^9, 
  3.8275530587773247`*^9, 3.8275532863656163`*^9, 3.8284649882665606`*^9, 
  3.851764451619049*^9, 3.851764659314806*^9, 3.852876965985839*^9, 
  3.8528774865801296`*^9, 3.8528804707535334`*^9, 3.8788909264598594`*^9, 
  3.878892135699401*^9},
 CellLabel->"Out[69]=",ExpressionUUID->"f10bbc6c-ee99-4f6d-800c-b94a4b80a88d"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox["\[ExponentialE]", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "z"}], " ", 
     RowBox[{"k", "[", "1", "]"}]}], "-", 
    RowBox[{"z", " ", 
     RowBox[{"k", "[", "2", "]"}]}], "-", 
    RowBox[{"z", " ", 
     RowBox[{"k", "[", "3", "]"}]}], "-", 
    RowBox[{"z", " ", 
     RowBox[{"k", "[", "4", "]"}]}]}]], " ", 
  SuperscriptBox["z", 
   RowBox[{
    RowBox[{"-", "2"}], "+", 
    RowBox[{"2", " ", "\[Epsilon]"}]}]], " ", 
  RowBox[{"(", 
   RowBox[{"1", "+", 
    RowBox[{"z", " ", 
     RowBox[{"k", "[", "1", "]"}]}]}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{"1", "+", 
    RowBox[{"z", " ", 
     RowBox[{"k", "[", "2", "]"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.820311618029902*^9, 3.820311744325062*^9, 
  3.8203118700786085`*^9, 3.8203119459622164`*^9, 3.8204126037614384`*^9, 
  3.820412783092654*^9, 3.8204690322040696`*^9, 3.820822695602845*^9, 
  3.820903135422021*^9, 3.8261676912524014`*^9, 3.82616938383745*^9, 
  3.8275530587773247`*^9, 3.8275532863656163`*^9, 3.8284649882665606`*^9, 
  3.851764451619049*^9, 3.851764659314806*^9, 3.852876965985839*^9, 
  3.8528774865801296`*^9, 3.8528804707535334`*^9, 3.8788909264598594`*^9, 
  3.878892135703391*^9},
 CellLabel->"Out[70]=",ExpressionUUID->"1e1573a1-4b68-419c-89d1-f72144b0a476"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox["\[ExponentialE]", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "z"}], " ", 
     RowBox[{"k", "[", "1", "]"}]}], "-", 
    RowBox[{"z", " ", 
     RowBox[{"k", "[", "2", "]"}]}], "-", 
    RowBox[{"z", " ", 
     RowBox[{"k", "[", "3", "]"}]}], "-", 
    RowBox[{"z", " ", 
     RowBox[{"k", "[", "4", "]"}]}]}]], " ", 
  SuperscriptBox["z", 
   RowBox[{
    RowBox[{"-", "3"}], "+", 
    RowBox[{"2", " ", "\[Epsilon]"}]}]], " ", 
  RowBox[{"(", 
   RowBox[{"1", "+", 
    RowBox[{"z", " ", 
     RowBox[{"k", "[", "1", "]"}]}]}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{"1", "+", 
    RowBox[{"z", " ", 
     RowBox[{"k", "[", "2", "]"}]}]}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{"1", "+", 
    RowBox[{"z", " ", 
     RowBox[{"k", "[", "3", "]"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.820311618029902*^9, 3.820311744325062*^9, 
  3.8203118700786085`*^9, 3.8203119459622164`*^9, 3.8204126037614384`*^9, 
  3.820412783092654*^9, 3.8204690322040696`*^9, 3.820822695602845*^9, 
  3.820903135422021*^9, 3.8261676912524014`*^9, 3.82616938383745*^9, 
  3.8275530587773247`*^9, 3.8275532863656163`*^9, 3.8284649882665606`*^9, 
  3.851764451619049*^9, 3.851764659314806*^9, 3.852876965985839*^9, 
  3.8528774865801296`*^9, 3.8528804707535334`*^9, 3.8788909264598594`*^9, 
  3.878892135709383*^9},
 CellLabel->"Out[71]=",ExpressionUUID->"32423f73-ee8d-418a-b96e-90891e66f0f9"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox["\[ExponentialE]", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "z"}], " ", 
     RowBox[{"k", "[", "1", "]"}]}], "-", 
    RowBox[{"z", " ", 
     RowBox[{"k", "[", "2", "]"}]}], "-", 
    RowBox[{"z", " ", 
     RowBox[{"k", "[", "3", "]"}]}], "-", 
    RowBox[{"z", " ", 
     RowBox[{"k", "[", "4", "]"}]}]}]], " ", 
  SuperscriptBox["z", 
   RowBox[{
    RowBox[{"-", "4"}], "+", 
    RowBox[{"2", " ", "\[Epsilon]"}]}]], " ", 
  RowBox[{"(", 
   RowBox[{"1", "+", 
    RowBox[{"z", " ", 
     RowBox[{"k", "[", "1", "]"}]}]}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{"1", "+", 
    RowBox[{"z", " ", 
     RowBox[{"k", "[", "2", "]"}]}]}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{"1", "+", 
    RowBox[{"z", " ", 
     RowBox[{"k", "[", "3", "]"}]}]}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{"1", "+", 
    RowBox[{"z", " ", 
     RowBox[{"k", "[", "4", "]"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.820311618029902*^9, 3.820311744325062*^9, 
  3.8203118700786085`*^9, 3.8203119459622164`*^9, 3.8204126037614384`*^9, 
  3.820412783092654*^9, 3.8204690322040696`*^9, 3.820822695602845*^9, 
  3.820903135422021*^9, 3.8261676912524014`*^9, 3.82616938383745*^9, 
  3.8275530587773247`*^9, 3.8275532863656163`*^9, 3.8284649882665606`*^9, 
  3.851764451619049*^9, 3.851764659314806*^9, 3.852876965985839*^9, 
  3.8528774865801296`*^9, 3.8528804707535334`*^9, 3.8788909264598594`*^9, 
  3.878892135714364*^9},
 CellLabel->"Out[72]=",ExpressionUUID->"1ae8273b-deab-481a-b491-c275e7cc3f01"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"ic2222", "=", 
  RowBox[{"IntExp", "[", 
   RowBox[{"toc2222", ",", "z"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"ic3222", "=", 
  RowBox[{"IntExp", "[", 
   RowBox[{"toc3222", ",", "z"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"ic3322", "=", 
  RowBox[{"IntExp", "[", 
   RowBox[{"toc3322", ",", "z"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"ic3332", "=", 
  RowBox[{"IntExp", "[", 
   RowBox[{"toc3332", ",", "z"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"ic3333", "=", 
  RowBox[{"IntExp", "[", 
   RowBox[{"toc3333", ",", "z"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.8275530868066473`*^9, 3.8275530966354027`*^9}, {
  3.852876976572*^9, 3.85287701783821*^9}, {3.8528804878433766`*^9, 
  3.8528805252807617`*^9}},
 CellLabel->"In[73]:=",ExpressionUUID->"4728a71b-de6a-4ab3-abe2-a1a26cfadf9b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Gamma", "[", 
   RowBox[{"1", "+", 
    RowBox[{"2", " ", "\[Epsilon]"}]}], "]"}], " ", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{
     RowBox[{"k", "[", "1", "]"}], "+", 
     RowBox[{"k", "[", "2", "]"}], "+", 
     RowBox[{"k", "[", "3", "]"}], "+", 
     RowBox[{"k", "[", "4", "]"}]}], ")"}], 
   RowBox[{
    RowBox[{"-", "1"}], "-", 
    RowBox[{"2", " ", "\[Epsilon]"}]}]]}]], "Output",
 CellChangeTimes->{3.8275531024318247`*^9, 3.8275532891154304`*^9, 
  3.8284649911218348`*^9, 3.851764453727561*^9, 3.8517646613507423`*^9, 
  3.852877028356436*^9, 3.8528774877236233`*^9, 3.8528805258513985`*^9, 
  3.8788909270111074`*^9, 3.8788921357402964`*^9},
 CellLabel->"Out[73]=",ExpressionUUID->"78b6ce40-f15d-4f8b-8855-c0eda6ab8c7e"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Gamma", "[", 
    RowBox[{"1", "+", 
     RowBox[{"2", " ", "\[Epsilon]"}]}], "]"}], " ", 
   RowBox[{"k", "[", "1", "]"}], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"k", "[", "1", "]"}], "+", 
      RowBox[{"k", "[", "2", "]"}], "+", 
      RowBox[{"k", "[", "3", "]"}], "+", 
      RowBox[{"k", "[", "4", "]"}]}], ")"}], 
    RowBox[{
     RowBox[{"-", "1"}], "-", 
     RowBox[{"2", " ", "\[Epsilon]"}]}]]}], "+", 
  RowBox[{
   RowBox[{"Gamma", "[", 
    RowBox[{"2", " ", "\[Epsilon]"}], "]"}], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"k", "[", "1", "]"}], "+", 
      RowBox[{"k", "[", "2", "]"}], "+", 
      RowBox[{"k", "[", "3", "]"}], "+", 
      RowBox[{"k", "[", "4", "]"}]}], ")"}], 
    RowBox[{
     RowBox[{"-", "2"}], " ", "\[Epsilon]"}]]}]}]], "Output",
 CellChangeTimes->{3.8275531024318247`*^9, 3.8275532891154304`*^9, 
  3.8284649911218348`*^9, 3.851764453727561*^9, 3.8517646613507423`*^9, 
  3.852877028356436*^9, 3.8528774877236233`*^9, 3.8528805258513985`*^9, 
  3.8788909270111074`*^9, 3.8788921357472725`*^9},
 CellLabel->"Out[74]=",ExpressionUUID->"53488671-ebf2-47bb-a033-f79dd6d785f8"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Gamma", "[", 
    RowBox[{"1", "+", 
     RowBox[{"2", " ", "\[Epsilon]"}]}], "]"}], " ", 
   RowBox[{"k", "[", "1", "]"}], " ", 
   RowBox[{"k", "[", "2", "]"}], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"k", "[", "1", "]"}], "+", 
      RowBox[{"k", "[", "2", "]"}], "+", 
      RowBox[{"k", "[", "3", "]"}], "+", 
      RowBox[{"k", "[", "4", "]"}]}], ")"}], 
    RowBox[{
     RowBox[{"-", "1"}], "-", 
     RowBox[{"2", " ", "\[Epsilon]"}]}]]}], "+", 
  RowBox[{
   RowBox[{"Gamma", "[", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"2", " ", "\[Epsilon]"}]}], "]"}], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"k", "[", "1", "]"}], "+", 
      RowBox[{"k", "[", "2", "]"}], "+", 
      RowBox[{"k", "[", "3", "]"}], "+", 
      RowBox[{"k", "[", "4", "]"}]}], ")"}], 
    RowBox[{"1", "-", 
     RowBox[{"2", " ", "\[Epsilon]"}]}]]}], "+", 
  RowBox[{
   RowBox[{"Gamma", "[", 
    RowBox[{"2", " ", "\[Epsilon]"}], "]"}], " ", 
   RowBox[{"k", "[", "1", "]"}], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"k", "[", "1", "]"}], "+", 
      RowBox[{"k", "[", "2", "]"}], "+", 
      RowBox[{"k", "[", "3", "]"}], "+", 
      RowBox[{"k", "[", "4", "]"}]}], ")"}], 
    RowBox[{
     RowBox[{"-", "2"}], " ", "\[Epsilon]"}]]}], "+", 
  RowBox[{
   RowBox[{"Gamma", "[", 
    RowBox[{"2", " ", "\[Epsilon]"}], "]"}], " ", 
   RowBox[{"k", "[", "2", "]"}], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"k", "[", "1", "]"}], "+", 
      RowBox[{"k", "[", "2", "]"}], "+", 
      RowBox[{"k", "[", "3", "]"}], "+", 
      RowBox[{"k", "[", "4", "]"}]}], ")"}], 
    RowBox[{
     RowBox[{"-", "2"}], " ", "\[Epsilon]"}]]}]}]], "Output",
 CellChangeTimes->{3.8275531024318247`*^9, 3.8275532891154304`*^9, 
  3.8284649911218348`*^9, 3.851764453727561*^9, 3.8517646613507423`*^9, 
  3.852877028356436*^9, 3.8528774877236233`*^9, 3.8528805258513985`*^9, 
  3.8788909270111074`*^9, 3.878892135752259*^9},
 CellLabel->"Out[75]=",ExpressionUUID->"3a27557c-e774-4863-9c67-98b447398fb2"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Gamma", "[", 
    RowBox[{"1", "+", 
     RowBox[{"2", " ", "\[Epsilon]"}]}], "]"}], " ", 
   RowBox[{"k", "[", "1", "]"}], " ", 
   RowBox[{"k", "[", "2", "]"}], " ", 
   RowBox[{"k", "[", "3", "]"}], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"k", "[", "1", "]"}], "+", 
      RowBox[{"k", "[", "2", "]"}], "+", 
      RowBox[{"k", "[", "3", "]"}], "+", 
      RowBox[{"k", "[", "4", "]"}]}], ")"}], 
    RowBox[{
     RowBox[{"-", "1"}], "-", 
     RowBox[{"2", " ", "\[Epsilon]"}]}]]}], "+", 
  RowBox[{
   RowBox[{"Gamma", "[", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"2", " ", "\[Epsilon]"}]}], "]"}], " ", 
   RowBox[{"k", "[", "1", "]"}], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"k", "[", "1", "]"}], "+", 
      RowBox[{"k", "[", "2", "]"}], "+", 
      RowBox[{"k", "[", "3", "]"}], "+", 
      RowBox[{"k", "[", "4", "]"}]}], ")"}], 
    RowBox[{"1", "-", 
     RowBox[{"2", " ", "\[Epsilon]"}]}]]}], "+", 
  RowBox[{
   RowBox[{"Gamma", "[", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"2", " ", "\[Epsilon]"}]}], "]"}], " ", 
   RowBox[{"k", "[", "2", "]"}], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"k", "[", "1", "]"}], "+", 
      RowBox[{"k", "[", "2", "]"}], "+", 
      RowBox[{"k", "[", "3", "]"}], "+", 
      RowBox[{"k", "[", "4", "]"}]}], ")"}], 
    RowBox[{"1", "-", 
     RowBox[{"2", " ", "\[Epsilon]"}]}]]}], "+", 
  RowBox[{
   RowBox[{"Gamma", "[", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"2", " ", "\[Epsilon]"}]}], "]"}], " ", 
   RowBox[{"k", "[", "3", "]"}], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"k", "[", "1", "]"}], "+", 
      RowBox[{"k", "[", "2", "]"}], "+", 
      RowBox[{"k", "[", "3", "]"}], "+", 
      RowBox[{"k", "[", "4", "]"}]}], ")"}], 
    RowBox[{"1", "-", 
     RowBox[{"2", " ", "\[Epsilon]"}]}]]}], "+", 
  RowBox[{
   RowBox[{"Gamma", "[", 
    RowBox[{
     RowBox[{"-", "2"}], "+", 
     RowBox[{"2", " ", "\[Epsilon]"}]}], "]"}], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"k", "[", "1", "]"}], "+", 
      RowBox[{"k", "[", "2", "]"}], "+", 
      RowBox[{"k", "[", "3", "]"}], "+", 
      RowBox[{"k", "[", "4", "]"}]}], ")"}], 
    RowBox[{"2", "-", 
     RowBox[{"2", " ", "\[Epsilon]"}]}]]}], "+", 
  RowBox[{
   RowBox[{"Gamma", "[", 
    RowBox[{"2", " ", "\[Epsilon]"}], "]"}], " ", 
   RowBox[{"k", "[", "1", "]"}], " ", 
   RowBox[{"k", "[", "2", "]"}], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"k", "[", "1", "]"}], "+", 
      RowBox[{"k", "[", "2", "]"}], "+", 
      RowBox[{"k", "[", "3", "]"}], "+", 
      RowBox[{"k", "[", "4", "]"}]}], ")"}], 
    RowBox[{
     RowBox[{"-", "2"}], " ", "\[Epsilon]"}]]}], "+", 
  RowBox[{
   RowBox[{"Gamma", "[", 
    RowBox[{"2", " ", "\[Epsilon]"}], "]"}], " ", 
   RowBox[{"k", "[", "1", "]"}], " ", 
   RowBox[{"k", "[", "3", "]"}], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"k", "[", "1", "]"}], "+", 
      RowBox[{"k", "[", "2", "]"}], "+", 
      RowBox[{"k", "[", "3", "]"}], "+", 
      RowBox[{"k", "[", "4", "]"}]}], ")"}], 
    RowBox[{
     RowBox[{"-", "2"}], " ", "\[Epsilon]"}]]}], "+", 
  RowBox[{
   RowBox[{"Gamma", "[", 
    RowBox[{"2", " ", "\[Epsilon]"}], "]"}], " ", 
   RowBox[{"k", "[", "2", "]"}], " ", 
   RowBox[{"k", "[", "3", "]"}], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"k", "[", "1", "]"}], "+", 
      RowBox[{"k", "[", "2", "]"}], "+", 
      RowBox[{"k", "[", "3", "]"}], "+", 
      RowBox[{"k", "[", "4", "]"}]}], ")"}], 
    RowBox[{
     RowBox[{"-", "2"}], " ", "\[Epsilon]"}]]}]}]], "Output",
 CellChangeTimes->{3.8275531024318247`*^9, 3.8275532891154304`*^9, 
  3.8284649911218348`*^9, 3.851764453727561*^9, 3.8517646613507423`*^9, 
  3.852877028356436*^9, 3.8528774877236233`*^9, 3.8528805258513985`*^9, 
  3.8788909270111074`*^9, 3.878892135764227*^9},
 CellLabel->"Out[76]=",ExpressionUUID->"8de8998a-1ccc-4a96-a03a-d50658cfe796"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Gamma", "[", 
    RowBox[{"1", "+", 
     RowBox[{"2", " ", "\[Epsilon]"}]}], "]"}], " ", 
   RowBox[{"k", "[", "1", "]"}], " ", 
   RowBox[{"k", "[", "2", "]"}], " ", 
   RowBox[{"k", "[", "3", "]"}], " ", 
   RowBox[{"k", "[", "4", "]"}], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"k", "[", "1", "]"}], "+", 
      RowBox[{"k", "[", "2", "]"}], "+", 
      RowBox[{"k", "[", "3", "]"}], "+", 
      RowBox[{"k", "[", "4", "]"}]}], ")"}], 
    RowBox[{
     RowBox[{"-", "1"}], "-", 
     RowBox[{"2", " ", "\[Epsilon]"}]}]]}], "+", 
  RowBox[{
   RowBox[{"Gamma", "[", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"2", " ", "\[Epsilon]"}]}], "]"}], " ", 
   RowBox[{"k", "[", "1", "]"}], " ", 
   RowBox[{"k", "[", "2", "]"}], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"k", "[", "1", "]"}], "+", 
      RowBox[{"k", "[", "2", "]"}], "+", 
      RowBox[{"k", "[", "3", "]"}], "+", 
      RowBox[{"k", "[", "4", "]"}]}], ")"}], 
    RowBox[{"1", "-", 
     RowBox[{"2", " ", "\[Epsilon]"}]}]]}], "+", 
  RowBox[{
   RowBox[{"Gamma", "[", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"2", " ", "\[Epsilon]"}]}], "]"}], " ", 
   RowBox[{"k", "[", "1", "]"}], " ", 
   RowBox[{"k", "[", "3", "]"}], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"k", "[", "1", "]"}], "+", 
      RowBox[{"k", "[", "2", "]"}], "+", 
      RowBox[{"k", "[", "3", "]"}], "+", 
      RowBox[{"k", "[", "4", "]"}]}], ")"}], 
    RowBox[{"1", "-", 
     RowBox[{"2", " ", "\[Epsilon]"}]}]]}], "+", 
  RowBox[{
   RowBox[{"Gamma", "[", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"2", " ", "\[Epsilon]"}]}], "]"}], " ", 
   RowBox[{"k", "[", "2", "]"}], " ", 
   RowBox[{"k", "[", "3", "]"}], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"k", "[", "1", "]"}], "+", 
      RowBox[{"k", "[", "2", "]"}], "+", 
      RowBox[{"k", "[", "3", "]"}], "+", 
      RowBox[{"k", "[", "4", "]"}]}], ")"}], 
    RowBox[{"1", "-", 
     RowBox[{"2", " ", "\[Epsilon]"}]}]]}], "+", 
  RowBox[{
   RowBox[{"Gamma", "[", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"2", " ", "\[Epsilon]"}]}], "]"}], " ", 
   RowBox[{"k", "[", "1", "]"}], " ", 
   RowBox[{"k", "[", "4", "]"}], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"k", "[", "1", "]"}], "+", 
      RowBox[{"k", "[", "2", "]"}], "+", 
      RowBox[{"k", "[", "3", "]"}], "+", 
      RowBox[{"k", "[", "4", "]"}]}], ")"}], 
    RowBox[{"1", "-", 
     RowBox[{"2", " ", "\[Epsilon]"}]}]]}], "+", 
  RowBox[{
   RowBox[{"Gamma", "[", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"2", " ", "\[Epsilon]"}]}], "]"}], " ", 
   RowBox[{"k", "[", "2", "]"}], " ", 
   RowBox[{"k", "[", "4", "]"}], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"k", "[", "1", "]"}], "+", 
      RowBox[{"k", "[", "2", "]"}], "+", 
      RowBox[{"k", "[", "3", "]"}], "+", 
      RowBox[{"k", "[", "4", "]"}]}], ")"}], 
    RowBox[{"1", "-", 
     RowBox[{"2", " ", "\[Epsilon]"}]}]]}], "+", 
  RowBox[{
   RowBox[{"Gamma", "[", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"2", " ", "\[Epsilon]"}]}], "]"}], " ", 
   RowBox[{"k", "[", "3", "]"}], " ", 
   RowBox[{"k", "[", "4", "]"}], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"k", "[", "1", "]"}], "+", 
      RowBox[{"k", "[", "2", "]"}], "+", 
      RowBox[{"k", "[", "3", "]"}], "+", 
      RowBox[{"k", "[", "4", "]"}]}], ")"}], 
    RowBox[{"1", "-", 
     RowBox[{"2", " ", "\[Epsilon]"}]}]]}], "+", 
  RowBox[{
   RowBox[{"Gamma", "[", 
    RowBox[{
     RowBox[{"-", "2"}], "+", 
     RowBox[{"2", " ", "\[Epsilon]"}]}], "]"}], " ", 
   RowBox[{"k", "[", "1", "]"}], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"k", "[", "1", "]"}], "+", 
      RowBox[{"k", "[", "2", "]"}], "+", 
      RowBox[{"k", "[", "3", "]"}], "+", 
      RowBox[{"k", "[", "4", "]"}]}], ")"}], 
    RowBox[{"2", "-", 
     RowBox[{"2", " ", "\[Epsilon]"}]}]]}], "+", 
  RowBox[{
   RowBox[{"Gamma", "[", 
    RowBox[{
     RowBox[{"-", "2"}], "+", 
     RowBox[{"2", " ", "\[Epsilon]"}]}], "]"}], " ", 
   RowBox[{"k", "[", "2", "]"}], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"k", "[", "1", "]"}], "+", 
      RowBox[{"k", "[", "2", "]"}], "+", 
      RowBox[{"k", "[", "3", "]"}], "+", 
      RowBox[{"k", "[", "4", "]"}]}], ")"}], 
    RowBox[{"2", "-", 
     RowBox[{"2", " ", "\[Epsilon]"}]}]]}], "+", 
  RowBox[{
   RowBox[{"Gamma", "[", 
    RowBox[{
     RowBox[{"-", "2"}], "+", 
     RowBox[{"2", " ", "\[Epsilon]"}]}], "]"}], " ", 
   RowBox[{"k", "[", "3", "]"}], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"k", "[", "1", "]"}], "+", 
      RowBox[{"k", "[", "2", "]"}], "+", 
      RowBox[{"k", "[", "3", "]"}], "+", 
      RowBox[{"k", "[", "4", "]"}]}], ")"}], 
    RowBox[{"2", "-", 
     RowBox[{"2", " ", "\[Epsilon]"}]}]]}], "+", 
  RowBox[{
   RowBox[{"Gamma", "[", 
    RowBox[{
     RowBox[{"-", "2"}], "+", 
     RowBox[{"2", " ", "\[Epsilon]"}]}], "]"}], " ", 
   RowBox[{"k", "[", "4", "]"}], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"k", "[", "1", "]"}], "+", 
      RowBox[{"k", "[", "2", "]"}], "+", 
      RowBox[{"k", "[", "3", "]"}], "+", 
      RowBox[{"k", "[", "4", "]"}]}], ")"}], 
    RowBox[{"2", "-", 
     RowBox[{"2", " ", "\[Epsilon]"}]}]]}], "+", 
  RowBox[{
   RowBox[{"Gamma", "[", 
    RowBox[{
     RowBox[{"-", "3"}], "+", 
     RowBox[{"2", " ", "\[Epsilon]"}]}], "]"}], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"k", "[", "1", "]"}], "+", 
      RowBox[{"k", "[", "2", "]"}], "+", 
      RowBox[{"k", "[", "3", "]"}], "+", 
      RowBox[{"k", "[", "4", "]"}]}], ")"}], 
    RowBox[{"3", "-", 
     RowBox[{"2", " ", "\[Epsilon]"}]}]]}], "+", 
  RowBox[{
   RowBox[{"Gamma", "[", 
    RowBox[{"2", " ", "\[Epsilon]"}], "]"}], " ", 
   RowBox[{"k", "[", "1", "]"}], " ", 
   RowBox[{"k", "[", "2", "]"}], " ", 
   RowBox[{"k", "[", "3", "]"}], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"k", "[", "1", "]"}], "+", 
      RowBox[{"k", "[", "2", "]"}], "+", 
      RowBox[{"k", "[", "3", "]"}], "+", 
      RowBox[{"k", "[", "4", "]"}]}], ")"}], 
    RowBox[{
     RowBox[{"-", "2"}], " ", "\[Epsilon]"}]]}], "+", 
  RowBox[{
   RowBox[{"Gamma", "[", 
    RowBox[{"2", " ", "\[Epsilon]"}], "]"}], " ", 
   RowBox[{"k", "[", "1", "]"}], " ", 
   RowBox[{"k", "[", "2", "]"}], " ", 
   RowBox[{"k", "[", "4", "]"}], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"k", "[", "1", "]"}], "+", 
      RowBox[{"k", "[", "2", "]"}], "+", 
      RowBox[{"k", "[", "3", "]"}], "+", 
      RowBox[{"k", "[", "4", "]"}]}], ")"}], 
    RowBox[{
     RowBox[{"-", "2"}], " ", "\[Epsilon]"}]]}], "+", 
  RowBox[{
   RowBox[{"Gamma", "[", 
    RowBox[{"2", " ", "\[Epsilon]"}], "]"}], " ", 
   RowBox[{"k", "[", "1", "]"}], " ", 
   RowBox[{"k", "[", "3", "]"}], " ", 
   RowBox[{"k", "[", "4", "]"}], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"k", "[", "1", "]"}], "+", 
      RowBox[{"k", "[", "2", "]"}], "+", 
      RowBox[{"k", "[", "3", "]"}], "+", 
      RowBox[{"k", "[", "4", "]"}]}], ")"}], 
    RowBox[{
     RowBox[{"-", "2"}], " ", "\[Epsilon]"}]]}], "+", 
  RowBox[{
   RowBox[{"Gamma", "[", 
    RowBox[{"2", " ", "\[Epsilon]"}], "]"}], " ", 
   RowBox[{"k", "[", "2", "]"}], " ", 
   RowBox[{"k", "[", "3", "]"}], " ", 
   RowBox[{"k", "[", "4", "]"}], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"k", "[", "1", "]"}], "+", 
      RowBox[{"k", "[", "2", "]"}], "+", 
      RowBox[{"k", "[", "3", "]"}], "+", 
      RowBox[{"k", "[", "4", "]"}]}], ")"}], 
    RowBox[{
     RowBox[{"-", "2"}], " ", "\[Epsilon]"}]]}]}]], "Output",
 CellChangeTimes->{3.8275531024318247`*^9, 3.8275532891154304`*^9, 
  3.8284649911218348`*^9, 3.851764453727561*^9, 3.8517646613507423`*^9, 
  3.852877028356436*^9, 3.8528774877236233`*^9, 3.8528805258513985`*^9, 
  3.8788909270111074`*^9, 3.8788921357811813`*^9},
 CellLabel->"Out[77]=",ExpressionUUID->"a6197a44-9a57-4f36-b9b5-c3b813746bef"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"i2222", "=", 
  RowBox[{
   RowBox[{"Series", "[", 
    RowBox[{"ic2222", ",", 
     RowBox[{"{", 
      RowBox[{"\[Epsilon]", ",", "0", ",", "0"}], "}"}]}], "]"}], "//", 
   RowBox[{
    RowBox[{"FullSimplify", "[", 
     RowBox[{"#", ",", "as"}], "]"}], "&"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"i3222", "=", 
  RowBox[{
   RowBox[{"Series", "[", 
    RowBox[{"ic3222", ",", 
     RowBox[{"{", 
      RowBox[{"\[Epsilon]", ",", "0", ",", "0"}], "}"}]}], "]"}], "//", 
   RowBox[{
    RowBox[{"FullSimplify", "[", 
     RowBox[{"#", ",", "as"}], "]"}], "&"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"i3322", "=", 
  RowBox[{
   RowBox[{"Series", "[", 
    RowBox[{"ic3322", ",", 
     RowBox[{"{", 
      RowBox[{"\[Epsilon]", ",", "0", ",", "0"}], "}"}]}], "]"}], "//", 
   RowBox[{
    RowBox[{"FullSimplify", "[", 
     RowBox[{"#", ",", "as"}], "]"}], "&"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"i3332", "=", 
  RowBox[{
   RowBox[{"Series", "[", 
    RowBox[{"ic3332", ",", 
     RowBox[{"{", 
      RowBox[{"\[Epsilon]", ",", "0", ",", "0"}], "}"}]}], "]"}], "//", 
   RowBox[{
    RowBox[{"FullSimplify", "[", 
     RowBox[{"#", ",", "as"}], "]"}], "&"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"i3333", "=", 
  RowBox[{
   RowBox[{"Series", "[", 
    RowBox[{"ic3333", ",", 
     RowBox[{"{", 
      RowBox[{"\[Epsilon]", ",", "0", ",", "0"}], "}"}]}], "]"}], "//", 
   RowBox[{
    RowBox[{"FullSimplify", "[", 
     RowBox[{"#", ",", "as"}], "]"}], "&"}]}]}]}], "Input",
 CellChangeTimes->{{3.8203116692633524`*^9, 3.8203117050219946`*^9}, {
  3.820311778200242*^9, 3.820311813538556*^9}, {3.8209031423102417`*^9, 
  3.8209031544662943`*^9}, {3.8261677191426725`*^9, 3.8261677255018606`*^9}},
 CellLabel->"In[78]:=",ExpressionUUID->"e43a41fe-4e7d-4d81-a202-69a5a1dc0d91"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox["1", 
    RowBox[{
     RowBox[{"k", "[", "1", "]"}], "+", 
     RowBox[{"k", "[", "2", "]"}], "+", 
     RowBox[{"k", "[", "3", "]"}], "+", 
     RowBox[{"k", "[", "4", "]"}]}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[Epsilon]", "]"}], "1"],
    SeriesData[$CellContext`\[Epsilon], 0, {}, 0, 1, 1],
    Editable->False]}],
  SeriesData[$CellContext`\[Epsilon], 
   0, {($CellContext`k[1] + $CellContext`k[2] + $CellContext`k[
      3] + $CellContext`k[4])^(-1)}, 0, 1, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.8203116952227983`*^9, 3.820311705496002*^9}, 
   3.820312115431094*^9, 3.8204131417408705`*^9, 3.8204691857144794`*^9, 
   3.8209033458542953`*^9, 3.8261678872839656`*^9, 3.826169573050206*^9, 
   3.827553335691477*^9, 3.828465042716957*^9, 3.8517644838788257`*^9, 
   3.8517646921167088`*^9, 3.852877047717349*^9, 3.8528774888308473`*^9, 
   3.8528805378509445`*^9, 3.878890928410907*^9, 3.8788921358450136`*^9},
 CellLabel->"Out[78]=",ExpressionUUID->"519dfa16-a06c-4bb9-9b58-1a2533511564"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox["1", 
    RowBox[{"2", " ", "\[Epsilon]"}]], "+", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "EulerGamma"}], "+", 
     FractionBox[
      RowBox[{"k", "[", "1", "]"}], 
      RowBox[{
       RowBox[{"k", "[", "1", "]"}], "+", 
       RowBox[{"k", "[", "2", "]"}], "+", 
       RowBox[{"k", "[", "3", "]"}], "+", 
       RowBox[{"k", "[", "4", "]"}]}]], "-", 
     RowBox[{"Log", "[", 
      RowBox[{
       RowBox[{"k", "[", "1", "]"}], "+", 
       RowBox[{"k", "[", "2", "]"}], "+", 
       RowBox[{"k", "[", "3", "]"}], "+", 
       RowBox[{"k", "[", "4", "]"}]}], "]"}]}], ")"}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[Epsilon]", "]"}], "1"],
    SeriesData[$CellContext`\[Epsilon], 0, {}, -1, 1, 1],
    Editable->False]}],
  SeriesData[$CellContext`\[Epsilon], 0, {
    Rational[
    1, 2], -EulerGamma + $CellContext`k[1]/($CellContext`k[
      1] + $CellContext`k[2] + $CellContext`k[3] + $CellContext`k[4]) - 
    Log[$CellContext`k[1] + $CellContext`k[2] + $CellContext`k[
      3] + $CellContext`k[4]]}, -1, 1, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.8203116952227983`*^9, 3.820311705496002*^9}, 
   3.820312115431094*^9, 3.8204131417408705`*^9, 3.8204691857144794`*^9, 
   3.8209033458542953`*^9, 3.8261678872839656`*^9, 3.826169573050206*^9, 
   3.827553335691477*^9, 3.828465042716957*^9, 3.8517644838788257`*^9, 
   3.8517646921167088`*^9, 3.852877047717349*^9, 3.8528774888308473`*^9, 
   3.8528805378509445`*^9, 3.878890928410907*^9, 3.8788921360086026`*^9},
 CellLabel->"Out[79]=",ExpressionUUID->"e60786a3-d466-407f-afb0-0c17ffcfb866"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    RowBox[{
     RowBox[{"-", 
      RowBox[{"k", "[", "3", "]"}]}], "-", 
     RowBox[{"k", "[", "4", "]"}]}], 
    RowBox[{"2", " ", "\[Epsilon]"}]], "+", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"k", "[", "2", "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "EulerGamma"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"k", "[", "3", "]"}], "+", 
        RowBox[{"k", "[", "4", "]"}]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"k", "[", "1", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        FractionBox[
         RowBox[{"k", "[", "2", "]"}], 
         RowBox[{
          RowBox[{"k", "[", "1", "]"}], "+", 
          RowBox[{"k", "[", "2", "]"}], "+", 
          RowBox[{"k", "[", "3", "]"}], "+", 
          RowBox[{"k", "[", "4", "]"}]}]]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"k", "[", "3", "]"}], "+", 
        RowBox[{"k", "[", "4", "]"}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{
        RowBox[{"k", "[", "1", "]"}], "+", 
        RowBox[{"k", "[", "2", "]"}], "+", 
        RowBox[{"k", "[", "3", "]"}], "+", 
        RowBox[{"k", "[", "4", "]"}]}], "]"}]}]}], ")"}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[Epsilon]", "]"}], "1"],
    SeriesData[$CellContext`\[Epsilon], 0, {}, -1, 1, 1],
    Editable->False]}],
  SeriesData[$CellContext`\[Epsilon], 0, {
   Rational[1, 2] (-$CellContext`k[3] - $CellContext`k[
     4]), -$CellContext`k[2] + (-1 + 
      EulerGamma) ($CellContext`k[3] + $CellContext`k[4]) + $CellContext`k[
      1] (-1 + $CellContext`k[2]/($CellContext`k[1] + $CellContext`k[
        2] + $CellContext`k[3] + $CellContext`k[4])) + ($CellContext`k[
       3] + $CellContext`k[4]) 
     Log[$CellContext`k[1] + $CellContext`k[2] + $CellContext`k[
        3] + $CellContext`k[4]]}, -1, 1, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.8203116952227983`*^9, 3.820311705496002*^9}, 
   3.820312115431094*^9, 3.8204131417408705`*^9, 3.8204691857144794`*^9, 
   3.8209033458542953`*^9, 3.8261678872839656`*^9, 3.826169573050206*^9, 
   3.827553335691477*^9, 3.828465042716957*^9, 3.8517644838788257`*^9, 
   3.8517646921167088`*^9, 3.852877047717349*^9, 3.8528774888308473`*^9, 
   3.8528805378509445`*^9, 3.878890928410907*^9, 3.8788921364723487`*^9},
 CellLabel->"Out[80]=",ExpressionUUID->"8142d825-d66b-4678-ba52-c9dff3bfa4d8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    RowBox[{
     RowBox[{"-", 
      SuperscriptBox[
       RowBox[{"k", "[", "1", "]"}], "2"]}], "-", 
     SuperscriptBox[
      RowBox[{"k", "[", "2", "]"}], "2"], "-", 
     SuperscriptBox[
      RowBox[{"k", "[", "3", "]"}], "2"], "+", 
     SuperscriptBox[
      RowBox[{"k", "[", "4", "]"}], "2"]}], 
    RowBox[{"4", " ", "\[Epsilon]"}]], "+", 
   RowBox[{
    FractionBox["1", "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"2", " ", "EulerGamma"}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"k", "[", "1", "]"}], "2"]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"2", " ", "EulerGamma"}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"k", "[", "2", "]"}], "2"]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"k", "[", "2", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"k", "[", "3", "]"}]}], "+", 
         RowBox[{"k", "[", "4", "]"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"k", "[", "3", "]"}], "+", 
         RowBox[{"k", "[", "4", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"2", " ", "EulerGamma"}]}], ")"}], " ", 
          RowBox[{"k", "[", "3", "]"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"3", "-", 
            RowBox[{"2", " ", "EulerGamma"}]}], ")"}], " ", 
          RowBox[{"k", "[", "4", "]"}]}]}], ")"}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"k", "[", "1", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"k", "[", "3", "]"}]}], "+", 
         RowBox[{"k", "[", "4", "]"}], "+", 
         RowBox[{
          RowBox[{"k", "[", "2", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            FractionBox[
             RowBox[{"2", " ", 
              RowBox[{"k", "[", "3", "]"}]}], 
             RowBox[{
              RowBox[{"k", "[", "1", "]"}], "+", 
              RowBox[{"k", "[", "2", "]"}], "+", 
              RowBox[{"k", "[", "3", "]"}], "+", 
              RowBox[{"k", "[", "4", "]"}]}]]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"k", "[", "1", "]"}], "2"], "+", 
         SuperscriptBox[
          RowBox[{"k", "[", "2", "]"}], "2"], "+", 
         SuperscriptBox[
          RowBox[{"k", "[", "3", "]"}], "2"], "-", 
         SuperscriptBox[
          RowBox[{"k", "[", "4", "]"}], "2"]}], ")"}], " ", 
       RowBox[{"Log", "[", 
        RowBox[{
         RowBox[{"k", "[", "1", "]"}], "+", 
         RowBox[{"k", "[", "2", "]"}], "+", 
         RowBox[{"k", "[", "3", "]"}], "+", 
         RowBox[{"k", "[", "4", "]"}]}], "]"}]}]}], ")"}]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[Epsilon]", "]"}], "1"],
    SeriesData[$CellContext`\[Epsilon], 0, {}, -1, 1, 1],
    Editable->False]}],
  SeriesData[$CellContext`\[Epsilon], 0, {
   Rational[1, 4] (-$CellContext`k[1]^2 - $CellContext`k[
      2]^2 - $CellContext`k[3]^2 + $CellContext`k[4]^2), 
    Rational[1, 
      4] ((-1 + 2 EulerGamma) $CellContext`k[1]^2 + (-1 + 
       2 EulerGamma) $CellContext`k[2]^2 + 
     2 $CellContext`k[
       2] (-$CellContext`k[3] + $CellContext`k[4]) + ($CellContext`k[
        3] + $CellContext`k[
        4]) ((-1 + 2 EulerGamma) $CellContext`k[3] + (3 - 2 
         EulerGamma) $CellContext`k[4]) + 
     2 $CellContext`k[
       1] (-$CellContext`k[3] + $CellContext`k[
        4] + $CellContext`k[2] (-1 + 
         2 $CellContext`k[3]/($CellContext`k[1] + $CellContext`k[
           2] + $CellContext`k[3] + $CellContext`k[4]))) + 
     2 ($CellContext`k[1]^2 + $CellContext`k[2]^2 + $CellContext`k[
         3]^2 - $CellContext`k[4]^2) 
      Log[$CellContext`k[1] + $CellContext`k[2] + $CellContext`k[
         3] + $CellContext`k[4]])}, -1, 1, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.8203116952227983`*^9, 3.820311705496002*^9}, 
   3.820312115431094*^9, 3.8204131417408705`*^9, 3.8204691857144794`*^9, 
   3.8209033458542953`*^9, 3.8261678872839656`*^9, 3.826169573050206*^9, 
   3.827553335691477*^9, 3.828465042716957*^9, 3.8517644838788257`*^9, 
   3.8517646921167088`*^9, 3.852877047717349*^9, 3.8528774888308473`*^9, 
   3.8528805378509445`*^9, 3.878890928410907*^9, 3.878892137716702*^9},
 CellLabel->"Out[81]=",ExpressionUUID->"95aed6fa-121b-4fbc-947c-5bd7b5e137ef"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"k", "[", "1", "]"}], "3"], "+", 
     SuperscriptBox[
      RowBox[{"k", "[", "2", "]"}], "3"], "+", 
     SuperscriptBox[
      RowBox[{"k", "[", "3", "]"}], "3"], "+", 
     SuperscriptBox[
      RowBox[{"k", "[", "4", "]"}], "3"]}], 
    RowBox[{"6", " ", "\[Epsilon]"}]], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"4", "-", 
         RowBox[{"3", " ", "EulerGamma"}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"k", "[", "1", "]"}], "4"]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "7"}], "+", 
         RowBox[{"3", " ", "EulerGamma"}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"k", "[", "1", "]"}], "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"k", "[", "2", "]"}], "+", 
         RowBox[{"k", "[", "3", "]"}], "+", 
         RowBox[{"k", "[", "4", "]"}]}], ")"}]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox[
        RowBox[{"k", "[", "1", "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"k", "[", "2", "]"}], "2"]}], "+", 
         RowBox[{
          RowBox[{"k", "[", "2", "]"}], " ", 
          RowBox[{"k", "[", "3", "]"}]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"k", "[", "3", "]"}], "2"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"k", "[", "2", "]"}], "+", 
            RowBox[{"k", "[", "3", "]"}]}], ")"}], " ", 
          RowBox[{"k", "[", "4", "]"}]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"k", "[", "4", "]"}], "2"]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"k", "[", "1", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"7", "-", 
            RowBox[{"3", " ", "EulerGamma"}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"k", "[", "2", "]"}], "3"]}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox[
           RowBox[{"k", "[", "2", "]"}], "2"], " ", 
          RowBox[{"k", "[", "3", "]"}]}], "+", 
         RowBox[{"3", " ", 
          RowBox[{"k", "[", "2", "]"}], " ", 
          SuperscriptBox[
           RowBox[{"k", "[", "3", "]"}], "2"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"7", "-", 
            RowBox[{"3", " ", "EulerGamma"}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"k", "[", "3", "]"}], "3"]}], "+", 
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"k", "[", "2", "]"}], "2"], "-", 
            RowBox[{
             RowBox[{"k", "[", "2", "]"}], " ", 
             RowBox[{"k", "[", "3", "]"}]}], "+", 
            SuperscriptBox[
             RowBox[{"k", "[", "3", "]"}], "2"]}], ")"}], " ", 
          RowBox[{"k", "[", "4", "]"}]}], "+", 
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"k", "[", "2", "]"}], "+", 
            RowBox[{"k", "[", "3", "]"}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"k", "[", "4", "]"}], "2"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"7", "-", 
            RowBox[{"3", " ", "EulerGamma"}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"k", "[", "4", "]"}], "3"]}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"k", "[", "2", "]"}], "+", 
         RowBox[{"k", "[", "3", "]"}], "+", 
         RowBox[{"k", "[", "4", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", 
            RowBox[{"3", " ", "EulerGamma"}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"k", "[", "2", "]"}], "3"]}], "-", 
         RowBox[{"3", " ", 
          SuperscriptBox[
           RowBox[{"k", "[", "2", "]"}], "2"], " ", 
          RowBox[{"k", "[", "3", "]"}]}], "-", 
         RowBox[{"3", " ", 
          RowBox[{"k", "[", "2", "]"}], " ", 
          SuperscriptBox[
           RowBox[{"k", "[", "3", "]"}], "2"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", 
            RowBox[{"3", " ", "EulerGamma"}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"k", "[", "3", "]"}], "3"]}], "-", 
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"k", "[", "2", "]"}], "2"], "-", 
            RowBox[{
             RowBox[{"k", "[", "2", "]"}], " ", 
             RowBox[{"k", "[", "3", "]"}]}], "+", 
            SuperscriptBox[
             RowBox[{"k", "[", "3", "]"}], "2"]}], ")"}], " ", 
          RowBox[{"k", "[", "4", "]"}]}], "-", 
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"k", "[", "2", "]"}], "+", 
            RowBox[{"k", "[", "3", "]"}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"k", "[", "4", "]"}], "2"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", 
            RowBox[{"3", " ", "EulerGamma"}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"k", "[", "4", "]"}], "3"]}]}], ")"}]}], "-", 
      RowBox[{"3", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"k", "[", "1", "]"}], "+", 
         RowBox[{"k", "[", "2", "]"}], "+", 
         RowBox[{"k", "[", "3", "]"}], "+", 
         RowBox[{"k", "[", "4", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"k", "[", "1", "]"}], "3"], "+", 
         SuperscriptBox[
          RowBox[{"k", "[", "2", "]"}], "3"], "+", 
         SuperscriptBox[
          RowBox[{"k", "[", "3", "]"}], "3"], "+", 
         SuperscriptBox[
          RowBox[{"k", "[", "4", "]"}], "3"]}], ")"}], " ", 
       RowBox[{"Log", "[", 
        RowBox[{
         RowBox[{"k", "[", "1", "]"}], "+", 
         RowBox[{"k", "[", "2", "]"}], "+", 
         RowBox[{"k", "[", "3", "]"}], "+", 
         RowBox[{"k", "[", "4", "]"}]}], "]"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"9", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"k", "[", "1", "]"}], "+", 
        RowBox[{"k", "[", "2", "]"}], "+", 
        RowBox[{"k", "[", "3", "]"}], "+", 
        RowBox[{"k", "[", "4", "]"}]}], ")"}]}], ")"}]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[Epsilon]", "]"}], "1"],
    SeriesData[$CellContext`\[Epsilon], 0, {}, -1, 1, 1],
    Editable->False]}],
  SeriesData[$CellContext`\[Epsilon], 0, {
   Rational[1, 
      6] ($CellContext`k[1]^3 + $CellContext`k[2]^3 + $CellContext`k[
       3]^3 + $CellContext`k[4]^3), 
    Rational[1, 
      9] ($CellContext`k[1] + $CellContext`k[2] + $CellContext`k[
       3] + $CellContext`k[4])^(-1) ((4 - 3 
       EulerGamma) $CellContext`k[1]^4 - (-7 + 
      3 EulerGamma) $CellContext`k[1]^3 ($CellContext`k[2] + $CellContext`k[
       3] + $CellContext`k[4]) + 
     3 $CellContext`k[1]^2 (
       2 $CellContext`k[2]^2 + $CellContext`k[2] $CellContext`k[3] + 
       2 $CellContext`k[3]^2 + ($CellContext`k[2] + $CellContext`k[
          3]) $CellContext`k[4] + 2 $CellContext`k[4]^2) + $CellContext`k[
       1] ((7 - 3 EulerGamma) $CellContext`k[2]^3 + 
       3 $CellContext`k[2]^2 $CellContext`k[3] + 
       3 $CellContext`k[2] $CellContext`k[3]^2 + (7 - 3 
         EulerGamma) $CellContext`k[3]^3 + 
       3 ($CellContext`k[2]^2 - $CellContext`k[2] $CellContext`k[
          3] + $CellContext`k[3]^2) $CellContext`k[4] + 
       3 ($CellContext`k[2] + $CellContext`k[3]) $CellContext`k[4]^2 + (7 - 3 
         EulerGamma) $CellContext`k[4]^3) - ($CellContext`k[
       2] + $CellContext`k[3] + $CellContext`k[
       4]) ((-4 + 3 EulerGamma) $CellContext`k[2]^3 - 
      3 $CellContext`k[2]^2 $CellContext`k[3] - 
      3 $CellContext`k[
       2] $CellContext`k[3]^2 + (-4 + 3 EulerGamma) $CellContext`k[3]^3 - 
      3 ($CellContext`k[2]^2 - $CellContext`k[2] $CellContext`k[
        3] + $CellContext`k[3]^2) $CellContext`k[4] - 
      3 ($CellContext`k[2] + $CellContext`k[3]) $CellContext`k[4]^2 + (-4 + 
        3 EulerGamma) $CellContext`k[4]^3) - 
     3 ($CellContext`k[1] + $CellContext`k[2] + $CellContext`k[
       3] + $CellContext`k[
       4]) ($CellContext`k[1]^3 + $CellContext`k[2]^3 + $CellContext`k[
        3]^3 + $CellContext`k[4]^3) 
     Log[$CellContext`k[1] + $CellContext`k[2] + $CellContext`k[
        3] + $CellContext`k[4]])}, -1, 1, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.8203116952227983`*^9, 3.820311705496002*^9}, 
   3.820312115431094*^9, 3.8204131417408705`*^9, 3.8204691857144794`*^9, 
   3.8209033458542953`*^9, 3.8261678872839656`*^9, 3.826169573050206*^9, 
   3.827553335691477*^9, 3.828465042716957*^9, 3.8517644838788257`*^9, 
   3.8517646921167088`*^9, 3.852877047717349*^9, 3.8528774888308473`*^9, 
   3.8528805378509445`*^9, 3.878890928410907*^9, 3.8788921401419706`*^9},
 CellLabel->"Out[82]=",ExpressionUUID->"2ba84c90-1c69-4eb0-8898-fd386d0819b8"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Save", "[", 
   RowBox[{"SaveName", ",", " ", "i2222"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Save", "[", 
   RowBox[{"SaveName", ",", " ", "i3222"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Save", "[", 
   RowBox[{"SaveName", ",", " ", "i3322"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Save", "[", 
   RowBox[{"SaveName", ",", " ", "i3332"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Save", "[", 
   RowBox[{"SaveName", ",", " ", "i3333"}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.8204126405230803`*^9, 3.8204126554624243`*^9}, {
  3.820469057124774*^9, 3.8204690778618927`*^9}, {3.820903181579514*^9, 
  3.8209031909809895`*^9}, {3.826167816301976*^9, 3.8261678249149733`*^9}},
 CellLabel->"In[83]:=",ExpressionUUID->"5b4c4770-cf3b-4da8-a859-290751ab8fbc"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"{", " ", 
  RowBox[{
   RowBox[{"ic2222", "/.", "Aae"}], ",", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{"toc2222", "/.", "Aae"}], ",", 
     RowBox[{"{", 
      RowBox[{"z", ",", "0", ",", "\[Infinity]"}], "}"}]}], "]"}]}], " ", 
  "}"}], "\[IndentingNewLine]", 
 RowBox[{"{", " ", 
  RowBox[{
   RowBox[{"ic3222", "/.", "Aae"}], ",", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{"toc3222", "/.", "Aae"}], ",", 
     RowBox[{"{", 
      RowBox[{"z", ",", "0", ",", "\[Infinity]"}], "}"}]}], "]"}]}], " ", 
  "}"}], "\[IndentingNewLine]", 
 RowBox[{"{", " ", 
  RowBox[{
   RowBox[{"ic3322", "/.", "Aae"}], ",", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{"toc3322", "/.", "Aae"}], ",", 
     RowBox[{"{", 
      RowBox[{"z", ",", "0", ",", "\[Infinity]"}], "}"}]}], "]"}]}], " ", 
  "}"}], "\[IndentingNewLine]", 
 RowBox[{"{", " ", 
  RowBox[{
   RowBox[{"ic3332", "/.", "Aae"}], ",", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{"toc3332", "/.", "Aae"}], ",", 
     RowBox[{"{", 
      RowBox[{"z", ",", "0", ",", "\[Infinity]"}], "}"}]}], "]"}]}], " ", 
  "}"}], "\[IndentingNewLine]", 
 RowBox[{"{", " ", 
  RowBox[{
   RowBox[{"ic3333", "/.", "Aae"}], ",", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{"toc3333", "/.", "Aae"}], ",", 
     RowBox[{"{", 
      RowBox[{"z", ",", "0", ",", "\[Infinity]"}], "}"}]}], "]"}]}], " ", 
  "}"}]}], "Input",
 CellChangeTimes->{{3.8275535546906953`*^9, 3.8275535845092993`*^9}, {
  3.8275536271001196`*^9, 3.8275536471313343`*^9}},
 CellLabel->"In[88]:=",ExpressionUUID->"f88e84c6-a4e8-42b8-bec8-78354df1f287"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.0015775354068573338`", ",", "0.0015775354068577841`"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.827553968562969*^9, 3.8284650507738066`*^9, 
  3.8517644880161257`*^9, 3.8517646960293837`*^9, 3.852877070541139*^9, 
  3.8528774952692785`*^9, 3.8528805454873176`*^9, 3.8788909349469376`*^9, 
  3.878892140254101*^9},
 CellLabel->"Out[88]=",ExpressionUUID->"653c5824-f6c9-49bd-b286-a5a423383e15"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.003300689466655344`", ",", "0.003300689466656064`"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.827553968562969*^9, 3.8284650507738066`*^9, 
  3.8517644880161257`*^9, 3.8517646960293837`*^9, 3.852877070541139*^9, 
  3.8528774952692785`*^9, 3.8528805454873176`*^9, 3.8788909349469376`*^9, 
  3.878892140258048*^9},
 CellLabel->"Out[89]=",ExpressionUUID->"fd96ac98-4066-45f6-9710-84dad9976026"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.008636838529628276`", ",", "0.008636838529629771`"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.827553968562969*^9, 3.8284650507738066`*^9, 
  3.8517644880161257`*^9, 3.8517646960293837`*^9, 3.852877070541139*^9, 
  3.8528774952692785`*^9, 3.8528805454873176`*^9, 3.8788909349469376`*^9, 
  3.8788921402849226`*^9},
 CellLabel->"Out[90]=",ExpressionUUID->"64491f64-cbe0-4c65-b1d1-2bfba2ff6c03"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.019337935805578216`", ",", "0.019337935805580922`"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.827553968562969*^9, 3.8284650507738066`*^9, 
  3.8517644880161257`*^9, 3.8517646960293837`*^9, 3.852877070541139*^9, 
  3.8528774952692785`*^9, 3.8528805454873176`*^9, 3.8788909349469376`*^9, 
  3.8788921402889147`*^9},
 CellLabel->"Out[91]=",ExpressionUUID->"d7722549-a30f-47dd-b7f5-51a1d96a2e3c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.06127408123751839`", ",", "0.061274081237525216`"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.827553968562969*^9, 3.8284650507738066`*^9, 
  3.8517644880161257`*^9, 3.8517646960293837`*^9, 3.852877070541139*^9, 
  3.8528774952692785`*^9, 3.8528805454873176`*^9, 3.8788909349469376`*^9, 
  3.8788921402919064`*^9},
 CellLabel->"Out[92]=",ExpressionUUID->"cfce3a7e-85e1-4fe0-81e1-d15e43940ba9"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["First integration", "Subsection",
 CellChangeTimes->{{3.7529336865372376`*^9, 
  3.752933689142433*^9}},ExpressionUUID->"dbcc3b2b-127e-40f2-941b-\
10b95fbbb4f6"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"toFiInt22K2", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Zeta]", "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "d"}], "-", "1"}], ")"}]}], 
      RowBox[{"BndReg2", "[", 
       RowBox[{
        RowBox[{"k", "[", "3", "]"}], ",", "\[Zeta]"}], "]"}], 
      RowBox[{"BndReg2", "[", 
       RowBox[{
        RowBox[{"k", "[", "4", "]"}], ",", "\[Zeta]"}], "]"}], 
      RowBox[{"BulkRegIntK2", "[", 
       RowBox[{"s", ",", "z", ",", "\[Zeta]"}], "]"}]}], "/.", 
     RowBox[{"d", "\[Rule]", 
      RowBox[{"3", "+", 
       RowBox[{"2", "\[Epsilon]"}]}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"toFiInt22I2", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Zeta]", "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "d"}], "-", "1"}], ")"}]}], 
      RowBox[{"BndReg2", "[", 
       RowBox[{
        RowBox[{"k", "[", "3", "]"}], ",", "\[Zeta]"}], "]"}], 
      RowBox[{"BndReg2", "[", 
       RowBox[{
        RowBox[{"k", "[", "4", "]"}], ",", "\[Zeta]"}], "]"}], 
      RowBox[{"BulkRegIntI2", "[", 
       RowBox[{"s", ",", "z", ",", "\[Zeta]"}], "]"}]}], "/.", 
     RowBox[{"d", "\[Rule]", 
      RowBox[{"3", "+", 
       RowBox[{"2", "\[Epsilon]"}]}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"toFiInt22K3", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Zeta]", "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "d"}], "-", "1"}], ")"}]}], 
      RowBox[{"BndReg2", "[", 
       RowBox[{
        RowBox[{"k", "[", "3", "]"}], ",", "\[Zeta]"}], "]"}], 
      RowBox[{"BndReg2", "[", 
       RowBox[{
        RowBox[{"k", "[", "4", "]"}], ",", "\[Zeta]"}], "]"}], 
      RowBox[{"BulkRegIntK3", "[", 
       RowBox[{"s", ",", "z", ",", "\[Zeta]"}], "]"}]}], "/.", 
     RowBox[{"d", "\[Rule]", 
      RowBox[{"3", "+", 
       RowBox[{"2", "\[Epsilon]"}]}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"toFiInt22I3", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Zeta]", "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "d"}], "-", "1"}], ")"}]}], 
      RowBox[{"BndReg2", "[", 
       RowBox[{
        RowBox[{"k", "[", "3", "]"}], ",", "\[Zeta]"}], "]"}], 
      RowBox[{"BndReg2", "[", 
       RowBox[{
        RowBox[{"k", "[", "4", "]"}], ",", "\[Zeta]"}], "]"}], 
      RowBox[{"BulkRegIntI3", "[", 
       RowBox[{"s", ",", "z", ",", "\[Zeta]"}], "]"}]}], "/.", 
     RowBox[{"d", "\[Rule]", 
      RowBox[{"3", "+", 
       RowBox[{"2", "\[Epsilon]"}]}]}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.8261689045974054`*^9, 3.826168906880578*^9}},
 CellLabel->"In[93]:=",ExpressionUUID->"569aa7a4-0cc9-4dd5-ba25-5e36af6ffcd2"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"toFiInt33K2", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Zeta]", "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "d"}], "-", "1"}], ")"}]}], 
      RowBox[{"BndReg3", "[", 
       RowBox[{
        RowBox[{"k", "[", "3", "]"}], ",", "\[Zeta]"}], "]"}], 
      RowBox[{"BndReg3", "[", 
       RowBox[{
        RowBox[{"k", "[", "4", "]"}], ",", "\[Zeta]"}], "]"}], 
      RowBox[{"BulkRegIntK2", "[", 
       RowBox[{"s", ",", "z", ",", "\[Zeta]"}], "]"}]}], "/.", 
     RowBox[{"d", "\[Rule]", 
      RowBox[{"3", "+", 
       RowBox[{"2", "\[Epsilon]"}]}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"toFiInt33I2", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Zeta]", "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "d"}], "-", "1"}], ")"}]}], 
      RowBox[{"BndReg3", "[", 
       RowBox[{
        RowBox[{"k", "[", "3", "]"}], ",", "\[Zeta]"}], "]"}], 
      RowBox[{"BndReg3", "[", 
       RowBox[{
        RowBox[{"k", "[", "4", "]"}], ",", "\[Zeta]"}], "]"}], 
      RowBox[{"BulkRegIntI2", "[", 
       RowBox[{"s", ",", "z", ",", "\[Zeta]"}], "]"}]}], "/.", 
     RowBox[{"d", "\[Rule]", 
      RowBox[{"3", "+", 
       RowBox[{"2", "\[Epsilon]"}]}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"toFiInt33K3", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Zeta]", "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "d"}], "-", "1"}], ")"}]}], 
      RowBox[{"BndReg3", "[", 
       RowBox[{
        RowBox[{"k", "[", "3", "]"}], ",", "\[Zeta]"}], "]"}], 
      RowBox[{"BndReg3", "[", 
       RowBox[{
        RowBox[{"k", "[", "4", "]"}], ",", "\[Zeta]"}], "]"}], 
      RowBox[{"BulkRegIntK3", "[", 
       RowBox[{"s", ",", "z", ",", "\[Zeta]"}], "]"}]}], "/.", 
     RowBox[{"d", "\[Rule]", 
      RowBox[{"3", "+", 
       RowBox[{"2", "\[Epsilon]"}]}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"toFiInt33I3", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Zeta]", "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "d"}], "-", "1"}], ")"}]}], 
      RowBox[{"BndReg3", "[", 
       RowBox[{
        RowBox[{"k", "[", "3", "]"}], ",", "\[Zeta]"}], "]"}], 
      RowBox[{"BndReg3", "[", 
       RowBox[{
        RowBox[{"k", "[", "4", "]"}], ",", "\[Zeta]"}], "]"}], 
      RowBox[{"BulkRegIntI3", "[", 
       RowBox[{"s", ",", "z", ",", "\[Zeta]"}], "]"}]}], "/.", 
     RowBox[{"d", "\[Rule]", 
      RowBox[{"3", "+", 
       RowBox[{"2", "\[Epsilon]"}]}]}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.8261689097025595`*^9, 3.826168914375529*^9}},
 CellLabel->"In[97]:=",ExpressionUUID->"8b4f98b2-836d-4f21-8a37-cd7b5dbd3891"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"toFiInt32K2", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Zeta]", "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "d"}], "-", "1"}], ")"}]}], 
      RowBox[{"BndReg3", "[", 
       RowBox[{
        RowBox[{"k", "[", "3", "]"}], ",", "\[Zeta]"}], "]"}], 
      RowBox[{"BndReg2", "[", 
       RowBox[{
        RowBox[{"k", "[", "4", "]"}], ",", "\[Zeta]"}], "]"}], 
      RowBox[{"BulkRegIntK2", "[", 
       RowBox[{"s", ",", "z", ",", "\[Zeta]"}], "]"}]}], "/.", 
     RowBox[{"d", "\[Rule]", 
      RowBox[{"3", "+", 
       RowBox[{"2", "\[Epsilon]"}]}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"toFiInt32I2", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Zeta]", "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "d"}], "-", "1"}], ")"}]}], 
      RowBox[{"BndReg3", "[", 
       RowBox[{
        RowBox[{"k", "[", "3", "]"}], ",", "\[Zeta]"}], "]"}], 
      RowBox[{"BndReg2", "[", 
       RowBox[{
        RowBox[{"k", "[", "4", "]"}], ",", "\[Zeta]"}], "]"}], 
      RowBox[{"BulkRegIntI2", "[", 
       RowBox[{"s", ",", "z", ",", "\[Zeta]"}], "]"}]}], "/.", 
     RowBox[{"d", "\[Rule]", 
      RowBox[{"3", "+", 
       RowBox[{"2", "\[Epsilon]"}]}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"toFiInt32K3", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Zeta]", "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "d"}], "-", "1"}], ")"}]}], 
      RowBox[{"BndReg3", "[", 
       RowBox[{
        RowBox[{"k", "[", "3", "]"}], ",", "\[Zeta]"}], "]"}], 
      RowBox[{"BndReg2", "[", 
       RowBox[{
        RowBox[{"k", "[", "4", "]"}], ",", "\[Zeta]"}], "]"}], 
      RowBox[{"BulkRegIntK3", "[", 
       RowBox[{"s", ",", "z", ",", "\[Zeta]"}], "]"}]}], "/.", 
     RowBox[{"d", "\[Rule]", 
      RowBox[{"3", "+", 
       RowBox[{"2", "\[Epsilon]"}]}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"toFiInt32I3", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Zeta]", "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "d"}], "-", "1"}], ")"}]}], 
      RowBox[{"BndReg3", "[", 
       RowBox[{
        RowBox[{"k", "[", "3", "]"}], ",", "\[Zeta]"}], "]"}], 
      RowBox[{"BndReg2", "[", 
       RowBox[{
        RowBox[{"k", "[", "4", "]"}], ",", "\[Zeta]"}], "]"}], 
      RowBox[{"BulkRegIntI3", "[", 
       RowBox[{"s", ",", "z", ",", "\[Zeta]"}], "]"}]}], "/.", 
     RowBox[{"d", "\[Rule]", 
      RowBox[{"3", "+", 
       RowBox[{"2", "\[Epsilon]"}]}]}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.685447328893652*^9, 3.685447338918014*^9}, {
  3.6854473882438107`*^9, 3.685447394980772*^9}, {3.685447590441463*^9, 
  3.685447597046983*^9}, {3.685447648871779*^9, 3.68544772402686*^9}, {
  3.685448288205523*^9, 3.685448290400495*^9}, {3.685449232841116*^9, 
  3.68544923308111*^9}, {3.7529205760612307`*^9, 3.752920626593171*^9}, {
  3.7529206680084343`*^9, 3.7529207244034743`*^9}, {3.7529208083956785`*^9, 
  3.752920843190631*^9}, {3.7529208736416383`*^9, 3.752920968303503*^9}, {
  3.826167852131317*^9, 3.826167883985073*^9}, {3.826167929689423*^9, 
  3.8261679509542665`*^9}, {3.8261688251512775`*^9, 3.8261688645960636`*^9}, {
  3.826168917240093*^9, 3.8261689196796064`*^9}},
 CellLabel->
  "In[101]:=",ExpressionUUID->"9771be41-5e0e-4280-8e61-2176ed1c3476"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"FiInt22K2", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"IntUp", "[", "toFiInt22K2", "]"}], ",", "as"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"FiInt22I2", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"IntDown", "[", "toFiInt22I2", "]"}], ",", "as"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"FiInt32K2", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"IntUp", "[", "toFiInt32K2", "]"}], ",", "as"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"FiInt32I2", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"IntDown", "[", "toFiInt32I2", "]"}], ",", "as"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"FiInt33K2", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"IntUp", "[", "toFiInt33K2", "]"}], ",", "as"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"FiInt33I2", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"IntDown", "[", "toFiInt33I2", "]"}], ",", "as"}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.8528793059124455`*^9, 3.852879368024209*^9}},
 CellLabel->
  "In[105]:=",ExpressionUUID->"2d4739d9-f088-4818-8407-a025491a7531"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"FiInt22K3", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"IntUp", "[", "toFiInt22K3", "]"}], ",", "as"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"FiInt22I3", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"IntDown", "[", "toFiInt22I3", "]"}], ",", "as"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"FiInt32K3", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"IntUp", "[", "toFiInt32K3", "]"}], ",", "as"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"FiInt32I3", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"IntDown", "[", "toFiInt32I3", "]"}], ",", "as"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"FiInt33K3", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"IntUp", "[", "toFiInt33K3", "]"}], ",", "as"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"FiInt33I3", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"IntDown", "[", "toFiInt33I3", "]"}], ",", "as"}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.852879457000382*^9, 3.85287947005355*^9}},
 CellLabel->
  "In[111]:=",ExpressionUUID->"ea403320-cadf-452c-866c-ab4b1e3aa8f0"]
}, Closed]],

Cell[CellGroupData[{

Cell["Intermediate checks", "Subsection",
 CellChangeTimes->{{3.7529219502650347`*^9, 3.7529219508824916`*^9}, {
  3.878890951899567*^9, 
  3.878890954685388*^9}},ExpressionUUID->"31e4c82a-915b-43b9-bf03-\
c399effeb912"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"{", " ", 
  RowBox[{
   RowBox[{"FiInt22K2", "/.", "Aez"}], ",", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{"toFiInt22K2", "/.", "Aez"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Zeta]", ",", 
       RowBox[{"z", "/.", "Aez"}], ",", "\[Infinity]"}], "}"}]}], "]"}]}], 
  " ", "}"}], "\[IndentingNewLine]", 
 RowBox[{"{", " ", 
  RowBox[{
   RowBox[{"FiInt22I2", "/.", "Aez"}], ",", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{"toFiInt22I2", "/.", "Aez"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Zeta]", ",", "0", ",", 
       RowBox[{"z", "/.", "Aez"}]}], "}"}]}], "]"}]}], " ", 
  "}"}], "\[IndentingNewLine]", 
 RowBox[{"{", " ", 
  RowBox[{
   RowBox[{"FiInt32K2", "/.", "Aez"}], ",", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{"toFiInt32K2", "/.", "Aez"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Zeta]", ",", 
       RowBox[{"z", "/.", "Aez"}], ",", "\[Infinity]"}], "}"}]}], "]"}]}], 
  " ", "}"}], "\[IndentingNewLine]", 
 RowBox[{"{", " ", 
  RowBox[{
   RowBox[{"FiInt32I2", "/.", "Aez"}], ",", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{"toFiInt32I2", "/.", "Aez"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Zeta]", ",", "0", ",", 
       RowBox[{"z", "/.", "Aez"}]}], "}"}]}], "]"}]}], " ", 
  "}"}], "\[IndentingNewLine]", 
 RowBox[{"{", " ", 
  RowBox[{
   RowBox[{"FiInt33K2", "/.", "Aez"}], ",", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{"toFiInt33K2", "/.", "Aez"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Zeta]", ",", 
       RowBox[{"z", "/.", "Aez"}], ",", "\[Infinity]"}], "}"}]}], "]"}]}], 
  " ", "}"}], "\[IndentingNewLine]", 
 RowBox[{"{", " ", 
  RowBox[{
   RowBox[{"FiInt33I2", "/.", "Aez"}], ",", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{"toFiInt33I2", "/.", "Aez"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Zeta]", ",", "0", ",", 
       RowBox[{"z", "/.", "Aez"}]}], "}"}]}], "]"}]}], " ", 
  "}"}], "\[IndentingNewLine]", 
 RowBox[{"{", " ", 
  RowBox[{
   RowBox[{"FiInt22K3", "/.", "Aez"}], ",", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{"toFiInt22K3", "/.", "Aez"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Zeta]", ",", 
       RowBox[{"z", "/.", "Aez"}], ",", "\[Infinity]"}], "}"}]}], "]"}]}], 
  " ", "}"}], "\[IndentingNewLine]", 
 RowBox[{"{", " ", 
  RowBox[{
   RowBox[{"FiInt22I3", "/.", "Aez"}], ",", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{"toFiInt22I3", "/.", "Aez"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Zeta]", ",", "0", ",", 
       RowBox[{"z", "/.", "Aez"}]}], "}"}]}], "]"}]}], " ", 
  "}"}], "\[IndentingNewLine]", 
 RowBox[{"{", " ", 
  RowBox[{
   RowBox[{"FiInt32K3", "/.", "Aez"}], ",", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{"toFiInt32K3", "/.", "Aez"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Zeta]", ",", 
       RowBox[{"z", "/.", "Aez"}], ",", "\[Infinity]"}], "}"}]}], "]"}]}], 
  " ", "}"}], "\[IndentingNewLine]", 
 RowBox[{"{", " ", 
  RowBox[{
   RowBox[{"FiInt32I3", "/.", "Aez"}], ",", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{"toFiInt32I3", "/.", "Aez"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Zeta]", ",", "0", ",", 
       RowBox[{"z", "/.", "Aez"}]}], "}"}]}], "]"}]}], " ", 
  "}"}], "\[IndentingNewLine]", 
 RowBox[{"{", " ", 
  RowBox[{
   RowBox[{"FiInt33K3", "/.", "Aez"}], ",", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{"toFiInt33K3", "/.", "Aez"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Zeta]", ",", 
       RowBox[{"z", "/.", "Aez"}], ",", "\[Infinity]"}], "}"}]}], "]"}]}], 
  " ", "}"}], "\[IndentingNewLine]", 
 RowBox[{"{", " ", 
  RowBox[{
   RowBox[{"FiInt33I3", "/.", "Aez"}], ",", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{"toFiInt33I3", "/.", "Aez"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Zeta]", ",", "0", ",", 
       RowBox[{"z", "/.", "Aez"}]}], "}"}]}], "]"}]}], " ", "}"}]}], "Input",
 CellChangeTimes->{{3.685453241036042*^9, 3.685453301582443*^9}, {
  3.752921987652481*^9, 3.752922076324252*^9}, {3.826169378067506*^9, 
  3.826169453776312*^9}, {3.8261702645904493`*^9, 3.826170285241623*^9}},
 CellLabel->
  "In[117]:=",ExpressionUUID->"5a1c4bc7-a646-46a2-ab77-67fa883304e3"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.09883134180743301`", ",", "0.09883134180742659`"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.6854532424216957`*^9, 3.685453252874968*^9}, {
   3.685453284901704*^9, 3.6854533018638363`*^9}, 3.7529138042064085`*^9, {
   3.752922014118472*^9, 3.7529220383762455`*^9}, 3.752922076970768*^9, 
   3.752993434944058*^9, 3.758370505609065*^9, 3.8204143295215487`*^9, 
   3.820670994100854*^9, {3.8206729003531704`*^9, 3.8206729048146143`*^9}, 
   3.820823623233659*^9, 3.820903985525786*^9, 3.8261701208779936`*^9, 
   3.826170183032833*^9, 3.82617111852594*^9, 3.8275539593917236`*^9, 
   3.8284656419430523`*^9, 3.8517648559837036`*^9, 3.8528773067811513`*^9, 
   3.852879475185809*^9, 3.8528806640127926`*^9, 3.878892142712428*^9},
 CellLabel->
  "Out[117]=",ExpressionUUID->"35e678ba-409d-4c58-a0e8-18eccb2183ba"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.6767177341482841`", ",", "0.6767177341489168`"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.6854532424216957`*^9, 3.685453252874968*^9}, {
   3.685453284901704*^9, 3.6854533018638363`*^9}, 3.7529138042064085`*^9, {
   3.752922014118472*^9, 3.7529220383762455`*^9}, 3.752922076970768*^9, 
   3.752993434944058*^9, 3.758370505609065*^9, 3.8204143295215487`*^9, 
   3.820670994100854*^9, {3.8206729003531704`*^9, 3.8206729048146143`*^9}, 
   3.820823623233659*^9, 3.820903985525786*^9, 3.8261701208779936`*^9, 
   3.826170183032833*^9, 3.82617111852594*^9, 3.8275539593917236`*^9, 
   3.8284656419430523`*^9, 3.8517648559837036`*^9, 3.8528773067811513`*^9, 
   3.852879475185809*^9, 3.8528806640127926`*^9, 3.8788921427153964`*^9},
 CellLabel->
  "Out[118]=",ExpressionUUID->"226c3236-0d7c-49d9-95ec-c41d85e1d31e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.1868516384166628`", ",", "0.18685163841666055`"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.6854532424216957`*^9, 3.685453252874968*^9}, {
   3.685453284901704*^9, 3.6854533018638363`*^9}, 3.7529138042064085`*^9, {
   3.752922014118472*^9, 3.7529220383762455`*^9}, 3.752922076970768*^9, 
   3.752993434944058*^9, 3.758370505609065*^9, 3.8204143295215487`*^9, 
   3.820670994100854*^9, {3.8206729003531704`*^9, 3.8206729048146143`*^9}, 
   3.820823623233659*^9, 3.820903985525786*^9, 3.8261701208779936`*^9, 
   3.826170183032833*^9, 3.82617111852594*^9, 3.8275539593917236`*^9, 
   3.8284656419430523`*^9, 3.8517648559837036`*^9, 3.8528773067811513`*^9, 
   3.852879475185809*^9, 3.8528806640127926`*^9, 3.8788921427313538`*^9},
 CellLabel->
  "Out[119]=",ExpressionUUID->"ed1628aa-016e-4272-9922-1ac212136de1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1.5205441562969053`", ",", "1.5205441562882807`"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.6854532424216957`*^9, 3.685453252874968*^9}, {
   3.685453284901704*^9, 3.6854533018638363`*^9}, 3.7529138042064085`*^9, {
   3.752922014118472*^9, 3.7529220383762455`*^9}, 3.752922076970768*^9, 
   3.752993434944058*^9, 3.758370505609065*^9, 3.8204143295215487`*^9, 
   3.820670994100854*^9, {3.8206729003531704`*^9, 3.8206729048146143`*^9}, 
   3.820823623233659*^9, 3.820903985525786*^9, 3.8261701208779936`*^9, 
   3.826170183032833*^9, 3.82617111852594*^9, 3.8275539593917236`*^9, 
   3.8284656419430523`*^9, 3.8517648559837036`*^9, 3.8528773067811513`*^9, 
   3.852879475185809*^9, 3.8528806640127926`*^9, 3.8788921427343445`*^9},
 CellLabel->
  "Out[120]=",ExpressionUUID->"b23af36e-11ca-4b2c-97c1-8fd23f2c5048"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.5215595547989438`", ",", "0.5215595547989514`"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.6854532424216957`*^9, 3.685453252874968*^9}, {
   3.685453284901704*^9, 3.6854533018638363`*^9}, 3.7529138042064085`*^9, {
   3.752922014118472*^9, 3.7529220383762455`*^9}, 3.752922076970768*^9, 
   3.752993434944058*^9, 3.758370505609065*^9, 3.8204143295215487`*^9, 
   3.820670994100854*^9, {3.8206729003531704`*^9, 3.8206729048146143`*^9}, 
   3.820823623233659*^9, 3.820903985525786*^9, 3.8261701208779936`*^9, 
   3.826170183032833*^9, 3.82617111852594*^9, 3.8275539593917236`*^9, 
   3.8284656419430523`*^9, 3.8517648559837036`*^9, 3.8528773067811513`*^9, 
   3.852879475185809*^9, 3.8528806640127926`*^9, 3.8788921427363396`*^9},
 CellLabel->
  "Out[121]=",ExpressionUUID->"d8011588-7092-4c0b-901b-f37c86da791e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"4.8559158054513185`", ",", "4.855915805596654`"}], "}"}]], "Output",\

 CellChangeTimes->{{3.6854532424216957`*^9, 3.685453252874968*^9}, {
   3.685453284901704*^9, 3.6854533018638363`*^9}, 3.7529138042064085`*^9, {
   3.752922014118472*^9, 3.7529220383762455`*^9}, 3.752922076970768*^9, 
   3.752993434944058*^9, 3.758370505609065*^9, 3.8204143295215487`*^9, 
   3.820670994100854*^9, {3.8206729003531704`*^9, 3.8206729048146143`*^9}, 
   3.820823623233659*^9, 3.820903985525786*^9, 3.8261701208779936`*^9, 
   3.826170183032833*^9, 3.82617111852594*^9, 3.8275539593917236`*^9, 
   3.8284656419430523`*^9, 3.8517648559837036`*^9, 3.8528773067811513`*^9, 
   3.852879475185809*^9, 3.8528806640127926`*^9, 3.8788921427473097`*^9},
 CellLabel->
  "Out[122]=",ExpressionUUID->"85848688-12bf-4ecc-9dcf-30b77dfef575"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.08270162881905982`", ",", "0.08270162881906`"}], "}"}]], "Output",\

 CellChangeTimes->{{3.6854532424216957`*^9, 3.685453252874968*^9}, {
   3.685453284901704*^9, 3.6854533018638363`*^9}, 3.7529138042064085`*^9, {
   3.752922014118472*^9, 3.7529220383762455`*^9}, 3.752922076970768*^9, 
   3.752993434944058*^9, 3.758370505609065*^9, 3.8204143295215487`*^9, 
   3.820670994100854*^9, {3.8206729003531704`*^9, 3.8206729048146143`*^9}, 
   3.820823623233659*^9, 3.820903985525786*^9, 3.8261701208779936`*^9, 
   3.826170183032833*^9, 3.82617111852594*^9, 3.8275539593917236`*^9, 
   3.8284656419430523`*^9, 3.8517648559837036`*^9, 3.8528773067811513`*^9, 
   3.852879475185809*^9, 3.8528806640127926`*^9, 3.878892142749305*^9},
 CellLabel->
  "Out[123]=",ExpressionUUID->"83d9927f-8d25-4963-a7e1-d82ab98d1132"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.43479396595882885`", ",", "0.43479396595140585`"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.6854532424216957`*^9, 3.685453252874968*^9}, {
   3.685453284901704*^9, 3.6854533018638363`*^9}, 3.7529138042064085`*^9, {
   3.752922014118472*^9, 3.7529220383762455`*^9}, 3.752922076970768*^9, 
   3.752993434944058*^9, 3.758370505609065*^9, 3.8204143295215487`*^9, 
   3.820670994100854*^9, {3.8206729003531704`*^9, 3.8206729048146143`*^9}, 
   3.820823623233659*^9, 3.820903985525786*^9, 3.8261701208779936`*^9, 
   3.826170183032833*^9, 3.82617111852594*^9, 3.8275539593917236`*^9, 
   3.8284656419430523`*^9, 3.8517648559837036`*^9, 3.8528773067811513`*^9, 
   3.852879475185809*^9, 3.8528806640127926`*^9, 3.8788921427582817`*^9},
 CellLabel->
  "Out[124]=",ExpressionUUID->"95fbd4d7-f681-4b21-83cd-78d0545970ea"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.15642920127217305`", ",", "0.15642920127217902`"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.6854532424216957`*^9, 3.685453252874968*^9}, {
   3.685453284901704*^9, 3.6854533018638363`*^9}, 3.7529138042064085`*^9, {
   3.752922014118472*^9, 3.7529220383762455`*^9}, 3.752922076970768*^9, 
   3.752993434944058*^9, 3.758370505609065*^9, 3.8204143295215487`*^9, 
   3.820670994100854*^9, {3.8206729003531704`*^9, 3.8206729048146143`*^9}, 
   3.820823623233659*^9, 3.820903985525786*^9, 3.8261701208779936`*^9, 
   3.826170183032833*^9, 3.82617111852594*^9, 3.8275539593917236`*^9, 
   3.8284656419430523`*^9, 3.8517648559837036`*^9, 3.8528773067811513`*^9, 
   3.852879475185809*^9, 3.8528806640127926`*^9, 3.8788921427672567`*^9},
 CellLabel->
  "Out[125]=",ExpressionUUID->"7a984452-3b35-42a4-bf3c-c232dade2fb6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.9469238961851733`", ",", "0.9469238961854534`"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.6854532424216957`*^9, 3.685453252874968*^9}, {
   3.685453284901704*^9, 3.6854533018638363`*^9}, 3.7529138042064085`*^9, {
   3.752922014118472*^9, 3.7529220383762455`*^9}, 3.752922076970768*^9, 
   3.752993434944058*^9, 3.758370505609065*^9, 3.8204143295215487`*^9, 
   3.820670994100854*^9, {3.8206729003531704`*^9, 3.8206729048146143`*^9}, 
   3.820823623233659*^9, 3.820903985525786*^9, 3.8261701208779936`*^9, 
   3.826170183032833*^9, 3.82617111852594*^9, 3.8275539593917236`*^9, 
   3.8284656419430523`*^9, 3.8517648559837036`*^9, 3.8528773067811513`*^9, 
   3.852879475185809*^9, 3.8528806640127926`*^9, 3.878892142780222*^9},
 CellLabel->
  "Out[126]=",ExpressionUUID->"e26dcd70-82e1-4036-8519-023d24803645"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.43677555159695475`", ",", "0.4367755515969791`"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.6854532424216957`*^9, 3.685453252874968*^9}, {
   3.685453284901704*^9, 3.6854533018638363`*^9}, 3.7529138042064085`*^9, {
   3.752922014118472*^9, 3.7529220383762455`*^9}, 3.752922076970768*^9, 
   3.752993434944058*^9, 3.758370505609065*^9, 3.8204143295215487`*^9, 
   3.820670994100854*^9, {3.8206729003531704`*^9, 3.8206729048146143`*^9}, 
   3.820823623233659*^9, 3.820903985525786*^9, 3.8261701208779936`*^9, 
   3.826170183032833*^9, 3.82617111852594*^9, 3.8275539593917236`*^9, 
   3.8284656419430523`*^9, 3.8517648559837036`*^9, 3.8528773067811513`*^9, 
   3.852879475185809*^9, 3.8528806640127926`*^9, 3.8788921427822165`*^9},
 CellLabel->
  "Out[127]=",ExpressionUUID->"af173807-b362-4cdd-a0d8-b0a804ce0812"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"2.941103657230526`", ",", "2.941103657226785`"}], "}"}]], "Output",\

 CellChangeTimes->{{3.6854532424216957`*^9, 3.685453252874968*^9}, {
   3.685453284901704*^9, 3.6854533018638363`*^9}, 3.7529138042064085`*^9, {
   3.752922014118472*^9, 3.7529220383762455`*^9}, 3.752922076970768*^9, 
   3.752993434944058*^9, 3.758370505609065*^9, 3.8204143295215487`*^9, 
   3.820670994100854*^9, {3.8206729003531704`*^9, 3.8206729048146143`*^9}, 
   3.820823623233659*^9, 3.820903985525786*^9, 3.8261701208779936`*^9, 
   3.826170183032833*^9, 3.82617111852594*^9, 3.8275539593917236`*^9, 
   3.8284656419430523`*^9, 3.8517648559837036`*^9, 3.8528773067811513`*^9, 
   3.852879475185809*^9, 3.8528806640127926`*^9, 3.878892142794733*^9},
 CellLabel->
  "Out[128]=",ExpressionUUID->"ce3a1b7d-3384-4a91-9510-9cfe818c5d3c"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Second integration", "Subsection",
 CellChangeTimes->{{3.752922102069378*^9, 
  3.7529221048264675`*^9}},ExpressionUUID->"77c1b8c0-f6c0-4910-ac14-\
7410a89a95d4"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"toO4Int2222K2", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"z", "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "d"}], "-", "1"}], ")"}]}], "FiInt22K2", "*", 
      RowBox[{"BndReg2", "[", 
       RowBox[{
        RowBox[{"k", "[", "1", "]"}], ",", "z"}], "]"}], 
      RowBox[{"BndReg2", "[", 
       RowBox[{
        RowBox[{"k", "[", "2", "]"}], ",", "z"}], "]"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{"d", "\[Rule]", 
       RowBox[{"3", "+", 
        RowBox[{"2", "\[Epsilon]"}]}]}], "}"}]}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"toO4Int2222I2", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"z", "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "d"}], "-", "1"}], ")"}]}], "FiInt22I2", "*", 
      RowBox[{"BndReg2", "[", 
       RowBox[{
        RowBox[{"k", "[", "1", "]"}], ",", "z"}], "]"}], 
      RowBox[{"BndReg2", "[", 
       RowBox[{
        RowBox[{"k", "[", "2", "]"}], ",", "z"}], "]"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{"d", "\[Rule]", 
       RowBox[{"3", "+", 
        RowBox[{"2", "\[Epsilon]"}]}]}], "}"}]}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"toO4Int2222K3", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"z", "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "d"}], "-", "1"}], ")"}]}], "FiInt22K3", "*", 
      RowBox[{"BndReg2", "[", 
       RowBox[{
        RowBox[{"k", "[", "1", "]"}], ",", "z"}], "]"}], 
      RowBox[{"BndReg2", "[", 
       RowBox[{
        RowBox[{"k", "[", "2", "]"}], ",", "z"}], "]"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{"d", "\[Rule]", 
       RowBox[{"3", "+", 
        RowBox[{"2", "\[Epsilon]"}]}]}], "}"}]}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"toO4Int2222I3", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"z", "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "d"}], "-", "1"}], ")"}]}], "FiInt22I3", "*", 
      RowBox[{"BndReg2", "[", 
       RowBox[{
        RowBox[{"k", "[", "1", "]"}], ",", "z"}], "]"}], 
      RowBox[{"BndReg2", "[", 
       RowBox[{
        RowBox[{"k", "[", "2", "]"}], ",", "z"}], "]"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{"d", "\[Rule]", 
       RowBox[{"3", "+", 
        RowBox[{"2", "\[Epsilon]"}]}]}], "}"}]}], "//", "Simplify"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.6854533099484577`*^9, 3.685453512993346*^9}, {
  3.685453764460979*^9, 3.685453778069186*^9}, {3.685454866937578*^9, 
  3.6854548933579683`*^9}, {3.685884206099082*^9, 3.685884215050911*^9}, {
  3.685884247326831*^9, 3.685884263792712*^9}, {3.685885121587673*^9, 
  3.685885123945063*^9}, {3.7529221100601845`*^9, 3.7529221224031577`*^9}, {
  3.7529222338662033`*^9, 3.752922346376177*^9}, {3.826168158899391*^9, 
  3.826168174792361*^9}, {3.8261682921065483`*^9, 3.826168292833696*^9}, {
  3.8261683254743814`*^9, 3.826168334114827*^9}},
 CellLabel->
  "In[129]:=",ExpressionUUID->"ebd1e6ba-9a47-4fba-980b-54cde024017d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"toO4Int3222K2", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"z", "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "d"}], "-", "1"}], ")"}]}], "FiInt22K2", "*", 
      RowBox[{"BndReg3", "[", 
       RowBox[{
        RowBox[{"k", "[", "1", "]"}], ",", "z"}], "]"}], 
      RowBox[{"BndReg2", "[", 
       RowBox[{
        RowBox[{"k", "[", "2", "]"}], ",", "z"}], "]"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{"d", "\[Rule]", 
       RowBox[{"3", "+", 
        RowBox[{"2", "\[Epsilon]"}]}]}], "}"}]}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"toO4Int3222I2", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"z", "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "d"}], "-", "1"}], ")"}]}], "FiInt22I2", "*", 
      RowBox[{"BndReg3", "[", 
       RowBox[{
        RowBox[{"k", "[", "1", "]"}], ",", "z"}], "]"}], 
      RowBox[{"BndReg2", "[", 
       RowBox[{
        RowBox[{"k", "[", "2", "]"}], ",", "z"}], "]"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{"d", "\[Rule]", 
       RowBox[{"3", "+", 
        RowBox[{"2", "\[Epsilon]"}]}]}], "}"}]}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"toO4Int3222K3", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"z", "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "d"}], "-", "1"}], ")"}]}], "FiInt22K3", "*", 
      RowBox[{"BndReg3", "[", 
       RowBox[{
        RowBox[{"k", "[", "1", "]"}], ",", "z"}], "]"}], 
      RowBox[{"BndReg2", "[", 
       RowBox[{
        RowBox[{"k", "[", "2", "]"}], ",", "z"}], "]"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{"d", "\[Rule]", 
       RowBox[{"3", "+", 
        RowBox[{"2", "\[Epsilon]"}]}]}], "}"}]}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"toO4Int3222I3", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"z", "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "d"}], "-", "1"}], ")"}]}], "FiInt22I3", "*", 
      RowBox[{"BndReg3", "[", 
       RowBox[{
        RowBox[{"k", "[", "1", "]"}], ",", "z"}], "]"}], 
      RowBox[{"BndReg2", "[", 
       RowBox[{
        RowBox[{"k", "[", "2", "]"}], ",", "z"}], "]"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{"d", "\[Rule]", 
       RowBox[{"3", "+", 
        RowBox[{"2", "\[Epsilon]"}]}]}], "}"}]}], "//", "Simplify"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.7529331087673473`*^9, 3.7529331376598988`*^9}, {
  3.7529332031728573`*^9, 3.752933226909162*^9}, {3.8261682634640813`*^9, 
  3.8261683063504887`*^9}},
 CellLabel->
  "In[133]:=",ExpressionUUID->"27dc1666-480f-4a5a-9e7e-6a81905af080"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"toO4Int3322K2", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"z", "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "d"}], "-", "1"}], ")"}]}], "FiInt22K2", "*", 
      RowBox[{"BndReg3", "[", 
       RowBox[{
        RowBox[{"k", "[", "1", "]"}], ",", "z"}], "]"}], 
      RowBox[{"BndReg3", "[", 
       RowBox[{
        RowBox[{"k", "[", "2", "]"}], ",", "z"}], "]"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{"d", "\[Rule]", 
       RowBox[{"3", "+", 
        RowBox[{"2", "\[Epsilon]"}]}]}], "}"}]}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"toO4Int3322I2", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"z", "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "d"}], "-", "1"}], ")"}]}], "FiInt22I2", "*", 
      RowBox[{"BndReg3", "[", 
       RowBox[{
        RowBox[{"k", "[", "1", "]"}], ",", "z"}], "]"}], 
      RowBox[{"BndReg3", "[", 
       RowBox[{
        RowBox[{"k", "[", "2", "]"}], ",", "z"}], "]"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{"d", "\[Rule]", 
       RowBox[{"3", "+", 
        RowBox[{"2", "\[Epsilon]"}]}]}], "}"}]}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"toO4Int3322K3", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"z", "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "d"}], "-", "1"}], ")"}]}], "FiInt22K3", "*", 
      RowBox[{"BndReg3", "[", 
       RowBox[{
        RowBox[{"k", "[", "1", "]"}], ",", "z"}], "]"}], 
      RowBox[{"BndReg3", "[", 
       RowBox[{
        RowBox[{"k", "[", "2", "]"}], ",", "z"}], "]"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{"d", "\[Rule]", 
       RowBox[{"3", "+", 
        RowBox[{"2", "\[Epsilon]"}]}]}], "}"}]}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"toO4Int3322I3", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"z", "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "d"}], "-", "1"}], ")"}]}], "FiInt22I3", "*", 
      RowBox[{"BndReg3", "[", 
       RowBox[{
        RowBox[{"k", "[", "1", "]"}], ",", "z"}], "]"}], 
      RowBox[{"BndReg3", "[", 
       RowBox[{
        RowBox[{"k", "[", "2", "]"}], ",", "z"}], "]"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{"d", "\[Rule]", 
       RowBox[{"3", "+", 
        RowBox[{"2", "\[Epsilon]"}]}]}], "}"}]}], "//", "Simplify"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.752922460487115*^9, 3.752922576922609*^9}, {
  3.826168191258668*^9, 3.826168203071659*^9}, {3.8261682943753357`*^9, 
  3.8261682951713552`*^9}, {3.8261683507583055`*^9, 3.826168365878456*^9}, {
  3.826168403403209*^9, 3.826168408127928*^9}},
 CellLabel->
  "In[137]:=",ExpressionUUID->"e49e89bc-d619-43b9-85d1-5e312190abf5"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"toO4Int3232K2", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"z", "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "d"}], "-", "1"}], ")"}]}], "FiInt32K2", "*", 
      RowBox[{"BndReg3", "[", 
       RowBox[{
        RowBox[{"k", "[", "1", "]"}], ",", "z"}], "]"}], 
      RowBox[{"BndReg2", "[", 
       RowBox[{
        RowBox[{"k", "[", "2", "]"}], ",", "z"}], "]"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{"d", "\[Rule]", 
       RowBox[{"3", "+", 
        RowBox[{"2", "\[Epsilon]"}]}]}], "}"}]}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"toO4Int3232I2", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"z", "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "d"}], "-", "1"}], ")"}]}], "FiInt32I2", "*", 
      RowBox[{"BndReg3", "[", 
       RowBox[{
        RowBox[{"k", "[", "1", "]"}], ",", "z"}], "]"}], 
      RowBox[{"BndReg2", "[", 
       RowBox[{
        RowBox[{"k", "[", "2", "]"}], ",", "z"}], "]"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{"d", "\[Rule]", 
       RowBox[{"3", "+", 
        RowBox[{"2", "\[Epsilon]"}]}]}], "}"}]}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"toO4Int3232K3", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"z", "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "d"}], "-", "1"}], ")"}]}], "FiInt32K3", "*", 
      RowBox[{"BndReg3", "[", 
       RowBox[{
        RowBox[{"k", "[", "1", "]"}], ",", "z"}], "]"}], 
      RowBox[{"BndReg2", "[", 
       RowBox[{
        RowBox[{"k", "[", "2", "]"}], ",", "z"}], "]"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{"d", "\[Rule]", 
       RowBox[{"3", "+", 
        RowBox[{"2", "\[Epsilon]"}]}]}], "}"}]}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"toO4Int3232I3", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"z", "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "d"}], "-", "1"}], ")"}]}], "FiInt32I3", "*", 
      RowBox[{"BndReg3", "[", 
       RowBox[{
        RowBox[{"k", "[", "1", "]"}], ",", "z"}], "]"}], 
      RowBox[{"BndReg2", "[", 
       RowBox[{
        RowBox[{"k", "[", "2", "]"}], ",", "z"}], "]"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{"d", "\[Rule]", 
       RowBox[{"3", "+", 
        RowBox[{"2", "\[Epsilon]"}]}]}], "}"}]}], "//", "Simplify"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.752922699897602*^9, 3.7529228059595375`*^9}, {
  3.752922855229104*^9, 3.752922861810286*^9}, {3.826168220664731*^9, 
  3.826168233392083*^9}, {3.8261682976864786`*^9, 3.8261682994785433`*^9}, {
  3.8261684405349216`*^9, 3.826168456198984*^9}, {3.8261685225848894`*^9, 
  3.8261685534871607`*^9}},
 CellLabel->
  "In[141]:=",ExpressionUUID->"1b706c1e-7314-43b8-b70b-1650a07e06be"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"toO4Int3233K2", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"z", "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "d"}], "-", "1"}], ")"}]}], "FiInt33K2", "*", 
      RowBox[{"BndReg3", "[", 
       RowBox[{
        RowBox[{"k", "[", "1", "]"}], ",", "z"}], "]"}], 
      RowBox[{"BndReg2", "[", 
       RowBox[{
        RowBox[{"k", "[", "2", "]"}], ",", "z"}], "]"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{"d", "\[Rule]", 
       RowBox[{"3", "+", 
        RowBox[{"2", "\[Epsilon]"}]}]}], "}"}]}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"toO4Int3233I2", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"z", "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "d"}], "-", "1"}], ")"}]}], "FiInt33I2", "*", 
      RowBox[{"BndReg3", "[", 
       RowBox[{
        RowBox[{"k", "[", "1", "]"}], ",", "z"}], "]"}], 
      RowBox[{"BndReg2", "[", 
       RowBox[{
        RowBox[{"k", "[", "2", "]"}], ",", "z"}], "]"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{"d", "\[Rule]", 
       RowBox[{"3", "+", 
        RowBox[{"2", "\[Epsilon]"}]}]}], "}"}]}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"toO4Int3233K3", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"z", "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "d"}], "-", "1"}], ")"}]}], "FiInt33K3", "*", 
      RowBox[{"BndReg3", "[", 
       RowBox[{
        RowBox[{"k", "[", "1", "]"}], ",", "z"}], "]"}], 
      RowBox[{"BndReg2", "[", 
       RowBox[{
        RowBox[{"k", "[", "2", "]"}], ",", "z"}], "]"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{"d", "\[Rule]", 
       RowBox[{"3", "+", 
        RowBox[{"2", "\[Epsilon]"}]}]}], "}"}]}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"toO4Int3233I3", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"z", "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "d"}], "-", "1"}], ")"}]}], "FiInt33I3", "*", 
      RowBox[{"BndReg3", "[", 
       RowBox[{
        RowBox[{"k", "[", "1", "]"}], ",", "z"}], "]"}], 
      RowBox[{"BndReg2", "[", 
       RowBox[{
        RowBox[{"k", "[", "2", "]"}], ",", "z"}], "]"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{"d", "\[Rule]", 
       RowBox[{"3", "+", 
        RowBox[{"2", "\[Epsilon]"}]}]}], "}"}]}], "//", "Simplify"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.826168584764382*^9, 3.8261685984170437`*^9}},
 CellLabel->
  "In[145]:=",ExpressionUUID->"6dcefd5e-bff6-4158-be59-87919f640949"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"toO4Int3333K2", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"z", "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "d"}], "-", "1"}], ")"}]}], "FiInt33K2", "*", 
      RowBox[{"BndReg3", "[", 
       RowBox[{
        RowBox[{"k", "[", "1", "]"}], ",", "z"}], "]"}], 
      RowBox[{"BndReg3", "[", 
       RowBox[{
        RowBox[{"k", "[", "2", "]"}], ",", "z"}], "]"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{"d", "\[Rule]", 
       RowBox[{"3", "+", 
        RowBox[{"2", "\[Epsilon]"}]}]}], "}"}]}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"toO4Int3333I2", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"z", "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "d"}], "-", "1"}], ")"}]}], "FiInt33I2", "*", 
      RowBox[{"BndReg3", "[", 
       RowBox[{
        RowBox[{"k", "[", "1", "]"}], ",", "z"}], "]"}], 
      RowBox[{"BndReg3", "[", 
       RowBox[{
        RowBox[{"k", "[", "2", "]"}], ",", "z"}], "]"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{"d", "\[Rule]", 
       RowBox[{"3", "+", 
        RowBox[{"2", "\[Epsilon]"}]}]}], "}"}]}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"toO4Int3333K3", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"z", "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "d"}], "-", "1"}], ")"}]}], "FiInt33K3", "*", 
      RowBox[{"BndReg3", "[", 
       RowBox[{
        RowBox[{"k", "[", "1", "]"}], ",", "z"}], "]"}], 
      RowBox[{"BndReg3", "[", 
       RowBox[{
        RowBox[{"k", "[", "2", "]"}], ",", "z"}], "]"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{"d", "\[Rule]", 
       RowBox[{"3", "+", 
        RowBox[{"2", "\[Epsilon]"}]}]}], "}"}]}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"toO4Int3333I3", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"z", "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "d"}], "-", "1"}], ")"}]}], "FiInt33I3", "*", 
      RowBox[{"BndReg3", "[", 
       RowBox[{
        RowBox[{"k", "[", "1", "]"}], ",", "z"}], "]"}], 
      RowBox[{"BndReg3", "[", 
       RowBox[{
        RowBox[{"k", "[", "2", "]"}], ",", "z"}], "]"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{"d", "\[Rule]", 
       RowBox[{"3", "+", 
        RowBox[{"2", "\[Epsilon]"}]}]}], "}"}]}], "//", "Simplify"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.7529223522562876`*^9, 3.752922409616103*^9}, {
  3.826168176906432*^9, 3.8261681886470203`*^9}, {3.826168293292344*^9, 
  3.82616829390271*^9}, {3.8261683293706417`*^9, 3.826168340020853*^9}},
 CellLabel->
  "In[149]:=",ExpressionUUID->"43a7cf3a-3864-445e-98d0-d59481b2b443"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"i2222K2", "=", 
  RowBox[{"OutInt", "[", "toO4Int2222K2", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"i2222I2", "=", 
  RowBox[{"OutInt", "[", "toO4Int2222I2", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"i2222K3", "=", 
   RowBox[{"OutInt", "[", "toO4Int2222K3", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"i2222I3", "=", 
   RowBox[{"OutInt", "[", "toO4Int2222I3", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.820823749199938*^9, 3.820823758446749*^9}, {
  3.826168622320674*^9, 3.8261686276741695`*^9}, {3.8788909798391943`*^9, 
  3.8788909861081376`*^9}, {3.878891040320197*^9, 3.878891040853763*^9}},
 CellLabel->
  "In[153]:=",ExpressionUUID->"de2e6925-3d62-460b-a468-d7710fa84d9e"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{
    RowBox[{"Gamma", "[", 
     RowBox[{"2", " ", "\[Epsilon]"}], "]"}], " ", 
    RowBox[{"Hypergeometric2F1", "[", 
     RowBox[{"1", ",", 
      RowBox[{"2", " ", "\[Epsilon]"}], ",", 
      RowBox[{"1", "+", "\[Epsilon]"}], ",", 
      FractionBox[
       RowBox[{
        RowBox[{"-", "s"}], "+", 
        RowBox[{"k", "[", "1", "]"}], "+", 
        RowBox[{"k", "[", "2", "]"}]}], 
       RowBox[{
        RowBox[{"k", "[", "1", "]"}], "+", 
        RowBox[{"k", "[", "2", "]"}], "+", 
        RowBox[{"k", "[", "3", "]"}], "+", 
        RowBox[{"k", "[", "4", "]"}]}]]}], "]"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"k", "[", "1", "]"}], "+", 
       RowBox[{"k", "[", "2", "]"}], "+", 
       RowBox[{"k", "[", "3", "]"}], "+", 
       RowBox[{"k", "[", "4", "]"}]}], ")"}], 
     RowBox[{
      RowBox[{"-", "2"}], " ", "\[Epsilon]"}]]}], 
   RowBox[{"2", " ", "s", " ", "\[Epsilon]"}]], "-", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"2", " ", "s", " ", "\[Epsilon]"}]], 
   RowBox[{
    RowBox[{"Gamma", "[", 
     RowBox[{"2", " ", "\[Epsilon]"}], "]"}], " ", 
    RowBox[{"Hypergeometric2F1", "[", 
     RowBox[{"1", ",", 
      RowBox[{"2", " ", "\[Epsilon]"}], ",", 
      RowBox[{"1", "+", "\[Epsilon]"}], ",", 
      FractionBox[
       RowBox[{"s", "+", 
        RowBox[{"k", "[", "1", "]"}], "+", 
        RowBox[{"k", "[", "2", "]"}]}], 
       RowBox[{
        RowBox[{"2", " ", "s"}], "+", 
        RowBox[{"k", "[", "1", "]"}], "+", 
        RowBox[{"k", "[", "2", "]"}], "+", 
        RowBox[{"k", "[", "3", "]"}], "+", 
        RowBox[{"k", "[", "4", "]"}]}]]}], "]"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "s"}], "+", 
       RowBox[{"k", "[", "1", "]"}], "+", 
       RowBox[{"k", "[", "2", "]"}], "+", 
       RowBox[{"k", "[", "3", "]"}], "+", 
       RowBox[{"k", "[", "4", "]"}]}], ")"}], 
     RowBox[{
      RowBox[{"-", "2"}], " ", "\[Epsilon]"}]]}]}]}]], "Output",
 CellChangeTimes->{3.878891041123803*^9, 3.8788921450938354`*^9},
 CellLabel->
  "Out[153]=",ExpressionUUID->"25d1783a-cd26-4d3d-af7d-6dc1be3fe158"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"Gamma", "[", "\[Epsilon]", "]"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"s", "+", 
       RowBox[{"k", "[", "1", "]"}], "+", 
       RowBox[{"k", "[", "2", "]"}]}], ")"}], 
     RowBox[{"-", "\[Epsilon]"}]], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "s"}], "+", 
       RowBox[{"k", "[", "3", "]"}], "+", 
       RowBox[{"k", "[", "4", "]"}]}], ")"}], 
     RowBox[{"-", "\[Epsilon]"}]]}], 
   RowBox[{"2", " ", "s"}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"Gamma", "[", "\[Epsilon]", "]"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"s", "+", 
       RowBox[{"k", "[", "1", "]"}], "+", 
       RowBox[{"k", "[", "2", "]"}]}], ")"}], 
     RowBox[{"-", "\[Epsilon]"}]], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"s", "+", 
       RowBox[{"k", "[", "3", "]"}], "+", 
       RowBox[{"k", "[", "4", "]"}]}], ")"}], 
     RowBox[{"-", "\[Epsilon]"}]]}], 
   RowBox[{"2", " ", "s"}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"Gamma", "[", 
     RowBox[{"2", " ", "\[Epsilon]"}], "]"}], " ", 
    RowBox[{"Hypergeometric2F1", "[", 
     RowBox[{"1", ",", 
      RowBox[{"2", " ", "\[Epsilon]"}], ",", 
      RowBox[{"1", "+", "\[Epsilon]"}], ",", 
      FractionBox[
       RowBox[{"s", "+", 
        RowBox[{"k", "[", "1", "]"}], "+", 
        RowBox[{"k", "[", "2", "]"}]}], 
       RowBox[{
        RowBox[{"k", "[", "1", "]"}], "+", 
        RowBox[{"k", "[", "2", "]"}], "+", 
        RowBox[{"k", "[", "3", "]"}], "+", 
        RowBox[{"k", "[", "4", "]"}]}]]}], "]"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"k", "[", "1", "]"}], "+", 
       RowBox[{"k", "[", "2", "]"}], "+", 
       RowBox[{"k", "[", "3", "]"}], "+", 
       RowBox[{"k", "[", "4", "]"}]}], ")"}], 
     RowBox[{
      RowBox[{"-", "2"}], " ", "\[Epsilon]"}]]}], 
   RowBox[{"2", " ", "s", " ", "\[Epsilon]"}]], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"2", " ", "s", " ", "\[Epsilon]"}]], 
   RowBox[{
    RowBox[{"Gamma", "[", 
     RowBox[{"2", " ", "\[Epsilon]"}], "]"}], " ", 
    RowBox[{"Hypergeometric2F1", "[", 
     RowBox[{"1", ",", 
      RowBox[{"2", " ", "\[Epsilon]"}], ",", 
      RowBox[{"1", "+", "\[Epsilon]"}], ",", 
      FractionBox[
       RowBox[{"s", "+", 
        RowBox[{"k", "[", "1", "]"}], "+", 
        RowBox[{"k", "[", "2", "]"}]}], 
       RowBox[{
        RowBox[{"2", " ", "s"}], "+", 
        RowBox[{"k", "[", "1", "]"}], "+", 
        RowBox[{"k", "[", "2", "]"}], "+", 
        RowBox[{"k", "[", "3", "]"}], "+", 
        RowBox[{"k", "[", "4", "]"}]}]]}], "]"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "s"}], "+", 
       RowBox[{"k", "[", "1", "]"}], "+", 
       RowBox[{"k", "[", "2", "]"}], "+", 
       RowBox[{"k", "[", "3", "]"}], "+", 
       RowBox[{"k", "[", "4", "]"}]}], ")"}], 
     RowBox[{
      RowBox[{"-", "2"}], " ", "\[Epsilon]"}]]}]}]}]], "Output",
 CellChangeTimes->{3.878891041123803*^9, 3.8788921450988245`*^9},
 CellLabel->
  "Out[154]=",ExpressionUUID->"d70c4109-bd85-4bcd-b303-97ca80f14ba8"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"i3222K2", "=", 
   RowBox[{"OutInt", "[", "toO4Int3222K2", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"i3222I2", "=", 
   RowBox[{"OutInt", "[", "toO4Int3222I2", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"i3222K3", "=", 
   RowBox[{"OutInt", "[", "toO4Int3222K3", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"i3222I3", "=", 
   RowBox[{"OutInt", "[", "toO4Int3222I3", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.878891033173108*^9, 3.8788910473908434`*^9}},
 CellLabel->
  "In[157]:=",ExpressionUUID->"ea5365d7-433f-4764-866f-44dbc228d9c7"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"i3322K2", "=", 
   RowBox[{"OutInt", "[", "toO4Int3322K2", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"i3322I2", "=", 
   RowBox[{"OutInt", "[", "toO4Int3322I2", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"i3322K3", "=", 
   RowBox[{"OutInt", "[", "toO4Int3322K3", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"i3322I3", "=", 
   RowBox[{"OutInt", "[", "toO4Int3322I3", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.8261686510070915`*^9, 3.8261686682101955`*^9}, {
  3.8788910505413713`*^9, 3.878891055445977*^9}},
 CellLabel->
  "In[161]:=",ExpressionUUID->"bfe9dfb8-70d5-4e68-ac1c-27ab0b4e9b8e"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"i3232K2", "=", 
   RowBox[{"OutInt", "[", "toO4Int3232K2", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"i3232I2", "=", 
   RowBox[{"OutInt", "[", "toO4Int3232I2", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"i3232K3", "=", 
   RowBox[{"OutInt", "[", "toO4Int3232K3", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"i3232I3", "=", 
   RowBox[{"OutInt", "[", "toO4Int3232I3", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.8261686860614877`*^9, 3.8261686990479426`*^9}, {
  3.8788910636841307`*^9, 3.878891069335183*^9}},
 CellLabel->
  "In[165]:=",ExpressionUUID->"64b5fdc1-500f-46e7-838d-3fc185a9fbfd"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"i3233K2", "=", 
   RowBox[{"OutInt", "[", "toO4Int3233K2", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"i3233I2", "=", 
   RowBox[{"OutInt", "[", "toO4Int3233I2", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"i3233K3", "=", 
   RowBox[{"OutInt", "[", "toO4Int3233K3", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"i3233I3", "=", 
   RowBox[{"OutInt", "[", "toO4Int3233I3", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.8261687120125875`*^9, 3.8261687229163046`*^9}, {
  3.8788910716601887`*^9, 3.878891078016509*^9}},
 CellLabel->
  "In[169]:=",ExpressionUUID->"5572c8b9-3727-46c2-8503-414d2394e28d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"i3333K2", "=", 
   RowBox[{"OutInt", "[", "toO4Int3333K2", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"i3333I2", "=", 
   RowBox[{"OutInt", "[", "toO4Int3333I2", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"i3333K3", "=", 
   RowBox[{"OutInt", "[", "toO4Int3333K3", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"i3333I3", "=", 
   RowBox[{"OutInt", "[", "toO4Int3333I3", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.8261686322576528`*^9, 3.8261686328156166`*^9}, {
  3.878891080569597*^9, 3.878891085775567*^9}},
 CellLabel->
  "In[173]:=",ExpressionUUID->"a863ee47-62e0-4f00-a746-5fd203cc408a"]
}, Closed]],

Cell[CellGroupData[{

Cell["Checks", "Subsection",
 CellChangeTimes->{{3.7529336504464345`*^9, 
  3.752933651120285*^9}},ExpressionUUID->"3f11edff-fa52-4bc9-84cd-\
241719dd5b98"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"{", " ", 
  RowBox[{
   RowBox[{"{", " ", 
    RowBox[{
     RowBox[{"i2222K2", "/.", "Aae"}], ",", 
     RowBox[{"NIntegrate", "[", 
      RowBox[{
       RowBox[{"toO4Int2222K2", "/.", "Aae"}], ",", 
       RowBox[{"{", 
        RowBox[{"z", ",", "0", ",", "\[Infinity]"}], "}"}]}], "]"}]}], " ", 
    "}"}], ",", 
   RowBox[{"{", " ", 
    RowBox[{
     RowBox[{"i2222I2", "/.", "Aae"}], ",", 
     RowBox[{"NIntegrate", "[", 
      RowBox[{
       RowBox[{"toO4Int2222I2", "/.", "Aae"}], ",", 
       RowBox[{"{", 
        RowBox[{"z", ",", "0", ",", "\[Infinity]"}], "}"}]}], "]"}]}], " ", 
    "}"}], ",", 
   RowBox[{"{", " ", 
    RowBox[{
     RowBox[{"i2222K3", "/.", "Aae"}], ",", 
     RowBox[{"NIntegrate", "[", 
      RowBox[{
       RowBox[{"toO4Int2222K3", "/.", "Aae"}], ",", 
       RowBox[{"{", 
        RowBox[{"z", ",", "0", ",", "\[Infinity]"}], "}"}]}], "]"}]}], " ", 
    "}"}], ",", 
   RowBox[{"{", " ", 
    RowBox[{
     RowBox[{"i2222I3", "/.", "Aae"}], ",", 
     RowBox[{"NIntegrate", "[", 
      RowBox[{
       RowBox[{"toO4Int2222I3", "/.", "Aae"}], ",", 
       RowBox[{"{", 
        RowBox[{"z", ",", "0", ",", "\[Infinity]"}], "}"}]}], "]"}]}], " ", 
    "}"}]}], " ", "}"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"#", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], "-", 
     RowBox[{"#", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}], 
    "&"}], "/@", "%"}], " ", "/.", "KillZero"}]}], "Input",
 CellChangeTimes->{{3.8206710557814217`*^9, 3.8206710735837393`*^9}, {
  3.8206711760371995`*^9, 3.820671176289055*^9}, {3.826171136167475*^9, 
  3.826171138412084*^9}, {3.8261711853483267`*^9, 3.8261711968253593`*^9}},
 CellLabel->
  "In[177]:=",ExpressionUUID->"da880ca0-df8c-45f6-ad0a-3e4212f3daae"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0.0001662596077359982`", ",", "0.00016625960773599736`"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{"0.00021688869632950386`", ",", "0.00021688869632950826`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.0001015458210316317`", ",", "0.00010154582103163091`"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{"0.00012890123880019398`", ",", "0.00012890123880020108`"}], 
    "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.820671099362772*^9, {3.8206711693754935`*^9, 3.8206711771195793`*^9}, {
   3.820824109727059*^9, 3.8208241223981223`*^9}, 3.820905204733097*^9, {
   3.8261711699273877`*^9, 3.826171197438697*^9}, 3.8275553451955442`*^9, 
   3.8284665573985653`*^9, 3.8517655619472046`*^9, 3.852877379370178*^9, 
   3.852880748808278*^9, 3.878891090459526*^9, 3.8788921462313633`*^9},
 CellLabel->
  "Out[177]=",ExpressionUUID->"4cb336cd-51f1-49ac-9895-e7f10fc19633"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"Zero", ",", "Zero", ",", "Zero", ",", "Zero"}], "}"}]], "Output",
 CellChangeTimes->{
  3.820671099362772*^9, {3.8206711693754935`*^9, 3.8206711771195793`*^9}, {
   3.820824109727059*^9, 3.8208241223981223`*^9}, 3.820905204733097*^9, {
   3.8261711699273877`*^9, 3.826171197438697*^9}, 3.8275553451955442`*^9, 
   3.8284665573985653`*^9, 3.8517655619472046`*^9, 3.852877379370178*^9, 
   3.852880748808278*^9, 3.878891090459526*^9, 3.8788921462333593`*^9},
 CellLabel->
  "Out[178]=",ExpressionUUID->"e5a77316-7271-43e2-87fe-ce8775147c3f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"{", " ", 
  RowBox[{
   RowBox[{"{", " ", 
    RowBox[{
     RowBox[{"i3222K2", "/.", "Aae"}], ",", 
     RowBox[{"NIntegrate", "[", 
      RowBox[{
       RowBox[{"toO4Int3222K2", "/.", "Aae"}], ",", 
       RowBox[{"{", 
        RowBox[{"z", ",", "0", ",", "\[Infinity]"}], "}"}]}], "]"}]}], " ", 
    "}"}], ",", 
   RowBox[{"{", " ", 
    RowBox[{
     RowBox[{"i3222I2", "/.", "Aae"}], ",", 
     RowBox[{"NIntegrate", "[", 
      RowBox[{
       RowBox[{"toO4Int3222I2", "/.", "Aae"}], ",", 
       RowBox[{"{", 
        RowBox[{"z", ",", "0", ",", "\[Infinity]"}], "}"}]}], "]"}]}], " ", 
    "}"}], ",", 
   RowBox[{"{", " ", 
    RowBox[{
     RowBox[{"i3222K3", "/.", "Aae"}], ",", 
     RowBox[{"NIntegrate", "[", 
      RowBox[{
       RowBox[{"toO4Int3222K3", "/.", "Aae"}], ",", 
       RowBox[{"{", 
        RowBox[{"z", ",", "0", ",", "\[Infinity]"}], "}"}]}], "]"}]}], " ", 
    "}"}], ",", 
   RowBox[{"{", " ", 
    RowBox[{
     RowBox[{"i3222I3", "/.", "Aae"}], ",", 
     RowBox[{"NIntegrate", "[", 
      RowBox[{
       RowBox[{"toO4Int3222I3", "/.", "Aae"}], ",", 
       RowBox[{"{", 
        RowBox[{"z", ",", "0", ",", "\[Infinity]"}], "}"}]}], "]"}]}], " ", 
    "}"}]}], " ", "}"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"#", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], "-", 
     RowBox[{"#", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}], 
    "&"}], "/@", "%"}], " ", "/.", "KillZero"}]}], "Input",
 CellChangeTimes->{{3.826171206960729*^9, 3.826171221216722*^9}},
 CellLabel->
  "In[179]:=",ExpressionUUID->"59149659-f092-4061-b121-b0a704143dfb"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0.00039189523032256583`", ",", "0.0003918952303225136`"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{"0.0004477117931681652`", ",", "0.0004477117931681764`"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0.00023158933562956793`", ",", "0.00023158933562956622`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.00026394394582310516`", ",", "0.00026394394582312174`"}], 
    "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.8261712175670233`*^9, 3.8275553454510536`*^9, 
  3.8284665583310328`*^9, 3.8517655620098333`*^9, 3.852880750225158*^9, 
  3.878891091129863*^9, 3.8788921462989407`*^9},
 CellLabel->
  "Out[179]=",ExpressionUUID->"9b6b7b00-70bc-46bf-bef8-de048f4779e7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"Zero", ",", "Zero", ",", "Zero", ",", "Zero"}], "}"}]], "Output",
 CellChangeTimes->{3.8261712175670233`*^9, 3.8275553454510536`*^9, 
  3.8284665583310328`*^9, 3.8517655620098333`*^9, 3.852880750225158*^9, 
  3.878891091129863*^9, 3.8788921463001733`*^9},
 CellLabel->
  "Out[180]=",ExpressionUUID->"9555981f-0214-42fb-9f65-709f0fd6a7fa"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"{", " ", 
  RowBox[{
   RowBox[{"{", " ", 
    RowBox[{
     RowBox[{"i3322K2", "/.", "Aae"}], ",", 
     RowBox[{"NIntegrate", "[", 
      RowBox[{
       RowBox[{"toO4Int3322K2", "/.", "Aae"}], ",", 
       RowBox[{"{", 
        RowBox[{"z", ",", "0", ",", "\[Infinity]"}], "}"}]}], "]"}]}], " ", 
    "}"}], ",", 
   RowBox[{"{", " ", 
    RowBox[{
     RowBox[{"i3322I2", "/.", "Aae"}], ",", 
     RowBox[{"NIntegrate", "[", 
      RowBox[{
       RowBox[{"toO4Int3322I2", "/.", "Aae"}], ",", 
       RowBox[{"{", 
        RowBox[{"z", ",", "0", ",", "\[Infinity]"}], "}"}]}], "]"}]}], " ", 
    "}"}], ",", 
   RowBox[{"{", " ", 
    RowBox[{
     RowBox[{"i3322K3", "/.", "Aae"}], ",", 
     RowBox[{"NIntegrate", "[", 
      RowBox[{
       RowBox[{"toO4Int3322K3", "/.", "Aae"}], ",", 
       RowBox[{"{", 
        RowBox[{"z", ",", "0", ",", "\[Infinity]"}], "}"}]}], "]"}]}], " ", 
    "}"}], ",", 
   RowBox[{"{", " ", 
    RowBox[{
     RowBox[{"i3322I3", "/.", "Aae"}], ",", 
     RowBox[{"NIntegrate", "[", 
      RowBox[{
       RowBox[{"toO4Int3322I3", "/.", "Aae"}], ",", 
       RowBox[{"{", 
        RowBox[{"z", ",", "0", ",", "\[Infinity]"}], "}"}]}], "]"}]}], " ", 
    "}"}]}], " ", "}"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"#", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], "-", 
     RowBox[{"#", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}], 
    "&"}], "/@", "%"}], " ", "/.", "KillZero"}]}], "Input",
 CellChangeTimes->{{3.826171226916318*^9, 3.8261712357970157`*^9}},
 CellLabel->
  "In[181]:=",ExpressionUUID->"03bbea12-9a87-4bce-902b-ad5ee91024f8"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0.0011474454409094931`", ",", "0.001147445440911639`"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0.0011594357984785189`", ",", "0.0011594357984785492`"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0.000655862284127947`", ",", "0.0006558622841279051`"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0.0006785720799161715`", ",", "0.0006785720799162192`"}], 
    "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.826171236565199*^9, 3.827555345736245*^9, 
  3.8284665591176043`*^9, 3.8517655620716677`*^9, 3.8528807513271523`*^9, 
  3.8788910915719175`*^9, 3.8788921463765593`*^9},
 CellLabel->
  "Out[181]=",ExpressionUUID->"ac10c1cb-8f0a-483b-9f3c-dd2e853a25c0"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"Zero", ",", "Zero", ",", "Zero", ",", "Zero"}], "}"}]], "Output",
 CellChangeTimes->{3.826171236565199*^9, 3.827555345736245*^9, 
  3.8284665591176043`*^9, 3.8517655620716677`*^9, 3.8528807513271523`*^9, 
  3.8788910915719175`*^9, 3.8788921463780346`*^9},
 CellLabel->
  "Out[182]=",ExpressionUUID->"6794aa54-3cbb-4750-99c6-7daa720229d1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"{", " ", 
  RowBox[{
   RowBox[{"{", " ", 
    RowBox[{
     RowBox[{"i3232K2", "/.", "Aae"}], ",", 
     RowBox[{"NIntegrate", "[", 
      RowBox[{
       RowBox[{"toO4Int3232K2", "/.", "Aae"}], ",", 
       RowBox[{"{", 
        RowBox[{"z", ",", "0", ",", "\[Infinity]"}], "}"}]}], "]"}]}], " ", 
    "}"}], ",", 
   RowBox[{"{", " ", 
    RowBox[{
     RowBox[{"i3232I2", "/.", "Aae"}], ",", 
     RowBox[{"NIntegrate", "[", 
      RowBox[{
       RowBox[{"toO4Int3232I2", "/.", "Aae"}], ",", 
       RowBox[{"{", 
        RowBox[{"z", ",", "0", ",", "\[Infinity]"}], "}"}]}], "]"}]}], " ", 
    "}"}], ",", 
   RowBox[{"{", " ", 
    RowBox[{
     RowBox[{"i3232K3", "/.", "Aae"}], ",", 
     RowBox[{"NIntegrate", "[", 
      RowBox[{
       RowBox[{"toO4Int3232K3", "/.", "Aae"}], ",", 
       RowBox[{"{", 
        RowBox[{"z", ",", "0", ",", "\[Infinity]"}], "}"}]}], "]"}]}], " ", 
    "}"}], ",", 
   RowBox[{"{", " ", 
    RowBox[{
     RowBox[{"i3232I3", "/.", "Aae"}], ",", 
     RowBox[{"NIntegrate", "[", 
      RowBox[{
       RowBox[{"toO4Int3232I3", "/.", "Aae"}], ",", 
       RowBox[{"{", 
        RowBox[{"z", ",", "0", ",", "\[Infinity]"}], "}"}]}], "]"}]}], " ", 
    "}"}]}], " ", "}"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"#", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], "-", 
     RowBox[{"#", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}], 
    "&"}], "/@", "%"}], " ", "/.", "KillZero"}]}], "Input",
 CellChangeTimes->{{3.8261712409038143`*^9, 3.826171251654272*^9}},
 CellLabel->
  "In[183]:=",ExpressionUUID->"7bb24be6-d46d-4a72-b217-54c65ae4fc59"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0.0008686394597627349`", ",", "0.0008686394597625983`"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0.0011221615330155622`", ",", "0.0011221615330017651`"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0.0005080609449009264`", ",", "0.0005080609449009236`"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0.0006383535586195225`", ",", "0.0006383535586195513`"}], 
    "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.8261712523594127`*^9, 3.827555346000683*^9, 
  3.828466559894137*^9, 3.8517655621546535`*^9, 3.8528807524091425`*^9, 
  3.878891092011304*^9, 3.87889214651453*^9},
 CellLabel->
  "Out[183]=",ExpressionUUID->"ad2e1dbe-305d-4ac8-8d83-77c27c0925cc"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"Zero", ",", "Zero", ",", "Zero", ",", "Zero"}], "}"}]], "Output",
 CellChangeTimes->{3.8261712523594127`*^9, 3.827555346000683*^9, 
  3.828466559894137*^9, 3.8517655621546535`*^9, 3.8528807524091425`*^9, 
  3.878891092011304*^9, 3.878892146516568*^9},
 CellLabel->
  "Out[184]=",ExpressionUUID->"33c85f71-4c98-439a-b623-d94af9b7298d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"{", " ", 
  RowBox[{
   RowBox[{"{", " ", 
    RowBox[{
     RowBox[{"i3233K2", "/.", "Aae"}], ",", 
     RowBox[{"NIntegrate", "[", 
      RowBox[{
       RowBox[{"toO4Int3233K2", "/.", "Aae"}], ",", 
       RowBox[{"{", 
        RowBox[{"z", ",", "0", ",", "\[Infinity]"}], "}"}]}], "]"}]}], " ", 
    "}"}], ",", 
   RowBox[{"{", " ", 
    RowBox[{
     RowBox[{"i3233I2", "/.", "Aae"}], ",", 
     RowBox[{"NIntegrate", "[", 
      RowBox[{
       RowBox[{"toO4Int3233I2", "/.", "Aae"}], ",", 
       RowBox[{"{", 
        RowBox[{"z", ",", "0", ",", "\[Infinity]"}], "}"}]}], "]"}]}], " ", 
    "}"}], ",", 
   RowBox[{"{", " ", 
    RowBox[{
     RowBox[{"i3233K3", "/.", "Aae"}], ",", 
     RowBox[{"NIntegrate", "[", 
      RowBox[{
       RowBox[{"toO4Int3233K3", "/.", "Aae"}], ",", 
       RowBox[{"{", 
        RowBox[{"z", ",", "0", ",", "\[Infinity]"}], "}"}]}], "]"}]}], " ", 
    "}"}], ",", 
   RowBox[{"{", " ", 
    RowBox[{
     RowBox[{"i3233I3", "/.", "Aae"}], ",", 
     RowBox[{"NIntegrate", "[", 
      RowBox[{
       RowBox[{"toO4Int3233I3", "/.", "Aae"}], ",", 
       RowBox[{"{", 
        RowBox[{"z", ",", "0", ",", "\[Infinity]"}], "}"}]}], "]"}]}], " ", 
    "}"}]}], " ", "}"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"#", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], "-", 
     RowBox[{"#", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}], 
    "&"}], "/@", "%"}], " ", "/.", "KillZero"}]}], "Input",
 CellChangeTimes->{{3.826171257962974*^9, 3.82617126695447*^9}},
 CellLabel->
  "In[185]:=",ExpressionUUID->"71b96ad5-a19e-4200-a6a1-b869c32a12d6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0.002731948292560507`", ",", "0.0027319482925600032`"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0.003910744246714186`", ",", "0.003910744246714233`"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0.001584953115704872`", ",", "0.001584953115704865`"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0.00215401513511828`", ",", "0.0021540151351183436`"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.826171267716831*^9, 3.827555346466214*^9, 
  3.8284665606826863`*^9, 3.851765562260392*^9, 3.8528807535369883`*^9, 
  3.8788910926421804`*^9, 3.878892146633258*^9},
 CellLabel->
  "Out[185]=",ExpressionUUID->"7af02e30-0453-450a-b25e-5b815e8f4c85"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"Zero", ",", "Zero", ",", "Zero", ",", "Zero"}], "}"}]], "Output",
 CellChangeTimes->{3.826171267716831*^9, 3.827555346466214*^9, 
  3.8284665606826863`*^9, 3.851765562260392*^9, 3.8528807535369883`*^9, 
  3.8788910926421804`*^9, 3.878892146635253*^9},
 CellLabel->
  "Out[186]=",ExpressionUUID->"b79e9aeb-1aee-47d2-be59-d0ff405497ce"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"{", " ", 
  RowBox[{
   RowBox[{"{", " ", 
    RowBox[{
     RowBox[{"i3333K2", "/.", "Aae"}], ",", 
     RowBox[{"NIntegrate", "[", 
      RowBox[{
       RowBox[{"toO4Int3333K2", "/.", "Aae"}], ",", 
       RowBox[{"{", 
        RowBox[{"z", ",", "0", ",", "\[Infinity]"}], "}"}]}], "]"}]}], " ", 
    "}"}], ",", 
   RowBox[{"{", " ", 
    RowBox[{
     RowBox[{"i3333I2", "/.", "Aae"}], ",", 
     RowBox[{"NIntegrate", "[", 
      RowBox[{
       RowBox[{"toO4Int3333I2", "/.", "Aae"}], ",", 
       RowBox[{"{", 
        RowBox[{"z", ",", "0", ",", "\[Infinity]"}], "}"}]}], "]"}]}], " ", 
    "}"}], ",", 
   RowBox[{"{", " ", 
    RowBox[{
     RowBox[{"i3333K3", "/.", "Aae"}], ",", 
     RowBox[{"NIntegrate", "[", 
      RowBox[{
       RowBox[{"toO4Int3333K3", "/.", "Aae"}], ",", 
       RowBox[{"{", 
        RowBox[{"z", ",", "0", ",", "\[Infinity]"}], "}"}]}], "]"}]}], " ", 
    "}"}], ",", 
   RowBox[{"{", " ", 
    RowBox[{
     RowBox[{"i3333I3", "/.", "Aae"}], ",", 
     RowBox[{"NIntegrate", "[", 
      RowBox[{
       RowBox[{"toO4Int3333I3", "/.", "Aae"}], ",", 
       RowBox[{"{", 
        RowBox[{"z", ",", "0", ",", "\[Infinity]"}], "}"}]}], "]"}]}], " ", 
    "}"}]}], " ", "}"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"#", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], "-", 
     RowBox[{"#", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}], 
    "&"}], "/@", "%"}], " ", "/.", "KillZero"}]}], "Input",
 CellChangeTimes->{{3.8261712744706707`*^9, 3.8261712893266144`*^9}},
 CellLabel->
  "In[187]:=",ExpressionUUID->"c521c9ad-3802-4aee-a6e8-3b8a928dd100"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0.008164587523503403`", ",", "0.008164587523525151`"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0.010316241725435882`", ",", "0.010316241725435993`"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0.004572319646809311`", ",", "0.004572319646808867`"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0.005632570921574119`", ",", "0.005632570921574303`"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.8261712841900635`*^9, 3.826171289807463*^9}, 
   3.8275553469249516`*^9, 3.8284665615162125`*^9, 3.851765562381991*^9, 
   3.8528807545228825`*^9, 3.87889109337893*^9, 3.878892146760469*^9},
 CellLabel->
  "Out[187]=",ExpressionUUID->"4ec96cdd-0909-4b4b-aa29-0ce873592745"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"Zero", ",", "Zero", ",", "Zero", ",", "Zero"}], "}"}]], "Output",
 CellChangeTimes->{{3.8261712841900635`*^9, 3.826171289807463*^9}, 
   3.8275553469249516`*^9, 3.8284665615162125`*^9, 3.851765562381991*^9, 
   3.8528807545228825`*^9, 3.87889109337893*^9, 3.8788921467624636`*^9},
 CellLabel->
  "Out[188]=",ExpressionUUID->"f4a835db-2b64-4a57-a308-e4512b723b8c"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Expansion", "Subsection",
 CellChangeTimes->{{3.7529336698018417`*^9, 3.7529336719397597`*^9}, {
  3.828466562025919*^9, 
  3.8284665630763364`*^9}},ExpressionUUID->"764571c0-c3ba-4c0a-8424-\
73572e525f57"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"i2222x2", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"ExpandInEps", "[", 
     RowBox[{"i2222K2", "+", "i2222I2"}], "]"}], "//.", "logsu"}], "//", 
   RowBox[{
    RowBox[{"Simplify", "[", 
     RowBox[{"#", ",", "as"}], "]"}], "&"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"i2222x3", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"ExpandInEps", "[", 
        RowBox[{"i2222K3", "+", "i2222I3"}], "]"}], ",", "as"}], "]"}], "//.",
      "logsu"}], "//", 
    RowBox[{
     RowBox[{"Simplify", "[", 
      RowBox[{"#", ",", "as"}], "]"}], "&"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.8208242157506876`*^9, 3.820824227167769*^9}, {
  3.826171319141634*^9, 3.8261713204015884`*^9}},
 CellLabel->
  "In[189]:=",ExpressionUUID->"63d022f1-3cc5-482a-b142-c72a0d662350"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    RowBox[{
     RowBox[{
      RowBox[{"Log", "[", 
       FractionBox[
        RowBox[{
         RowBox[{"-", "s"}], "+", 
         RowBox[{"k", "[", "3", "]"}], "+", 
         RowBox[{"k", "[", "4", "]"}]}], 
        RowBox[{"s", "+", 
         RowBox[{"k", "[", "3", "]"}], "+", 
         RowBox[{"k", "[", "4", "]"}]}]], "]"}], " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        RowBox[{"s", "+", 
         RowBox[{"k", "[", "1", "]"}], "+", 
         RowBox[{"k", "[", "2", "]"}]}], 
        RowBox[{
         RowBox[{"k", "[", "1", "]"}], "+", 
         RowBox[{"k", "[", "2", "]"}], "+", 
         RowBox[{"k", "[", "3", "]"}], "+", 
         RowBox[{"k", "[", "4", "]"}]}]], "]"}]}], "-", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       FractionBox[
        RowBox[{
         RowBox[{"-", "s"}], "+", 
         RowBox[{"k", "[", "1", "]"}], "+", 
         RowBox[{"k", "[", "2", "]"}]}], 
        RowBox[{
         RowBox[{"k", "[", "1", "]"}], "+", 
         RowBox[{"k", "[", "2", "]"}], "+", 
         RowBox[{"k", "[", "3", "]"}], "+", 
         RowBox[{"k", "[", "4", "]"}]}]]}], "]"}], "+", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       FractionBox[
        RowBox[{"s", "+", 
         RowBox[{"k", "[", "1", "]"}], "+", 
         RowBox[{"k", "[", "2", "]"}]}], 
        RowBox[{
         RowBox[{"k", "[", "1", "]"}], "+", 
         RowBox[{"k", "[", "2", "]"}], "+", 
         RowBox[{"k", "[", "3", "]"}], "+", 
         RowBox[{"k", "[", "4", "]"}]}]]}], "]"}]}], 
    RowBox[{"2", " ", "s"}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[Epsilon]", "]"}], "1"],
    SeriesData[$CellContext`\[Epsilon], 0, {}, 0, 1, 1],
    Editable->False]}],
  SeriesData[$CellContext`\[Epsilon], 0, {
   Rational[1, 2] $CellContext`s^(-1) (
     Log[(-$CellContext`s + $CellContext`k[3] + $CellContext`k[
          4])/($CellContext`s + $CellContext`k[3] + $CellContext`k[4])] 
      Log[($CellContext`s + $CellContext`k[1] + $CellContext`k[
          2])/($CellContext`k[1] + $CellContext`k[2] + $CellContext`k[
         3] + $CellContext`k[4])] - PolyLog[
     2, (-$CellContext`s + $CellContext`k[1] + $CellContext`k[
        2])/($CellContext`k[1] + $CellContext`k[2] + $CellContext`k[
       3] + $CellContext`k[4])] + 
     PolyLog[2, ($CellContext`s + $CellContext`k[1] + $CellContext`k[
         2])/($CellContext`k[1] + $CellContext`k[2] + $CellContext`k[
        3] + $CellContext`k[4])])}, 0, 1, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.8208242109220204`*^9, 3.8208242346820154`*^9}, 
   3.82090522193524*^9, 3.8261713249092197`*^9, 3.8275553848863363`*^9, 
   3.8284665688939924`*^9, 3.851765563087179*^9, 3.8528774104725523`*^9, 
   3.852880766057834*^9, 3.8788910986117306`*^9, {3.878891186187848*^9, 
   3.8788911980390925`*^9}, 3.8788912469103107`*^9, 3.878892147377202*^9},
 CellLabel->
  "Out[189]=",ExpressionUUID->"304d973b-fcf2-4a51-ab50-c11b4c010788"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"i3222x2", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"ExpandInEps", "[", 
        RowBox[{"i3222K2", "+", "i3222I2"}], "]"}], ",", "as"}], "]"}], "//.",
      "logsu"}], "//", 
    RowBox[{
     RowBox[{"Simplify", "[", 
      RowBox[{"#", ",", "as"}], "]"}], "&"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"i3222x3", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"ExpandInEps", "[", 
        RowBox[{"i3222K3", "+", "i3222I3"}], "]"}], ",", "as"}], "]"}], "//.",
      "logsu"}], "//", 
    RowBox[{
     RowBox[{"Simplify", "[", 
      RowBox[{"#", ",", "as"}], "]"}], "&"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.7529388941270776`*^9, 3.752938914445907*^9}, {
   3.7529398670573263`*^9, 3.7529398860118933`*^9}, 3.820824363929544*^9, {
   3.826171336338888*^9, 3.8261713377293177`*^9}, 3.8788912509851255`*^9},
 CellLabel->
  "In[191]:=",ExpressionUUID->"10eac427-c268-4ed7-8531-ed01486a546f"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"i3322x2", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"ExpandInEps", "[", 
        RowBox[{"i3322K2", "+", "i3322I2"}], "]"}], ",", "as"}], "]"}], "//.",
      "logsu"}], "//", 
    RowBox[{
     RowBox[{"Simplify", "[", 
      RowBox[{"#", ",", "as"}], "]"}], "&"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"i3322x3", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"ExpandInEps", "[", 
        RowBox[{"i3322K3", "+", "i3322I3"}], "]"}], ",", "as"}], "]"}], "//.",
      "logsu"}], "//", 
    RowBox[{
     RowBox[{"Simplify", "[", 
      RowBox[{"#", ",", "as"}], "]"}], "&"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.752938693670974*^9, 3.7529387160631175`*^9}, {
  3.752939720867633*^9, 3.752939724016179*^9}, {3.7529397927241344`*^9, 
  3.752939805777255*^9}, {3.8208243141164336`*^9, 3.8208243145825186`*^9}, {
  3.826171346793808*^9, 3.8261713782472878`*^9}},
 CellLabel->
  "In[193]:=",ExpressionUUID->"53aeeb20-3e44-4002-9617-61d0ab2fb747"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"i3232x2", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"ExpandInEps", "[", 
        RowBox[{"i3232K2", "+", "i3232I2"}], "]"}], ",", "as"}], "]"}], "//.",
      "logsu"}], "//", 
    RowBox[{
     RowBox[{"Simplify", "[", 
      RowBox[{"#", ",", "as"}], "]"}], "&"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"i3232x3", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"ExpandInEps", "[", 
        RowBox[{"i3232K3", "+", "i3232I3"}], "]"}], ",", "as"}], "]"}], "//.",
      "logsu"}], "//", 
    RowBox[{
     RowBox[{"Simplify", "[", 
      RowBox[{"#", ",", "as"}], "]"}], "&"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.8261713888112807`*^9, 3.8261714034650755`*^9}},
 CellLabel->
  "In[195]:=",ExpressionUUID->"ae690be9-c8a4-4e43-a847-89d7d22c4241"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"i3233x2", "=", 
   RowBox[{
    RowBox[{"Simplify", "[", 
     RowBox[{
      RowBox[{"ExpandInEps", "[", 
       RowBox[{"i3233K2", "+", "i3233I2"}], "]"}], ",", "as"}], "]"}], "//.", 
    "logsu"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"i3233x3", "=", 
   RowBox[{
    RowBox[{"ExpandInEps", "[", 
     RowBox[{"i3233K3", "+", "i3233I3"}], "]"}], "//.", "logsu"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.8261714153459787`*^9, 3.826171423152476*^9}, {
  3.826171467107253*^9, 3.826171471748632*^9}, {3.878891734884305*^9, 
  3.8788917366746025`*^9}},
 CellLabel->
  "In[197]:=",ExpressionUUID->"c1c2b7e8-94ad-40e1-ae55-ae097436da31"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"i3333x2", "=", 
   RowBox[{
    RowBox[{"ExpandInEps", "[", 
     RowBox[{"i3333K2", "+", "i3333I2"}], "]"}], "//.", "logsu"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"i3333x3", "=", 
   RowBox[{
    RowBox[{"ExpandInEps", "[", 
     RowBox[{"i3333K3", "+", "i3333I3"}], "]"}], "//.", "logsu"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.8261714297931376`*^9, 3.826171440637988*^9}, {
  3.826171474145176*^9, 3.8261714760785837`*^9}, {3.8261717551847343`*^9, 
  3.826171760298938*^9}},
 CellLabel->
  "In[199]:=",ExpressionUUID->"e16d9653-9bca-450e-9da1-40d5e68ab27f"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Save", "[", 
   RowBox[{"SaveName", ",", "i2222x2"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Save", "[", 
   RowBox[{"SaveName", ",", "i2222x3"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Save", "[", 
   RowBox[{"SaveName", ",", "i3222x2"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Save", "[", 
   RowBox[{"SaveName", ",", "i3222x3"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Save", "[", 
   RowBox[{"SaveName", ",", "i3322x2"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Save", "[", 
   RowBox[{"SaveName", ",", "i3322x3"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Save", "[", 
   RowBox[{"SaveName", ",", "i3232x2"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Save", "[", 
   RowBox[{"SaveName", ",", "i3232x3"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Save", "[", 
   RowBox[{"SaveName", ",", "i3233x2"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Save", "[", 
   RowBox[{"SaveName", ",", "i3233x3"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Save", "[", 
   RowBox[{"SaveName", ",", "i3333x2"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Save", "[", 
   RowBox[{"SaveName", ",", "i3333x3"}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.8209033740295577`*^9, 3.820903428863821*^9}, {
  3.826171489437765*^9, 3.8261715033025007`*^9}},
 CellLabel->
  "In[201]:=",ExpressionUUID->"9709b1c6-b40f-432a-b48f-6a0f86ae9d87"]
}, Closed]]
}, Open  ]]
},
WindowSize->{991, 765},
WindowMargins->{{148, Automatic}, {Automatic, 32}},
TaggingRules->Association["TryRealOnly" -> False],
Magnification:>1.25 Inherited,
FrontEndVersion->"12.3 for Microsoft Windows (64-bit) (July 9, 2021)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"8eacdf8d-41fb-4fb5-9e52-4837e800d7d5"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[579, 22, 153, 3, 84, "Section",ExpressionUUID->"ae9a2adc-21ed-4e6d-940c-b9b470ec5c73"],
Cell[735, 27, 271, 5, 36, "Input",ExpressionUUID->"9e8d0911-a88e-4e72-b81c-33d8439c6474"],
Cell[1009, 34, 822, 23, 85, "Input",ExpressionUUID->"d73654f4-e75c-4de8-92e6-3f58343fbadc"],
Cell[CellGroupData[{
Cell[1856, 61, 335, 6, 36, "Input",ExpressionUUID->"a77fcebf-c6d1-4a4e-b3e3-844809f70338"],
Cell[CellGroupData[{
Cell[2216, 71, 466, 8, 73, "Print",ExpressionUUID->"4eb5bdfe-2d4d-4c1c-9a63-71c1538c239e"],
Cell[2685, 81, 442, 8, 28, "Print",ExpressionUUID->"ab0a1e40-0cb5-4d8d-8649-ca761d028bd5"],
Cell[3130, 91, 458, 8, 28, "Print",ExpressionUUID->"e2683d38-57b4-4faa-b134-47923df20c2a"],
Cell[3591, 101, 417, 7, 28, "Print",ExpressionUUID->"68eee3fd-49a9-4525-a6df-449f0916bc1a"],
Cell[4011, 110, 426, 7, 28, "Print",ExpressionUUID->"8c1b529d-9d18-4244-a5d1-26f67fa993a0"],
Cell[4440, 119, 501, 8, 51, "Print",ExpressionUUID->"4425be7f-59b1-49c0-a863-f033df12361d"],
Cell[4944, 129, 482, 8, 51, "Print",ExpressionUUID->"969363b0-2bf7-4bf3-b077-b97d58cc8aa3"],
Cell[5429, 139, 596, 10, 183, "Print",ExpressionUUID->"3ffdf71d-4a3d-430a-a8c1-f069c888aca8"]
}, Open  ]],
Cell[6040, 152, 1065, 19, 59, "Message",ExpressionUUID->"99d97d43-758a-4841-bfff-384a4bc0ede5"],
Cell[7108, 173, 1059, 18, 59, "Message",ExpressionUUID->"3717851b-d11c-4aad-8947-38951d822409"],
Cell[CellGroupData[{
Cell[8192, 195, 602, 10, 161, "Print",ExpressionUUID->"51f2706e-dbe4-49f3-8369-21a602cf9ba1"],
Cell[8797, 207, 469, 8, 51, "Print",ExpressionUUID->"67cf6d91-66b1-41cc-ba6b-403db4891f0a"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[9315, 221, 156, 3, 67, "Subsection",ExpressionUUID->"f2d14fe1-cd5c-438c-ad44-605f5f1633f0"],
Cell[9474, 226, 378, 7, 41, "Input",ExpressionUUID->"bc66fbea-edd4-44bd-88e7-5590173ec147"],
Cell[9855, 235, 386, 8, 41, "Input",ExpressionUUID->"34ad8de7-ea2a-4b0b-976a-a20f14b50422"],
Cell[10244, 245, 562, 15, 41, "Input",ExpressionUUID->"3d26b9fa-ee56-4833-968e-4f50425fb122"],
Cell[10809, 262, 1150, 31, 41, "Input",ExpressionUUID->"7098c073-7ec5-42a8-9fb4-11feec01dc12"],
Cell[11962, 295, 1518, 36, 106, "Input",ExpressionUUID->"37b35070-434a-43c1-90ad-8fea29b18969"],
Cell[13483, 333, 558, 15, 41, "Input",ExpressionUUID->"a920b945-6eeb-41a5-a35d-79b2f7d6a568"],
Cell[14044, 350, 2958, 88, 196, "Input",ExpressionUUID->"4d45f017-25d0-421a-92c3-5a942f064bca"],
Cell[CellGroupData[{
Cell[17027, 442, 934, 22, 74, "Input",ExpressionUUID->"ec6d68e8-eea3-4886-b05a-4942c9e48e01"],
Cell[17964, 466, 1524, 25, 70, "Output",ExpressionUUID->"711cc5f0-bbbb-471f-87d4-56677878c0ed"],
Cell[19491, 493, 1524, 25, 70, "Output",ExpressionUUID->"605d15e6-9307-4a5e-9b22-677a7c99f476"]
}, Open  ]],
Cell[21030, 521, 3065, 90, 199, "Input",ExpressionUUID->"346a3152-613d-43f3-bec8-b7b1346908e1"],
Cell[24098, 613, 2401, 73, 174, "Input",ExpressionUUID->"2ff980f0-37f3-4953-8806-762e79294089"],
Cell[26502, 688, 2586, 76, 298, "Input",ExpressionUUID->"dd38de41-29d3-4a20-8786-d5b76e1967e8"],
Cell[29091, 766, 686, 16, 41, "Input",ExpressionUUID->"c2a3716a-6b8c-4438-8f93-2f2356f051d4"]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[29826, 788, 264, 4, 84, "Section",ExpressionUUID->"4411e480-a21c-49c1-aa5b-0aceff6370a4"],
Cell[CellGroupData[{
Cell[30115, 796, 600, 15, 36, "Input",ExpressionUUID->"c8570725-2f8e-4b5e-9fdd-d55307d5e16d"],
Cell[30718, 813, 4082, 97, 70, "Output",ExpressionUUID->"b75d97dd-f0fe-4853-9741-5a4952767c55"]
}, Open  ]],
Cell[CellGroupData[{
Cell[34837, 915, 470, 10, 36, "Input",ExpressionUUID->"24d175f6-9f8a-4443-860c-b1466fb367b8"],
Cell[35310, 927, 1569, 32, 70, "Output",ExpressionUUID->"ae094e72-56f2-4143-ae81-f2d219a62680"]
}, Open  ]],
Cell[36894, 962, 967, 29, 79, "Input",ExpressionUUID->"45ac711a-696c-41c4-8fde-83b39de80b51"],
Cell[CellGroupData[{
Cell[37886, 995, 790, 19, 61, "Input",ExpressionUUID->"4261f1f9-80e1-4ca8-9917-606578270b30"],
Cell[38679, 1016, 868, 12, 70, "Output",ExpressionUUID->"de623574-5028-4a3d-bacc-7d22118c66fb"],
Cell[39550, 1030, 860, 12, 70, "Output",ExpressionUUID->"9393874e-c5ca-4fd6-8548-42e210116f15"]
}, Open  ]],
Cell[40425, 1045, 405, 10, 61, "Input",ExpressionUUID->"c18409fd-3dee-4976-925d-87ba2da21472"],
Cell[40833, 1057, 419, 9, 61, "Input",ExpressionUUID->"039ea05e-2ea1-4b82-bc2f-60c56ed7500f"]
}, Closed]],
Cell[CellGroupData[{
Cell[41289, 1071, 164, 3, 65, "Section",ExpressionUUID->"6cb52924-1d86-466a-9f47-5089f030cd61"],
Cell[CellGroupData[{
Cell[41478, 1078, 2944, 91, 138, "Input",ExpressionUUID->"39aaaf8b-66ef-4f72-bb71-ef5a477c5201"],
Cell[44425, 1171, 1245, 25, 70, "Output",ExpressionUUID->"81e1e87b-94bc-4e4d-a241-8213103322b3"],
Cell[45673, 1198, 1358, 29, 70, "Output",ExpressionUUID->"549bfbac-8b08-476e-9912-401a11343a32"],
Cell[47034, 1229, 1471, 33, 70, "Output",ExpressionUUID->"3ac2b0ff-7012-471f-b1cb-14a87739194e"],
Cell[48508, 1264, 1586, 37, 70, "Output",ExpressionUUID->"8bb9ff3f-8a28-46c3-b564-274fb01ad38e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[50131, 1306, 616, 14, 138, "Input",ExpressionUUID->"d0e938ec-ac09-4e12-bd53-24a888ad3e29"],
Cell[50750, 1322, 490, 12, 70, "Output",ExpressionUUID->"86b96b9e-adaa-4af3-b3fc-cd422233f9ed"],
Cell[51243, 1336, 889, 25, 70, "Output",ExpressionUUID->"45d47200-6bec-4831-92b2-e98e8c2e8cc3"],
Cell[52135, 1363, 1678, 50, 70, "Output",ExpressionUUID->"e2ee7eed-3c1f-40a9-8c37-0897ccdbdb4c"],
Cell[53816, 1415, 3337, 102, 70, "Output",ExpressionUUID->"79c2d83f-03a2-420d-888f-e8aa29edf51e"]
}, Open  ]],
Cell[57168, 1520, 769, 19, 109, "Input",ExpressionUUID->"661c467d-d695-4d50-8b4a-2ffa97443591"]
}, Closed]],
Cell[CellGroupData[{
Cell[57974, 1544, 157, 2, 65, "Section",ExpressionUUID->"06798fe0-3683-4b9e-b143-fd2492580df0"],
Cell[CellGroupData[{
Cell[58156, 1550, 154, 3, 67, "Subsection",ExpressionUUID->"b9a4dc96-92db-4c7f-80c6-5a91a7409d58"],
Cell[58313, 1555, 2181, 70, 109, "Input",ExpressionUUID->"5568f92b-ea7f-485c-a60f-5b4e505a2db4"],
Cell[60497, 1627, 512, 14, 36, "Input",ExpressionUUID->"cfc68a22-18aa-4e52-b112-4a858cc18344"],
Cell[61012, 1643, 969, 27, 61, "Input",ExpressionUUID->"f532defb-7657-4db1-a978-6cc9a2de7621"],
Cell[61984, 1672, 7144, 200, 445, "Input",ExpressionUUID->"15b2e6cf-3e4f-4a21-9d6f-5ae1313a39a9"],
Cell[69131, 1874, 1352, 36, 157, "Input",ExpressionUUID->"21a5fac0-8600-4ce7-8069-08cab5ac42d3"],
Cell[70486, 1912, 512, 13, 36, "Input",ExpressionUUID->"37ffa890-2030-4bcd-9dc0-bc21cad7042b"],
Cell[71001, 1927, 1387, 34, 157, "Input",ExpressionUUID->"71028482-53ab-4b7c-9f0e-e278be5f80aa"],
Cell[72391, 1963, 2238, 67, 157, "Input",ExpressionUUID->"b873fed0-81f6-4e16-9fdb-b88c70b45563"],
Cell[74632, 2032, 825, 22, 85, "Input",ExpressionUUID->"331285bd-2f6a-472a-a544-dd6f5b9b48d9"]
}, Closed]],
Cell[CellGroupData[{
Cell[75494, 2059, 167, 3, 46, "Subsection",ExpressionUUID->"fbbd2be2-4b52-4134-8950-53b7b113609f"],
Cell[CellGroupData[{
Cell[75686, 2066, 3225, 103, 133, "Input",ExpressionUUID->"b34f030c-d14b-48d2-9488-38d5b464de59"],
Cell[78914, 2171, 1039, 23, 70, "Output",ExpressionUUID->"5274e635-c7c5-4998-95d3-b0906860ee11"],
Cell[79956, 2196, 1195, 29, 70, "Output",ExpressionUUID->"f10bbc6c-ee99-4f6d-800c-b94a4b80a88d"],
Cell[81154, 2227, 1308, 33, 70, "Output",ExpressionUUID->"1e1573a1-4b68-419c-89d1-f72144b0a476"],
Cell[82465, 2262, 1421, 37, 70, "Output",ExpressionUUID->"32423f73-ee8d-418a-b96e-90891e66f0f9"],
Cell[83889, 2301, 1534, 41, 70, "Output",ExpressionUUID->"1ae8273b-deab-481a-b491-c275e7cc3f01"]
}, Open  ]],
Cell[CellGroupData[{
Cell[85460, 2347, 838, 19, 133, "Input",ExpressionUUID->"4728a71b-de6a-4ab3-abe2-a1a26cfadf9b"],
Cell[86301, 2368, 779, 19, 70, "Output",ExpressionUUID->"78b6ce40-f15d-4f8b-8855-c0eda6ab8c7e"],
Cell[87083, 2389, 1223, 33, 70, "Output",ExpressionUUID->"53488671-ebf2-47bb-a033-f79dd6d785f8"],
Cell[88309, 2424, 2148, 62, 70, "Output",ExpressionUUID->"3a27557c-e774-4863-9c67-98b447398fb2"],
Cell[90460, 2488, 4132, 124, 70, "Output",ExpressionUUID->"8de8998a-1ccc-4a96-a03a-d50658cfe796"],
Cell[94595, 2614, 8310, 254, 70, "Output",ExpressionUUID->"a6197a44-9a57-4f36-b9b5-c3b813746bef"]
}, Open  ]],
Cell[CellGroupData[{
Cell[102942, 2873, 1807, 49, 133, "Input",ExpressionUUID->"e43a41fe-4e7d-4d81-a202-69a5a1dc0d91"],
Cell[104752, 2924, 1114, 24, 70, "Output",ExpressionUUID->"519dfa16-a06c-4bb9-9b58-1a2533511564"],
Cell[105869, 2950, 1673, 39, 70, "Output",ExpressionUUID->"e60786a3-d466-407f-afb0-0c17ffcfb866"],
Cell[107545, 2991, 2565, 65, 70, "Output",ExpressionUUID->"8142d825-d66b-4678-ba52-c9dff3bfa4d8"],
Cell[110113, 3058, 4780, 127, 70, "Output",ExpressionUUID->"95aed6fa-121b-4fbc-947c-5bd7b5e137ef"],
Cell[114896, 3187, 9338, 241, 70, "Output",ExpressionUUID->"2ba84c90-1c69-4eb0-8898-fd386d0819b8"]
}, Open  ]],
Cell[124249, 3431, 892, 23, 133, "Input",ExpressionUUID->"5b4c4770-cf3b-4da8-a859-290751ab8fbc"],
Cell[CellGroupData[{
Cell[125166, 3458, 1648, 48, 133, "Input",ExpressionUUID->"f88e84c6-a4e8-42b8-bec8-78354df1f287"],
Cell[126817, 3508, 436, 8, 70, "Output",ExpressionUUID->"653c5824-f6c9-49bd-b286-a5a423383e15"],
Cell[127256, 3518, 434, 8, 70, "Output",ExpressionUUID->"fd96ac98-4066-45f6-9710-84dad9976026"],
Cell[127693, 3528, 436, 8, 70, "Output",ExpressionUUID->"64491f64-cbe0-4c65-b1d1-2bfba2ff6c03"],
Cell[128132, 3538, 436, 8, 70, "Output",ExpressionUUID->"d7722549-a30f-47dd-b7f5-51a1d96a2e3c"],
Cell[128571, 3548, 435, 8, 70, "Output",ExpressionUUID->"cfce3a7e-85e1-4fe0-81e1-d15e43940ba9"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[129055, 3562, 167, 3, 46, "Subsection",ExpressionUUID->"dbcc3b2b-127e-40f2-941b-10b95fbbb4f6"],
Cell[129225, 3567, 2861, 85, 205, "Input",ExpressionUUID->"569aa7a4-0cc9-4dd5-ba25-5e36af6ffcd2"],
Cell[132089, 3654, 2861, 85, 205, "Input",ExpressionUUID->"8b4f98b2-836d-4f21-8a37-cd7b5dbd3891"],
Cell[134953, 3741, 3506, 95, 205, "Input",ExpressionUUID->"9771be41-5e0e-4280-8e61-2176ed1c3476"],
Cell[138462, 3838, 1274, 39, 157, "Input",ExpressionUUID->"2d4739d9-f088-4818-8407-a025491a7531"],
Cell[139739, 3879, 1271, 39, 157, "Input",ExpressionUUID->"ea403320-cadf-452c-866c-ab4b1e3aa8f0"]
}, Closed]],
Cell[CellGroupData[{
Cell[141047, 3923, 220, 4, 46, "Subsection",ExpressionUUID->"31e4c82a-915b-43b9-bf03-c399effeb912"],
Cell[CellGroupData[{
Cell[141292, 3931, 4229, 124, 301, "Input",ExpressionUUID->"5a1c4bc7-a646-46a2-ab77-67fa883304e3"],
Cell[145524, 4057, 854, 14, 70, "Output",ExpressionUUID->"35e678ba-409d-4c58-a0e8-18eccb2183ba"],
Cell[146381, 4073, 854, 14, 70, "Output",ExpressionUUID->"226c3236-0d7c-49d9-95ec-c41d85e1d31e"],
Cell[147238, 4089, 855, 14, 70, "Output",ExpressionUUID->"ed1628aa-016e-4272-9922-1ac212136de1"],
Cell[148096, 4105, 854, 14, 70, "Output",ExpressionUUID->"b23af36e-11ca-4b2c-97c1-8fd23f2c5048"],
Cell[148953, 4121, 854, 14, 70, "Output",ExpressionUUID->"d8011588-7092-4c0b-901b-f37c86da791e"],
Cell[149810, 4137, 852, 14, 70, "Output",ExpressionUUID->"85848688-12bf-4ecc-9dcf-30b77dfef575"],
Cell[150665, 4153, 850, 14, 70, "Output",ExpressionUUID->"83d9927f-8d25-4963-a7e1-d82ab98d1132"],
Cell[151518, 4169, 856, 14, 70, "Output",ExpressionUUID->"95fbd4d7-f681-4b21-83cd-78d0545970ea"],
Cell[152377, 4185, 856, 14, 70, "Output",ExpressionUUID->"7a984452-3b35-42a4-bf3c-c232dade2fb6"],
Cell[153236, 4201, 852, 14, 70, "Output",ExpressionUUID->"e26dcd70-82e1-4036-8519-023d24803645"],
Cell[154091, 4217, 855, 14, 70, "Output",ExpressionUUID->"af173807-b362-4cdd-a0d8-b0a804ce0812"],
Cell[154949, 4233, 849, 14, 70, "Output",ExpressionUUID->"ce3a1b7d-3384-4a91-9510-9cfe818c5d3c"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[155847, 4253, 168, 3, 46, "Subsection",ExpressionUUID->"77c1b8c0-f6c0-4910-ac14-7410a89a95d4"],
Cell[156018, 4258, 3111, 90, 205, "Input",ExpressionUUID->"ebd1e6ba-9a47-4fba-980b-54cde024017d"],
Cell[159132, 4350, 2724, 85, 205, "Input",ExpressionUUID->"27dc1666-480f-4a5a-9e7e-6a81905af080"],
Cell[161859, 4437, 2815, 86, 205, "Input",ExpressionUUID->"e49e89bc-d619-43b9-85d1-5e312190abf5"],
Cell[164677, 4525, 2870, 87, 205, "Input",ExpressionUUID->"1b706c1e-7314-43b8-b70b-1650a07e06be"],
Cell[167550, 4614, 2618, 83, 205, "Input",ExpressionUUID->"6dcefd5e-bff6-4158-be59-87919f640949"],
Cell[170171, 4699, 2765, 85, 205, "Input",ExpressionUUID->"43a7cf3a-3864-445e-98d0-d59481b2b443"],
Cell[CellGroupData[{
Cell[172961, 4788, 745, 16, 109, "Input",ExpressionUUID->"de2e6925-3d62-460b-a468-d7710fa84d9e"],
Cell[173709, 4806, 2188, 62, 152, "Output",ExpressionUUID->"25d1783a-cd26-4d3d-af7d-6dc1be3fe158"],
Cell[175900, 4870, 3245, 96, 251, "Output",ExpressionUUID->"d70c4109-bd85-4bcd-b303-97ca80f14ba8"]
}, Open  ]],
Cell[179160, 4969, 641, 18, 109, "Input",ExpressionUUID->"ea5365d7-433f-4764-866f-44dbc228d9c7"],
Cell[179804, 4989, 694, 19, 109, "Input",ExpressionUUID->"bfe9dfb8-70d5-4e68-ac1c-27ab0b4e9b8e"],
Cell[180501, 5010, 694, 19, 109, "Input",ExpressionUUID->"64b5fdc1-500f-46e7-838d-3fc185a9fbfd"],
Cell[181198, 5031, 694, 19, 109, "Input",ExpressionUUID->"5572c8b9-3727-46c2-8503-414d2394e28d"],
Cell[181895, 5052, 692, 19, 109, "Input",ExpressionUUID->"a863ee47-62e0-4f00-a746-5fd203cc408a"]
}, Closed]],
Cell[CellGroupData[{
Cell[182624, 5076, 156, 3, 46, "Subsection",ExpressionUUID->"3f11edff-fa52-4bc9-84cd-241719dd5b98"],
Cell[CellGroupData[{
Cell[182805, 5083, 1827, 50, 133, "Input",ExpressionUUID->"da880ca0-df8c-45f6-ad0a-3e4212f3daae"],
Cell[184635, 5135, 955, 22, 66, "Output",ExpressionUUID->"4cb336cd-51f1-49ac-9895-e7f10fc19633"],
Cell[185593, 5159, 579, 10, 41, "Output",ExpressionUUID->"e5a77316-7271-43e2-87fe-ce8775147c3f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[186209, 5174, 1673, 48, 133, "Input",ExpressionUUID->"59149659-f092-4061-b121-b0a704143dfb"],
Cell[187885, 5224, 753, 19, 66, "Output",ExpressionUUID->"9b6b7b00-70bc-46bf-bef8-de048f4779e7"],
Cell[188641, 5245, 378, 7, 41, "Output",ExpressionUUID->"9555981f-0214-42fb-9f65-709f0fd6a7fa"]
}, Open  ]],
Cell[CellGroupData[{
Cell[189056, 5257, 1675, 48, 133, "Input",ExpressionUUID->"03bbea12-9a87-4bce-902b-ad5ee91024f8"],
Cell[190734, 5307, 745, 19, 66, "Output",ExpressionUUID->"ac10c1cb-8f0a-483b-9f3c-dd2e853a25c0"],
Cell[191482, 5328, 378, 7, 41, "Output",ExpressionUUID->"6794aa54-3cbb-4750-99c6-7daa720229d1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[191897, 5340, 1675, 48, 133, "Input",ExpressionUUID->"7bb24be6-d46d-4a72-b217-54c65ae4fc59"],
Cell[193575, 5390, 742, 19, 66, "Output",ExpressionUUID->"ad2e1dbe-305d-4ac8-8d83-77c27c0925cc"],
Cell[194320, 5411, 374, 7, 41, "Output",ExpressionUUID->"33c85f71-4c98-439a-b623-d94af9b7298d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[194731, 5423, 1672, 48, 133, "Input",ExpressionUUID->"71b96ad5-a19e-4200-a6a1-b869c32a12d6"],
Cell[196406, 5473, 734, 19, 66, "Output",ExpressionUUID->"7af02e30-0453-450a-b25e-5b815e8f4c85"],
Cell[197143, 5494, 374, 7, 41, "Output",ExpressionUUID->"b79e9aeb-1aee-47d2-be59-d0ff405497ce"]
}, Open  ]],
Cell[CellGroupData[{
Cell[197554, 5506, 1677, 48, 133, "Input",ExpressionUUID->"c521c9ad-3802-4aee-a6e8-3b8a928dd100"],
Cell[199234, 5556, 760, 19, 66, "Output",ExpressionUUID->"4ec96cdd-0909-4b4b-aa29-0ce873592745"],
Cell[199997, 5577, 403, 7, 41, "Output",ExpressionUUID->"f4a835db-2b64-4a57-a308-e4512b723b8c"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[200449, 5590, 212, 4, 46, "Subsection",ExpressionUUID->"764571c0-c3ba-4c0a-8424-73572e525f57"],
Cell[CellGroupData[{
Cell[200686, 5598, 846, 24, 61, "Input",ExpressionUUID->"63d022f1-3cc5-482a-b142-c72a0d662350"],
Cell[201535, 5624, 3029, 74, 102, "Output",ExpressionUUID->"304d973b-fcf2-4a51-ab50-c11b4c010788"]
}, Open  ]],
Cell[204579, 5701, 1051, 30, 61, "Input",ExpressionUUID->"10eac427-c268-4ed7-8531-ed01486a546f"],
Cell[205633, 5733, 1100, 31, 61, "Input",ExpressionUUID->"53aeeb20-3e44-4002-9617-61d0ab2fb747"],
Cell[206736, 5766, 901, 28, 61, "Input",ExpressionUUID->"ae690be9-c8a4-4e43-a847-89d7d22c4241"],
Cell[207640, 5796, 692, 19, 61, "Input",ExpressionUUID->"c1c2b7e8-94ad-40e1-ae55-ae097436da31"],
Cell[208335, 5817, 624, 17, 61, "Input",ExpressionUUID->"e16d9653-9bca-450e-9da1-40d5e68ab27f"],
Cell[208962, 5836, 1592, 51, 301, "Input",ExpressionUUID->"9709b1c6-b40f-432a-b48f-6a0f86ae9d87"]
}, Closed]]
}, Open  ]]
}
]
*)



==> anc/Checks.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    598670,      16623]
NotebookOptionsPosition[    563997,      16103]
NotebookOutlinePosition[    564479,      16121]
CellTagsIndexPosition[    564436,      16118]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.8517609470028906`*^9, 3.8517609543462305`*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"c33ba379-8374-4e65-9509-a1cffdad4ec2"],

Cell[BoxData[
 RowBox[{"<<", " ", "HandbooK`"}]], "Input",
 CellChangeTimes->{{3.8517609571471725`*^9, 3.8517609617380805`*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"23b6f0de-2485-4082-8255-5d6f45b00f01"],

Cell[CellGroupData[{

Cell["Definitions", "Section",
 CellChangeTimes->{{3.8517608325127773`*^9, 
  3.851760833705427*^9}},ExpressionUUID->"7bdd6e90-e2a7-44d8-86e2-\
2f5e62214695"],

Cell[BoxData[
 RowBox[{
  RowBox[{"logsu", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"Log", "[", 
       RowBox[{"x_", "*", "y_"}], "]"}], "\[RuleDelayed]", 
      RowBox[{
       RowBox[{"Log", "[", "x", "]"}], "+", 
       RowBox[{"Log", "[", "y", "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"Log", "[", 
       RowBox[{"x_", "/", "y_"}], "]"}], "\[RuleDelayed]", 
      RowBox[{
       RowBox[{"Log", "[", "x", "]"}], "-", 
       RowBox[{"Log", "[", "y", "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"Log", "[", 
       RowBox[{"1", "/", "x_"}], "]"}], "\[RuleDelayed]", 
      RowBox[{"-", 
       RowBox[{"Log", "[", "x", "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"Log", "[", 
       RowBox[{"x_", "^", "a_"}], "]"}], "\[RuleDelayed]", 
      RowBox[{"a", " ", 
       RowBox[{"Log", "[", "x", "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"Log", "[", "x_", "]"}], "\[RuleDelayed]", 
      RowBox[{
       RowBox[{
        RowBox[{"Log", "[", 
         RowBox[{"2", ",", "x"}], "]"}], 
        RowBox[{"Log", "[", "2", "]"}]}], "/;", 
       RowBox[{"IntegerQ", "[", "x", "]"}]}]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8144302068794265`*^9, 3.814430246759348*^9}, 
   3.8144306282547483`*^9, {3.8302452159192886`*^9, 3.8302452636939297`*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"c686a898-27c2-4969-b1a1-9e7fb4003249"],

Cell[BoxData[
 RowBox[{
  RowBox[{"suPolyGamma", " ", "=", " ", 
   RowBox[{"{", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"PolyGamma", "[", 
       RowBox[{"0", ",", " ", "z_"}], "]"}], " ", ":>", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"HarmonicNumber", "[", 
         RowBox[{"z", "-", "1"}], "]"}], " ", "-", " ", "EulerGamma"}], " ", 
       "\n", "\t\t", "/;", " ", 
       RowBox[{"Simplify", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"z", ">=", "1"}], " ", "&&", " ", 
          RowBox[{"Element", "[", 
           RowBox[{"z", ",", "Integers"}], "]"}]}], ",", " ", 
         RowBox[{"TimeConstraint", "->", "0.1"}]}], "]"}]}]}], ",", "\n", 
     "\t", 
     RowBox[{
      RowBox[{"PolyGamma", "[", 
       RowBox[{"n_Integer", ",", " ", "z_"}], "]"}], " ", ":>", " ", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], "^", "n"}], " ", "*", 
        RowBox[{"n", "!"}], " ", "*", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"HarmonicNumber", "[", 
           RowBox[{
            RowBox[{"z", "-", "1"}], ",", 
            RowBox[{"n", "+", "1"}]}], "]"}], " ", "-", " ", 
          RowBox[{"Zeta", "[", 
           RowBox[{"n", "+", "1"}], "]"}]}], ")"}]}], " ", "\n", "\t\t", "/;",
        " ", 
       RowBox[{"Simplify", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"n", " ", ">", " ", "0"}], " ", "&&", " ", 
          RowBox[{"z", ">=", "1"}], " ", "&&", " ", 
          RowBox[{"Element", "[", 
           RowBox[{"z", ",", "Integers"}], "]"}]}], ",", " ", 
         RowBox[{"TimeConstraint", "->", "0.1"}]}], "]"}]}]}], ",", "\n", 
     "\t", 
     RowBox[{
      RowBox[{"PolyGamma", "[", 
       RowBox[{"0", ",", " ", "z_"}], "]"}], " ", ":>", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "EulerGamma"}], " ", "-", " ", 
        RowBox[{"2", 
         RowBox[{"Log", "[", "2", "]"}]}], " ", "+", " ", 
        RowBox[{"2", " ", 
         RowBox[{"HarmonicNumber", "[", 
          RowBox[{
           RowBox[{"2", "z"}], "-", "1"}], "]"}]}], " ", "-", " ", 
        RowBox[{"HarmonicNumber", "[", 
         RowBox[{"z", "-", 
          RowBox[{"1", "/", "2"}]}], "]"}]}], "\n", "\t\t", "/;", " ", 
       RowBox[{"Simplify", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"z", ">=", 
           RowBox[{"1", "/", "2"}]}], " ", "&&", " ", 
          RowBox[{"Divisible", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"2", "z"}], "+", "1"}], ",", "2"}], "]"}]}], ",", " ", 
         RowBox[{"TimeConstraint", "->", "0.1"}]}], "]"}]}]}], ",", "\n", 
     "\t", 
     RowBox[{
      RowBox[{"PolyGamma", "[", 
       RowBox[{"n_Integer", ",", " ", "z_"}], "]"}], " ", ":>", " ", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], "^", "n"}], " ", "*", 
        RowBox[{"n", "!"}], " ", "*", " ", 
        RowBox[{"(", " ", 
         RowBox[{
          RowBox[{
           RowBox[{"2", "^", 
            RowBox[{"(", 
             RowBox[{"n", "+", "1"}], ")"}]}], 
           RowBox[{"HarmonicNumber", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"2", "z"}], "-", "1"}], ",", " ", 
             RowBox[{"n", "+", "1"}]}], "]"}]}], "\n", "\t\t\t", "-", 
          RowBox[{"HarmonicNumber", "[", 
           RowBox[{
            RowBox[{"z", "-", 
             RowBox[{"1", "/", "2"}]}], ",", " ", 
            RowBox[{"n", "+", "1"}]}], "]"}], " ", "-", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", "^", 
              RowBox[{"(", 
               RowBox[{"n", "+", "1"}], ")"}]}], "-", "1"}], ")"}], " ", 
           RowBox[{"Zeta", "[", 
            RowBox[{"n", "+", "1"}], "]"}]}]}], " ", ")"}]}], "\n", "\t\t", "/;",
        " ", 
       RowBox[{"Simplify", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"n", ">", "0"}], " ", "&&", " ", 
          RowBox[{"z", ">=", 
           RowBox[{"1", "/", "2"}]}], " ", "&&", " ", 
          RowBox[{"Divisible", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"2", "z"}], "+", "1"}], ",", "2"}], "]"}]}], ",", " ", 
         RowBox[{"TimeConstraint", "->", "0.1"}]}], "]"}]}]}], ",", "\n", 
     "\t", 
     RowBox[{
      RowBox[{"PolyGamma", "[", 
       RowBox[{
        RowBox[{"n_Integer", "?", "EvenQ"}], ",", " ", "z_"}], "]"}], " ", ":>",
       " ", 
      RowBox[{
       RowBox[{"PolyGamma", "[", 
        RowBox[{"n", ",", " ", 
         RowBox[{"1", "-", "z"}]}], "]"}], " ", "\n", "\t\t", "/;", " ", 
       RowBox[{"Simplify", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"n", ">=", "0"}], " ", "&&", " ", 
          RowBox[{"z", "<=", 
           RowBox[{
            RowBox[{"-", "1"}], "/", "2"}]}], " ", "&&", " ", 
          RowBox[{"Divisible", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"2", "z"}], "+", "1"}], ",", "2"}], "]"}]}], ",", " ", 
         RowBox[{"TimeConstraint", "->", "0.1"}]}], "]"}]}]}], ",", "\n", 
     "\t", 
     RowBox[{
      RowBox[{"PolyGamma", "[", 
       RowBox[{
        RowBox[{"n_Integer", "?", "OddQ"}], ",", " ", "z_"}], "]"}], " ", ":>",
       " ", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         RowBox[{"PolyGamma", "[", 
          RowBox[{"n", ",", " ", 
           RowBox[{"1", "-", "z"}]}], "]"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", " ", "Pi"}], ")"}], "^", 
          RowBox[{"(", 
           RowBox[{"n", "+", "1"}], ")"}]}], " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"n", "-", "1"}], ")"}], "/", "2"}], ")"}]}], " ", "*", 
         " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "^", 
            RowBox[{"(", 
             RowBox[{"n", "+", "1"}], ")"}]}], "-", "1"}], ")"}], " ", "*", 
         " ", 
         RowBox[{
          RowBox[{"BernoulliB", "[", 
           RowBox[{"n", "+", "1"}], "]"}], "/", 
          RowBox[{"(", 
           RowBox[{"n", "+", "1"}], ")"}]}]}]}], "\n", "\t\t", "/;", " ", 
       RowBox[{"Simplify", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"n", ">=", "0"}], " ", "&&", " ", 
          RowBox[{"z", "<=", 
           RowBox[{
            RowBox[{"-", "1"}], "/", "2"}]}], " ", "&&", " ", 
          RowBox[{"Divisible", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"2", "z"}], "+", "1"}], ",", "2"}], "]"}]}], ",", " ", 
         RowBox[{"TimeConstraint", "->", "0.1"}]}], "]"}]}]}], ",", "\n", 
     "\t", 
     RowBox[{
      RowBox[{"Log", "[", "x_", "]"}], " ", ":>", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"Log", "[", 
         RowBox[{"2", ",", "x"}], "]"}], "*", 
        RowBox[{"Log", "[", "2", "]"}]}], " ", "/;", " ", 
       RowBox[{"IntegerQ", "[", "x", "]"}]}]}]}], " ", "\n", "}"}]}], 
  ";"}]], "Input",
 CellLabel->"In[4]:=",ExpressionUUID->"37dd0245-144b-41d4-92c0-7d8e90c0c233"],

Cell[BoxData[
 RowBox[{
  RowBox[{"as", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"p", "[", "1", "]"}], ">", "0"}], ",", 
     RowBox[{
      RowBox[{"p", "[", "2", "]"}], ">", "0"}], ",", 
     RowBox[{
      RowBox[{"p", "[", "3", "]"}], ">", "0"}], ",", 
     RowBox[{"x", ">", "0"}], ",", 
     RowBox[{"\[Zeta]", ">", "0"}], ",", 
     RowBox[{"z", ">", "0"}], ",", 
     RowBox[{"\[Epsilon]", ">", "10"}], ",", 
     RowBox[{"u", ">", "1"}], ",", 
     RowBox[{"v", ">", "1"}], ",", 
     RowBox[{
      RowBox[{"v", "[", "1", "]"}], ">", "0"}], ",", 
     RowBox[{
      RowBox[{"v", "[", "2", "]"}], ">", "0"}], ",", 
     RowBox[{
      RowBox[{"v", "[", "3", "]"}], ">", "0"}], ",", 
     RowBox[{
      RowBox[{"v", "[", "4", "]"}], ">", "0"}], ",", 
     RowBox[{
      RowBox[{"v", "[", "x", "]"}], ">", "0"}], ",", 
     RowBox[{"\[Mu]", ">", "0"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"p", "[", "1", "]"}], "+", 
       RowBox[{"p", "[", "2", "]"}]}], ">", 
      RowBox[{"p", "[", "3", "]"}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"p", "[", "1", "]"}], "+", 
       RowBox[{"p", "[", "3", "]"}]}], ">", 
      RowBox[{"p", "[", "2", "]"}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"p", "[", "2", "]"}], "+", 
       RowBox[{"p", "[", "3", "]"}]}], ">", 
      RowBox[{"p", "[", "1", "]"}]}], ",", 
     RowBox[{
      RowBox[{"k", "[", "1", "]"}], ">", "0"}], ",", 
     RowBox[{
      RowBox[{"k", "[", "2", "]"}], ">", "0"}], ",", 
     RowBox[{
      RowBox[{"k", "[", "3", "]"}], ">", "0"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"k", "[", "1", "]"}], "+", 
       RowBox[{"k", "[", "2", "]"}]}], ">", 
      RowBox[{"k", "[", "3", "]"}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"k", "[", "1", "]"}], "+", 
       RowBox[{"k", "[", "3", "]"}]}], ">", 
      RowBox[{"k", "[", "2", "]"}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"k", "[", "2", "]"}], "+", 
       RowBox[{"k", "[", "3", "]"}]}], ">", 
      RowBox[{"k", "[", "1", "]"}]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.851770728625409*^9, 3.8517707323035293`*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"ff5f89a6-2f0e-4af3-b396-4145e4c17f47"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"pAaa", "=", 
   RowBox[{"{", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"p", "[", "1", "]"}], "\[Rule]", "1.4"}], ",", 
     RowBox[{
      RowBox[{"p", "[", "2", "]"}], "\[Rule]", "1.5"}], ",", 
     RowBox[{
      RowBox[{"p", "[", "3", "]"}], "\[Rule]", "1.9"}], ",", 
     RowBox[{
      RowBox[{"p", "[", "4", "]"}], "\[Rule]", "2.4"}], ",", 
     RowBox[{"s", "\[Rule]", "1.1"}], ",", 
     RowBox[{"t", "\[Rule]", "1.8"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Aaa", "=", 
   RowBox[{"Union", "[", 
    RowBox[{"pAaa", ",", 
     RowBox[{"pAaa", "/.", 
      RowBox[{"p", "\[Rule]", "k"}]}], ",", " ", 
     RowBox[{"pAaa", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"p", "[", "j_", "]"}], "\[RuleDelayed]", 
         SubscriptBox["p", "j"]}], ",", 
        RowBox[{"s", "\[Rule]", 
         SubscriptBox["p", "12"]}]}], "}"}]}], ",", 
     RowBox[{"pAaa", "/.", 
      RowBox[{
       RowBox[{"p", "[", "j_", "]"}], ":>", 
       SubscriptBox["k", "j"]}]}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"k", "[", 
        RowBox[{"1", ",", "2"}], "]"}], "->", 
       RowBox[{"(", 
        RowBox[{"s", "/.", "pAaa"}], ")"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Aae", "=", 
   RowBox[{"Union", "[", 
    RowBox[{"Aaa", ",", 
     RowBox[{"{", 
      RowBox[{"\[Epsilon]", "\[Rule]", "5.2"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Aez", "=", 
   RowBox[{"Union", "[", 
    RowBox[{"Aae", ",", 
     RowBox[{"{", 
      RowBox[{"z", "\[Rule]", "2.3"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Aav", "=", 
   RowBox[{"Union", "[", 
    RowBox[{"Aaa", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"v", "[", "1", "]"}], "\[Rule]", "0.5"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "2", "]"}], "\[Rule]", "0.6"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "3", "]"}], "\[Rule]", "0.52"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "4", "]"}], "\[Rule]", "0.55"}], ",", 
       RowBox[{
        RowBox[{"v", "[", "x", "]"}], "\[Rule]", "0.62"}], ",", 
       RowBox[{"u", "\[Rule]", "1.27"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AaV", "=", 
   RowBox[{"Union", "[", 
    RowBox[{"Aaa", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"V", "[", "1", "]"}], "\[Rule]", "0.5"}], ",", 
       RowBox[{
        RowBox[{"V", "[", "2", "]"}], "\[Rule]", "0.6"}], ",", 
       RowBox[{
        RowBox[{"V", "[", "3", "]"}], "\[Rule]", "0.52"}], ",", 
       RowBox[{
        RowBox[{"V", "[", "4", "]"}], "\[Rule]", "0.55"}], ",", 
       RowBox[{
        RowBox[{"V", "[", "x", "]"}], "\[Rule]", "0.62"}], ",", 
       RowBox[{"U", "\[Rule]", "1.27"}]}], "}"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.829974816122034*^9, 3.829974821246736*^9}, {
   3.830003972073063*^9, 3.8300039746455526`*^9}, {3.8302623320558257`*^9, 
   3.8302623516510625`*^9}, {3.8303231255520062`*^9, 3.830323141721705*^9}, {
   3.8477731097096095`*^9, 3.84777311844542*^9}, {3.8478056712071733`*^9, 
   3.8478056793106375`*^9}, {3.847806002941148*^9, 3.8478060031321588`*^9}, 
   3.8478060376931353`*^9, {3.847809965694804*^9, 3.8478099706080856`*^9}, {
   3.851600200192924*^9, 3.8516002150579805`*^9}, {3.8516121503317523`*^9, 
   3.8516121670267076`*^9}, {3.851760843883029*^9, 3.851760846906091*^9}, {
   3.8517617610017395`*^9, 3.851761786801591*^9}, {3.8528872380691943`*^9, 
   3.852887277796727*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"d2664142-c9cb-40ba-bf7b-7b3691ac7111"],

Cell[BoxData[
 RowBox[{
  RowBox[{"KillZero", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"x_", "\[RuleDelayed]", 
      RowBox[{"Zero", "/;", 
       RowBox[{
        RowBox[{
         RowBox[{"Abs", "[", "x", "]"}], "<", 
         RowBox[{"10", "^", 
          RowBox[{"(", 
           RowBox[{"-", "10"}], ")"}]}]}], "&&", 
        RowBox[{"x", "\[NotEqual]", "0"}]}]}]}], ",", " ", 
     RowBox[{
      RowBox[{"a_", "*", "Zero"}], " ", ":>", " ", 
      RowBox[{"Zero", "/;", 
       RowBox[{
        RowBox[{"Abs", "[", "a", "]"}], "<", 
        RowBox[{"10", "^", 
         RowBox[{"(", "5", ")"}]}]}]}]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7529410444836435`*^9, 3.75294108840353*^9}, {
   3.851512017277934*^9, 3.8515120444066935`*^9}, 3.851760850906228*^9},
 CellLabel->"In[12]:=",ExpressionUUID->"0cb3a906-e171-434e-9e02-e433299d3b4b"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Swap", "[", 
    RowBox[{"exp_", ",", "a_", ",", "b_"}], "]"}], " ", ":=", " ", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "c", "}"}], ",", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"exp", " ", "/.", " ", 
        RowBox[{"a", "->", "c"}]}], " ", "/.", " ", 
       RowBox[{"b", "->", "a"}]}], " ", "/.", " ", 
      RowBox[{"c", "->", "b"}]}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Swap", "[", 
    RowBox[{"exp_", ",", " ", 
     RowBox[{"x", ":", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"_", ",", "_"}], "}"}], ".."}]}]}], "]"}], ":=", " ", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"len", ",", "c", ",", "j"}], "}"}], ",", "\n", "\t", 
     RowBox[{
      RowBox[{"len", "=", 
       RowBox[{"Length", "[", 
        RowBox[{"{", "x", "}"}], "]"}]}], ";", "\n", "\t", 
      RowBox[{
       RowBox[{
        RowBox[{"exp", " ", "/.", " ", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"{", "x", "}"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "\[LeftDoubleBracket]", "1", 
             "\[RightDoubleBracket]"}], "->", 
            RowBox[{"c", "[", "j", "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"j", ",", "len"}], "}"}]}], "]"}]}], "\n", "\t\t", "/.", 
        " ", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"{", "x", "}"}], "[", 
             RowBox[{"[", "j", "]"}], "]"}], "\[LeftDoubleBracket]", "2", 
            "\[RightDoubleBracket]"}], "->", 
           RowBox[{
            RowBox[{
             RowBox[{"{", "x", "}"}], "[", 
             RowBox[{"[", "j", "]"}], "]"}], "\[LeftDoubleBracket]", "1", 
            "\[RightDoubleBracket]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "len"}], "}"}]}], "]"}]}], "\n", "\t\t", "/.", 
       " ", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"c", "[", "j", "]"}], "->", 
          RowBox[{
           RowBox[{
            RowBox[{"{", "x", "}"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], "\[LeftDoubleBracket]", "2", 
           "\[RightDoubleBracket]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "len"}], "}"}]}], "]"}]}]}]}], "\n", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"SwapPairs", "[", "F_", "]"}], ":=", 
   RowBox[{
    RowBox[{"Swap", "[", 
     RowBox[{"F", ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"k", "[", "1", "]"}], ",", 
        RowBox[{"k", "[", "3", "]"}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"k", "[", "2", "]"}], ",", 
        RowBox[{"k", "[", "4", "]"}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"v", "[", "1", "]"}], ",", 
        RowBox[{"v", "[", "3", "]"}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"v", "[", "2", "]"}], ",", 
        RowBox[{"v", "[", "4", "]"}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"mt", "[", "12", "]"}], ",", 
        RowBox[{"mt", "[", "34", "]"}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"pt", "[", "12", "]"}], ",", 
        RowBox[{"pt", "[", "34", "]"}]}], "}"}]}], "]"}], " ", "/.", " ", 
    RowBox[{"{", " ", 
     RowBox[{"PLm", " ", "->", " ", 
      RowBox[{"-", "PLm"}]}], " ", "}"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.851771529854869*^9, 3.8517715385266886`*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"d957d6eb-024f-42c0-bc76-97dbb4657dc1"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"D1Op", "[", "d_", "]"}], "[", 
      RowBox[{
      "\[CapitalDelta]1_", ",", "\[CapitalDelta]2_", ",", "\[CapitalDelta]3_",
        ",", "\[CapitalDelta]4_"}], "]"}], "[", 
     RowBox[{
     "k1_", ",", "k2_", ",", "k3_", ",", "k4_", ",", "k12_", ",", "k23_"}], 
     "]"}], "[", "F_", "]"}], ":=", 
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{"F", ",", "k1", ",", "k1"}], "]"}], "+", 
    RowBox[{
     RowBox[{"1", "/", "k12"}], " ", 
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"k1", " ", 
         RowBox[{"D", "[", 
          RowBox[{"F", ",", "k1"}], "]"}]}], "+", 
        RowBox[{"k2", " ", 
         RowBox[{"D", "[", 
          RowBox[{"F", ",", "k2"}], "]"}]}]}], ",", "k12"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"1", "/", "k23"}], " ", 
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"k1", " ", 
         RowBox[{"D", "[", 
          RowBox[{"F", ",", "k1"}], "]"}]}], "+", 
        RowBox[{"k4", " ", 
         RowBox[{"D", "[", 
          RowBox[{"F", ",", "k4"}], "]"}]}]}], ",", "k23"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{
      RowBox[{"k3", "^", "2"}], "/", 
      RowBox[{"(", 
       RowBox[{"k12", " ", "k23"}], ")"}]}], "*", 
     RowBox[{"D", "[", 
      RowBox[{"F", ",", "k12", ",", "k23"}], "]"}]}], "-", 
    RowBox[{"2", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"\[CapitalDelta]1", "-", 
        RowBox[{"d", "/", "2"}], "-", 
        RowBox[{"1", "/", "2"}]}], ")"}], "/", "k1"}], " ", 
     RowBox[{"D", "[", 
      RowBox[{"F", ",", "k1"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"\[CapitalDelta]1", "+", "\[CapitalDelta]2"}], ")"}], "/", 
      "k12"}], " ", 
     RowBox[{"D", "[", 
      RowBox[{"F", ",", "k12"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"\[CapitalDelta]1", "+", "\[CapitalDelta]4"}], ")"}], "/", 
      "k23"}], " ", 
     RowBox[{"D", "[", 
      RowBox[{"F", ",", "k23"}], "]"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7529400160354977`*^9, 3.7529400185509686`*^9}, {
  3.752940575811733*^9, 3.752940589388918*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"b3b26b20-5796-41ab-b1d5-e5544b81ce87"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"D2Op", "[", "d_", "]"}], "[", 
      RowBox[{
      "\[CapitalDelta]1_", ",", "\[CapitalDelta]2_", ",", "\[CapitalDelta]3_",
        ",", "\[CapitalDelta]4_"}], "]"}], "[", 
     RowBox[{
     "k1_", ",", "k2_", ",", "k3_", ",", "k4_", ",", "k12_", ",", "k23_"}], 
     "]"}], "[", "F_", "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"D1Op", "[", "d", "]"}], "[", 
      RowBox[{
      "\[CapitalDelta]4", ",", "\[CapitalDelta]1", ",", "\[CapitalDelta]2", 
       ",", "\[CapitalDelta]3"}], "]"}], "[", 
     RowBox[{"k4", ",", "k1", ",", "k2", ",", "k3", ",", "k23", ",", "k12"}], 
     "]"}], "[", "F", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"D3Op", "[", "d_", "]"}], "[", 
      RowBox[{
      "\[CapitalDelta]1_", ",", "\[CapitalDelta]2_", ",", "\[CapitalDelta]3_",
        ",", "\[CapitalDelta]4_"}], "]"}], "[", 
     RowBox[{
     "k1_", ",", "k2_", ",", "k3_", ",", "k4_", ",", "k12_", ",", "k23_"}], 
     "]"}], "[", "F_", "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"D1Op", "[", "d", "]"}], "[", 
      RowBox[{
      "\[CapitalDelta]3", ",", "\[CapitalDelta]4", ",", "\[CapitalDelta]1", 
       ",", "\[CapitalDelta]2"}], "]"}], "[", 
     RowBox[{"k3", ",", "k4", ",", "k1", ",", "k2", ",", "k12", ",", "k23"}], 
     "]"}], "[", "F", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"D4Op", "[", "d_", "]"}], "[", 
      RowBox[{
      "\[CapitalDelta]1_", ",", "\[CapitalDelta]2_", ",", "\[CapitalDelta]3_",
        ",", "\[CapitalDelta]4_"}], "]"}], "[", 
     RowBox[{
     "k1_", ",", "k2_", ",", "k3_", ",", "k4_", ",", "k12_", ",", "k23_"}], 
     "]"}], "[", "F_", "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"D1Op", "[", "d", "]"}], "[", 
      RowBox[{
      "\[CapitalDelta]2", ",", "\[CapitalDelta]3", ",", "\[CapitalDelta]4", 
       ",", "\[CapitalDelta]1"}], "]"}], "[", 
     RowBox[{"k2", ",", "k3", ",", "k4", ",", "k1", ",", "k23", ",", "k12"}], 
     "]"}], "[", "F", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.752940025909213*^9, 3.752940079923374*^9}, {
  3.7529401770506783`*^9, 3.7529402644130974`*^9}, {3.7529405797177134`*^9, 
  3.7529406032813053`*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"9d031b98-ebe1-47b4-8738-84ca87d2f4c4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"DOps", "=", 
   RowBox[{"{", " ", 
    RowBox[{"D1Op", ",", "D2Op", ",", "D3Op", ",", "D4Op"}], " ", "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.7529403027369833`*^9, 3.752940336893862*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"f576e0ec-231a-4067-9a9d-612cc9e18fcd"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"CWIs", "[", 
        RowBox[{"i_", ",", "j_"}], "]"}], "[", "d_", "]"}], "[", 
      RowBox[{
      "\[CapitalDelta]1_", ",", "\[CapitalDelta]2_", ",", "\[CapitalDelta]3_",
        ",", "\[CapitalDelta]4_"}], "]"}], "[", 
     RowBox[{
     "k1_", ",", "k2_", ",", "k3_", ",", "k4_", ",", "k12_", ",", "k23_"}], 
     "]"}], "[", "F_", "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
        "DOps", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], "[", 
        "d", "]"}], "[", 
       RowBox[{
       "\[CapitalDelta]1", ",", "\[CapitalDelta]2", ",", "\[CapitalDelta]3", 
        ",", "\[CapitalDelta]4"}], "]"}], "[", 
      RowBox[{"k1", ",", "k2", ",", "k3", ",", "k4", ",", "k12", ",", "k23"}],
       "]"}], "[", "F", "]"}], "-", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
        "DOps", "\[LeftDoubleBracket]", "j", "\[RightDoubleBracket]"}], "[", 
        "d", "]"}], "[", 
       RowBox[{
       "\[CapitalDelta]1", ",", "\[CapitalDelta]2", ",", "\[CapitalDelta]3", 
        ",", "\[CapitalDelta]4"}], "]"}], "[", 
      RowBox[{"k1", ",", "k2", ",", "k3", ",", "k4", ",", "k12", ",", "k23"}],
       "]"}], "[", "F", "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.752940340253002*^9, 3.7529403623764725`*^9}, 
   3.752940418650648*^9, {3.752940501354971*^9, 3.7529405230604134`*^9}, {
   3.752940610233965*^9, 3.752940618124007*^9}},
 CellLabel->"In[21]:=",ExpressionUUID->"33aaf308-a364-4bda-9588-abd2ad951e2c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"AllCWIs", "[", "d_", "]"}], "[", 
    RowBox[{
    "\[CapitalDelta]1_", ",", "\[CapitalDelta]2_", ",", "\[CapitalDelta]3_", 
     ",", "\[CapitalDelta]4_"}], "]"}], "[", "F_", "]"}], ":=", 
  RowBox[{"ParallelTable", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"CWIs", "[", 
         RowBox[{"i", ",", "j"}], "]"}], "[", "d", "]"}], "[", 
       RowBox[{
       "\[CapitalDelta]1", ",", "\[CapitalDelta]2", ",", "\[CapitalDelta]3", 
        ",", "\[CapitalDelta]4"}], "]"}], "[", 
      RowBox[{
       RowBox[{"k", "[", "1", "]"}], ",", 
       RowBox[{"k", "[", "2", "]"}], ",", 
       RowBox[{"k", "[", "3", "]"}], ",", 
       RowBox[{"k", "[", "4", "]"}], ",", "s", ",", "t"}], "]"}], "[", 
     RowBox[{"F", "//", "Normal"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "4"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"j", ",", "4"}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"AllCWIs", "[", "d_", "]"}], "[", 
     RowBox[{
     "\[CapitalDelta]1_", ",", "\[CapitalDelta]2_", ",", "\[CapitalDelta]3_", 
      ",", "\[CapitalDelta]4_"}], "]"}], "[", 
    RowBox[{"k1_", ",", "k2_", ",", "k3_", ",", "k4_", ",", "k12_"}], "]"}], 
   "[", "F_", "]"}], ":=", 
  RowBox[{"ParallelTable", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"CWIs", "[", 
         RowBox[{"i", ",", "j"}], "]"}], "[", "d", "]"}], "[", 
       RowBox[{
       "\[CapitalDelta]1", ",", "\[CapitalDelta]2", ",", "\[CapitalDelta]3", 
        ",", "\[CapitalDelta]4"}], "]"}], "[", 
      RowBox[{"k1", ",", "k2", ",", "k3", ",", "k4", ",", "k12", ",", "t"}], 
      "]"}], "[", 
     RowBox[{"F", "//", "Normal"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "4"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"j", ",", "4"}], "}"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.8286753065829563`*^9, 3.828675353315465*^9}, {
  3.828675443757102*^9, 3.8286754777560787`*^9}, {3.8517608633887005`*^9, 
  3.851760882202556*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"9e7f2d67-1b1d-4be0-84b9-d6a6451462bc"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"KOp", "[", 
    RowBox[{"F_", ",", "p_", ",", "\[Beta]_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{"F", ",", "p", ",", "p"}], "]"}], "+", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"2", "\[Beta]"}]}], ")"}], "/", "p"}], "*", 
     RowBox[{"D", "[", 
      RowBox[{"F", ",", "p"}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"KKOp", "[", 
    RowBox[{
    "F_", ",", "p1_", ",", "p2_", ",", "\[Beta]1_", ",", "\[Beta]2_"}], "]"}],
    ":=", 
   RowBox[{
    RowBox[{"KOp", "[", 
     RowBox[{"F", ",", "p1", ",", "\[Beta]1"}], "]"}], "-", 
    RowBox[{"KOp", "[", 
     RowBox[{"F", ",", "p2", ",", "\[Beta]2"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"LDOp", "[", 
    RowBox[{"F_", ",", "p_", ",", "\[CapitalDelta]_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"p", "*", 
     RowBox[{"D", "[", 
      RowBox[{"F", ",", "p"}], "]"}]}], "-", 
    RowBox[{"\[CapitalDelta]", " ", "F"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.8291087182300425`*^9, 3.8291088306404476`*^9}, 
   3.8303224873105774`*^9, {3.851760916740753*^9, 3.851760919425774*^9}},
 CellLabel->"In[24]:=",ExpressionUUID->"d9660500-a746-4180-ab44-78a1b2407ae0"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"D12Op", "[", "d_", "]"}], "[", 
     RowBox[{"\[CapitalDelta]1_", ",", "\[CapitalDelta]2_"}], "]"}], "[", 
    "F_", "]"}], ":=", 
   RowBox[{"KKOp", "[", 
    RowBox[{"F", ",", 
     RowBox[{"k", "[", "1", "]"}], ",", 
     RowBox[{"k", "[", "2", "]"}], ",", 
     RowBox[{"\[CapitalDelta]1", "-", 
      RowBox[{"d", "/", "2"}]}], ",", 
     RowBox[{"\[CapitalDelta]2", "-", 
      RowBox[{"d", "/", "2"}]}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"D34Op", "[", "d_", "]"}], "[", 
     RowBox[{"\[CapitalDelta]3_", ",", "\[CapitalDelta]4_"}], "]"}], "[", 
    "F_", "]"}], ":=", 
   RowBox[{"KKOp", "[", 
    RowBox[{"F", ",", 
     RowBox[{"k", "[", "3", "]"}], ",", 
     RowBox[{"k", "[", "4", "]"}], ",", 
     RowBox[{"\[CapitalDelta]3", "-", 
      RowBox[{"d", "/", "2"}]}], ",", 
     RowBox[{"\[CapitalDelta]4", "-", 
      RowBox[{"d", "/", "2"}]}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"D23Op", "[", "d_", "]"}], "[", 
     RowBox[{
     "\[CapitalDelta]1_", ",", "\[CapitalDelta]2_", ",", "\[CapitalDelta]3_", 
      ",", "\[CapitalDelta]4_"}], "]"}], "[", "F_", "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "sds", "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"sds", "=", 
       RowBox[{
        RowBox[{"1", "/", "s"}], "*", 
        RowBox[{"D", "[", 
         RowBox[{"F", ",", "s"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"KKOp", "[", 
        RowBox[{"F", ",", 
         RowBox[{"k", "[", "2", "]"}], ",", 
         RowBox[{"k", "[", "3", "]"}], ",", 
         RowBox[{"\[CapitalDelta]2", "-", 
          RowBox[{"d", "/", "2"}]}], ",", 
         RowBox[{"\[CapitalDelta]3", "-", 
          RowBox[{"d", "/", "2"}]}]}], "]"}], "+", 
       RowBox[{"LDOp", "[", 
        RowBox[{"sds", ",", 
         RowBox[{"k", "[", "1", "]"}], ",", "\[CapitalDelta]1"}], "]"}], "+", 
       RowBox[{"LDOp", "[", 
        RowBox[{"sds", ",", 
         RowBox[{"k", "[", "2", "]"}], ",", "\[CapitalDelta]2"}], "]"}], "-", 
       RowBox[{"LDOp", "[", 
        RowBox[{"sds", ",", 
         RowBox[{"k", "[", "3", "]"}], ",", "\[CapitalDelta]3"}], "]"}], "-", 
       RowBox[{"LDOp", "[", 
        RowBox[{"sds", ",", 
         RowBox[{"k", "[", "4", "]"}], ",", "\[CapitalDelta]4"}], "]"}]}]}]}],
     "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"D41Op", "[", "d_", "]"}], "[", 
     RowBox[{
     "\[CapitalDelta]1_", ",", "\[CapitalDelta]2_", ",", "\[CapitalDelta]3_", 
      ",", "\[CapitalDelta]4_"}], "]"}], "[", "F_", "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "sds", "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"sds", "=", 
       RowBox[{
        RowBox[{"1", "/", "s"}], "*", 
        RowBox[{"D", "[", 
         RowBox[{"F", ",", "s"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"KKOp", "[", 
        RowBox[{"F", ",", 
         RowBox[{"k", "[", "4", "]"}], ",", 
         RowBox[{"k", "[", "1", "]"}], ",", 
         RowBox[{"\[CapitalDelta]4", "-", 
          RowBox[{"d", "/", "2"}]}], ",", 
         RowBox[{"\[CapitalDelta]1", "-", 
          RowBox[{"d", "/", "2"}]}]}], "]"}], "-", 
       RowBox[{"LDOp", "[", 
        RowBox[{"sds", ",", 
         RowBox[{"k", "[", "1", "]"}], ",", "\[CapitalDelta]1"}], "]"}], "-", 
       RowBox[{"LDOp", "[", 
        RowBox[{"sds", ",", 
         RowBox[{"k", "[", "2", "]"}], ",", "\[CapitalDelta]2"}], "]"}], "+", 
       RowBox[{"LDOp", "[", 
        RowBox[{"sds", ",", 
         RowBox[{"k", "[", "3", "]"}], ",", "\[CapitalDelta]3"}], "]"}], "+", 
       RowBox[{"LDOp", "[", 
        RowBox[{"sds", ",", 
         RowBox[{"k", "[", "4", "]"}], ",", "\[CapitalDelta]4"}], "]"}]}]}]}],
     "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.8291087115273266`*^9, 3.8291087119960623`*^9}, {
  3.8291088628726087`*^9, 3.8291088751076403`*^9}, {3.829108972930337*^9, 
  3.8291091641015463`*^9}, {3.829109225951665*^9, 3.8291092453423653`*^9}, {
  3.8291093163076563`*^9, 3.8291093255882673`*^9}, {3.830322491859799*^9, 
  3.8303225062532434`*^9}},
 CellLabel->"In[27]:=",ExpressionUUID->"0ba20a09-28af-4498-921d-deb609a4f207"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"AllDOps", "[", "d_", "]"}], "[", 
     RowBox[{
     "\[CapitalDelta]1_", ",", "\[CapitalDelta]2_", ",", "\[CapitalDelta]3_", 
      ",", "\[CapitalDelta]4_"}], "]"}], "[", "F_", "]"}], ":=", 
   RowBox[{"{", " ", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"D12Op", "[", "d", "]"}], "[", 
       RowBox[{"\[CapitalDelta]1", ",", "\[CapitalDelta]2"}], "]"}], "[", "F",
       "]"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"D34Op", "[", "d", "]"}], "[", 
       RowBox[{"\[CapitalDelta]3", ",", "\[CapitalDelta]4"}], "]"}], "[", "F",
       "]"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"D23Op", "[", "d", "]"}], "[", 
       RowBox[{
       "\[CapitalDelta]1", ",", "\[CapitalDelta]2", ",", "\[CapitalDelta]3", 
        ",", "\[CapitalDelta]4"}], "]"}], "[", "F", "]"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"D41Op", "[", "d", "]"}], "[", 
       RowBox[{
       "\[CapitalDelta]1", ",", "\[CapitalDelta]2", ",", "\[CapitalDelta]3", 
        ",", "\[CapitalDelta]4"}], "]"}], "[", "F", "]"}]}], " ", "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.8291093295254974`*^9, 3.8291093861107206`*^9}, {
  3.8291098393943243`*^9, 3.829109839566188*^9}},
 CellLabel->"In[31]:=",ExpressionUUID->"76981930-ac43-4b8e-afbf-3e714e4ec9b6"]
}, Closed]],

Cell[CellGroupData[{

Cell["Check Ward identities and symmetries", "Section",
 CellChangeTimes->{{3.851760988250452*^9, 3.851760992562462*^9}, {
  3.8528887950761623`*^9, 
  3.852888796000741*^9}},ExpressionUUID->"2807032e-2bea-4c54-832f-\
e390dbcb07bc"],

Cell[CellGroupData[{

Cell["2-pt", "Subsection",
 CellChangeTimes->{{3.851761041097848*^9, 
  3.851761041625188*^9}},ExpressionUUID->"2ad205e2-66df-4dda-b256-\
aa77665c3389"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"iReg2pt", "[", 
  RowBox[{
   RowBox[{"3", "+", 
    RowBox[{"2", "\[Epsilon]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"2", "+", "\[Epsilon]"}], ",", 
     RowBox[{"2", "+", "\[Epsilon]"}]}], "}"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"iReg2pt", "[", 
  RowBox[{
   RowBox[{"3", "+", 
    RowBox[{"2", "\[Epsilon]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"3", "+", "\[Epsilon]"}], ",", 
     RowBox[{"3", "+", "\[Epsilon]"}]}], "}"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"iReg2pt", "[", 
  RowBox[{
   RowBox[{"3", "+", 
    RowBox[{"2", "\[Epsilon]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"2", "+", "\[Epsilon]"}], ",", 
     RowBox[{"3", "+", "\[Epsilon]"}]}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.8517610434662504`*^9, 3.851761069129223*^9}},
 CellLabel->"In[32]:=",ExpressionUUID->"066dd8bb-fd27-4827-b088-3a79e02d33f1"],

Cell[BoxData[
 RowBox[{"-", "k"}]], "Output",
 CellChangeTimes->{{3.851761060902624*^9, 3.8517610692986474`*^9}, 
   3.878893867661683*^9},
 CellLabel->"Out[32]=",ExpressionUUID->"258bfb69-0495-48ad-8eed-6ea583a9d4d8"],

Cell[BoxData[
 SuperscriptBox["k", "3"]], "Output",
 CellChangeTimes->{{3.851761060902624*^9, 3.8517610692986474`*^9}, 
   3.878893867663461*^9},
 CellLabel->"Out[33]=",ExpressionUUID->"f55f0e99-6d31-4bc6-9409-65ae386c8fc4"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.851761060902624*^9, 3.8517610692986474`*^9}, 
   3.8788938676732244`*^9},
 CellLabel->"Out[34]=",ExpressionUUID->"90a86857-aabd-4a2d-873b-c36f36e2f8f0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"iReg2pt", "[", 
  RowBox[{
   RowBox[{"3", "+", 
    RowBox[{"2", "U", " ", "\[Epsilon]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"2", "+", 
      RowBox[{"V", " ", "\[Epsilon]"}]}], ",", 
     RowBox[{"2", "+", 
      RowBox[{"V", " ", "\[Epsilon]"}]}]}], "}"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"iReg2pt", "[", 
  RowBox[{
   RowBox[{"3", "+", 
    RowBox[{"2", "U", " ", "\[Epsilon]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"3", "+", 
      RowBox[{"V", " ", "\[Epsilon]"}]}], ",", 
     RowBox[{"3", "+", 
      RowBox[{"V", " ", "\[Epsilon]"}]}]}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.851761072266135*^9, 3.851761082897089*^9}},
 CellLabel->"In[35]:=",ExpressionUUID->"c3c229b0-3c6a-4f62-97c5-011a1cf8a43f"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["4", 
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "U"}], "+", "V"}], ")"}], " ", "\[Epsilon]"}], 
       ")"}]}]], " ", 
    SuperscriptBox["k", 
     RowBox[{"1", "+", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "U"}], "+", "V"}], ")"}], " ", "\[Epsilon]"}]}]], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["1", "2"], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "U"}], "+", "V"}], ")"}], " ", "\[Epsilon]"}]}], 
     "]"}]}], 
   RowBox[{"Gamma", "[", 
    RowBox[{
     FractionBox["1", "2"], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "U"}], "+", "V"}], ")"}], " ", "\[Epsilon]"}]}], 
    "]"}]]}]], "Output",
 CellChangeTimes->{{3.8517610770131927`*^9, 3.851761083124441*^9}, 
   3.878893867694168*^9},
 CellLabel->"Out[35]=",ExpressionUUID->"1b7db319-537b-48ad-87a0-d9e0af12b292"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["4", 
     RowBox[{
      RowBox[{"-", "1"}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "U"}], "+", "V"}], ")"}], " ", "\[Epsilon]"}]}]], " ", 
    SuperscriptBox["k", 
     RowBox[{"3", "+", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "U"}], "+", "V"}], ")"}], " ", "\[Epsilon]"}]}]], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "2"]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "U"}], "+", "V"}], ")"}], " ", "\[Epsilon]"}]}], 
     "]"}]}], 
   RowBox[{"Gamma", "[", 
    RowBox[{
     FractionBox["3", "2"], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "U"}], "+", "V"}], ")"}], " ", "\[Epsilon]"}]}], 
    "]"}]]}]], "Output",
 CellChangeTimes->{{3.8517610770131927`*^9, 3.851761083124441*^9}, 
   3.87889386769716*^9},
 CellLabel->"Out[36]=",ExpressionUUID->"935e1b22-37c6-4ca9-950a-61622f0204c5"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["3-pt, triple-K integrals", "Subsection",
 CellChangeTimes->{{3.851760999745125*^9, 
  3.8517610229930563`*^9}},ExpressionUUID->"d6c87d42-49e4-421b-9a83-\
ff07785e09cd"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"CheckReg3pt", "[", 
    RowBox[{
    "\[CapitalDelta]1_", ",", "\[CapitalDelta]2_", ",", "\[CapitalDelta]3_"}],
     "]"}], ":=", " ", 
   RowBox[{"{", " ", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"iReg3pt", "[", 
          RowBox[{
           RowBox[{"3", "+", 
            RowBox[{"2", " ", "U", " ", "e"}]}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"\[CapitalDelta]1", "+", 
              RowBox[{
               RowBox[{"V", "[", "1", "]"}], " ", "e"}]}], ",", 
             RowBox[{"\[CapitalDelta]2", "+", 
              RowBox[{
               RowBox[{"V", "[", "2", "]"}], " ", "e"}]}], ",", 
             RowBox[{"\[CapitalDelta]3", "+", 
              RowBox[{
               RowBox[{"V", "[", "3", "]"}], " ", "e"}]}]}], "}"}], ",", " ", 
           RowBox[{"{", " ", 
            RowBox[{
             RowBox[{"ExpansionOrder", "->", "1"}], ",", " ", 
             RowBox[{"Regulator", "->", "e"}], ",", 
             RowBox[{"Momenta", "->", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"p", "[", "1", "]"}], ",", 
                RowBox[{"p", "[", "2", "]"}], ",", 
                RowBox[{"p", "[", "3", "]"}]}], "}"}]}]}], " ", "}"}]}], 
          "]"}], "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"V", "[", "j_", "]"}], ":>", "U"}], "}"}]}], ")"}], "-", 
       RowBox[{"iReg3pt", "[", 
        RowBox[{
         RowBox[{"3", "+", 
          RowBox[{"2", " ", "U", " ", "e"}]}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"\[CapitalDelta]1", "+", 
            RowBox[{"U", " ", "e"}]}], ",", 
           RowBox[{"\[CapitalDelta]2", "+", 
            RowBox[{"U", " ", "e"}]}], ",", 
           RowBox[{"\[CapitalDelta]3", "+", 
            RowBox[{"U", " ", "e"}]}]}], "}"}], ",", " ", 
         RowBox[{"{", " ", 
          RowBox[{
           RowBox[{"ExpansionOrder", "->", "1"}], ",", " ", 
           RowBox[{"Regulator", "->", "e"}], ",", 
           RowBox[{"Momenta", "->", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"p", "[", "1", "]"}], ",", 
              RowBox[{"p", "[", "2", "]"}], ",", 
              RowBox[{"p", "[", "3", "]"}]}], "}"}]}]}], " ", "}"}]}], 
        "]"}]}], "//", "Expand"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"KKOp", "[", 
        RowBox[{
         RowBox[{"iReg3pt", "[", 
          RowBox[{
           RowBox[{"3", "+", 
            RowBox[{"2", " ", "U", " ", "e"}]}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"\[CapitalDelta]1", "+", 
              RowBox[{"U", " ", "e"}]}], ",", 
             RowBox[{"\[CapitalDelta]2", "+", 
              RowBox[{"U", " ", "e"}]}], ",", 
             RowBox[{"\[CapitalDelta]3", "+", 
              RowBox[{"U", " ", "e"}]}]}], "}"}], ",", " ", 
           RowBox[{"{", " ", 
            RowBox[{
             RowBox[{"ExpansionOrder", "->", "Infinity"}], ",", " ", 
             RowBox[{"Regulator", "->", "e"}], ",", 
             RowBox[{"Momenta", "->", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"p", "[", "1", "]"}], ",", 
                RowBox[{"p", "[", "2", "]"}], ",", 
                RowBox[{"p", "[", "3", "]"}]}], "}"}]}]}], " ", "}"}]}], 
          "]"}], ",", 
         RowBox[{"p", "[", "1", "]"}], ",", 
         RowBox[{"p", "[", "2", "]"}], ",", 
         RowBox[{"\[CapitalDelta]1", "-", 
          RowBox[{"3", "/", "2"}]}], ",", 
         RowBox[{"\[CapitalDelta]2", "-", 
          RowBox[{"3", "/", "2"}]}]}], "]"}], ",", " ", 
       RowBox[{"KKOp", "[", 
        RowBox[{
         RowBox[{"iReg3pt", "[", 
          RowBox[{
           RowBox[{"3", "+", 
            RowBox[{"2", " ", "U", " ", "e"}]}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"\[CapitalDelta]1", "+", 
              RowBox[{"U", " ", "e"}]}], ",", 
             RowBox[{"\[CapitalDelta]2", "+", 
              RowBox[{"U", " ", "e"}]}], ",", 
             RowBox[{"\[CapitalDelta]3", "+", 
              RowBox[{"U", " ", "e"}]}]}], "}"}], ",", " ", 
           RowBox[{"{", " ", 
            RowBox[{
             RowBox[{"ExpansionOrder", "->", "Infinity"}], ",", " ", 
             RowBox[{"Regulator", "->", "e"}], ",", 
             RowBox[{"Momenta", "->", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"p", "[", "1", "]"}], ",", 
                RowBox[{"p", "[", "2", "]"}], ",", 
                RowBox[{"p", "[", "3", "]"}]}], "}"}]}]}], " ", "}"}]}], 
          "]"}], ",", 
         RowBox[{"p", "[", "1", "]"}], ",", 
         RowBox[{"p", "[", "3", "]"}], ",", 
         RowBox[{"\[CapitalDelta]1", "-", 
          RowBox[{"3", "/", "2"}]}], ",", 
         RowBox[{"\[CapitalDelta]3", "-", 
          RowBox[{"3", "/", "2"}]}]}], "]"}], ",", 
       RowBox[{"KKOp", "[", 
        RowBox[{
         RowBox[{"iReg3pt", "[", 
          RowBox[{
           RowBox[{"3", "+", 
            RowBox[{"2", " ", "U", " ", "e"}]}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"\[CapitalDelta]1", "+", 
              RowBox[{"U", " ", "e"}]}], ",", 
             RowBox[{"\[CapitalDelta]2", "+", 
              RowBox[{"U", " ", "e"}]}], ",", 
             RowBox[{"\[CapitalDelta]3", "+", 
              RowBox[{"U", " ", "e"}]}]}], "}"}], ",", " ", 
           RowBox[{"{", " ", 
            RowBox[{
             RowBox[{"ExpansionOrder", "->", "Infinity"}], ",", " ", 
             RowBox[{"Regulator", "->", "e"}], ",", 
             RowBox[{"Momenta", "->", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"p", "[", "1", "]"}], ",", 
                RowBox[{"p", "[", "2", "]"}], ",", 
                RowBox[{"p", "[", "3", "]"}]}], "}"}]}]}], " ", "}"}]}], 
          "]"}], ",", 
         RowBox[{"p", "[", "2", "]"}], ",", 
         RowBox[{"p", "[", "3", "]"}], ",", 
         RowBox[{"\[CapitalDelta]2", "-", 
          RowBox[{"3", "/", "2"}]}], ",", 
         RowBox[{"\[CapitalDelta]3", "-", 
          RowBox[{"3", "/", "2"}]}]}], "]"}]}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"KKOp", "[", 
        RowBox[{
         RowBox[{"iReg3pt", "[", 
          RowBox[{
           RowBox[{"3", "+", 
            RowBox[{"2", " ", "U", " ", "e"}]}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"\[CapitalDelta]1", "+", 
              RowBox[{
               RowBox[{"V", "[", "1", "]"}], " ", "e"}]}], ",", 
             RowBox[{"\[CapitalDelta]2", "+", 
              RowBox[{
               RowBox[{"V", "[", "2", "]"}], " ", "e"}]}], ",", 
             RowBox[{"\[CapitalDelta]3", "+", 
              RowBox[{
               RowBox[{"V", "[", "3", "]"}], " ", "e"}]}]}], "}"}], ",", " ", 
           RowBox[{"{", " ", 
            RowBox[{
             RowBox[{"ExpansionOrder", "->", "1"}], ",", " ", 
             RowBox[{"Regulator", "->", "e"}], ",", 
             RowBox[{"Momenta", "->", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"p", "[", "1", "]"}], ",", 
                RowBox[{"p", "[", "2", "]"}], ",", 
                RowBox[{"p", "[", "3", "]"}]}], "}"}]}]}], " ", "}"}]}], 
          "]"}], ",", 
         RowBox[{"p", "[", "1", "]"}], ",", 
         RowBox[{"p", "[", "2", "]"}], ",", 
         RowBox[{"\[CapitalDelta]1", "-", 
          RowBox[{"3", "/", "2"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"V", "[", "1", "]"}], "-", "U"}], ")"}], "e"}]}], ",", 
         RowBox[{"\[CapitalDelta]2", "-", 
          RowBox[{"3", "/", "2"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"V", "[", "2", "]"}], "-", "U"}], ")"}], "e"}]}]}], 
        "]"}], ",", " ", 
       RowBox[{"KKOp", "[", 
        RowBox[{
         RowBox[{"iReg3pt", "[", 
          RowBox[{
           RowBox[{"3", "+", 
            RowBox[{"2", " ", "U", " ", "e"}]}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"\[CapitalDelta]1", "+", 
              RowBox[{
               RowBox[{"V", "[", "1", "]"}], " ", "e"}]}], ",", 
             RowBox[{"\[CapitalDelta]2", "+", 
              RowBox[{
               RowBox[{"V", "[", "2", "]"}], " ", "e"}]}], ",", 
             RowBox[{"\[CapitalDelta]3", "+", 
              RowBox[{
               RowBox[{"V", "[", "3", "]"}], " ", "e"}]}]}], "}"}], ",", " ", 
           RowBox[{"{", " ", 
            RowBox[{
             RowBox[{"ExpansionOrder", "->", "1"}], ",", " ", 
             RowBox[{"Regulator", "->", "e"}], ",", 
             RowBox[{"Momenta", "->", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"p", "[", "1", "]"}], ",", 
                RowBox[{"p", "[", "2", "]"}], ",", 
                RowBox[{"p", "[", "3", "]"}]}], "}"}]}]}], " ", "}"}]}], 
          "]"}], ",", 
         RowBox[{"p", "[", "1", "]"}], ",", 
         RowBox[{"p", "[", "3", "]"}], ",", 
         RowBox[{"\[CapitalDelta]1", "-", 
          RowBox[{"3", "/", "2"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"V", "[", "1", "]"}], "-", "U"}], ")"}], "e"}]}], ",", 
         RowBox[{"\[CapitalDelta]3", "-", 
          RowBox[{"3", "/", "2"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"V", "[", "3", "]"}], "-", "U"}], ")"}], "e"}]}]}], 
        "]"}], ",", 
       RowBox[{"KKOp", "[", 
        RowBox[{
         RowBox[{"iReg3pt", "[", 
          RowBox[{
           RowBox[{"3", "+", 
            RowBox[{"2", " ", "U", " ", "e"}]}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"\[CapitalDelta]1", "+", 
              RowBox[{
               RowBox[{"V", "[", "1", "]"}], " ", "e"}]}], ",", 
             RowBox[{"\[CapitalDelta]2", "+", 
              RowBox[{
               RowBox[{"V", "[", "2", "]"}], " ", "e"}]}], ",", 
             RowBox[{"\[CapitalDelta]3", "+", 
              RowBox[{
               RowBox[{"V", "[", "3", "]"}], " ", "e"}]}]}], "}"}], ",", " ", 
           RowBox[{"{", " ", 
            RowBox[{
             RowBox[{"ExpansionOrder", "->", "1"}], ",", " ", 
             RowBox[{"Regulator", "->", "e"}], ",", 
             RowBox[{"Momenta", "->", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"p", "[", "1", "]"}], ",", 
                RowBox[{"p", "[", "2", "]"}], ",", 
                RowBox[{"p", "[", "3", "]"}]}], "}"}]}]}], " ", "}"}]}], 
          "]"}], ",", 
         RowBox[{"p", "[", "2", "]"}], ",", 
         RowBox[{"p", "[", "3", "]"}], ",", 
         RowBox[{"\[CapitalDelta]2", "-", 
          RowBox[{"3", "/", "2"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"V", "[", "2", "]"}], "-", "U"}], ")"}], "e"}]}], ",", 
         RowBox[{"\[CapitalDelta]3", "-", 
          RowBox[{"3", "/", "2"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"V", "[", "3", "]"}], "-", "U"}], ")"}], "e"}]}]}], 
        "]"}]}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"iReg3pt", "[", 
         RowBox[{
          RowBox[{"3", "+", 
           RowBox[{"2", " ", "U", " ", "e"}]}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"\[CapitalDelta]1", "+", 
             RowBox[{
              RowBox[{"V", "[", "1", "]"}], " ", "e"}]}], ",", 
            RowBox[{"\[CapitalDelta]2", "+", 
             RowBox[{
              RowBox[{"V", "[", "2", "]"}], " ", "e"}]}], ",", 
            RowBox[{"\[CapitalDelta]3", "+", 
             RowBox[{
              RowBox[{"V", "[", "3", "]"}], " ", "e"}]}]}], "}"}], ",", " ", 
          RowBox[{"{", " ", 
           RowBox[{
            RowBox[{"ExpansionOrder", "->", "1"}], ",", " ", 
            RowBox[{"Regulator", "->", "e"}], ",", 
            RowBox[{"Momenta", "->", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"p", "[", "1", "]"}], ",", 
               RowBox[{"p", "[", "2", "]"}], ",", 
               RowBox[{"p", "[", "3", "]"}]}], "}"}]}]}], " ", "}"}]}], "]"}],
         "-", 
        RowBox[{"iReg3pt", "[", 
         RowBox[{
          RowBox[{"3", "+", 
           RowBox[{"2", " ", "U", " ", "e"}]}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"\[CapitalDelta]2", "+", 
             RowBox[{
              RowBox[{"V", "[", "2", "]"}], " ", "e"}]}], ",", " ", 
            RowBox[{"\[CapitalDelta]1", "+", 
             RowBox[{
              RowBox[{"V", "[", "1", "]"}], " ", "e"}]}], ",", 
            RowBox[{"\[CapitalDelta]3", "+", 
             RowBox[{
              RowBox[{"V", "[", "3", "]"}], " ", "e"}]}]}], "}"}], ",", " ", 
          RowBox[{"{", " ", 
           RowBox[{
            RowBox[{"ExpansionOrder", "->", "1"}], ",", " ", 
            RowBox[{"Regulator", "->", "e"}], ",", 
            RowBox[{"Momenta", "->", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"p", "[", "2", "]"}], ",", 
               RowBox[{"p", "[", "1", "]"}], ",", 
               RowBox[{"p", "[", "3", "]"}]}], "}"}]}]}], " ", "}"}]}], 
         "]"}]}], ",", 
       RowBox[{
        RowBox[{"iReg3pt", "[", 
         RowBox[{
          RowBox[{"3", "+", 
           RowBox[{"2", " ", "U", " ", "e"}]}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"\[CapitalDelta]1", "+", 
             RowBox[{
              RowBox[{"V", "[", "1", "]"}], " ", "e"}]}], ",", 
            RowBox[{"\[CapitalDelta]2", "+", 
             RowBox[{
              RowBox[{"V", "[", "2", "]"}], " ", "e"}]}], ",", 
            RowBox[{"\[CapitalDelta]3", "+", 
             RowBox[{
              RowBox[{"V", "[", "3", "]"}], " ", "e"}]}]}], "}"}], ",", " ", 
          RowBox[{"{", " ", 
           RowBox[{
            RowBox[{"ExpansionOrder", "->", "1"}], ",", " ", 
            RowBox[{"Regulator", "->", "e"}], ",", 
            RowBox[{"Momenta", "->", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"p", "[", "1", "]"}], ",", 
               RowBox[{"p", "[", "2", "]"}], ",", 
               RowBox[{"p", "[", "3", "]"}]}], "}"}]}]}], " ", "}"}]}], "]"}],
         "-", 
        RowBox[{"iReg3pt", "[", 
         RowBox[{
          RowBox[{"3", "+", 
           RowBox[{"2", " ", "U", " ", "e"}]}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"\[CapitalDelta]3", "+", 
             RowBox[{
              RowBox[{"V", "[", "3", "]"}], " ", "e"}]}], ",", " ", 
            RowBox[{"\[CapitalDelta]2", "+", 
             RowBox[{
              RowBox[{"V", "[", "2", "]"}], " ", "e"}]}], ",", 
            RowBox[{"\[CapitalDelta]1", "+", 
             RowBox[{
              RowBox[{"V", "[", "1", "]"}], " ", "e"}]}]}], "}"}], ",", " ", 
          RowBox[{"{", " ", 
           RowBox[{
            RowBox[{"ExpansionOrder", "->", "1"}], ",", " ", 
            RowBox[{"Regulator", "->", "e"}], ",", 
            RowBox[{"Momenta", "->", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"p", "[", "3", "]"}], ",", 
               RowBox[{"p", "[", "2", "]"}], ",", 
               RowBox[{"p", "[", "1", "]"}]}], "}"}]}]}], " ", "}"}]}], 
         "]"}]}], ",", 
       RowBox[{
        RowBox[{"iReg3pt", "[", 
         RowBox[{
          RowBox[{"3", "+", 
           RowBox[{"2", " ", "U", " ", "e"}]}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"\[CapitalDelta]1", "+", 
             RowBox[{
              RowBox[{"V", "[", "1", "]"}], " ", "e"}]}], ",", 
            RowBox[{"\[CapitalDelta]2", "+", 
             RowBox[{
              RowBox[{"V", "[", "2", "]"}], " ", "e"}]}], ",", 
            RowBox[{"\[CapitalDelta]3", "+", 
             RowBox[{
              RowBox[{"V", "[", "3", "]"}], " ", "e"}]}]}], "}"}], ",", " ", 
          RowBox[{"{", " ", 
           RowBox[{
            RowBox[{"ExpansionOrder", "->", "1"}], ",", " ", 
            RowBox[{"Regulator", "->", "e"}], ",", 
            RowBox[{"Momenta", "->", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"p", "[", "1", "]"}], ",", 
               RowBox[{"p", "[", "2", "]"}], ",", 
               RowBox[{"p", "[", "3", "]"}]}], "}"}]}]}], " ", "}"}]}], "]"}],
         "-", 
        RowBox[{"iReg3pt", "[", 
         RowBox[{
          RowBox[{"3", "+", 
           RowBox[{"2", " ", "U", " ", "e"}]}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"\[CapitalDelta]1", "+", 
             RowBox[{
              RowBox[{"V", "[", "1", "]"}], " ", "e"}]}], ",", " ", 
            RowBox[{"\[CapitalDelta]3", "+", 
             RowBox[{
              RowBox[{"V", "[", "3", "]"}], " ", "e"}]}], ",", 
            RowBox[{"\[CapitalDelta]2", "+", 
             RowBox[{
              RowBox[{"V", "[", "2", "]"}], " ", "e"}]}]}], "}"}], ",", " ", 
          RowBox[{"{", " ", 
           RowBox[{
            RowBox[{"ExpansionOrder", "->", "1"}], ",", " ", 
            RowBox[{"Regulator", "->", "e"}], ",", 
            RowBox[{"Momenta", "->", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"p", "[", "1", "]"}], ",", 
               RowBox[{"p", "[", "3", "]"}], ",", 
               RowBox[{"p", "[", "2", "]"}]}], "}"}]}]}], " ", "}"}]}], 
         "]"}]}]}], "}"}]}], " ", "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8515989791572247`*^9, 3.8515994852363963`*^9}, {
  3.851599749314666*^9, 3.851600033574973*^9}, {3.8516002646982665`*^9, 
  3.851600265854025*^9}, {3.851760932249406*^9, 3.8517609322753086`*^9}},
 CellLabel->"In[37]:=",ExpressionUUID->"1fce9c03-6b75-448c-9f08-0975f5c9600b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"CheckReg3pt", "[", 
   RowBox[{"2", ",", "2", ",", "2"}], "]"}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.851599146130725*^9, 3.8515991465058084`*^9}, {
  3.8515991848115635`*^9, 3.851599187522503*^9}, {3.851757156557063*^9, 
  3.851757157742177*^9}},
 CellLabel->"In[38]:=",ExpressionUUID->"dd9eb681-eaee-487e-801f-8d1e7931fd32"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "e", "]"}], "2"],
    SeriesData[$CellContext`e, 0, {}, 2, 2, 1],
    Editable->False], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "2"],
      SeriesData[$CellContext`e, 0, {}, 2, 2, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "2"],
      SeriesData[$CellContext`e, 0, {}, 2, 2, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "2"],
      SeriesData[$CellContext`e, 0, {}, 2, 2, 1],
      Editable->False]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "2"],
      SeriesData[$CellContext`e, 0, {}, 2, 2, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "2"],
      SeriesData[$CellContext`e, 0, {}, 2, 2, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "2"],
      SeriesData[$CellContext`e, 0, {}, 2, 2, 1],
      Editable->False]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.851757158109164*^9, {3.8517580970041385`*^9, 3.851758116658775*^9}, 
   3.8517582804886403`*^9, 3.8517608252394977`*^9, 3.851761124545769*^9, 
   3.8788938679201803`*^9},
 CellLabel->"Out[38]=",ExpressionUUID->"3510cd5a-bffe-42a1-8967-d432dba2cca7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Simplify", "[", 
    RowBox[{"CheckReg3pt", "[", 
     RowBox[{"3", ",", "2", ",", "2"}], "]"}], "]"}], "//.", "logsu"}], "//", 
  "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"CheckReg3pt", "[", 
      RowBox[{"2", ",", "3", ",", "2"}], "]"}], "/.", "AaV"}], "]"}], "/.", 
   "KillZero"}], "/.", 
  RowBox[{"Zero", "->", "0"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"CheckReg3pt", "[", 
      RowBox[{"2", ",", "2", ",", "3"}], "]"}], "/.", "AaV"}], "]"}], "/.", 
   "KillZero"}], "/.", 
  RowBox[{"Zero", "->", "0"}]}]}], "Input",
 CellChangeTimes->{{3.851599967681445*^9, 3.851599967897932*^9}, {
  3.851600060119378*^9, 3.8516000963671494`*^9}, {3.8516003034410167`*^9, 
  3.851600313850897*^9}},
 CellLabel->"In[39]:=",ExpressionUUID->"18d1ce6f-40db-48d5-b6c1-8687177de5f3"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "e", "]"}], "2"],
    SeriesData[$CellContext`e, 0, {}, 2, 2, 1],
    Editable->False], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "2"],
      SeriesData[$CellContext`e, 0, {}, 2, 2, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "2"],
      SeriesData[$CellContext`e, 0, {}, 2, 2, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "2"],
      SeriesData[$CellContext`e, 0, {}, 2, 2, 1],
      Editable->False]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "2"],
      SeriesData[$CellContext`e, 0, {}, 2, 2, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "2"],
      SeriesData[$CellContext`e, 0, {}, 2, 2, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "2"],
      SeriesData[$CellContext`e, 0, {}, 2, 2, 1],
      Editable->False]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.851599968313768*^9, {3.851600055149313*^9, 3.851600096761613*^9}, 
   3.851600314864089*^9, 3.8516114179215164`*^9, 3.851756259350828*^9, 
   3.85175706443286*^9, 3.8517581242434654`*^9, 3.851758281210677*^9, 
   3.8517608260663977`*^9, 3.851761125823189*^9, 3.8788938687541275`*^9},
 CellLabel->"Out[39]=",ExpressionUUID->"ff604b13-c04b-44df-8ded-f8d316c8a774"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "e", "]"}], "2"],
    SeriesData[$CellContext`e, 0, {}, 2, 2, 1],
    Editable->False], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "2"],
      SeriesData[$CellContext`e, 0, {}, 2, 2, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "2"],
      SeriesData[$CellContext`e, 0, {}, 2, 2, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "2"],
      SeriesData[$CellContext`e, 0, {}, 2, 2, 1],
      Editable->False]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "2"],
      SeriesData[$CellContext`e, 0, {}, 2, 2, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "2"],
      SeriesData[$CellContext`e, 0, {}, 2, 2, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "2"],
      SeriesData[$CellContext`e, 0, {}, 2, 2, 1],
      Editable->False]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.851599968313768*^9, {3.851600055149313*^9, 3.851600096761613*^9}, 
   3.851600314864089*^9, 3.8516114179215164`*^9, 3.851756259350828*^9, 
   3.85175706443286*^9, 3.8517581242434654`*^9, 3.851758281210677*^9, 
   3.8517608260663977`*^9, 3.851761125823189*^9, 3.878893868951601*^9},
 CellLabel->"Out[40]=",ExpressionUUID->"6c2c49c4-cea0-4a34-8537-338e801ccf01"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "e", "]"}], "2"],
    SeriesData[$CellContext`e, 0, {}, 2, 2, 1],
    Editable->False], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "2"],
      SeriesData[$CellContext`e, 0, {}, 2, 2, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "2"],
      SeriesData[$CellContext`e, 0, {}, 2, 2, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "2"],
      SeriesData[$CellContext`e, 0, {}, 2, 2, 1],
      Editable->False]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "2"],
      SeriesData[$CellContext`e, 0, {}, 2, 2, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "2"],
      SeriesData[$CellContext`e, 0, {}, 2, 2, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "2"],
      SeriesData[$CellContext`e, 0, {}, 2, 2, 1],
      Editable->False]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.851599968313768*^9, {3.851600055149313*^9, 3.851600096761613*^9}, 
   3.851600314864089*^9, 3.8516114179215164`*^9, 3.851756259350828*^9, 
   3.85175706443286*^9, 3.8517581242434654`*^9, 3.851758281210677*^9, 
   3.8517608260663977`*^9, 3.851761125823189*^9, 3.8788938691500964`*^9},
 CellLabel->"Out[41]=",ExpressionUUID->"c983f015-49ea-4f7d-8363-5bbc629b387b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Simplify", "[", 
    RowBox[{"CheckReg3pt", "[", 
     RowBox[{"3", ",", "3", ",", "2"}], "]"}], "]"}], "//.", "logsu"}], "//", 
  "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"CheckReg3pt", "[", 
      RowBox[{"2", ",", "3", ",", "3"}], "]"}], "/.", "AaV"}], "]"}], "/.", 
   "KillZero"}], "/.", 
  RowBox[{"Zero", "->", "0"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"CheckReg3pt", "[", 
      RowBox[{"3", ",", "2", ",", "3"}], "]"}], "/.", "AaV"}], "]"}], "/.", 
   "KillZero"}], "/.", 
  RowBox[{"Zero", "->", "0"}]}]}], "Input",
 CellChangeTimes->{{3.851600103635964*^9, 3.8516001038650827`*^9}, {
  3.851600317416721*^9, 3.8516003295538874`*^9}},
 CellLabel->"In[42]:=",ExpressionUUID->"7df0e298-9738-4068-baca-d1979b3d3e84"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "e", "]"}], "2"],
    SeriesData[$CellContext`e, 0, {}, 2, 2, 1],
    Editable->False], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "2"],
      SeriesData[$CellContext`e, 0, {}, 2, 2, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "2"],
      SeriesData[$CellContext`e, 0, {}, 2, 2, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "2"],
      SeriesData[$CellContext`e, 0, {}, 2, 2, 1],
      Editable->False]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "2"],
      SeriesData[$CellContext`e, 0, {}, 2, 2, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "2"],
      SeriesData[$CellContext`e, 0, {}, 2, 2, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "2"],
      SeriesData[$CellContext`e, 0, {}, 2, 2, 1],
      Editable->False]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.8516001070274763`*^9, 3.851600329860446*^9, 
  3.851611424361885*^9, 3.851756261984993*^9, 3.851757067694832*^9, 
  3.851758130195469*^9, 3.851758284074025*^9, 3.8517608292749386`*^9, 
  3.8517611290306144`*^9, 3.878893872163699*^9},
 CellLabel->"Out[42]=",ExpressionUUID->"35fe1ad3-ee50-42cf-880c-801595d822ae"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "e", "]"}], "2"],
    SeriesData[$CellContext`e, 0, {}, 2, 2, 1],
    Editable->False], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "2"],
      SeriesData[$CellContext`e, 0, {}, 2, 2, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "2"],
      SeriesData[$CellContext`e, 0, {}, 2, 2, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "2"],
      SeriesData[$CellContext`e, 0, {}, 2, 2, 1],
      Editable->False]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "2"],
      SeriesData[$CellContext`e, 0, {}, 2, 2, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "2"],
      SeriesData[$CellContext`e, 0, {}, 2, 2, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "2"],
      SeriesData[$CellContext`e, 0, {}, 2, 2, 1],
      Editable->False]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.8516001070274763`*^9, 3.851600329860446*^9, 
  3.851611424361885*^9, 3.851756261984993*^9, 3.851757067694832*^9, 
  3.851758130195469*^9, 3.851758284074025*^9, 3.8517608292749386`*^9, 
  3.8517611290306144`*^9, 3.8788938723807645`*^9},
 CellLabel->"Out[43]=",ExpressionUUID->"ea931847-9b70-4d46-85be-51a872e69fed"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "e", "]"}], "2"],
    SeriesData[$CellContext`e, 0, {}, 2, 2, 1],
    Editable->False], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "2"],
      SeriesData[$CellContext`e, 0, {}, 2, 2, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "2"],
      SeriesData[$CellContext`e, 0, {}, 2, 2, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "2"],
      SeriesData[$CellContext`e, 0, {}, 2, 2, 1],
      Editable->False]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "2"],
      SeriesData[$CellContext`e, 0, {}, 2, 2, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "2"],
      SeriesData[$CellContext`e, 0, {}, 2, 2, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "2"],
      SeriesData[$CellContext`e, 0, {}, 2, 2, 1],
      Editable->False]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.8516001070274763`*^9, 3.851600329860446*^9, 
  3.851611424361885*^9, 3.851756261984993*^9, 3.851757067694832*^9, 
  3.851758130195469*^9, 3.851758284074025*^9, 3.8517608292749386`*^9, 
  3.8517611290306144`*^9, 3.8788938725802374`*^9},
 CellLabel->"Out[44]=",ExpressionUUID->"0849d26a-8967-4692-a618-a67fb99de90d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"CheckReg3pt", "[", 
      RowBox[{"3", ",", "3", ",", "3"}], "]"}], "/.", "AaV"}], "]"}], "/.", 
   "KillZero"}], "/.", 
  RowBox[{"Zero", "->", "0"}]}]], "Input",
 CellChangeTimes->{{3.8516001120405717`*^9, 3.8516001128650723`*^9}, {
  3.851600170344674*^9, 3.8516001817050524`*^9}, {3.8516002266920652`*^9, 
  3.8516002268372946`*^9}, {3.8516002780600653`*^9, 3.851600295719155*^9}},
 CellLabel->"In[45]:=",ExpressionUUID->"cc179dee-71b0-4ed6-ade7-60f9e8e75344"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "e", "]"}], "2"],
    SeriesData[$CellContext`e, 0, {}, 2, 2, 1],
    Editable->False], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "2"],
      SeriesData[$CellContext`e, 0, {}, 2, 2, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "2"],
      SeriesData[$CellContext`e, 0, {}, 2, 2, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "2"],
      SeriesData[$CellContext`e, 0, {}, 2, 2, 1],
      Editable->False]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "2"],
      SeriesData[$CellContext`e, 0, {}, 2, 2, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "2"],
      SeriesData[$CellContext`e, 0, {}, 2, 2, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "2"],
      SeriesData[$CellContext`e, 0, {}, 2, 2, 1],
      Editable->False]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.851600140670534*^9, {3.851600174485197*^9, 3.8516001821961856`*^9}, 
   3.8516002272187796`*^9, {3.8516002700488806`*^9, 3.851600296203142*^9}, 
   3.8516003326591845`*^9, 3.851611425591955*^9, 3.851756262647133*^9, 
   3.8517581337243347`*^9, 3.851758284816017*^9, 3.8517608300905294`*^9, 
   3.8517611298915863`*^9, 3.878893873061391*^9},
 CellLabel->"Out[45]=",ExpressionUUID->"8f7fa258-4084-4780-be8b-1ea843f2362e"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["3-pt, KKI integrals", "Subsection",
 CellChangeTimes->{{3.851761014328927*^9, 
  3.8517610184665112`*^9}},ExpressionUUID->"ec9ecd90-44ec-4c28-8499-\
c5046ff29b32"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"CheckjReg3pt", "[", 
    RowBox[{
    "\[CapitalDelta]1_", ",", "\[CapitalDelta]2_", ",", "\[CapitalDelta]3_"}],
     "]"}], ":=", " ", 
   RowBox[{"{", " ", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"jReg3pt", "[", 
          RowBox[{
           RowBox[{"3", "+", 
            RowBox[{"2", " ", "U", " ", "e"}]}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"\[CapitalDelta]1", "+", 
              RowBox[{
               RowBox[{"V", "[", "1", "]"}], " ", "e"}]}], ",", 
             RowBox[{"\[CapitalDelta]2", "+", 
              RowBox[{
               RowBox[{"V", "[", "2", "]"}], " ", "e"}]}], ",", 
             RowBox[{"\[CapitalDelta]3", "+", 
              RowBox[{
               RowBox[{"V", "[", "3", "]"}], " ", "e"}]}]}], "}"}], ",", " ", 
           RowBox[{"{", " ", 
            RowBox[{
             RowBox[{"ExpansionOrder", "->", "1"}], ",", " ", 
             RowBox[{"Regulator", "->", "e"}], ",", 
             RowBox[{"Momenta", "->", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"p", "[", "1", "]"}], ",", 
                RowBox[{"p", "[", "2", "]"}], ",", 
                RowBox[{"p", "[", "3", "]"}]}], "}"}]}]}], " ", "}"}]}], 
          "]"}], "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"V", "[", "j_", "]"}], ":>", "U"}], "}"}]}], ")"}], "-", 
       RowBox[{"jReg3pt", "[", 
        RowBox[{
         RowBox[{"3", "+", 
          RowBox[{"2", " ", "U", " ", "e"}]}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"\[CapitalDelta]1", "+", 
            RowBox[{"U", " ", "e"}]}], ",", 
           RowBox[{"\[CapitalDelta]2", "+", 
            RowBox[{"U", " ", "e"}]}], ",", 
           RowBox[{"\[CapitalDelta]3", "+", 
            RowBox[{"U", " ", "e"}]}]}], "}"}], ",", " ", 
         RowBox[{"{", " ", 
          RowBox[{
           RowBox[{"ExpansionOrder", "->", "1"}], ",", " ", 
           RowBox[{"Regulator", "->", "e"}], ",", 
           RowBox[{"Momenta", "->", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"p", "[", "1", "]"}], ",", 
              RowBox[{"p", "[", "2", "]"}], ",", 
              RowBox[{"p", "[", "3", "]"}]}], "}"}]}]}], " ", "}"}]}], 
        "]"}]}], "//", "Expand"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"KKOp", "[", 
        RowBox[{
         RowBox[{"jReg3pt", "[", 
          RowBox[{
           RowBox[{"3", "+", 
            RowBox[{"2", " ", "U", " ", "e"}]}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"\[CapitalDelta]1", "+", 
              RowBox[{"U", " ", "e"}]}], ",", 
             RowBox[{"\[CapitalDelta]2", "+", 
              RowBox[{"U", " ", "e"}]}], ",", 
             RowBox[{"\[CapitalDelta]3", "+", 
              RowBox[{"U", " ", "e"}]}]}], "}"}], ",", " ", 
           RowBox[{"{", " ", 
            RowBox[{
             RowBox[{"ExpansionOrder", "->", "Infinity"}], ",", " ", 
             RowBox[{"Regulator", "->", "e"}], ",", 
             RowBox[{"Momenta", "->", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"p", "[", "1", "]"}], ",", 
                RowBox[{"p", "[", "2", "]"}], ",", 
                RowBox[{"p", "[", "3", "]"}]}], "}"}]}]}], " ", "}"}]}], 
          "]"}], ",", 
         RowBox[{"p", "[", "1", "]"}], ",", 
         RowBox[{"p", "[", "2", "]"}], ",", 
         RowBox[{"\[CapitalDelta]1", "-", 
          RowBox[{"3", "/", "2"}]}], ",", 
         RowBox[{"\[CapitalDelta]2", "-", 
          RowBox[{"3", "/", "2"}]}]}], "]"}], ",", " ", 
       RowBox[{"KKOp", "[", 
        RowBox[{
         RowBox[{"jReg3pt", "[", 
          RowBox[{
           RowBox[{"3", "+", 
            RowBox[{"2", " ", "U", " ", "e"}]}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"\[CapitalDelta]1", "+", 
              RowBox[{"U", " ", "e"}]}], ",", 
             RowBox[{"\[CapitalDelta]2", "+", 
              RowBox[{"U", " ", "e"}]}], ",", 
             RowBox[{"\[CapitalDelta]3", "+", 
              RowBox[{"U", " ", "e"}]}]}], "}"}], ",", " ", 
           RowBox[{"{", " ", 
            RowBox[{
             RowBox[{"ExpansionOrder", "->", "Infinity"}], ",", " ", 
             RowBox[{"Regulator", "->", "e"}], ",", 
             RowBox[{"Momenta", "->", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"p", "[", "1", "]"}], ",", 
                RowBox[{"p", "[", "2", "]"}], ",", 
                RowBox[{"p", "[", "3", "]"}]}], "}"}]}]}], " ", "}"}]}], 
          "]"}], ",", 
         RowBox[{"p", "[", "1", "]"}], ",", 
         RowBox[{"p", "[", "3", "]"}], ",", 
         RowBox[{"\[CapitalDelta]1", "-", 
          RowBox[{"3", "/", "2"}]}], ",", 
         RowBox[{"\[CapitalDelta]3", "-", 
          RowBox[{"3", "/", "2"}]}]}], "]"}], ",", 
       RowBox[{"KKOp", "[", 
        RowBox[{
         RowBox[{"jReg3pt", "[", 
          RowBox[{
           RowBox[{"3", "+", 
            RowBox[{"2", " ", "U", " ", "e"}]}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"\[CapitalDelta]1", "+", 
              RowBox[{"U", " ", "e"}]}], ",", 
             RowBox[{"\[CapitalDelta]2", "+", 
              RowBox[{"U", " ", "e"}]}], ",", 
             RowBox[{"\[CapitalDelta]3", "+", 
              RowBox[{"U", " ", "e"}]}]}], "}"}], ",", " ", 
           RowBox[{"{", " ", 
            RowBox[{
             RowBox[{"ExpansionOrder", "->", "Infinity"}], ",", " ", 
             RowBox[{"Regulator", "->", "e"}], ",", 
             RowBox[{"Momenta", "->", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"p", "[", "1", "]"}], ",", 
                RowBox[{"p", "[", "2", "]"}], ",", 
                RowBox[{"p", "[", "3", "]"}]}], "}"}]}]}], " ", "}"}]}], 
          "]"}], ",", 
         RowBox[{"p", "[", "2", "]"}], ",", 
         RowBox[{"p", "[", "3", "]"}], ",", 
         RowBox[{"\[CapitalDelta]2", "-", 
          RowBox[{"3", "/", "2"}]}], ",", 
         RowBox[{"\[CapitalDelta]3", "-", 
          RowBox[{"3", "/", "2"}]}]}], "]"}]}], "}"}], ",", " ", 
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"KKOp", "[", 
          RowBox[{
           RowBox[{"jReg3pt", "[", 
            RowBox[{
             RowBox[{"3", "+", 
              RowBox[{"2", " ", "U", " ", "e"}]}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"\[CapitalDelta]1", "+", 
                RowBox[{
                 RowBox[{"V", "[", "1", "]"}], " ", "e"}]}], ",", 
               RowBox[{"\[CapitalDelta]2", "+", 
                RowBox[{
                 RowBox[{"V", "[", "2", "]"}], " ", "e"}]}], ",", 
               RowBox[{"\[CapitalDelta]3", "+", 
                RowBox[{
                 RowBox[{"V", "[", "3", "]"}], " ", "e"}]}]}], "}"}], ",", 
             " ", 
             RowBox[{"{", " ", 
              RowBox[{
               RowBox[{"ExpansionOrder", "->", "1"}], ",", " ", 
               RowBox[{"Regulator", "->", "e"}], ",", 
               RowBox[{"Momenta", "->", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"p", "[", "1", "]"}], ",", 
                  RowBox[{"p", "[", "2", "]"}], ",", 
                  RowBox[{"p", "[", "3", "]"}]}], "}"}]}]}], " ", "}"}]}], 
            "]"}], ",", 
           RowBox[{"p", "[", "1", "]"}], ",", 
           RowBox[{"p", "[", "2", "]"}], ",", 
           RowBox[{"\[CapitalDelta]1", "-", 
            RowBox[{"3", "/", "2"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"V", "[", "1", "]"}], "-", "U"}], ")"}], "e"}]}], ",", 
           RowBox[{"\[CapitalDelta]2", "-", 
            RowBox[{"3", "/", "2"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"V", "[", "2", "]"}], "-", "U"}], ")"}], "e"}]}]}], 
          "]"}], ",", " ", 
         RowBox[{"KKOp", "[", 
          RowBox[{
           RowBox[{"jReg3pt", "[", 
            RowBox[{
             RowBox[{"3", "+", 
              RowBox[{"2", " ", "U", " ", "e"}]}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"\[CapitalDelta]1", "+", 
                RowBox[{
                 RowBox[{"V", "[", "1", "]"}], " ", "e"}]}], ",", 
               RowBox[{"\[CapitalDelta]2", "+", 
                RowBox[{
                 RowBox[{"V", "[", "2", "]"}], " ", "e"}]}], ",", 
               RowBox[{"\[CapitalDelta]3", "+", 
                RowBox[{
                 RowBox[{"V", "[", "3", "]"}], " ", "e"}]}]}], "}"}], ",", 
             " ", 
             RowBox[{"{", " ", 
              RowBox[{
               RowBox[{"ExpansionOrder", "->", "1"}], ",", " ", 
               RowBox[{"Regulator", "->", "e"}], ",", 
               RowBox[{"Momenta", "->", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"p", "[", "1", "]"}], ",", 
                  RowBox[{"p", "[", "2", "]"}], ",", 
                  RowBox[{"p", "[", "3", "]"}]}], "}"}]}]}], " ", "}"}]}], 
            "]"}], ",", 
           RowBox[{"p", "[", "1", "]"}], ",", 
           RowBox[{"p", "[", "3", "]"}], ",", 
           RowBox[{"\[CapitalDelta]1", "-", 
            RowBox[{"3", "/", "2"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"V", "[", "1", "]"}], "-", "U"}], ")"}], "e"}]}], ",", 
           RowBox[{"\[CapitalDelta]3", "-", 
            RowBox[{"3", "/", "2"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"V", "[", "3", "]"}], "-", "U"}], ")"}], "e"}]}]}], 
          "]"}], ",", 
         RowBox[{"KKOp", "[", 
          RowBox[{
           RowBox[{"jReg3pt", "[", 
            RowBox[{
             RowBox[{"3", "+", 
              RowBox[{"2", " ", "U", " ", "e"}]}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"\[CapitalDelta]1", "+", 
                RowBox[{
                 RowBox[{"V", "[", "1", "]"}], " ", "e"}]}], ",", 
               RowBox[{"\[CapitalDelta]2", "+", 
                RowBox[{
                 RowBox[{"V", "[", "2", "]"}], " ", "e"}]}], ",", 
               RowBox[{"\[CapitalDelta]3", "+", 
                RowBox[{
                 RowBox[{"V", "[", "3", "]"}], " ", "e"}]}]}], "}"}], ",", 
             " ", 
             RowBox[{"{", " ", 
              RowBox[{
               RowBox[{"ExpansionOrder", "->", "1"}], ",", " ", 
               RowBox[{"Regulator", "->", "e"}], ",", 
               RowBox[{"Momenta", "->", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"p", "[", "1", "]"}], ",", 
                  RowBox[{"p", "[", "2", "]"}], ",", 
                  RowBox[{"p", "[", "3", "]"}]}], "}"}]}]}], " ", "}"}]}], 
            "]"}], ",", 
           RowBox[{"p", "[", "2", "]"}], ",", 
           RowBox[{"p", "[", "3", "]"}], ",", 
           RowBox[{"\[CapitalDelta]2", "-", 
            RowBox[{"3", "/", "2"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"V", "[", "2", "]"}], "-", "U"}], ")"}], "e"}]}], ",", 
           RowBox[{"\[CapitalDelta]3", "-", 
            RowBox[{"3", "/", "2"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"V", "[", "3", "]"}], "-", "U"}], ")"}], "e"}]}]}], 
          "]"}]}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"e", ",", "0", ",", "1"}], "}"}]}], "]"}], ",", " ", 
     RowBox[{
      RowBox[{"jReg3pt", "[", 
       RowBox[{
        RowBox[{"3", "+", 
         RowBox[{"2", " ", "U", " ", "e"}]}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"\[CapitalDelta]1", "+", 
           RowBox[{
            RowBox[{"V", "[", "1", "]"}], " ", "e"}]}], ",", 
          RowBox[{"\[CapitalDelta]2", "+", 
           RowBox[{
            RowBox[{"V", "[", "2", "]"}], " ", "e"}]}], ",", 
          RowBox[{"\[CapitalDelta]3", "+", 
           RowBox[{
            RowBox[{"V", "[", "3", "]"}], " ", "e"}]}]}], "}"}], ",", " ", 
        RowBox[{"{", " ", 
         RowBox[{
          RowBox[{"ExpansionOrder", "->", "1"}], ",", " ", 
          RowBox[{"Regulator", "->", "e"}], ",", 
          RowBox[{"Momenta", "->", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"p", "[", "1", "]"}], ",", 
             RowBox[{"p", "[", "2", "]"}], ",", 
             RowBox[{"p", "[", "3", "]"}]}], "}"}]}]}], " ", "}"}]}], "]"}], 
      "-", 
      RowBox[{"jReg3pt", "[", 
       RowBox[{
        RowBox[{"3", "+", 
         RowBox[{"2", " ", "U", " ", "e"}]}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"\[CapitalDelta]2", "+", 
           RowBox[{
            RowBox[{"V", "[", "2", "]"}], " ", "e"}]}], ",", " ", 
          RowBox[{"\[CapitalDelta]1", "+", 
           RowBox[{
            RowBox[{"V", "[", "1", "]"}], " ", "e"}]}], ",", 
          RowBox[{"\[CapitalDelta]3", "+", 
           RowBox[{
            RowBox[{"V", "[", "3", "]"}], " ", "e"}]}]}], "}"}], ",", " ", 
        RowBox[{"{", " ", 
         RowBox[{
          RowBox[{"ExpansionOrder", "->", "1"}], ",", " ", 
          RowBox[{"Regulator", "->", "e"}], ",", 
          RowBox[{"Momenta", "->", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"p", "[", "2", "]"}], ",", 
             RowBox[{"p", "[", "1", "]"}], ",", 
             RowBox[{"p", "[", "3", "]"}]}], "}"}]}]}], " ", "}"}]}], 
       "]"}]}]}], " ", "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8515989791572247`*^9, 3.8515994852363963`*^9}, {
  3.851599749314666*^9, 3.851600033574973*^9}, {3.8516002646982665`*^9, 
  3.851600265854025*^9}, {3.8516003714800663`*^9, 3.851600386374977*^9}, {
  3.851600471274056*^9, 3.8516004762908373`*^9}, {3.851600554589859*^9, 
  3.851600561525093*^9}, {3.8517609320824976`*^9, 3.851760932107463*^9}},
 CellLabel->"In[46]:=",ExpressionUUID->"9bf66009-69e8-4be5-bb6f-e5ba3218541e"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"CheckjReg3pt", "[", 
      RowBox[{"2", ",", "2", ",", "2"}], "]"}], "/.", "AaV"}], "]"}], "/.", 
   "KillZero"}], "/.", 
  RowBox[{"Zero", "->", "0"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"CheckjReg3pt", "[", 
      RowBox[{"3", ",", "2", ",", "2"}], "]"}], "/.", "AaV"}], "]"}], "/.", 
   "KillZero"}], "/.", 
  RowBox[{"Zero", "->", "0"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"CheckjReg3pt", "[", 
      RowBox[{"2", ",", "3", ",", "2"}], "]"}], "/.", "AaV"}], "]"}], "/.", 
   "KillZero"}], "/.", 
  RowBox[{"Zero", "->", "0"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"CheckjReg3pt", "[", 
      RowBox[{"2", ",", "2", ",", "3"}], "]"}], "/.", "AaV"}], "]"}], "/.", 
   "KillZero"}], "/.", 
  RowBox[{"Zero", "->", "0"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"CheckjReg3pt", "[", 
      RowBox[{"3", ",", "3", ",", "2"}], "]"}], "/.", "AaV"}], "]"}], "/.", 
   "KillZero"}], "/.", 
  RowBox[{"Zero", "->", "0"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"CheckjReg3pt", "[", 
      RowBox[{"3", ",", "2", ",", "3"}], "]"}], "/.", "AaV"}], "]"}], "/.", 
   "KillZero"}], "/.", 
  RowBox[{"Zero", "->", "0"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"CheckjReg3pt", "[", 
      RowBox[{"2", ",", "3", ",", "3"}], "]"}], "/.", "AaV"}], "]"}], "/.", 
   "KillZero"}], "/.", 
  RowBox[{"Zero", "->", "0"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"CheckjReg3pt", "[", 
      RowBox[{"3", ",", "3", ",", "3"}], "]"}], "/.", "AaV"}], "]"}], "/.", 
   "KillZero"}], "/.", 
  RowBox[{"Zero", "->", "0"}]}]}], "Input",
 CellChangeTimes->{{3.851600402794915*^9, 3.8516004397848964`*^9}, {
  3.8516004900247374`*^9, 3.851600533890792*^9}},
 CellLabel->"In[47]:=",ExpressionUUID->"6b53331d-b44c-4cae-abc8-dd91a6845251"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0.`", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "2"],
      SeriesData[$CellContext`e, 0, {}, 2, 2, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "2"],
      SeriesData[$CellContext`e, 0, {}, 2, 2, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "2"],
      SeriesData[$CellContext`e, 0, {}, 2, 2, 1],
      Editable->False]}], "}"}], ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{3.851761149314927*^9, 3.8788938738046618`*^9},
 CellLabel->"Out[47]=",ExpressionUUID->"1e81d3c8-0773-47e1-97c4-4fe172fca7cd"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "e", "]"}], "2"],
    SeriesData[$CellContext`e, 0, {}, 2, 2, 1],
    Editable->False], ",", 
   RowBox[{"{", 
    RowBox[{
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "2"],
      SeriesData[$CellContext`e, 0, {}, 2, 2, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "2"],
      SeriesData[$CellContext`e, 0, {}, 2, 2, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "2"],
      SeriesData[$CellContext`e, 0, {}, 2, 2, 1],
      Editable->False]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "2"],
      SeriesData[$CellContext`e, 0, {}, 2, 2, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "2"],
      SeriesData[$CellContext`e, 0, {}, 2, 2, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "2"],
      SeriesData[$CellContext`e, 0, {}, 2, 2, 1],
      Editable->False]}], "}"}], ",", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "e", "]"}], "2"],
    SeriesData[$CellContext`e, 0, {}, 2, 2, 1],
    Editable->False]}], "}"}]], "Output",
 CellChangeTimes->{3.851761149314927*^9, 3.87889387401462*^9},
 CellLabel->"Out[48]=",ExpressionUUID->"5b2e9bb5-af10-4539-a5cf-02b184969700"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "e", "]"}], "2"],
    SeriesData[$CellContext`e, 0, {}, 2, 2, 1],
    Editable->False], ",", 
   RowBox[{"{", 
    RowBox[{
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "2"],
      SeriesData[$CellContext`e, 0, {}, 2, 2, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "2"],
      SeriesData[$CellContext`e, 0, {}, 2, 2, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "2"],
      SeriesData[$CellContext`e, 0, {}, 2, 2, 1],
      Editable->False]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "2"],
      SeriesData[$CellContext`e, 0, {}, 2, 2, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "2"],
      SeriesData[$CellContext`e, 0, {}, 2, 2, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "2"],
      SeriesData[$CellContext`e, 0, {}, 2, 2, 1],
      Editable->False]}], "}"}], ",", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "e", "]"}], "2"],
    SeriesData[$CellContext`e, 0, {}, 2, 2, 1],
    Editable->False]}], "}"}]], "Output",
 CellChangeTimes->{3.851761149314927*^9, 3.8788938741322594`*^9},
 CellLabel->"Out[49]=",ExpressionUUID->"102bce0b-f929-40e4-93c5-79499d06b6ae"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "2"],
      SeriesData[$CellContext`e, 0, {}, 2, 2, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "2"],
      SeriesData[$CellContext`e, 0, {}, 2, 2, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "2"],
      SeriesData[$CellContext`e, 0, {}, 2, 2, 1],
      Editable->False]}], "}"}], ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{3.851761149314927*^9, 3.878893875014001*^9},
 CellLabel->"Out[50]=",ExpressionUUID->"261a8cc7-81ac-477a-b772-83a67cc33fad"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "2"],
      SeriesData[$CellContext`e, 0, {}, 2, 2, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "2"],
      SeriesData[$CellContext`e, 0, {}, 2, 2, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "2"],
      SeriesData[$CellContext`e, 0, {}, 2, 2, 1],
      Editable->False]}], "}"}], ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{3.851761149314927*^9, 3.8788938771743593`*^9},
 CellLabel->"Out[51]=",ExpressionUUID->"43e3f55f-c3d9-4b6e-90c3-f04e9311cb55"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", 
   RowBox[{"{", 
    RowBox[{"0.`", ",", "0.`", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "2"],
      SeriesData[$CellContext`e, 0, {}, 2, 2, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "2"],
      SeriesData[$CellContext`e, 0, {}, 2, 2, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "2"],
      SeriesData[$CellContext`e, 0, {}, 2, 2, 1],
      Editable->False]}], "}"}], ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{3.851761149314927*^9, 3.8788938788290186`*^9},
 CellLabel->"Out[52]=",ExpressionUUID->"030e5064-06f3-486c-918c-791e46805a26"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "2"],
      SeriesData[$CellContext`e, 0, {}, 2, 2, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "2"],
      SeriesData[$CellContext`e, 0, {}, 2, 2, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "2"],
      SeriesData[$CellContext`e, 0, {}, 2, 2, 1],
      Editable->False]}], "}"}], ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{3.851761149314927*^9, 3.878893880593354*^9},
 CellLabel->"Out[53]=",ExpressionUUID->"72bb1a89-a746-4483-90a8-b19d8184010f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "e", "]"}], "2"],
    SeriesData[$CellContext`e, 0, {}, 2, 2, 1],
    Editable->False], ",", 
   RowBox[{"{", 
    RowBox[{
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "2"],
      SeriesData[$CellContext`e, 0, {}, 2, 2, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "2"],
      SeriesData[$CellContext`e, 0, {}, 2, 2, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "2"],
      SeriesData[$CellContext`e, 0, {}, 2, 2, 1],
      Editable->False]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "2"],
      SeriesData[$CellContext`e, 0, {}, 2, 2, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "2"],
      SeriesData[$CellContext`e, 0, {}, 2, 2, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "2"],
      SeriesData[$CellContext`e, 0, {}, 2, 2, 1],
      Editable->False]}], "}"}], ",", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "e", "]"}], "2"],
    SeriesData[$CellContext`e, 0, {}, 2, 2, 1],
    Editable->False]}], "}"}]], "Output",
 CellChangeTimes->{3.851761149314927*^9, 3.8788938809753323`*^9},
 CellLabel->"Out[54]=",ExpressionUUID->"bbf3304a-b153-4592-9598-1d75ed34746e"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["4-pt contact", "Subsection",
 CellChangeTimes->{{3.851761156104608*^9, 
  3.8517611585608625`*^9}},ExpressionUUID->"eeb282ac-253d-4b41-a45b-\
abc2fe2914b3"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"CheckReg4ptC", "[", 
    RowBox[{
    "\[CapitalDelta]1_", ",", "\[CapitalDelta]2_", ",", "\[CapitalDelta]3_", 
     ",", "\[CapitalDelta]4_"}], "]"}], ":=", " ", 
   RowBox[{"{", " ", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"iReg4ptC", "[", 
          RowBox[{
           RowBox[{"3", "+", 
            RowBox[{"2", " ", "U", " ", "e"}]}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"\[CapitalDelta]1", "+", 
              RowBox[{
               RowBox[{"V", "[", "1", "]"}], " ", "e"}]}], ",", 
             RowBox[{"\[CapitalDelta]2", "+", 
              RowBox[{
               RowBox[{"V", "[", "2", "]"}], " ", "e"}]}], ",", 
             RowBox[{"\[CapitalDelta]3", "+", 
              RowBox[{
               RowBox[{"V", "[", "3", "]"}], " ", "e"}]}], ",", " ", 
             RowBox[{"\[CapitalDelta]4", "+", 
              RowBox[{
               RowBox[{"V", "[", "4", "]"}], "e"}]}]}], "}"}], ",", " ", 
           RowBox[{"{", " ", 
            RowBox[{
             RowBox[{"ExpansionOrder", "->", "1"}], ",", " ", 
             RowBox[{"Regulator", "->", "e"}], ",", 
             RowBox[{"Momenta", "->", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"p", "[", "1", "]"}], ",", 
                RowBox[{"p", "[", "2", "]"}], ",", 
                RowBox[{"p", "[", "3", "]"}], ",", 
                RowBox[{"p", "[", "4", "]"}]}], "}"}]}]}], " ", "}"}]}], 
          "]"}], "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"V", "[", "j_", "]"}], ":>", "U"}], "}"}]}], ")"}], "-", 
       RowBox[{"iReg4ptC", "[", 
        RowBox[{
         RowBox[{"3", "+", 
          RowBox[{"2", " ", "U", " ", "e"}]}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"\[CapitalDelta]1", "+", 
            RowBox[{"U", " ", "e"}]}], ",", 
           RowBox[{"\[CapitalDelta]2", "+", 
            RowBox[{"U", " ", "e"}]}], ",", 
           RowBox[{"\[CapitalDelta]3", "+", 
            RowBox[{"U", " ", "e"}]}], ",", " ", 
           RowBox[{"\[CapitalDelta]4", "+", 
            RowBox[{"U", " ", "e"}]}]}], "}"}], ",", " ", 
         RowBox[{"{", " ", 
          RowBox[{
           RowBox[{"ExpansionOrder", "->", "1"}], ",", " ", 
           RowBox[{"Regulator", "->", "e"}], ",", 
           RowBox[{"Momenta", "->", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"p", "[", "1", "]"}], ",", 
              RowBox[{"p", "[", "2", "]"}], ",", 
              RowBox[{"p", "[", "3", "]"}], ",", 
              RowBox[{"p", "[", "4", "]"}]}], "}"}]}]}], " ", "}"}]}], 
        "]"}]}], "//", "Expand"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"KKOp", "[", 
        RowBox[{
         RowBox[{"iReg4ptC", "[", 
          RowBox[{
           RowBox[{"3", "+", 
            RowBox[{"2", " ", "U", " ", "e"}]}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"\[CapitalDelta]1", "+", 
              RowBox[{"U", " ", "e"}]}], ",", 
             RowBox[{"\[CapitalDelta]2", "+", 
              RowBox[{"U", " ", "e"}]}], ",", 
             RowBox[{"\[CapitalDelta]3", "+", 
              RowBox[{"U", " ", "e"}]}], ",", " ", 
             RowBox[{"\[CapitalDelta]4", "+", 
              RowBox[{"U", " ", "e"}]}]}], "}"}], ",", " ", 
           RowBox[{"{", " ", 
            RowBox[{
             RowBox[{"ExpansionOrder", "->", "Infinity"}], ",", " ", 
             RowBox[{"Regulator", "->", "e"}], ",", 
             RowBox[{"Momenta", "->", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"p", "[", "1", "]"}], ",", 
                RowBox[{"p", "[", "2", "]"}], ",", 
                RowBox[{"p", "[", "3", "]"}], ",", 
                RowBox[{"p", "[", "4", "]"}]}], "}"}]}]}], " ", "}"}]}], 
          "]"}], ",", 
         RowBox[{"p", "[", "1", "]"}], ",", 
         RowBox[{"p", "[", "2", "]"}], ",", 
         RowBox[{"\[CapitalDelta]1", "-", 
          RowBox[{"3", "/", "2"}]}], ",", 
         RowBox[{"\[CapitalDelta]2", "-", 
          RowBox[{"3", "/", "2"}]}]}], "]"}], ",", " ", 
       RowBox[{"KKOp", "[", 
        RowBox[{
         RowBox[{"iReg4ptC", "[", 
          RowBox[{
           RowBox[{"3", "+", 
            RowBox[{"2", " ", "U", " ", "e"}]}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"\[CapitalDelta]1", "+", 
              RowBox[{"U", " ", "e"}]}], ",", 
             RowBox[{"\[CapitalDelta]2", "+", 
              RowBox[{"U", " ", "e"}]}], ",", 
             RowBox[{"\[CapitalDelta]3", "+", 
              RowBox[{"U", " ", "e"}]}], ",", " ", 
             RowBox[{"\[CapitalDelta]4", "+", 
              RowBox[{"U", " ", "e"}]}]}], "}"}], ",", " ", 
           RowBox[{"{", " ", 
            RowBox[{
             RowBox[{"ExpansionOrder", "->", "Infinity"}], ",", " ", 
             RowBox[{"Regulator", "->", "e"}], ",", 
             RowBox[{"Momenta", "->", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"p", "[", "1", "]"}], ",", 
                RowBox[{"p", "[", "2", "]"}], ",", 
                RowBox[{"p", "[", "3", "]"}], ",", 
                RowBox[{"p", "[", "4", "]"}]}], "}"}]}]}], " ", "}"}]}], 
          "]"}], ",", 
         RowBox[{"p", "[", "1", "]"}], ",", 
         RowBox[{"p", "[", "3", "]"}], ",", 
         RowBox[{"\[CapitalDelta]1", "-", 
          RowBox[{"3", "/", "2"}]}], ",", 
         RowBox[{"\[CapitalDelta]3", "-", 
          RowBox[{"3", "/", "2"}]}]}], "]"}], ",", 
       RowBox[{"KKOp", "[", 
        RowBox[{
         RowBox[{"iReg4ptC", "[", 
          RowBox[{
           RowBox[{"3", "+", 
            RowBox[{"2", " ", "U", " ", "e"}]}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"\[CapitalDelta]1", "+", 
              RowBox[{"U", " ", "e"}]}], ",", 
             RowBox[{"\[CapitalDelta]2", "+", 
              RowBox[{"U", " ", "e"}]}], ",", 
             RowBox[{"\[CapitalDelta]3", "+", 
              RowBox[{"U", " ", "e"}]}], ",", " ", 
             RowBox[{"\[CapitalDelta]4", "+", 
              RowBox[{"U", " ", "e"}]}]}], "}"}], ",", " ", 
           RowBox[{"{", " ", 
            RowBox[{
             RowBox[{"ExpansionOrder", "->", "Infinity"}], ",", " ", 
             RowBox[{"Regulator", "->", "e"}], ",", 
             RowBox[{"Momenta", "->", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"p", "[", "1", "]"}], ",", 
                RowBox[{"p", "[", "2", "]"}], ",", 
                RowBox[{"p", "[", "3", "]"}], ",", 
                RowBox[{"p", "[", "4", "]"}]}], "}"}]}]}], " ", "}"}]}], 
          "]"}], ",", 
         RowBox[{"p", "[", "2", "]"}], ",", 
         RowBox[{"p", "[", "3", "]"}], ",", 
         RowBox[{"\[CapitalDelta]2", "-", 
          RowBox[{"3", "/", "2"}]}], ",", 
         RowBox[{"\[CapitalDelta]3", "-", 
          RowBox[{"3", "/", "2"}]}]}], "]"}], ",", 
       RowBox[{"KKOp", "[", 
        RowBox[{
         RowBox[{"iReg4ptC", "[", 
          RowBox[{
           RowBox[{"3", "+", 
            RowBox[{"2", " ", "U", " ", "e"}]}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"\[CapitalDelta]1", "+", 
              RowBox[{"U", " ", "e"}]}], ",", 
             RowBox[{"\[CapitalDelta]2", "+", 
              RowBox[{"U", " ", "e"}]}], ",", 
             RowBox[{"\[CapitalDelta]3", "+", 
              RowBox[{"U", " ", "e"}]}], ",", " ", 
             RowBox[{"\[CapitalDelta]4", "+", 
              RowBox[{"U", " ", "e"}]}]}], "}"}], ",", " ", 
           RowBox[{"{", " ", 
            RowBox[{
             RowBox[{"ExpansionOrder", "->", "Infinity"}], ",", " ", 
             RowBox[{"Regulator", "->", "e"}], ",", 
             RowBox[{"Momenta", "->", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"p", "[", "1", "]"}], ",", 
                RowBox[{"p", "[", "2", "]"}], ",", 
                RowBox[{"p", "[", "3", "]"}], ",", 
                RowBox[{"p", "[", "4", "]"}]}], "}"}]}]}], " ", "}"}]}], 
          "]"}], ",", 
         RowBox[{"p", "[", "1", "]"}], ",", 
         RowBox[{"p", "[", "4", "]"}], ",", 
         RowBox[{"\[CapitalDelta]1", "-", 
          RowBox[{"3", "/", "2"}]}], ",", 
         RowBox[{"\[CapitalDelta]4", "-", 
          RowBox[{"3", "/", "2"}]}]}], "]"}], ",", 
       RowBox[{"KKOp", "[", 
        RowBox[{
         RowBox[{"iReg4ptC", "[", 
          RowBox[{
           RowBox[{"3", "+", 
            RowBox[{"2", " ", "U", " ", "e"}]}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"\[CapitalDelta]1", "+", 
              RowBox[{"U", " ", "e"}]}], ",", 
             RowBox[{"\[CapitalDelta]2", "+", 
              RowBox[{"U", " ", "e"}]}], ",", 
             RowBox[{"\[CapitalDelta]3", "+", 
              RowBox[{"U", " ", "e"}]}], ",", " ", 
             RowBox[{"\[CapitalDelta]4", "+", 
              RowBox[{"U", " ", "e"}]}]}], "}"}], ",", " ", 
           RowBox[{"{", " ", 
            RowBox[{
             RowBox[{"ExpansionOrder", "->", "Infinity"}], ",", " ", 
             RowBox[{"Regulator", "->", "e"}], ",", 
             RowBox[{"Momenta", "->", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"p", "[", "1", "]"}], ",", 
                RowBox[{"p", "[", "2", "]"}], ",", 
                RowBox[{"p", "[", "3", "]"}], ",", 
                RowBox[{"p", "[", "4", "]"}]}], "}"}]}]}], " ", "}"}]}], 
          "]"}], ",", 
         RowBox[{"p", "[", "2", "]"}], ",", 
         RowBox[{"p", "[", "4", "]"}], ",", 
         RowBox[{"\[CapitalDelta]2", "-", 
          RowBox[{"3", "/", "2"}]}], ",", 
         RowBox[{"\[CapitalDelta]4", "-", 
          RowBox[{"3", "/", "2"}]}]}], "]"}], ",", 
       RowBox[{"KKOp", "[", 
        RowBox[{
         RowBox[{"iReg4ptC", "[", 
          RowBox[{
           RowBox[{"3", "+", 
            RowBox[{"2", " ", "U", " ", "e"}]}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"\[CapitalDelta]1", "+", 
              RowBox[{"U", " ", "e"}]}], ",", 
             RowBox[{"\[CapitalDelta]2", "+", 
              RowBox[{"U", " ", "e"}]}], ",", 
             RowBox[{"\[CapitalDelta]3", "+", 
              RowBox[{"U", " ", "e"}]}], ",", " ", 
             RowBox[{"\[CapitalDelta]4", "+", 
              RowBox[{"U", " ", "e"}]}]}], "}"}], ",", " ", 
           RowBox[{"{", " ", 
            RowBox[{
             RowBox[{"ExpansionOrder", "->", "Infinity"}], ",", " ", 
             RowBox[{"Regulator", "->", "e"}], ",", 
             RowBox[{"Momenta", "->", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"p", "[", "1", "]"}], ",", 
                RowBox[{"p", "[", "2", "]"}], ",", 
                RowBox[{"p", "[", "3", "]"}], ",", 
                RowBox[{"p", "[", "4", "]"}]}], "}"}]}]}], " ", "}"}]}], 
          "]"}], ",", 
         RowBox[{"p", "[", "3", "]"}], ",", 
         RowBox[{"p", "[", "4", "]"}], ",", 
         RowBox[{"\[CapitalDelta]3", "-", 
          RowBox[{"3", "/", "2"}]}], ",", 
         RowBox[{"\[CapitalDelta]4", "-", 
          RowBox[{"3", "/", "2"}]}]}], "]"}]}], "}"}], ",", " ", 
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"KKOp", "[", 
          RowBox[{
           RowBox[{"iReg4ptC", "[", 
            RowBox[{
             RowBox[{"3", "+", 
              RowBox[{"2", " ", "U", " ", "e"}]}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"\[CapitalDelta]1", "+", 
                RowBox[{
                 RowBox[{"V", "[", "1", "]"}], " ", "e"}]}], ",", 
               RowBox[{"\[CapitalDelta]2", "+", 
                RowBox[{
                 RowBox[{"V", "[", "2", "]"}], " ", "e"}]}], ",", 
               RowBox[{"\[CapitalDelta]3", "+", 
                RowBox[{
                 RowBox[{"V", "[", "3", "]"}], " ", "e"}]}], ",", " ", 
               RowBox[{"\[CapitalDelta]4", "+", 
                RowBox[{
                 RowBox[{"V", "[", "4", "]"}], "e"}]}]}], "}"}], ",", " ", 
             RowBox[{"{", " ", 
              RowBox[{
               RowBox[{"ExpansionOrder", "->", "0"}], ",", " ", 
               RowBox[{"Regulator", "->", "e"}], ",", 
               RowBox[{"Momenta", "->", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"p", "[", "1", "]"}], ",", 
                  RowBox[{"p", "[", "2", "]"}], ",", 
                  RowBox[{"p", "[", "3", "]"}], ",", 
                  RowBox[{"p", "[", "4", "]"}]}], "}"}]}]}], " ", "}"}]}], 
            "]"}], ",", 
           RowBox[{"p", "[", "1", "]"}], ",", 
           RowBox[{"p", "[", "2", "]"}], ",", 
           RowBox[{"\[CapitalDelta]1", "-", 
            RowBox[{"3", "/", "2"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"V", "[", "1", "]"}], "-", "U"}], ")"}], "e"}]}], ",", 
           RowBox[{"\[CapitalDelta]2", "-", 
            RowBox[{"3", "/", "2"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"V", "[", "2", "]"}], "-", "U"}], ")"}], "e"}]}]}], 
          "]"}], ",", " ", 
         RowBox[{"KKOp", "[", 
          RowBox[{
           RowBox[{"iReg4ptC", "[", 
            RowBox[{
             RowBox[{"3", "+", 
              RowBox[{"2", " ", "U", " ", "e"}]}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"\[CapitalDelta]1", "+", 
                RowBox[{
                 RowBox[{"V", "[", "1", "]"}], " ", "e"}]}], ",", 
               RowBox[{"\[CapitalDelta]2", "+", 
                RowBox[{
                 RowBox[{"V", "[", "2", "]"}], " ", "e"}]}], ",", 
               RowBox[{"\[CapitalDelta]3", "+", 
                RowBox[{
                 RowBox[{"V", "[", "3", "]"}], " ", "e"}]}], ",", " ", 
               RowBox[{"\[CapitalDelta]4", "+", 
                RowBox[{
                 RowBox[{"V", "[", "4", "]"}], "e"}]}]}], "}"}], ",", " ", 
             RowBox[{"{", " ", 
              RowBox[{
               RowBox[{"ExpansionOrder", "->", "0"}], ",", " ", 
               RowBox[{"Regulator", "->", "e"}], ",", 
               RowBox[{"Momenta", "->", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"p", "[", "1", "]"}], ",", 
                  RowBox[{"p", "[", "2", "]"}], ",", 
                  RowBox[{"p", "[", "3", "]"}], ",", 
                  RowBox[{"p", "[", "4", "]"}]}], "}"}]}]}], " ", "}"}]}], 
            "]"}], ",", 
           RowBox[{"p", "[", "1", "]"}], ",", 
           RowBox[{"p", "[", "3", "]"}], ",", 
           RowBox[{"\[CapitalDelta]1", "-", 
            RowBox[{"3", "/", "2"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"V", "[", "1", "]"}], "-", "U"}], ")"}], "e"}]}], ",", 
           RowBox[{"\[CapitalDelta]3", "-", 
            RowBox[{"3", "/", "2"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"V", "[", "3", "]"}], "-", "U"}], ")"}], "e"}]}]}], 
          "]"}], ",", 
         RowBox[{"KKOp", "[", 
          RowBox[{
           RowBox[{"iReg4ptC", "[", 
            RowBox[{
             RowBox[{"3", "+", 
              RowBox[{"2", " ", "U", " ", "e"}]}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"\[CapitalDelta]1", "+", 
                RowBox[{
                 RowBox[{"V", "[", "1", "]"}], " ", "e"}]}], ",", 
               RowBox[{"\[CapitalDelta]2", "+", 
                RowBox[{
                 RowBox[{"V", "[", "2", "]"}], " ", "e"}]}], ",", 
               RowBox[{"\[CapitalDelta]3", "+", 
                RowBox[{
                 RowBox[{"V", "[", "3", "]"}], " ", "e"}]}], ",", " ", 
               RowBox[{"\[CapitalDelta]4", "+", 
                RowBox[{
                 RowBox[{"V", "[", "4", "]"}], "e"}]}]}], "}"}], ",", " ", 
             RowBox[{"{", " ", 
              RowBox[{
               RowBox[{"ExpansionOrder", "->", "0"}], ",", " ", 
               RowBox[{"Regulator", "->", "e"}], ",", 
               RowBox[{"Momenta", "->", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"p", "[", "1", "]"}], ",", 
                  RowBox[{"p", "[", "2", "]"}], ",", 
                  RowBox[{"p", "[", "3", "]"}], ",", 
                  RowBox[{"p", "[", "4", "]"}]}], "}"}]}]}], " ", "}"}]}], 
            "]"}], ",", 
           RowBox[{"p", "[", "2", "]"}], ",", 
           RowBox[{"p", "[", "3", "]"}], ",", 
           RowBox[{"\[CapitalDelta]2", "-", 
            RowBox[{"3", "/", "2"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"V", "[", "2", "]"}], "-", "U"}], ")"}], "e"}]}], ",", 
           RowBox[{"\[CapitalDelta]3", "-", 
            RowBox[{"3", "/", "2"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"V", "[", "3", "]"}], "-", "U"}], ")"}], "e"}]}]}], 
          "]"}], ",", 
         RowBox[{"KKOp", "[", 
          RowBox[{
           RowBox[{"iReg4ptC", "[", 
            RowBox[{
             RowBox[{"3", "+", 
              RowBox[{"2", " ", "U", " ", "e"}]}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"\[CapitalDelta]1", "+", 
                RowBox[{
                 RowBox[{"V", "[", "1", "]"}], " ", "e"}]}], ",", 
               RowBox[{"\[CapitalDelta]2", "+", 
                RowBox[{
                 RowBox[{"V", "[", "2", "]"}], " ", "e"}]}], ",", 
               RowBox[{"\[CapitalDelta]3", "+", 
                RowBox[{
                 RowBox[{"V", "[", "3", "]"}], " ", "e"}]}], ",", " ", 
               RowBox[{"\[CapitalDelta]4", "+", 
                RowBox[{
                 RowBox[{"V", "[", "4", "]"}], "e"}]}]}], "}"}], ",", " ", 
             RowBox[{"{", " ", 
              RowBox[{
               RowBox[{"ExpansionOrder", "->", "0"}], ",", " ", 
               RowBox[{"Regulator", "->", "e"}], ",", 
               RowBox[{"Momenta", "->", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"p", "[", "1", "]"}], ",", 
                  RowBox[{"p", "[", "2", "]"}], ",", 
                  RowBox[{"p", "[", "3", "]"}], ",", 
                  RowBox[{"p", "[", "4", "]"}]}], "}"}]}]}], " ", "}"}]}], 
            "]"}], ",", 
           RowBox[{"p", "[", "1", "]"}], ",", 
           RowBox[{"p", "[", "4", "]"}], ",", 
           RowBox[{"\[CapitalDelta]1", "-", 
            RowBox[{"3", "/", "2"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"V", "[", "1", "]"}], "-", "U"}], ")"}], "e"}]}], ",", 
           RowBox[{"\[CapitalDelta]4", "-", 
            RowBox[{"3", "/", "2"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"V", "[", "4", "]"}], "-", "U"}], ")"}], "e"}]}]}], 
          "]"}], ",", 
         RowBox[{"KKOp", "[", 
          RowBox[{
           RowBox[{"iReg4ptC", "[", 
            RowBox[{
             RowBox[{"3", "+", 
              RowBox[{"2", " ", "U", " ", "e"}]}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"\[CapitalDelta]1", "+", 
                RowBox[{
                 RowBox[{"V", "[", "1", "]"}], " ", "e"}]}], ",", 
               RowBox[{"\[CapitalDelta]2", "+", 
                RowBox[{
                 RowBox[{"V", "[", "2", "]"}], " ", "e"}]}], ",", 
               RowBox[{"\[CapitalDelta]3", "+", 
                RowBox[{
                 RowBox[{"V", "[", "3", "]"}], " ", "e"}]}], ",", " ", 
               RowBox[{"\[CapitalDelta]4", "+", 
                RowBox[{
                 RowBox[{"V", "[", "4", "]"}], "e"}]}]}], "}"}], ",", " ", 
             RowBox[{"{", " ", 
              RowBox[{
               RowBox[{"ExpansionOrder", "->", "0"}], ",", " ", 
               RowBox[{"Regulator", "->", "e"}], ",", 
               RowBox[{"Momenta", "->", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"p", "[", "1", "]"}], ",", 
                  RowBox[{"p", "[", "2", "]"}], ",", 
                  RowBox[{"p", "[", "3", "]"}], ",", 
                  RowBox[{"p", "[", "4", "]"}]}], "}"}]}]}], " ", "}"}]}], 
            "]"}], ",", 
           RowBox[{"p", "[", "2", "]"}], ",", 
           RowBox[{"p", "[", "4", "]"}], ",", 
           RowBox[{"\[CapitalDelta]2", "-", 
            RowBox[{"3", "/", "2"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"V", "[", "2", "]"}], "-", "U"}], ")"}], "e"}]}], ",", 
           RowBox[{"\[CapitalDelta]4", "-", 
            RowBox[{"3", "/", "2"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"V", "[", "4", "]"}], "-", "U"}], ")"}], "e"}]}]}], 
          "]"}], ",", 
         RowBox[{"KKOp", "[", 
          RowBox[{
           RowBox[{"iReg4ptC", "[", 
            RowBox[{
             RowBox[{"3", "+", 
              RowBox[{"2", " ", "U", " ", "e"}]}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"\[CapitalDelta]1", "+", 
                RowBox[{
                 RowBox[{"V", "[", "1", "]"}], " ", "e"}]}], ",", 
               RowBox[{"\[CapitalDelta]2", "+", 
                RowBox[{
                 RowBox[{"V", "[", "2", "]"}], " ", "e"}]}], ",", 
               RowBox[{"\[CapitalDelta]3", "+", 
                RowBox[{
                 RowBox[{"V", "[", "3", "]"}], " ", "e"}]}], ",", " ", 
               RowBox[{"\[CapitalDelta]4", "+", 
                RowBox[{
                 RowBox[{"V", "[", "4", "]"}], "e"}]}]}], "}"}], ",", " ", 
             RowBox[{"{", " ", 
              RowBox[{
               RowBox[{"ExpansionOrder", "->", "0"}], ",", " ", 
               RowBox[{"Regulator", "->", "e"}], ",", 
               RowBox[{"Momenta", "->", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"p", "[", "1", "]"}], ",", 
                  RowBox[{"p", "[", "2", "]"}], ",", 
                  RowBox[{"p", "[", "3", "]"}], ",", 
                  RowBox[{"p", "[", "4", "]"}]}], "}"}]}]}], " ", "}"}]}], 
            "]"}], ",", 
           RowBox[{"p", "[", "3", "]"}], ",", 
           RowBox[{"p", "[", "4", "]"}], ",", 
           RowBox[{"\[CapitalDelta]3", "-", 
            RowBox[{"3", "/", "2"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"V", "[", "3", "]"}], "-", "U"}], ")"}], "e"}]}], ",", 
           RowBox[{"\[CapitalDelta]4", "-", 
            RowBox[{"3", "/", "2"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"V", "[", "4", "]"}], "-", "U"}], ")"}], "e"}]}]}], 
          "]"}]}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"e", ",", "0", ",", "0"}], "}"}]}], "]"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"iReg4ptC", "[", 
         RowBox[{
          RowBox[{"3", "+", 
           RowBox[{"2", " ", "U", " ", "e"}]}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"\[CapitalDelta]1", "+", 
             RowBox[{
              RowBox[{"V", "[", "1", "]"}], " ", "e"}]}], ",", 
            RowBox[{"\[CapitalDelta]2", "+", 
             RowBox[{
              RowBox[{"V", "[", "2", "]"}], " ", "e"}]}], ",", 
            RowBox[{"\[CapitalDelta]3", "+", 
             RowBox[{
              RowBox[{"V", "[", "3", "]"}], " ", "e"}]}], ",", " ", 
            RowBox[{"\[CapitalDelta]4", "+", 
             RowBox[{
              RowBox[{"V", "[", "4", "]"}], "e"}]}]}], "}"}], ",", " ", 
          RowBox[{"{", " ", 
           RowBox[{
            RowBox[{"ExpansionOrder", "->", "0"}], ",", " ", 
            RowBox[{"Regulator", "->", "e"}], ",", 
            RowBox[{"Momenta", "->", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"p", "[", "1", "]"}], ",", 
               RowBox[{"p", "[", "2", "]"}], ",", 
               RowBox[{"p", "[", "3", "]"}], ",", 
               RowBox[{"p", "[", "4", "]"}]}], "}"}]}]}], " ", "}"}]}], "]"}],
         "-", 
        RowBox[{"iReg4ptC", "[", 
         RowBox[{
          RowBox[{"3", "+", 
           RowBox[{"2", " ", "U", " ", "e"}]}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"\[CapitalDelta]2", "+", 
             RowBox[{
              RowBox[{"V", "[", "2", "]"}], " ", "e"}]}], ",", " ", 
            RowBox[{"\[CapitalDelta]1", "+", 
             RowBox[{
              RowBox[{"V", "[", "1", "]"}], " ", "e"}]}], ",", 
            RowBox[{"\[CapitalDelta]3", "+", 
             RowBox[{
              RowBox[{"V", "[", "3", "]"}], " ", "e"}]}], ",", " ", 
            RowBox[{"\[CapitalDelta]4", "+", 
             RowBox[{
              RowBox[{"V", "[", "4", "]"}], "e"}]}]}], "}"}], ",", " ", 
          RowBox[{"{", " ", 
           RowBox[{
            RowBox[{"ExpansionOrder", "->", "0"}], ",", " ", 
            RowBox[{"Regulator", "->", "e"}], ",", 
            RowBox[{"Momenta", "->", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"p", "[", "2", "]"}], ",", 
               RowBox[{"p", "[", "1", "]"}], ",", 
               RowBox[{"p", "[", "3", "]"}], ",", 
               RowBox[{"p", "[", "4", "]"}]}], "}"}]}]}], " ", "}"}]}], 
         "]"}]}], ",", 
       RowBox[{
        RowBox[{"iReg4ptC", "[", 
         RowBox[{
          RowBox[{"3", "+", 
           RowBox[{"2", " ", "U", " ", "e"}]}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"\[CapitalDelta]1", "+", 
             RowBox[{
              RowBox[{"V", "[", "1", "]"}], " ", "e"}]}], ",", 
            RowBox[{"\[CapitalDelta]2", "+", 
             RowBox[{
              RowBox[{"V", "[", "2", "]"}], " ", "e"}]}], ",", 
            RowBox[{"\[CapitalDelta]3", "+", 
             RowBox[{
              RowBox[{"V", "[", "3", "]"}], " ", "e"}]}], ",", " ", 
            RowBox[{"\[CapitalDelta]4", "+", 
             RowBox[{
              RowBox[{"V", "[", "4", "]"}], "e"}]}]}], "}"}], ",", " ", 
          RowBox[{"{", " ", 
           RowBox[{
            RowBox[{"ExpansionOrder", "->", "0"}], ",", " ", 
            RowBox[{"Regulator", "->", "e"}], ",", 
            RowBox[{"Momenta", "->", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"p", "[", "1", "]"}], ",", 
               RowBox[{"p", "[", "2", "]"}], ",", 
               RowBox[{"p", "[", "3", "]"}], ",", 
               RowBox[{"p", "[", "4", "]"}]}], "}"}]}]}], " ", "}"}]}], "]"}],
         "-", 
        RowBox[{"iReg4ptC", "[", 
         RowBox[{
          RowBox[{"3", "+", 
           RowBox[{"2", " ", "U", " ", "e"}]}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"\[CapitalDelta]3", "+", 
             RowBox[{
              RowBox[{"V", "[", "3", "]"}], " ", "e"}]}], ",", " ", 
            RowBox[{"\[CapitalDelta]2", "+", 
             RowBox[{
              RowBox[{"V", "[", "2", "]"}], " ", "e"}]}], ",", 
            RowBox[{"\[CapitalDelta]1", "+", 
             RowBox[{
              RowBox[{"V", "[", "1", "]"}], " ", "e"}]}], ",", " ", 
            RowBox[{"\[CapitalDelta]4", "+", 
             RowBox[{
              RowBox[{"V", "[", "4", "]"}], "e"}]}]}], "}"}], ",", " ", 
          RowBox[{"{", " ", 
           RowBox[{
            RowBox[{"ExpansionOrder", "->", "0"}], ",", " ", 
            RowBox[{"Regulator", "->", "e"}], ",", 
            RowBox[{"Momenta", "->", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"p", "[", "3", "]"}], ",", 
               RowBox[{"p", "[", "2", "]"}], ",", 
               RowBox[{"p", "[", "1", "]"}], ",", 
               RowBox[{"p", "[", "4", "]"}]}], "}"}]}]}], " ", "}"}]}], 
         "]"}]}], ",", 
       RowBox[{
        RowBox[{"iReg4ptC", "[", 
         RowBox[{
          RowBox[{"3", "+", 
           RowBox[{"2", " ", "U", " ", "e"}]}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"\[CapitalDelta]1", "+", 
             RowBox[{
              RowBox[{"V", "[", "1", "]"}], " ", "e"}]}], ",", 
            RowBox[{"\[CapitalDelta]2", "+", 
             RowBox[{
              RowBox[{"V", "[", "2", "]"}], " ", "e"}]}], ",", 
            RowBox[{"\[CapitalDelta]3", "+", 
             RowBox[{
              RowBox[{"V", "[", "3", "]"}], " ", "e"}]}], ",", " ", 
            RowBox[{"\[CapitalDelta]4", "+", 
             RowBox[{
              RowBox[{"V", "[", "4", "]"}], "e"}]}]}], "}"}], ",", " ", 
          RowBox[{"{", " ", 
           RowBox[{
            RowBox[{"ExpansionOrder", "->", "0"}], ",", " ", 
            RowBox[{"Regulator", "->", "e"}], ",", 
            RowBox[{"Momenta", "->", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"p", "[", "1", "]"}], ",", 
               RowBox[{"p", "[", "2", "]"}], ",", 
               RowBox[{"p", "[", "3", "]"}], ",", 
               RowBox[{"p", "[", "4", "]"}]}], "}"}]}]}], " ", "}"}]}], "]"}],
         "-", 
        RowBox[{"iReg4ptC", "[", 
         RowBox[{
          RowBox[{"3", "+", 
           RowBox[{"2", " ", "U", " ", "e"}]}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"\[CapitalDelta]1", "+", 
             RowBox[{
              RowBox[{"V", "[", "1", "]"}], " ", "e"}]}], ",", " ", 
            RowBox[{"\[CapitalDelta]3", "+", 
             RowBox[{
              RowBox[{"V", "[", "3", "]"}], " ", "e"}]}], ",", 
            RowBox[{"\[CapitalDelta]2", "+", 
             RowBox[{
              RowBox[{"V", "[", "2", "]"}], " ", "e"}]}], ",", " ", 
            RowBox[{"\[CapitalDelta]4", "+", 
             RowBox[{
              RowBox[{"V", "[", "4", "]"}], "e"}]}]}], "}"}], ",", " ", 
          RowBox[{"{", " ", 
           RowBox[{
            RowBox[{"ExpansionOrder", "->", "0"}], ",", " ", 
            RowBox[{"Regulator", "->", "e"}], ",", 
            RowBox[{"Momenta", "->", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"p", "[", "1", "]"}], ",", 
               RowBox[{"p", "[", "3", "]"}], ",", 
               RowBox[{"p", "[", "2", "]"}], ",", 
               RowBox[{"p", "[", "4", "]"}]}], "}"}]}]}], " ", "}"}]}], 
         "]"}]}], ",", 
       RowBox[{
        RowBox[{"iReg4ptC", "[", 
         RowBox[{
          RowBox[{"3", "+", 
           RowBox[{"2", " ", "U", " ", "e"}]}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"\[CapitalDelta]1", "+", 
             RowBox[{
              RowBox[{"V", "[", "1", "]"}], " ", "e"}]}], ",", 
            RowBox[{"\[CapitalDelta]2", "+", 
             RowBox[{
              RowBox[{"V", "[", "2", "]"}], " ", "e"}]}], ",", 
            RowBox[{"\[CapitalDelta]3", "+", 
             RowBox[{
              RowBox[{"V", "[", "3", "]"}], " ", "e"}]}], ",", " ", 
            RowBox[{"\[CapitalDelta]4", "+", 
             RowBox[{
              RowBox[{"V", "[", "4", "]"}], "e"}]}]}], "}"}], ",", " ", 
          RowBox[{"{", " ", 
           RowBox[{
            RowBox[{"ExpansionOrder", "->", "0"}], ",", " ", 
            RowBox[{"Regulator", "->", "e"}], ",", 
            RowBox[{"Momenta", "->", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"p", "[", "1", "]"}], ",", 
               RowBox[{"p", "[", "2", "]"}], ",", 
               RowBox[{"p", "[", "3", "]"}], ",", 
               RowBox[{"p", "[", "4", "]"}]}], "}"}]}]}], " ", "}"}]}], "]"}],
         "-", 
        RowBox[{"iReg4ptC", "[", 
         RowBox[{
          RowBox[{"3", "+", 
           RowBox[{"2", " ", "U", " ", "e"}]}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"\[CapitalDelta]4", "+", 
             RowBox[{
              RowBox[{"V", "[", "4", "]"}], " ", "e"}]}], ",", " ", 
            RowBox[{"\[CapitalDelta]2", "+", 
             RowBox[{
              RowBox[{"V", "[", "2", "]"}], " ", "e"}]}], ",", 
            RowBox[{"\[CapitalDelta]3", "+", 
             RowBox[{
              RowBox[{"V", "[", "3", "]"}], " ", "e"}]}], ",", " ", 
            RowBox[{"\[CapitalDelta]1", "+", 
             RowBox[{
              RowBox[{"V", "[", "1", "]"}], "e"}]}]}], "}"}], ",", " ", 
          RowBox[{"{", " ", 
           RowBox[{
            RowBox[{"ExpansionOrder", "->", "0"}], ",", " ", 
            RowBox[{"Regulator", "->", "e"}], ",", 
            RowBox[{"Momenta", "->", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"p", "[", "4", "]"}], ",", 
               RowBox[{"p", "[", "2", "]"}], ",", 
               RowBox[{"p", "[", "3", "]"}], ",", 
               RowBox[{"p", "[", "1", "]"}]}], "}"}]}]}], " ", "}"}]}], 
         "]"}]}], ",", 
       RowBox[{
        RowBox[{"iReg4ptC", "[", 
         RowBox[{
          RowBox[{"3", "+", 
           RowBox[{"2", " ", "U", " ", "e"}]}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"\[CapitalDelta]1", "+", 
             RowBox[{
              RowBox[{"V", "[", "1", "]"}], " ", "e"}]}], ",", 
            RowBox[{"\[CapitalDelta]2", "+", 
             RowBox[{
              RowBox[{"V", "[", "2", "]"}], " ", "e"}]}], ",", 
            RowBox[{"\[CapitalDelta]3", "+", 
             RowBox[{
              RowBox[{"V", "[", "3", "]"}], " ", "e"}]}], ",", " ", 
            RowBox[{"\[CapitalDelta]4", "+", 
             RowBox[{
              RowBox[{"V", "[", "4", "]"}], "e"}]}]}], "}"}], ",", " ", 
          RowBox[{"{", " ", 
           RowBox[{
            RowBox[{"ExpansionOrder", "->", "0"}], ",", " ", 
            RowBox[{"Regulator", "->", "e"}], ",", 
            RowBox[{"Momenta", "->", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"p", "[", "1", "]"}], ",", 
               RowBox[{"p", "[", "2", "]"}], ",", 
               RowBox[{"p", "[", "3", "]"}], ",", 
               RowBox[{"p", "[", "4", "]"}]}], "}"}]}]}], " ", "}"}]}], "]"}],
         "-", 
        RowBox[{"iReg4ptC", "[", 
         RowBox[{
          RowBox[{"3", "+", 
           RowBox[{"2", " ", "U", " ", "e"}]}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"\[CapitalDelta]1", "+", 
             RowBox[{
              RowBox[{"V", "[", "1", "]"}], " ", "e"}]}], ",", " ", 
            RowBox[{"\[CapitalDelta]4", "+", 
             RowBox[{
              RowBox[{"V", "[", "4", "]"}], " ", "e"}]}], ",", 
            RowBox[{"\[CapitalDelta]3", "+", 
             RowBox[{
              RowBox[{"V", "[", "3", "]"}], " ", "e"}]}], ",", " ", 
            RowBox[{"\[CapitalDelta]2", "+", 
             RowBox[{
              RowBox[{"V", "[", "2", "]"}], "e"}]}]}], "}"}], ",", " ", 
          RowBox[{"{", " ", 
           RowBox[{
            RowBox[{"ExpansionOrder", "->", "0"}], ",", " ", 
            RowBox[{"Regulator", "->", "e"}], ",", 
            RowBox[{"Momenta", "->", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"p", "[", "1", "]"}], ",", 
               RowBox[{"p", "[", "4", "]"}], ",", 
               RowBox[{"p", "[", "3", "]"}], ",", 
               RowBox[{"p", "[", "2", "]"}]}], "}"}]}]}], " ", "}"}]}], 
         "]"}]}], ",", 
       RowBox[{
        RowBox[{"iReg4ptC", "[", 
         RowBox[{
          RowBox[{"3", "+", 
           RowBox[{"2", " ", "U", " ", "e"}]}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"\[CapitalDelta]1", "+", 
             RowBox[{
              RowBox[{"V", "[", "1", "]"}], " ", "e"}]}], ",", 
            RowBox[{"\[CapitalDelta]2", "+", 
             RowBox[{
              RowBox[{"V", "[", "2", "]"}], " ", "e"}]}], ",", 
            RowBox[{"\[CapitalDelta]3", "+", 
             RowBox[{
              RowBox[{"V", "[", "3", "]"}], " ", "e"}]}], ",", " ", 
            RowBox[{"\[CapitalDelta]4", "+", 
             RowBox[{
              RowBox[{"V", "[", "4", "]"}], "e"}]}]}], "}"}], ",", " ", 
          RowBox[{"{", " ", 
           RowBox[{
            RowBox[{"ExpansionOrder", "->", "0"}], ",", " ", 
            RowBox[{"Regulator", "->", "e"}], ",", 
            RowBox[{"Momenta", "->", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"p", "[", "1", "]"}], ",", 
               RowBox[{"p", "[", "2", "]"}], ",", 
               RowBox[{"p", "[", "3", "]"}], ",", 
               RowBox[{"p", "[", "4", "]"}]}], "}"}]}]}], " ", "}"}]}], "]"}],
         "-", 
        RowBox[{"iReg4ptC", "[", 
         RowBox[{
          RowBox[{"3", "+", 
           RowBox[{"2", " ", "U", " ", "e"}]}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"\[CapitalDelta]1", "+", 
             RowBox[{
              RowBox[{"V", "[", "1", "]"}], " ", "e"}]}], ",", " ", 
            RowBox[{"\[CapitalDelta]2", "+", 
             RowBox[{
              RowBox[{"V", "[", "2", "]"}], " ", "e"}]}], ",", 
            RowBox[{"\[CapitalDelta]4", "+", 
             RowBox[{
              RowBox[{"V", "[", "4", "]"}], " ", "e"}]}], ",", " ", 
            RowBox[{"\[CapitalDelta]3", "+", 
             RowBox[{
              RowBox[{"V", "[", "3", "]"}], "e"}]}]}], "}"}], ",", " ", 
          RowBox[{"{", " ", 
           RowBox[{
            RowBox[{"ExpansionOrder", "->", "0"}], ",", " ", 
            RowBox[{"Regulator", "->", "e"}], ",", 
            RowBox[{"Momenta", "->", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"p", "[", "1", "]"}], ",", 
               RowBox[{"p", "[", "2", "]"}], ",", 
               RowBox[{"p", "[", "4", "]"}], ",", 
               RowBox[{"p", "[", "3", "]"}]}], "}"}]}]}], " ", "}"}]}], 
         "]"}]}]}], "}"}]}], " ", "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8515989791572247`*^9, 3.8515994852363963`*^9}, {
  3.851599749314666*^9, 3.851600033574973*^9}, {3.8516002646982665`*^9, 
  3.851600265854025*^9}, {3.8516006098521276`*^9, 3.851600718112544*^9}, {
  3.851600764014557*^9, 3.8516008694934664`*^9}, {3.851600903752573*^9, 
  3.8516009621012464`*^9}, {3.851601000716243*^9, 3.8516010617846923`*^9}, {
  3.851601155297451*^9, 3.8516011940347605`*^9}, {3.851760932118402*^9, 
  3.8517609322384105`*^9}},
 CellLabel->"In[55]:=",ExpressionUUID->"76d973d5-becf-4562-a7be-be84afd55fd7"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"CheckReg4ptC", "[", 
   RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.851600969047406*^9, 3.851600983040392*^9}},
 CellLabel->"In[56]:=",ExpressionUUID->"f30f7e1d-b576-4de2-ae8b-0e1200ee158a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   InterpretationBox[
    RowBox[{
     FractionBox[
      RowBox[{"2", " ", "U", " ", 
       RowBox[{"(", 
        RowBox[{"EulerGamma", "+", 
         RowBox[{"Log", "[", 
          RowBox[{
           RowBox[{"p", "[", "1", "]"}], "+", 
           RowBox[{"p", "[", "2", "]"}], "+", 
           RowBox[{"p", "[", "3", "]"}], "+", 
           RowBox[{"p", "[", "4", "]"}]}], "]"}]}], ")"}], " ", "e"}], 
      RowBox[{
       RowBox[{"p", "[", "1", "]"}], "+", 
       RowBox[{"p", "[", "2", "]"}], "+", 
       RowBox[{"p", "[", "3", "]"}], "+", 
       RowBox[{"p", "[", "4", "]"}]}]], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "2"],
      SeriesData[$CellContext`e, 0, {}, 1, 2, 1],
      Editable->False]}],
    SeriesData[$CellContext`e, 0, {
     2 $CellContext`U (EulerGamma + 
       Log[$CellContext`p[1] + $CellContext`p[2] + $CellContext`p[
          3] + $CellContext`p[4]])/($CellContext`p[1] + $CellContext`p[
       2] + $CellContext`p[3] + $CellContext`p[4])}, 1, 2, 1],
    Editable->False], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "1"],
      SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "1"],
      SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "1"],
      SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "1"],
      SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "1"],
      SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "1"],
      SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
      Editable->False]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.8516009780106945`*^9, 3.8516009833969755`*^9}, {
   3.851601014614163*^9, 3.8516010766094894`*^9}, 3.8516012007202487`*^9, 
   3.8516114374950047`*^9, 3.851756266408079*^9, 3.8517582910487337`*^9, 
   3.8517608373102927`*^9, 3.8517611642549553`*^9, 3.8788938811539545`*^9},
 CellLabel->"Out[56]=",ExpressionUUID->"73f49c00-8c1f-4b50-aaef-669ecffea084"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"CheckReg4ptC", "[", 
   RowBox[{"3", ",", "2", ",", "2", ",", "2"}], "]"}], "//", 
  "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"CheckReg4ptC", "[", 
   RowBox[{"2", ",", "3", ",", "2", ",", "2"}], "]"}], "//", 
  "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"CheckReg4ptC", "[", 
   RowBox[{"2", ",", "2", ",", "3", ",", "2"}], "]"}], "//", 
  "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"CheckReg4ptC", "[", 
   RowBox[{"2", ",", "2", ",", "2", ",", "3"}], "]"}], "//", 
  "Simplify"}]}], "Input",
 CellChangeTimes->{{3.8516010810877047`*^9, 3.851601081176281*^9}, {
  3.8516012039703217`*^9, 3.8516012150342927`*^9}},
 CellLabel->"In[57]:=",ExpressionUUID->"29a489e5-66b3-4922-8e78-96b7d32b8af5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "e", "]"}], "1"],
    SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
    Editable->False], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "1"],
      SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "1"],
      SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "1"],
      SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "1"],
      SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "1"],
      SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "1"],
      SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
      Editable->False]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "1"],
      SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "1"],
      SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "1"],
      SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "1"],
      SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "1"],
      SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "1"],
      SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
      Editable->False]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.8516010814485116`*^9, {3.8516012014164047`*^9, 3.851601215272485*^9}, 
   3.8516114375925064`*^9, 3.851756266460937*^9, 3.8517582911075783`*^9, 
   3.85176083737914*^9, 3.8517611654004107`*^9, 3.8788938813035526`*^9},
 CellLabel->"Out[57]=",ExpressionUUID->"3babcc5b-d9a2-4c9e-b45c-15e233524626"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "e", "]"}], "1"],
    SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
    Editable->False], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "1"],
      SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "1"],
      SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "1"],
      SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "1"],
      SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "1"],
      SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "1"],
      SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
      Editable->False]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "1"],
      SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "1"],
      SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "1"],
      SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "1"],
      SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "1"],
      SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "1"],
      SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
      Editable->False]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.8516010814485116`*^9, {3.8516012014164047`*^9, 3.851601215272485*^9}, 
   3.8516114375925064`*^9, 3.851756266460937*^9, 3.8517582911075783`*^9, 
   3.85176083737914*^9, 3.8517611654004107`*^9, 3.87889388144617*^9},
 CellLabel->"Out[58]=",ExpressionUUID->"a091a50f-4a98-4bf7-84fc-4fdecc692acc"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "e", "]"}], "1"],
    SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
    Editable->False], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "1"],
      SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "1"],
      SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "1"],
      SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "1"],
      SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "1"],
      SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "1"],
      SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
      Editable->False]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "1"],
      SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "1"],
      SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "1"],
      SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "1"],
      SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "1"],
      SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "1"],
      SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
      Editable->False]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.8516010814485116`*^9, {3.8516012014164047`*^9, 3.851601215272485*^9}, 
   3.8516114375925064`*^9, 3.851756266460937*^9, 3.8517582911075783`*^9, 
   3.85176083737914*^9, 3.8517611654004107`*^9, 3.8788938816191797`*^9},
 CellLabel->"Out[59]=",ExpressionUUID->"8c09e414-8d2e-4133-aad7-8adfe05a219d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "e", "]"}], "1"],
    SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
    Editable->False], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "1"],
      SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "1"],
      SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "1"],
      SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "1"],
      SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "1"],
      SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "1"],
      SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
      Editable->False]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "1"],
      SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "1"],
      SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "1"],
      SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "1"],
      SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "1"],
      SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "1"],
      SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
      Editable->False]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.8516010814485116`*^9, {3.8516012014164047`*^9, 3.851601215272485*^9}, 
   3.8516114375925064`*^9, 3.851756266460937*^9, 3.8517582911075783`*^9, 
   3.85176083737914*^9, 3.8517611654004107`*^9, 3.878893881783029*^9},
 CellLabel->"Out[60]=",ExpressionUUID->"48169412-47ed-4aea-8765-7299e3e70b9d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"CheckReg4ptC", "[", 
   RowBox[{"3", ",", "3", ",", "2", ",", "2"}], "]"}], "//", 
  "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"CheckReg4ptC", "[", 
   RowBox[{"3", ",", "2", ",", "3", ",", "2"}], "]"}], "//", 
  "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"CheckReg4ptC", "[", 
   RowBox[{"3", ",", "2", ",", "2", ",", "3"}], "]"}], "//", 
  "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"CheckReg4ptC", "[", 
   RowBox[{"2", ",", "3", ",", "3", ",", "2"}], "]"}], "//", 
  "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"CheckReg4ptC", "[", 
   RowBox[{"2", ",", "3", ",", "2", ",", "3"}], "]"}], "//", 
  "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"CheckReg4ptC", "[", 
   RowBox[{"2", ",", "2", ",", "3", ",", "3"}], "]"}], "//", 
  "Simplify"}]}], "Input",
 CellChangeTimes->{{3.851601221977212*^9, 3.8516012595302577`*^9}},
 CellLabel->"In[61]:=",ExpressionUUID->"7804ec01-c5b5-41b0-aafd-642730beecce"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "e", "]"}], "1"],
    SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
    Editable->False], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "1"],
      SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "1"],
      SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "1"],
      SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "1"],
      SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "1"],
      SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "1"],
      SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
      Editable->False]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "1"],
      SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "1"],
      SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "1"],
      SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "1"],
      SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "1"],
      SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "1"],
      SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
      Editable->False]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.8516012224987755`*^9, 3.851601259958056*^9, 
  3.851611438060014*^9, 3.851756266834383*^9, 3.851758291435408*^9, 
  3.8517608377246046`*^9, 3.851761166522735*^9, 3.878893882145496*^9},
 CellLabel->"Out[61]=",ExpressionUUID->"f6270571-1bf0-4117-b013-4fa829e48ab5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "e", "]"}], "1"],
    SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
    Editable->False], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "1"],
      SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "1"],
      SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "1"],
      SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "1"],
      SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "1"],
      SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "1"],
      SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
      Editable->False]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "1"],
      SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "1"],
      SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "1"],
      SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "1"],
      SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "1"],
      SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "1"],
      SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
      Editable->False]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.8516012224987755`*^9, 3.851601259958056*^9, 
  3.851611438060014*^9, 3.851756266834383*^9, 3.851758291435408*^9, 
  3.8517608377246046`*^9, 3.851761166522735*^9, 3.8788938823468313`*^9},
 CellLabel->"Out[62]=",ExpressionUUID->"5005323d-b253-44c5-a1e4-d7c5bcced292"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "e", "]"}], "1"],
    SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
    Editable->False], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "1"],
      SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "1"],
      SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "1"],
      SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "1"],
      SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "1"],
      SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "1"],
      SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
      Editable->False]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "1"],
      SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "1"],
      SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "1"],
      SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "1"],
      SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "1"],
      SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "1"],
      SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
      Editable->False]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.8516012224987755`*^9, 3.851601259958056*^9, 
  3.851611438060014*^9, 3.851756266834383*^9, 3.851758291435408*^9, 
  3.8517608377246046`*^9, 3.851761166522735*^9, 3.8788938826599946`*^9},
 CellLabel->"Out[63]=",ExpressionUUID->"67090eb7-f59e-49d2-a016-00916d559e46"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "e", "]"}], "1"],
    SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
    Editable->False], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "1"],
      SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "1"],
      SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "1"],
      SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "1"],
      SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "1"],
      SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "1"],
      SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
      Editable->False]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "1"],
      SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "1"],
      SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "1"],
      SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "1"],
      SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "1"],
      SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "1"],
      SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
      Editable->False]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.8516012224987755`*^9, 3.851601259958056*^9, 
  3.851611438060014*^9, 3.851756266834383*^9, 3.851758291435408*^9, 
  3.8517608377246046`*^9, 3.851761166522735*^9, 3.8788938828584623`*^9},
 CellLabel->"Out[64]=",ExpressionUUID->"d7ead6f2-7636-4517-b61a-7594dc2cfd18"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "e", "]"}], "1"],
    SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
    Editable->False], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "1"],
      SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "1"],
      SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "1"],
      SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "1"],
      SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "1"],
      SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "1"],
      SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
      Editable->False]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "1"],
      SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "1"],
      SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "1"],
      SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "1"],
      SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "1"],
      SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "1"],
      SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
      Editable->False]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.8516012224987755`*^9, 3.851601259958056*^9, 
  3.851611438060014*^9, 3.851756266834383*^9, 3.851758291435408*^9, 
  3.8517608377246046`*^9, 3.851761166522735*^9, 3.8788938831167727`*^9},
 CellLabel->"Out[65]=",ExpressionUUID->"c5578ae2-118d-48e1-a250-b78823e6a232"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "e", "]"}], "1"],
    SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
    Editable->False], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "1"],
      SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "1"],
      SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "1"],
      SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "1"],
      SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "1"],
      SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "1"],
      SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
      Editable->False]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "1"],
      SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "1"],
      SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "1"],
      SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "1"],
      SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "1"],
      SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "1"],
      SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
      Editable->False]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.8516012224987755`*^9, 3.851601259958056*^9, 
  3.851611438060014*^9, 3.851756266834383*^9, 3.851758291435408*^9, 
  3.8517608377246046`*^9, 3.851761166522735*^9, 3.878893883349684*^9},
 CellLabel->"Out[66]=",ExpressionUUID->"c8e0a754-12b9-4207-bc0b-4ffa7d52f8fa"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"CheckReg4ptC", "[", 
   RowBox[{"3", ",", "3", ",", "3", ",", "2"}], "]"}], "//", 
  "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"CheckReg4ptC", "[", 
   RowBox[{"3", ",", "3", ",", "2", ",", "3"}], "]"}], "//", 
  "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"CheckReg4ptC", "[", 
   RowBox[{"3", ",", "2", ",", "3", ",", "3"}], "]"}], "//", 
  "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"CheckReg4ptC", "[", 
   RowBox[{"2", ",", "3", ",", "3", ",", "3"}], "]"}], "//", 
  "Simplify"}]}], "Input",
 CellChangeTimes->{{3.8516012687280684`*^9, 3.8516012809692774`*^9}},
 CellLabel->"In[67]:=",ExpressionUUID->"06b7d931-6cad-4b2e-b286-082635b6f834"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "e", "]"}], "1"],
    SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
    Editable->False], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "1"],
      SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "1"],
      SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "1"],
      SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "1"],
      SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "1"],
      SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "1"],
      SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
      Editable->False]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "1"],
      SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "1"],
      SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "1"],
      SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "1"],
      SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "1"],
      SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "1"],
      SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
      Editable->False]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.8516012700067763`*^9, 3.851601281326105*^9}, 
   3.851611439252532*^9, 3.8517562680821743`*^9, 3.851758292198764*^9, 
   3.851760838554084*^9, 3.85176116753232*^9, 3.8788938837333374`*^9},
 CellLabel->"Out[67]=",ExpressionUUID->"8c80b36a-002a-4c73-b81f-f53622569c2c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "e", "]"}], "1"],
    SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
    Editable->False], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "1"],
      SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "1"],
      SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "1"],
      SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "1"],
      SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "1"],
      SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "1"],
      SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
      Editable->False]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "1"],
      SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "1"],
      SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "1"],
      SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "1"],
      SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "1"],
      SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "1"],
      SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
      Editable->False]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.8516012700067763`*^9, 3.851601281326105*^9}, 
   3.851611439252532*^9, 3.8517562680821743`*^9, 3.851758292198764*^9, 
   3.851760838554084*^9, 3.85176116753232*^9, 3.878893884035187*^9},
 CellLabel->"Out[68]=",ExpressionUUID->"2f74dd96-0207-4fea-ab53-c566fef224f7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "e", "]"}], "1"],
    SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
    Editable->False], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "1"],
      SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "1"],
      SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "1"],
      SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "1"],
      SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "1"],
      SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "1"],
      SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
      Editable->False]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "1"],
      SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "1"],
      SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "1"],
      SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "1"],
      SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "1"],
      SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "1"],
      SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
      Editable->False]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.8516012700067763`*^9, 3.851601281326105*^9}, 
   3.851611439252532*^9, 3.8517562680821743`*^9, 3.851758292198764*^9, 
   3.851760838554084*^9, 3.85176116753232*^9, 3.8788938842974863`*^9},
 CellLabel->"Out[69]=",ExpressionUUID->"09e99f4d-75fd-4029-a511-5fbbbe0f550b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "e", "]"}], "1"],
    SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
    Editable->False], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "1"],
      SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "1"],
      SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "1"],
      SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "1"],
      SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "1"],
      SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "1"],
      SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
      Editable->False]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "1"],
      SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "1"],
      SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "1"],
      SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "1"],
      SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "1"],
      SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "1"],
      SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
      Editable->False]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.8516012700067763`*^9, 3.851601281326105*^9}, 
   3.851611439252532*^9, 3.8517562680821743`*^9, 3.851758292198764*^9, 
   3.851760838554084*^9, 3.85176116753232*^9, 3.8788938845787277`*^9},
 CellLabel->"Out[70]=",ExpressionUUID->"832fa9f3-f886-4028-90ac-e4951e309f4a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"CheckReg4ptC", "[", 
   RowBox[{"3", ",", "3", ",", "3", ",", "3"}], "]"}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.851601286008326*^9, 3.8516012860949063`*^9}},
 CellLabel->"In[71]:=",ExpressionUUID->"b849f1a7-14ce-4566-a1d5-4e6af0e042e9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "e", "]"}], "1"],
    SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
    Editable->False], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "1"],
      SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "1"],
      SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "1"],
      SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "1"],
      SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "1"],
      SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "1"],
      SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
      Editable->False]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "1"],
      SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "1"],
      SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "1"],
      SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "1"],
      SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "1"],
      SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "e", "]"}], "1"],
      SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
      Editable->False]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.851601287457193*^9, 3.8516114408375564`*^9, 
  3.8517562685397444`*^9, 3.8517582931697645`*^9, 3.851760839615902*^9, 
  3.851761169359073*^9, 3.8788938856246696`*^9},
 CellLabel->"Out[71]=",ExpressionUUID->"8d219ba8-1418-45c5-b3bb-417e2e2df9c6"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["4-pt exchange", "Subsection",
 CellChangeTimes->{{3.851761181512638*^9, 
  3.8517611832409515`*^9}},ExpressionUUID->"49d6124c-9fd4-4c35-87ea-\
e89dda5ae0a7"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"iReg4ptX", "[", 
  RowBox[{
   RowBox[{"3", "+", 
    RowBox[{"2", " ", "U", " ", "e"}]}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"2", "+", 
      RowBox[{
       RowBox[{"V", "[", "1", "]"}], "e"}]}], ",", 
     RowBox[{"2", "+", 
      RowBox[{
       RowBox[{"V", "[", "2", "]"}], "e"}]}], ",", 
     RowBox[{"2", "+", 
      RowBox[{
       RowBox[{"V", "[", "3", "]"}], "e"}]}], ",", 
     RowBox[{"2", "+", 
      RowBox[{
       RowBox[{"V", "[", "4", "]"}], "e"}]}], ",", 
     RowBox[{"2", "+", 
      RowBox[{
       RowBox[{"V", "[", "x", "]"}], "e"}]}]}], "}"}], ",", 
   RowBox[{"Regulator", "->", "e"}], ",", " ", 
   RowBox[{"Momenta", "->", 
    RowBox[{"{", 
     RowBox[{
      SubscriptBox["p", "1"], ",", 
      SubscriptBox["p", "2"], ",", 
      SubscriptBox["p", "3"], ",", 
      SubscriptBox["p", "4"], ",", 
      SubscriptBox["p", "12"]}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.851601316880184*^9, 3.851601340025115*^9}, {
  3.8516013877341747`*^9, 3.851601421504119*^9}},
 CellLabel->"In[72]:=",ExpressionUUID->"bf805f34-efaa-4bd7-bb98-a6e79e5378d2"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      SuperscriptBox["\[Pi]", "2"], "6"]}], "+", 
    RowBox[{
     RowBox[{"Log", "[", 
      FractionBox[
       RowBox[{
        SubscriptBox["p", "1"], "+", 
        SubscriptBox["p", "2"], "+", 
        SubscriptBox["p", "12"]}], 
       RowBox[{
        SubscriptBox["p", "1"], "+", 
        SubscriptBox["p", "2"], "+", 
        SubscriptBox["p", "3"], "+", 
        SubscriptBox["p", "4"]}]], "]"}], " ", 
     RowBox[{"Log", "[", 
      FractionBox[
       RowBox[{
        SubscriptBox["p", "3"], "+", 
        SubscriptBox["p", "4"], "+", 
        SubscriptBox["p", "12"]}], 
       RowBox[{
        SubscriptBox["p", "1"], "+", 
        SubscriptBox["p", "2"], "+", 
        SubscriptBox["p", "3"], "+", 
        SubscriptBox["p", "4"]}]], "]"}]}], "+", 
    RowBox[{"PolyLog", "[", 
     RowBox[{"2", ",", 
      FractionBox[
       RowBox[{
        SubscriptBox["p", "1"], "+", 
        SubscriptBox["p", "2"], "-", 
        SubscriptBox["p", "12"]}], 
       RowBox[{
        SubscriptBox["p", "1"], "+", 
        SubscriptBox["p", "2"], "+", 
        SubscriptBox["p", "3"], "+", 
        SubscriptBox["p", "4"]}]]}], "]"}], "+", 
    RowBox[{"PolyLog", "[", 
     RowBox[{"2", ",", 
      FractionBox[
       RowBox[{
        SubscriptBox["p", "3"], "+", 
        SubscriptBox["p", "4"], "-", 
        SubscriptBox["p", "12"]}], 
       RowBox[{
        SubscriptBox["p", "1"], "+", 
        SubscriptBox["p", "2"], "+", 
        SubscriptBox["p", "3"], "+", 
        SubscriptBox["p", "4"]}]]}], "]"}]}], 
   RowBox[{"2", " ", 
    SubscriptBox["p", "12"]}]]}]], "Output",
 CellChangeTimes->{
  3.8516013406732044`*^9, {3.851601381026561*^9, 3.8516013921205206`*^9}, 
   3.8516014221522617`*^9, 3.851756268555703*^9, 3.8517582932749662`*^9, 
   3.851760839706687*^9, 3.8517611857768993`*^9, 3.8788938856760683`*^9},
 CellLabel->"Out[72]=",ExpressionUUID->"e2d1238d-f569-46df-b931-a6e0c1b699da"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"TakeDiv", "[", 
    RowBox[{"F_", ",", "eps_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"SeriesCoefficient", "[", 
      RowBox[{"F", ",", 
       RowBox[{"{", 
        RowBox[{"eps", ",", "0", ",", 
         RowBox[{"-", "2"}]}], "}"}]}], "]"}], "/", 
     RowBox[{"eps", "^", "2"}]}], "+", 
    RowBox[{
     RowBox[{"SeriesCoefficient", "[", 
      RowBox[{"F", ",", 
       RowBox[{"{", 
        RowBox[{"eps", ",", "0", ",", 
         RowBox[{"-", "1"}]}], "}"}]}], "]"}], "/", "eps"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.8516127219358826`*^9, 3.851612756155887*^9}},
 CellLabel->"In[73]:=",ExpressionUUID->"568f9bda-f2bb-4576-805d-133aa8fb6681"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"CheckReg4ptX", "[", 
    RowBox[{
    "\[CapitalDelta]1_", ",", "\[CapitalDelta]2_", ",", "\[CapitalDelta]3_", 
     ",", "\[CapitalDelta]4_", ",", "\[CapitalDelta]x_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"gen", ",", "beta"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"gen", "=", 
       RowBox[{"iReg4ptX", "[", 
        RowBox[{
         RowBox[{"3", "+", 
          RowBox[{"2", " ", "U", " ", "e"}]}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"\[CapitalDelta]1", "+", 
            RowBox[{
             RowBox[{"V", "[", "1", "]"}], "e"}]}], ",", 
           RowBox[{"\[CapitalDelta]2", "+", 
            RowBox[{
             RowBox[{"V", "[", "2", "]"}], "e"}]}], ",", 
           RowBox[{"\[CapitalDelta]3", "+", 
            RowBox[{
             RowBox[{"V", "[", "3", "]"}], "e"}]}], ",", 
           RowBox[{"\[CapitalDelta]4", "+", 
            RowBox[{
             RowBox[{"V", "[", "4", "]"}], "e"}]}], ",", 
           RowBox[{"\[CapitalDelta]x", "+", 
            RowBox[{
             RowBox[{"V", "[", "x", "]"}], "e"}]}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Regulator", "->", "e"}], ",", " ", 
           RowBox[{"Momenta", "->", 
            RowBox[{"{", 
             RowBox[{
              SubscriptBox["p", "1"], ",", 
              SubscriptBox["p", "2"], ",", 
              SubscriptBox["p", "3"], ",", 
              SubscriptBox["p", "4"], ",", 
              SubscriptBox["p", "12"]}], "}"}]}], ",", 
           RowBox[{"KeepHeld", "\[Rule]", "False"}]}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"beta", "=", 
       RowBox[{"iReg4ptX", "[", 
        RowBox[{
         RowBox[{"3", "+", 
          RowBox[{"2", " ", "U", " ", "e"}]}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"\[CapitalDelta]1", "+", 
            RowBox[{"U", " ", "e"}]}], ",", 
           RowBox[{"\[CapitalDelta]2", "+", 
            RowBox[{"U", " ", "e"}]}], ",", 
           RowBox[{"\[CapitalDelta]3", "+", 
            RowBox[{"U", " ", "e"}]}], ",", 
           RowBox[{"\[CapitalDelta]4", "+", 
            RowBox[{"U", " ", "e"}]}], ",", 
           RowBox[{"\[CapitalDelta]x", "+", 
            RowBox[{"U", " ", "e"}]}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Regulator", "->", "e"}], ",", " ", 
           RowBox[{"Momenta", "->", 
            RowBox[{"{", 
             RowBox[{
              SubscriptBox["p", "1"], ",", 
              SubscriptBox["p", "2"], ",", 
              SubscriptBox["p", "3"], ",", 
              SubscriptBox["p", "4"], ",", 
              SubscriptBox["p", "12"]}], "}"}]}], ",", 
           RowBox[{"KeepHeld", "\[Rule]", "True"}]}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"{", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"gen", "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"V", "[", "j_", "]"}], "\[RuleDelayed]", "U"}], "}"}]}], 
          ")"}], "-", "beta"}], ",", "\[IndentingNewLine]", 
        RowBox[{"TakeDiv", "[", 
         RowBox[{
          RowBox[{"beta", "-", 
           RowBox[{"iReg4ptX", "[", 
            RowBox[{
             RowBox[{"3", "+", 
              RowBox[{"2", " ", "U", " ", "e"}]}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"\[CapitalDelta]1", "+", 
                RowBox[{"U", " ", "e"}]}], ",", 
               RowBox[{"\[CapitalDelta]2", "+", 
                RowBox[{"U", " ", "e"}]}], ",", 
               RowBox[{"\[CapitalDelta]3", "+", 
                RowBox[{"U", " ", "e"}]}], ",", 
               RowBox[{"\[CapitalDelta]4", "+", 
                RowBox[{"U", " ", "e"}]}], ",", 
               RowBox[{"\[CapitalDelta]x", "+", 
                RowBox[{"U", " ", "e"}]}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"ExpansionOrder", "\[Rule]", 
                RowBox[{"-", "1"}]}], ",", 
               RowBox[{"Regulator", "->", "e"}], ",", " ", 
               RowBox[{"Momenta", "->", 
                RowBox[{"{", 
                 RowBox[{
                  SubscriptBox["p", "1"], ",", 
                  SubscriptBox["p", "2"], ",", 
                  SubscriptBox["p", "3"], ",", 
                  SubscriptBox["p", "4"], ",", 
                  SubscriptBox["p", "12"]}], "}"}]}], ",", 
               RowBox[{"KeepHeld", "\[Rule]", "True"}]}], "}"}]}], "]"}]}], 
          ",", "e"}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"TakeDiv", "[", 
         RowBox[{
          RowBox[{"gen", "-", 
           RowBox[{"iReg4ptX", "[", 
            RowBox[{
             RowBox[{"3", "+", 
              RowBox[{"2", " ", "U", " ", "e"}]}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"\[CapitalDelta]1", "+", 
                RowBox[{
                 RowBox[{"V", "[", "1", "]"}], "e"}]}], ",", 
               RowBox[{"\[CapitalDelta]2", "+", 
                RowBox[{
                 RowBox[{"V", "[", "2", "]"}], "e"}]}], ",", 
               RowBox[{"\[CapitalDelta]3", "+", 
                RowBox[{
                 RowBox[{"V", "[", "3", "]"}], "e"}]}], ",", 
               RowBox[{"\[CapitalDelta]4", "+", 
                RowBox[{
                 RowBox[{"V", "[", "4", "]"}], "e"}]}], ",", 
               RowBox[{"\[CapitalDelta]x", "+", 
                RowBox[{
                 RowBox[{"V", "[", "x", "]"}], "e"}]}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"ExpansionOrder", "\[Rule]", 
                RowBox[{"-", "1"}]}], ",", 
               RowBox[{"Regulator", "->", "e"}], ",", " ", 
               RowBox[{"Momenta", "->", 
                RowBox[{"{", 
                 RowBox[{
                  SubscriptBox["p", "1"], ",", 
                  SubscriptBox["p", "2"], ",", 
                  SubscriptBox["p", "3"], ",", 
                  SubscriptBox["p", "4"], ",", 
                  SubscriptBox["p", "12"]}], "}"}]}], ",", 
               RowBox[{"KeepHeld", "\[Rule]", "True"}]}], "}"}]}], "]"}]}], 
          ",", "e"}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"Series", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"AllCWIs", "[", 
                RowBox[{"3", "+", 
                 RowBox[{"2", " ", "U", " ", "e"}]}], "]"}], "[", 
               RowBox[{
                RowBox[{"\[CapitalDelta]1", "+", 
                 RowBox[{
                  RowBox[{"V", "[", "1", "]"}], "e"}]}], ",", 
                RowBox[{"\[CapitalDelta]2", "+", 
                 RowBox[{
                  RowBox[{"V", "[", "2", "]"}], "e"}]}], ",", 
                RowBox[{"\[CapitalDelta]3", "+", 
                 RowBox[{
                  RowBox[{"V", "[", "3", "]"}], "e"}]}], ",", 
                RowBox[{"\[CapitalDelta]4", "+", 
                 RowBox[{
                  RowBox[{"V", "[", "4", "]"}], "e"}]}]}], "]"}], "[", 
              RowBox[{
               SubscriptBox["p", "1"], ",", 
               SubscriptBox["p", "2"], ",", 
               SubscriptBox["p", "3"], ",", 
               SubscriptBox["p", "4"], ",", 
               SubscriptBox["p", "12"]}], "]"}], "[", "gen", "]"}], "/.", 
            "AaV"}], ",", " ", 
           RowBox[{"{", 
            RowBox[{"e", ",", "0", ",", "0"}], "}"}]}], "]"}], "/.", 
         "KillZero"}]}], " ", "}"}]}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8516122668303814`*^9, 3.8516123304039345`*^9}, {
  3.8516123629902725`*^9, 3.8516123644670887`*^9}, {3.8516124092937417`*^9, 
  3.8516124574759955`*^9}, {3.851612628811365*^9, 3.851612640651553*^9}, {
  3.851612808929165*^9, 3.8516128446084776`*^9}},
 CellLabel->"In[74]:=",ExpressionUUID->"7bc7c07f-fe41-402c-b047-f87aadcd98de"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"CheckReg4ptX", "[", 
   RowBox[{"2", ",", "2", ",", "2", ",", "2", ",", "2"}], "]"}], "/.", 
  RowBox[{"Zero", "->", "0"}]}]], "Input",
 CellChangeTimes->{{3.851612339025902*^9, 3.851612348015416*^9}, {
  3.851761189572852*^9, 3.851761190940344*^9}},
 CellLabel->"In[75]:=",ExpressionUUID->"2a49088d-a708-4b59-8790-2114331fab94"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", "0", ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", "0", ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", "0"}], "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.8516123489394684`*^9, 3.8516123770100408`*^9}, 
   3.851612429998003*^9, 3.851612461956252*^9, 3.8516126435791626`*^9, {
   3.8516128571021743`*^9, 3.8516128623934193`*^9}, 3.851756270894096*^9, 
   3.8517582952569695`*^9, 3.8517608419324937`*^9, 3.8517611956948657`*^9, 
   3.8788938884874725`*^9},
 CellLabel->"Out[75]=",ExpressionUUID->"fa72a3d1-a8d8-4d36-a17e-43455258f5d4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"CheckReg4ptX", "[", 
   RowBox[{"3", ",", "2", ",", "2", ",", "2", ",", "2"}], "]"}], "/.", 
  RowBox[{"Zero", "->", "0"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"CheckReg4ptX", "[", 
   RowBox[{"2", ",", "3", ",", "2", ",", "2", ",", "2"}], "]"}], "/.", 
  RowBox[{"Zero", "->", "0"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"CheckReg4ptX", "[", 
   RowBox[{"2", ",", "2", ",", "3", ",", "2", ",", "2"}], "]"}], "/.", 
  RowBox[{"Zero", "->", "0"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"CheckReg4ptX", "[", 
   RowBox[{"2", ",", "2", ",", "2", ",", "3", ",", "2"}], "]"}], "/.", 
  RowBox[{"Zero", "->", "0"}]}]}], "Input",
 CellChangeTimes->{{3.8516124875507154`*^9, 3.8516125187988424`*^9}, {
  3.851761194411874*^9, 3.851761195929825*^9}},
 CellLabel->"In[76]:=",ExpressionUUID->"036af3ca-9971-422b-a9c0-a153b6ea937d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "e", "]"}], "1"],
    SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
    Editable->False], ",", "0", ",", "0", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0.`", ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", "0.`", ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", "0.`", ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", "0.`"}], "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.85161249007286*^9, 3.8516125220754814`*^9, {3.8516128654230304`*^9, 
   3.8516128907036657`*^9}, 3.8517562720640583`*^9, 3.851758296968679*^9, 
   3.8517608437132607`*^9, 3.851761198366085*^9, 3.878893891505604*^9},
 CellLabel->"Out[76]=",ExpressionUUID->"8a23dbfc-00f9-49d9-80af-c671e45849ef"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "e", "]"}], "1"],
    SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
    Editable->False], ",", "0", ",", "0", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0.`", ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", "0.`", ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", "0.`", ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", "0.`"}], "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.85161249007286*^9, 3.8516125220754814`*^9, {3.8516128654230304`*^9, 
   3.8516128907036657`*^9}, 3.8517562720640583`*^9, 3.851758296968679*^9, 
   3.8517608437132607`*^9, 3.851761198366085*^9, 3.878893894165286*^9},
 CellLabel->"Out[77]=",ExpressionUUID->"b98140b7-69f6-4c9e-a715-5c1cda213bcd"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "e", "]"}], "1"],
    SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
    Editable->False], ",", "0", ",", "0", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0.`", ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", "0.`", ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", "0.`", ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", "0.`"}], "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.85161249007286*^9, 3.8516125220754814`*^9, {3.8516128654230304`*^9, 
   3.8516128907036657`*^9}, 3.8517562720640583`*^9, 3.851758296968679*^9, 
   3.8517608437132607`*^9, 3.851761198366085*^9, 3.878893896915782*^9},
 CellLabel->"Out[78]=",ExpressionUUID->"bb5efddb-d6b6-4c38-b2b4-0a16cc009639"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "e", "]"}], "1"],
    SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
    Editable->False], ",", "0", ",", "0", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0.`", ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", "0.`", ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", "0.`", ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", "0.`"}], "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.85161249007286*^9, 3.8516125220754814`*^9, {3.8516128654230304`*^9, 
   3.8516128907036657`*^9}, 3.8517562720640583`*^9, 3.851758296968679*^9, 
   3.8517608437132607`*^9, 3.851761198366085*^9, 3.8788938996551256`*^9},
 CellLabel->"Out[79]=",ExpressionUUID->"b28f5347-70d6-4870-9573-41dbc97a15bb"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"CheckReg4ptX", "[", 
   RowBox[{"3", ",", "3", ",", "2", ",", "2", ",", "2"}], "]"}], "/.", 
  RowBox[{"Zero", "->", "0"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"CheckReg4ptX", "[", 
   RowBox[{"2", ",", "2", ",", "3", ",", "3", ",", "2"}], "]"}], "/.", 
  RowBox[{"Zero", "->", "0"}]}]}], "Input",
 CellChangeTimes->{{3.851612564029384*^9, 3.8516125719010277`*^9}, {
  3.8517611980748177`*^9, 3.851761198442421*^9}},
 CellLabel->"In[80]:=",ExpressionUUID->"a04108f5-0eab-4d44-91d2-749fed29651d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "e", "]"}], "1"],
    SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
    Editable->False], ",", "0", ",", "0", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", "0", ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", "0", ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", "0"}], "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.8516125770537047`*^9, 3.851612900873248*^9, 
  3.8517583045127106`*^9, 3.8517608515764666`*^9, 3.8517612061432977`*^9, 
  3.878893904855135*^9},
 CellLabel->"Out[80]=",ExpressionUUID->"8c190e27-6dfc-4efd-a0c0-3d2b208fb46e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "e", "]"}], "1"],
    SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
    Editable->False], ",", "0", ",", "0", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", "0", ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", "0", ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", "0"}], "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.8516125770537047`*^9, 3.851612900873248*^9, 
  3.8517583045127106`*^9, 3.8517608515764666`*^9, 3.8517612061432977`*^9, 
  3.878893910118852*^9},
 CellLabel->"Out[81]=",ExpressionUUID->"6c6fe6b3-61bc-4c32-b534-023a5d018fc4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"CheckReg4ptX", "[", 
    RowBox[{"3", ",", "2", ",", "3", ",", "2", ",", "2"}], "]"}], "/.", 
   "AaV"}], "/.", 
  RowBox[{"Zero", "->", "0"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"CheckReg4ptX", "[", 
    RowBox[{"3", ",", "2", ",", "2", ",", "3", ",", "2"}], "]"}], "/.", 
   "AaV"}], "/.", 
  RowBox[{"Zero", "->", "0"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"CheckReg4ptX", "[", 
    RowBox[{"2", ",", "3", ",", "3", ",", "2", ",", "2"}], "]"}], "/.", 
   "AaV"}], "/.", 
  RowBox[{"Zero", "->", "0"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"CheckReg4ptX", "[", 
    RowBox[{"2", ",", "3", ",", "2", ",", "3", ",", "2"}], "]"}], "/.", 
   "AaV"}], "/.", 
  RowBox[{"Zero", "->", "0"}]}]}], "Input",
 CellChangeTimes->{{3.851612910787815*^9, 3.8516129249866204`*^9}, {
  3.851612967379819*^9, 3.851612971972082*^9}, {3.851761200356389*^9, 
  3.8517612013303967`*^9}},
 CellLabel->"In[82]:=",ExpressionUUID->"a2dc8e81-2f80-43d4-85cf-f2c12fd9362e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "e", "]"}], "1"],
    SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
    Editable->False], ",", "0", ",", "0", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", "0.`", ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", "0", ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", "0.`"}], "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.851612934069515*^9, 3.851612978125434*^9, 
  3.8517583120898347`*^9, 3.851760859754544*^9, 3.8517612143031874`*^9, 
  3.8788939173856783`*^9},
 CellLabel->"Out[82]=",ExpressionUUID->"9e30bc80-d76c-4380-bf6f-702cdcb58711"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "e", "]"}], "1"],
    SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
    Editable->False], ",", "0", ",", "0", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", "0", ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", "0.`", ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", "0.`"}], "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.851612934069515*^9, 3.851612978125434*^9, 
  3.8517583120898347`*^9, 3.851760859754544*^9, 3.8517612143031874`*^9, 
  3.878893924727231*^9},
 CellLabel->"Out[83]=",ExpressionUUID->"ea38523e-26bc-4b26-9252-437b4f78f191"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "e", "]"}], "1"],
    SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
    Editable->False], ",", "0", ",", "0", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0.`", ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", "0.`", ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", "0", ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", "0"}], "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.851612934069515*^9, 3.851612978125434*^9, 
  3.8517583120898347`*^9, 3.851760859754544*^9, 3.8517612143031874`*^9, 
  3.878893932099245*^9},
 CellLabel->"Out[84]=",ExpressionUUID->"18ed91b5-c39f-402f-bbc0-34bb70aec34a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "e", "]"}], "1"],
    SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
    Editable->False], ",", "0", ",", "0", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0.`", ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", "0", ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", "0.`", ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", "0"}], "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.851612934069515*^9, 3.851612978125434*^9, 
  3.8517583120898347`*^9, 3.851760859754544*^9, 3.8517612143031874`*^9, 
  3.8788939394281373`*^9},
 CellLabel->"Out[85]=",ExpressionUUID->"1ea263db-ab06-4a9f-a365-164772f92fc8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"CheckReg4ptX", "[", 
    RowBox[{"3", ",", "3", ",", "3", ",", "2", ",", "2"}], "]"}], "/.", 
   "AaV"}], "/.", 
  RowBox[{"Zero", "->", "0"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"CheckReg4ptX", "[", 
    RowBox[{"3", ",", "3", ",", "2", ",", "3", ",", "2"}], "]"}], "/.", 
   "AaV"}], "/.", 
  RowBox[{"Zero", "->", "0"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"CheckReg4ptX", "[", 
    RowBox[{"3", ",", "2", ",", "3", ",", "3", ",", "2"}], "]"}], "/.", 
   "AaV"}], "/.", 
  RowBox[{"Zero", "->", "0"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"CheckReg4ptX", "[", 
    RowBox[{"2", ",", "3", ",", "3", ",", "3", ",", "2"}], "]"}], "/.", 
   "AaV"}], "/.", 
  RowBox[{"Zero", "->", "0"}]}]}], "Input",
 CellChangeTimes->{{3.8516129995716605`*^9, 3.8516130069470825`*^9}, {
  3.851761202882416*^9, 3.8517612038739433`*^9}},
 CellLabel->"In[86]:=",ExpressionUUID->"521b9473-1e3c-4bfc-a4ef-7eba48291cb5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "e", "]"}], "1"],
    SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
    Editable->False], ",", "0", ",", "0", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0.`", ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", "0.`", ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", "0.`", ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", "0.`"}], "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.851613013216441*^9, 3.8517583279714403`*^9, 
  3.85176087691366*^9, 3.8517612316892543`*^9, 3.8788939445483503`*^9},
 CellLabel->"Out[86]=",ExpressionUUID->"468bc595-7fa8-4807-9045-4823fae5ad42"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "e", "]"}], "1"],
    SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
    Editable->False], ",", "0", ",", "0", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0.`", ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", "0.`", ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", "0.`", ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", "0.`"}], "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.851613013216441*^9, 3.8517583279714403`*^9, 
  3.85176087691366*^9, 3.8517612316892543`*^9, 3.8788939496188884`*^9},
 CellLabel->"Out[87]=",ExpressionUUID->"9d25c48f-ee83-42fa-b222-9239adbeb5c4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "e", "]"}], "1"],
    SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
    Editable->False], ",", "0", ",", "0", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0.`", ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", "0.`", ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", "0.`", ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", "0.`"}], "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.851613013216441*^9, 3.8517583279714403`*^9, 
  3.85176087691366*^9, 3.8517612316892543`*^9, 3.878893954859555*^9},
 CellLabel->"Out[88]=",ExpressionUUID->"c7290853-f679-479b-bee6-a0429a4bf78c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "e", "]"}], "1"],
    SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
    Editable->False], ",", "0", ",", "0", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0.`", ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", "0", ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", "0", ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", "0.`"}], "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.851613013216441*^9, 3.8517583279714403`*^9, 
  3.85176087691366*^9, 3.8517612316892543`*^9, 3.878893960174776*^9},
 CellLabel->"Out[89]=",ExpressionUUID->"c703805a-7f74-4957-bb84-6ce2760da624"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"CheckReg4ptX", "[", 
    RowBox[{"3", ",", "3", ",", "3", ",", "3", ",", "2"}], "]"}], "/.", 
   "AaV"}], "/.", 
  RowBox[{"Zero", "->", "0"}]}]], "Input",
 CellChangeTimes->{{3.851613014090491*^9, 3.8516130183627353`*^9}, 
   3.851761205490979*^9},
 CellLabel->"In[90]:=",ExpressionUUID->"4a27ba45-3447-4459-b192-698b2954625e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "e", "]"}], "1"],
    SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
    Editable->False], ",", "0", ",", "0", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0.`", ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", "0.`", ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", "0.`", ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", "0.`"}], "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.851613037107807*^9, 3.8517583419210777`*^9, 
  3.851760891759107*^9, 3.851761246335909*^9, 3.8788939699467154`*^9},
 CellLabel->"Out[90]=",ExpressionUUID->"b3871598-1ff5-43e7-b3c8-80cb0ebd17b9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"CheckReg4ptX", "[", 
   RowBox[{"2", ",", "2", ",", "2", ",", "2", ",", "3"}], "]"}], "/.", 
  RowBox[{"Zero", "->", "0"}]}]], "Input",
 CellChangeTimes->{{3.851612339025902*^9, 3.851612348015416*^9}, {
   3.85161305463481*^9, 3.8516130547628174`*^9}, 3.8517612074184895`*^9},
 CellLabel->"In[91]:=",ExpressionUUID->"7b3c6d93-e439-41a9-bdc4-73411a6f5419"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", "0", ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", "0", ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", "0"}], "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.8516123489394684`*^9, 3.8516123770100408`*^9}, 
   3.851612429998003*^9, 3.851612461956252*^9, 3.8516126435791626`*^9, {
   3.8516128571021743`*^9, 3.8516128623934193`*^9}, 3.8516130554438562`*^9, 
   3.851758342202118*^9, 3.8517608920988693`*^9, 3.8517612466304135`*^9, 
   3.8788939704398565`*^9},
 CellLabel->"Out[91]=",ExpressionUUID->"92327616-650d-4d85-a942-69675c094ad0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"CheckReg4ptX", "[", 
   RowBox[{"3", ",", "2", ",", "2", ",", "2", ",", "3"}], "]"}], "/.", 
  RowBox[{"Zero", "->", "0"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"CheckReg4ptX", "[", 
   RowBox[{"2", ",", "3", ",", "2", ",", "2", ",", "3"}], "]"}], "/.", 
  RowBox[{"Zero", "->", "0"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"CheckReg4ptX", "[", 
   RowBox[{"2", ",", "2", ",", "3", ",", "2", ",", "3"}], "]"}], "/.", 
  RowBox[{"Zero", "->", "0"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"CheckReg4ptX", "[", 
   RowBox[{"2", ",", "2", ",", "2", ",", "3", ",", "3"}], "]"}], "/.", 
  RowBox[{"Zero", "->", "0"}]}]}], "Input",
 CellChangeTimes->{{3.8516124875507154`*^9, 3.8516125187988424`*^9}, {
  3.851613056594922*^9, 3.8516130583310213`*^9}, {3.8517612095077963`*^9, 
  3.8517612105941586`*^9}},
 CellLabel->"In[92]:=",ExpressionUUID->"d689596c-6b20-4ff9-a5b6-124888d0e125"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "e", "]"}], "1"],
    SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
    Editable->False], ",", "0", ",", "0", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", "0", ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", "0", ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", "0"}], "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.85161249007286*^9, 3.8516125220754814`*^9, {3.8516128654230304`*^9, 
   3.8516128907036657`*^9}, 3.8516130776747675`*^9, 3.851758352917137*^9, 
   3.8517609036109548`*^9, 3.8517612580099077`*^9, 3.878893987957342*^9},
 CellLabel->"Out[92]=",ExpressionUUID->"5298382c-db70-4753-8ea1-05ca91d2ba16"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "e", "]"}], "1"],
    SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
    Editable->False], ",", "0", ",", "0", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", "0", ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", "0", ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", "0"}], "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.85161249007286*^9, 3.8516125220754814`*^9, {3.8516128654230304`*^9, 
   3.8516128907036657`*^9}, 3.8516130776747675`*^9, 3.851758352917137*^9, 
   3.8517609036109548`*^9, 3.8517612580099077`*^9, 3.8788940050875645`*^9},
 CellLabel->"Out[93]=",ExpressionUUID->"ce028ca1-05ad-4622-93ca-9c8cb7eb1d8f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "e", "]"}], "1"],
    SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
    Editable->False], ",", "0", ",", "0", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", "0", ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", "0", ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", "0"}], "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.85161249007286*^9, 3.8516125220754814`*^9, {3.8516128654230304`*^9, 
   3.8516128907036657`*^9}, 3.8516130776747675`*^9, 3.851758352917137*^9, 
   3.8517609036109548`*^9, 3.8517612580099077`*^9, 3.8788940222658987`*^9},
 CellLabel->"Out[94]=",ExpressionUUID->"8eb1fb1e-d63a-4d8e-8d4f-8726fc4a3d49"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "e", "]"}], "1"],
    SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
    Editable->False], ",", "0", ",", "0", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", "0", ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", "0", ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", "0"}], "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.85161249007286*^9, 3.8516125220754814`*^9, {3.8516128654230304`*^9, 
   3.8516128907036657`*^9}, 3.8516130776747675`*^9, 3.851758352917137*^9, 
   3.8517609036109548`*^9, 3.8517612580099077`*^9, 3.878894039090453*^9},
 CellLabel->"Out[95]=",ExpressionUUID->"ed472585-f092-48c5-9666-6ff7bbfbbb0c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"CheckReg4ptX", "[", 
    RowBox[{"3", ",", "3", ",", "2", ",", "2", ",", "3"}], "]"}], "/.", 
   "AaV"}], "/.", 
  RowBox[{"Zero", "->", "0"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"CheckReg4ptX", "[", 
    RowBox[{"2", ",", "2", ",", "3", ",", "3", ",", "3"}], "]"}], "/.", 
   "AaV"}], "/.", 
  RowBox[{"Zero", "->", "0"}]}]}], "Input",
 CellChangeTimes->{{3.851612564029384*^9, 3.8516125719010277`*^9}, {
  3.851613082034334*^9, 3.851613083424356*^9}, {3.851613196243367*^9, 
  3.8516131992495394`*^9}, {3.8517612134984694`*^9, 3.8517612138661356`*^9}},
 CellLabel->"In[96]:=",ExpressionUUID->"c0d277bd-58b0-400a-8fd8-99c02870e988"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "e", "]"}], "1"],
    SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
    Editable->False], ",", "0", ",", "0", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", "0.`", ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", "0.`", ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", "0"}], "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.8516125770537047`*^9, 3.851612900873248*^9, 
  3.8516131428827796`*^9, 3.8516132087207575`*^9, 3.8517583893547525`*^9, 
  3.851761297315399*^9, 3.878894048504642*^9},
 CellLabel->"Out[96]=",ExpressionUUID->"27510d3a-d319-4700-b395-c9589efe11ad"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "e", "]"}], "1"],
    SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
    Editable->False], ",", "0", ",", "0", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0.`", ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", "0", ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", "0", ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", "0.`"}], "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.8516125770537047`*^9, 3.851612900873248*^9, 
  3.8516131428827796`*^9, 3.8516132087207575`*^9, 3.8517583893547525`*^9, 
  3.851761297315399*^9, 3.878894057823295*^9},
 CellLabel->"Out[97]=",ExpressionUUID->"a5461ac7-49ca-432d-8b22-b63e1132414a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"CheckReg4ptX", "[", 
    RowBox[{"3", ",", "2", ",", "3", ",", "2", ",", "3"}], "]"}], "/.", 
   "AaV"}], "/.", 
  RowBox[{"Zero", "->", "0"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"CheckReg4ptX", "[", 
    RowBox[{"3", ",", "2", ",", "2", ",", "3", ",", "3"}], "]"}], "/.", 
   "AaV"}], "/.", 
  RowBox[{"Zero", "->", "0"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"CheckReg4ptX", "[", 
    RowBox[{"2", ",", "3", ",", "3", ",", "2", ",", "3"}], "]"}], "/.", 
   "AaV"}], "/.", 
  RowBox[{"Zero", "->", "0"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"CheckReg4ptX", "[", 
    RowBox[{"2", ",", "3", ",", "2", ",", "3", ",", "3"}], "]"}], "/.", 
   "AaV"}], "/.", 
  RowBox[{"Zero", "->", "0"}]}]}], "Input",
 CellChangeTimes->{{3.851612910787815*^9, 3.8516129249866204`*^9}, {
  3.851612967379819*^9, 3.851612971972082*^9}, {3.8516130871694136`*^9, 
  3.8516130890574427`*^9}, {3.851761215131556*^9, 3.8517612162025323`*^9}},
 CellLabel->"In[98]:=",ExpressionUUID->"63936bbd-339d-4d11-b980-fac7ad2d044f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "e", "]"}], "1"],
    SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
    Editable->False], ",", "0", ",", "0", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", "0", ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", "0", ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", "0"}], "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.851612934069515*^9, 3.851612978125434*^9, 
  3.851613160944058*^9, 3.8516132237704926`*^9, 3.851758400238804*^9, 
  3.851761309055069*^9, 3.8788940672563243`*^9},
 CellLabel->"Out[98]=",ExpressionUUID->"ac5979cb-20a5-408d-96c8-d0f44190d800"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "e", "]"}], "1"],
    SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
    Editable->False], ",", "0", ",", "0", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", "0", ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", "0", ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", "0"}], "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.851612934069515*^9, 3.851612978125434*^9, 
  3.851613160944058*^9, 3.8516132237704926`*^9, 3.851758400238804*^9, 
  3.851761309055069*^9, 3.8788940763694305`*^9},
 CellLabel->"Out[99]=",ExpressionUUID->"d48980c9-8cba-4e85-b03d-fb18ff1d2aad"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "e", "]"}], "1"],
    SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
    Editable->False], ",", "0", ",", "0", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", "0", ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", "0", ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", "0"}], "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.851612934069515*^9, 3.851612978125434*^9, 
  3.851613160944058*^9, 3.8516132237704926`*^9, 3.851758400238804*^9, 
  3.851761309055069*^9, 3.8788940856018686`*^9},
 CellLabel->
  "Out[100]=",ExpressionUUID->"6c84eb33-302a-4913-8549-6790aec2e661"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "e", "]"}], "1"],
    SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
    Editable->False], ",", "0", ",", "0", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", "0", ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", "0", ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", "0"}], "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.851612934069515*^9, 3.851612978125434*^9, 
  3.851613160944058*^9, 3.8516132237704926`*^9, 3.851758400238804*^9, 
  3.851761309055069*^9, 3.87889409460084*^9},
 CellLabel->
  "Out[101]=",ExpressionUUID->"d1cf5975-65f9-484a-b2f9-95bd1449aa53"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"CheckReg4ptX", "[", 
    RowBox[{"3", ",", "3", ",", "3", ",", "2", ",", "3"}], "]"}], "/.", 
   "AaV"}], "/.", 
  RowBox[{"Zero", "->", "0"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"CheckReg4ptX", "[", 
    RowBox[{"3", ",", "3", ",", "2", ",", "3", ",", "3"}], "]"}], "/.", 
   "AaV"}], "/.", 
  RowBox[{"Zero", "->", "0"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"CheckReg4ptX", "[", 
    RowBox[{"3", ",", "2", ",", "3", ",", "3", ",", "3"}], "]"}], "/.", 
   "AaV"}], "/.", 
  RowBox[{"Zero", "->", "0"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"CheckReg4ptX", "[", 
    RowBox[{"2", ",", "3", ",", "3", ",", "3", ",", "3"}], "]"}], "/.", 
   "AaV"}], "/.", 
  RowBox[{"Zero", "->", "0"}]}]}], "Input",
 CellChangeTimes->{{3.8516129995716605`*^9, 3.8516130069470825`*^9}, {
  3.851613123089884*^9, 3.8516131251780024`*^9}, {3.851761217555751*^9, 
  3.8517612186572084`*^9}},
 CellLabel->
  "In[102]:=",ExpressionUUID->"79abd790-17d6-4970-80e6-118845671263"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "e", "]"}], "1"],
    SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
    Editable->False], ",", "0", ",", "0", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0.`", ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", "0.`", ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", "0.`", ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", "0"}], "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.851613013216441*^9, 3.851613260818091*^9, 
  3.85175842316835*^9, 3.851761333537444*^9, 3.878894105268555*^9},
 CellLabel->
  "Out[102]=",ExpressionUUID->"5d712f23-5a4d-4190-9e24-43e567dfe23c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "e", "]"}], "1"],
    SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
    Editable->False], ",", "0", ",", "0", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", "0.`", ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", "0.`", ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", "0"}], "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.851613013216441*^9, 3.851613260818091*^9, 
  3.85175842316835*^9, 3.851761333537444*^9, 3.8788941158035874`*^9},
 CellLabel->
  "Out[103]=",ExpressionUUID->"42902ef5-05dc-4b45-b585-329656f1da22"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "e", "]"}], "1"],
    SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
    Editable->False], ",", "0", ",", "0", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0.`", ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", "0", ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", "0", ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", "0.`"}], "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.851613013216441*^9, 3.851613260818091*^9, 
  3.85175842316835*^9, 3.851761333537444*^9, 3.878894126327311*^9},
 CellLabel->
  "Out[104]=",ExpressionUUID->"955decee-6854-41f2-bf62-387769681366"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "e", "]"}], "1"],
    SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
    Editable->False], ",", "0", ",", "0", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0.`", ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", "0", ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", "0", ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", "0.`"}], "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.851613013216441*^9, 3.851613260818091*^9, 
  3.85175842316835*^9, 3.851761333537444*^9, 3.8788941368085766`*^9},
 CellLabel->
  "Out[105]=",ExpressionUUID->"672620f9-9dd9-4931-973d-2042456b69e0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"CheckReg4ptX", "[", 
    RowBox[{"3", ",", "3", ",", "3", ",", "3", ",", "3"}], "]"}], "/.", 
   "AaV"}], "/.", 
  RowBox[{"Zero", "->", "0"}]}]], "Input",
 CellChangeTimes->{{3.851613014090491*^9, 3.8516130183627353`*^9}, {
   3.851613127904545*^9, 3.8516131280495467`*^9}, 3.851761220074033*^9},
 CellLabel->
  "In[106]:=",ExpressionUUID->"0c3b1b31-5303-47db-a86d-fb078d85b6af"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "e", "]"}], "1"],
    SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
    Editable->False], ",", "0", ",", "0", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0.`", ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", "0.`", ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", "0.`", ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "e", "]"}], "1"],
        SeriesData[$CellContext`e, 0, {}, 1, 1, 1],
        Editable->False], ",", "0.`"}], "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.851613037107807*^9, 3.851613378656764*^9, 
  3.8517584844149437`*^9, 3.8517614100757604`*^9, 3.8788941950875473`*^9},
 CellLabel->
  "Out[106]=",ExpressionUUID->"0f472a8c-86c6-4412-90e5-0b8fc9fb21c8"]
}, Open  ]]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Compare to raw results: beta scheme", "Section",
 CellChangeTimes->{{3.851761293985224*^9, 3.851761297657067*^9}, {
  3.8517614311048956`*^9, 
  3.8517614342811556`*^9}},ExpressionUUID->"930f3c76-20a2-4370-a606-\
203d5297d373"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Get", "[", "\"\<Results_BetaScheme.nb\>\"", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.8517614359263873`*^9, 3.8517614366924973`*^9}, {
  3.8517614852743835`*^9, 3.8517614919288116`*^9}, {3.8517618894181366`*^9, 
  3.8517618900411034`*^9}},
 CellLabel->
  "In[107]:=",ExpressionUUID->"99d9cb58-796c-4ee4-b048-ca04b6f6b6de"],

Cell[CellGroupData[{

Cell["2-pt", "Subsection",
 CellChangeTimes->{{3.851761307672765*^9, 
  3.8517613081285768`*^9}},ExpressionUUID->"846674a7-66bf-40b5-8bc1-\
8f0333849b88"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"i22", "-", 
  RowBox[{"iReg2pt", "[", 
   RowBox[{
    RowBox[{"3", "+", 
     RowBox[{"2", "\[Epsilon]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"2", "+", "\[Epsilon]"}], ",", 
      RowBox[{"2", "+", "\[Epsilon]"}]}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"i33", "-", 
  RowBox[{"iReg2pt", "[", 
   RowBox[{
    RowBox[{"3", "+", 
     RowBox[{"2", "\[Epsilon]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"3", "+", "\[Epsilon]"}], ",", 
      RowBox[{"3", "+", "\[Epsilon]"}]}], "}"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.8517614973087935`*^9, 3.8517615266731024`*^9}},
 CellLabel->
  "In[108]:=",ExpressionUUID->"1297f253-c762-46c0-b8ef-7f198b8a1bd7"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.851761497833332*^9, 3.8517615269342012`*^9}, 
   3.85176607716804*^9, 3.87889419580691*^9},
 CellLabel->
  "Out[108]=",ExpressionUUID->"47698b5e-045d-479b-86cf-49069cf8fa13"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.851761497833332*^9, 3.8517615269342012`*^9}, 
   3.85176607716804*^9, 3.8788941958089037`*^9},
 CellLabel->
  "Out[109]=",ExpressionUUID->"abfd0e86-5b4c-4aeb-9655-1af585cda294"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["3-pt", "Subsection",
 CellChangeTimes->{{3.8517615354173164`*^9, 
  3.851761543213031*^9}},ExpressionUUID->"7975d0ad-b3b0-4f1c-9b9d-\
5d687ef3e710"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"i222", "-", 
   RowBox[{"iReg3pt", "[", 
    RowBox[{
     RowBox[{"3", "+", 
      RowBox[{"2", "\[Epsilon]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"2", "+", "\[Epsilon]"}], ",", 
       RowBox[{"2", "+", "\[Epsilon]"}], ",", 
       RowBox[{"2", "+", "\[Epsilon]"}]}], "}"}]}], "]"}]}], " ", "/.", " ", 
  RowBox[{"{", " ", 
   RowBox[{
    RowBox[{"k", "[", "j_", "]"}], ":>", 
    SubscriptBox["k", "j"]}], "}"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"i322", "-", 
    RowBox[{"iReg3pt", "[", 
     RowBox[{
      RowBox[{"3", "+", 
       RowBox[{"2", "\[Epsilon]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"3", "+", "\[Epsilon]"}], ",", 
        RowBox[{"2", "+", "\[Epsilon]"}], ",", 
        RowBox[{"2", "+", "\[Epsilon]"}]}], "}"}]}], "]"}]}], " ", "/.", " ", 
   RowBox[{"{", " ", 
    RowBox[{
     RowBox[{"k", "[", "j_", "]"}], ":>", 
     SubscriptBox["k", "j"]}], "}"}]}], "//", 
  "FullSimplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"i332", "-", 
    RowBox[{"iReg3pt", "[", 
     RowBox[{
      RowBox[{"3", "+", 
       RowBox[{"2", "\[Epsilon]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"3", "+", "\[Epsilon]"}], ",", 
        RowBox[{"3", "+", "\[Epsilon]"}], ",", 
        RowBox[{"2", "+", "\[Epsilon]"}]}], "}"}]}], "]"}]}], " ", "/.", " ", 
   RowBox[{"{", " ", 
    RowBox[{
     RowBox[{"k", "[", "j_", "]"}], ":>", 
     SubscriptBox["k", "j"]}], "}"}]}], "//", 
  "FullSimplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"i333", "-", 
    RowBox[{"iReg3pt", "[", 
     RowBox[{
      RowBox[{"3", "+", 
       RowBox[{"2", "\[Epsilon]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"3", "+", "\[Epsilon]"}], ",", 
        RowBox[{"3", "+", "\[Epsilon]"}], ",", 
        RowBox[{"3", "+", "\[Epsilon]"}]}], "}"}]}], "]"}]}], " ", "/.", " ", 
   RowBox[{"{", " ", 
    RowBox[{
     RowBox[{"k", "[", "j_", "]"}], ":>", 
     SubscriptBox["k", "j"]}], "}"}]}], "//", "FullSimplify"}]}], "Input",
 CellChangeTimes->{{3.851761539660596*^9, 3.8517616096337385`*^9}},
 CellLabel->
  "In[110]:=",ExpressionUUID->"6094e4ad-4eab-4b1d-a1a1-fa557160aeff"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.851761545736256*^9, 3.8517616098612547`*^9}, 
   3.8517660782505608`*^9, 3.8788941958659086`*^9},
 CellLabel->
  "Out[110]=",ExpressionUUID->"74714caf-392e-4cf2-85de-a02bff0a9042"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.851761545736256*^9, 3.8517616098612547`*^9}, 
   3.8517660782505608`*^9, 3.878894195867911*^9},
 CellLabel->
  "Out[111]=",ExpressionUUID->"46c589a7-8f5c-4a94-bacd-8855281f15ca"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.851761545736256*^9, 3.8517616098612547`*^9}, 
   3.8517660782505608`*^9, 3.8788941959930496`*^9},
 CellLabel->
  "Out[112]=",ExpressionUUID->"7964f585-0805-4f8d-a968-07503a6c0a20"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.851761545736256*^9, 3.8517616098612547`*^9}, 
   3.8517660782505608`*^9, 3.878894196193513*^9},
 CellLabel->
  "Out[113]=",ExpressionUUID->"fb78967b-3c6d-4c78-b4de-a4192c7250f0"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["4-pt contact", "Subsection",
 CellChangeTimes->{{3.8517616239369907`*^9, 
  3.8517616258732047`*^9}},ExpressionUUID->"f59f8071-026c-4c7a-8f84-\
b09b66e1b9f3"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"i2222", "-", 
   RowBox[{"iReg4ptC", "[", 
    RowBox[{
     RowBox[{"3", "+", 
      RowBox[{"2", "\[Epsilon]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"2", "+", "\[Epsilon]"}], ",", 
       RowBox[{"2", "+", "\[Epsilon]"}], ",", 
       RowBox[{"2", "+", "\[Epsilon]"}], ",", 
       RowBox[{"2", "+", "\[Epsilon]"}]}], "}"}]}], "]"}]}], " ", "/.", " ", 
  RowBox[{"{", " ", 
   RowBox[{
    RowBox[{"k", "[", "j_", "]"}], ":>", 
    SubscriptBox["k", "j"]}], "}"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"i3222", "-", 
    RowBox[{"iReg4ptC", "[", 
     RowBox[{
      RowBox[{"3", "+", 
       RowBox[{"2", "\[Epsilon]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"3", "+", "\[Epsilon]"}], ",", 
        RowBox[{"2", "+", "\[Epsilon]"}], ",", 
        RowBox[{"2", "+", "\[Epsilon]"}], ",", 
        RowBox[{"2", "+", "\[Epsilon]"}]}], "}"}]}], "]"}]}], " ", "/.", " ", 
   RowBox[{"{", " ", 
    RowBox[{
     RowBox[{"k", "[", "j_", "]"}], ":>", 
     SubscriptBox["k", "j"]}], "}"}]}], "//", 
  "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"i3322", "-", 
    RowBox[{"iReg4ptC", "[", 
     RowBox[{
      RowBox[{"3", "+", 
       RowBox[{"2", "\[Epsilon]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"3", "+", "\[Epsilon]"}], ",", 
        RowBox[{"3", "+", "\[Epsilon]"}], ",", 
        RowBox[{"2", "+", "\[Epsilon]"}], ",", 
        RowBox[{"2", "+", "\[Epsilon]"}]}], "}"}]}], "]"}]}], " ", "/.", " ", 
   RowBox[{"{", " ", 
    RowBox[{
     RowBox[{"k", "[", "j_", "]"}], ":>", 
     SubscriptBox["k", "j"]}], "}"}]}], "//", 
  "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"i3332", "-", 
    RowBox[{"iReg4ptC", "[", 
     RowBox[{
      RowBox[{"3", "+", 
       RowBox[{"2", "\[Epsilon]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"3", "+", "\[Epsilon]"}], ",", 
        RowBox[{"3", "+", "\[Epsilon]"}], ",", 
        RowBox[{"3", "+", "\[Epsilon]"}], ",", 
        RowBox[{"2", "+", "\[Epsilon]"}]}], "}"}]}], "]"}]}], " ", "/.", " ", 
   RowBox[{"{", " ", 
    RowBox[{
     RowBox[{"k", "[", "j_", "]"}], ":>", 
     SubscriptBox["k", "j"]}], "}"}]}], "//", 
  "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"i3333", "-", 
    RowBox[{"iReg4ptC", "[", 
     RowBox[{
      RowBox[{"3", "+", 
       RowBox[{"2", "\[Epsilon]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"3", "+", "\[Epsilon]"}], ",", 
        RowBox[{"3", "+", "\[Epsilon]"}], ",", 
        RowBox[{"3", "+", "\[Epsilon]"}], ",", 
        RowBox[{"3", "+", "\[Epsilon]"}]}], "}"}]}], "]"}]}], " ", "/.", " ", 
   RowBox[{"{", " ", 
    RowBox[{
     RowBox[{"k", "[", "j_", "]"}], ":>", 
     SubscriptBox["k", "j"]}], "}"}]}], "//", "Simplify"}]}], "Input",
 CellChangeTimes->{{3.851761631322212*^9, 3.8517616799136486`*^9}},
 CellLabel->
  "In[114]:=",ExpressionUUID->"5d1e9e72-c9a0-4a92-a5e4-397ca9c7018f"],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", "\[Epsilon]", "]"}], "1"],
  SeriesData[HandbooK`\[Epsilon], 0, {}, 1, 1, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.8517616378128967`*^9, 3.8517616801711807`*^9}, 
   3.8517660796350975`*^9, 3.8788941962674*^9},
 CellLabel->
  "Out[114]=",ExpressionUUID->"fc29d4fb-bb6d-48b2-ba6d-59a97e19db73"],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", "\[Epsilon]", "]"}], "1"],
  SeriesData[HandbooK`\[Epsilon], 0, {}, 1, 1, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.8517616378128967`*^9, 3.8517616801711807`*^9}, 
   3.8517660796350975`*^9, 3.8788941963761096`*^9},
 CellLabel->
  "Out[115]=",ExpressionUUID->"305c00a2-ca4a-487d-993f-016f7f58d89d"],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", "\[Epsilon]", "]"}], "1"],
  SeriesData[HandbooK`\[Epsilon], 0, {}, 1, 1, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.8517616378128967`*^9, 3.8517616801711807`*^9}, 
   3.8517660796350975`*^9, 3.878894196481827*^9},
 CellLabel->
  "Out[116]=",ExpressionUUID->"a827e886-ab5a-401c-b189-479a32b61a14"],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", "\[Epsilon]", "]"}], "1"],
  SeriesData[HandbooK`\[Epsilon], 0, {}, 1, 1, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.8517616378128967`*^9, 3.8517616801711807`*^9}, 
   3.8517660796350975`*^9, 3.878894196595557*^9},
 CellLabel->
  "Out[117]=",ExpressionUUID->"2750a910-6ff6-4385-8611-beed60135795"],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", "\[Epsilon]", "]"}], "1"],
  SeriesData[HandbooK`\[Epsilon], 0, {}, 1, 1, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.8517616378128967`*^9, 3.8517616801711807`*^9}, 
   3.8517660796350975`*^9, 3.878894196714944*^9},
 CellLabel->
  "Out[118]=",ExpressionUUID->"4bb0b414-ee79-4295-8499-9ff471d89641"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["4-pt exchange", "Subsection",
 CellChangeTimes->{{3.8517616865761995`*^9, 
  3.8517616889218187`*^9}},ExpressionUUID->"215e1b80-1017-407b-8c56-\
896c02bc2e4f"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"i2222x2", "-", 
     RowBox[{"iReg4ptX", "[", 
      RowBox[{
       RowBox[{"3", "+", 
        RowBox[{"2", "\[Epsilon]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"2", "+", "\[Epsilon]"}], ",", 
         RowBox[{"2", "+", "\[Epsilon]"}], ",", 
         RowBox[{"2", "+", "\[Epsilon]"}], ",", 
         RowBox[{"2", "+", "\[Epsilon]"}], ",", 
         RowBox[{"2", "+", "\[Epsilon]"}]}], "}"}]}], "]"}]}], " ", "/.", " ", 
    RowBox[{"{", " ", 
     RowBox[{
      RowBox[{"k", "[", "j_", "]"}], ":>", 
      SubscriptBox["k", "j"]}], "}"}]}], "/.", "Aaa"}], "/.", 
  "KillZero"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"i3222x2", "-", 
     RowBox[{"iReg4ptX", "[", 
      RowBox[{
       RowBox[{"3", "+", 
        RowBox[{"2", "\[Epsilon]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"3", "+", "\[Epsilon]"}], ",", 
         RowBox[{"2", "+", "\[Epsilon]"}], ",", 
         RowBox[{"2", "+", "\[Epsilon]"}], ",", 
         RowBox[{"2", "+", "\[Epsilon]"}], ",", 
         RowBox[{"2", "+", "\[Epsilon]"}]}], "}"}]}], "]"}]}], " ", "/.", " ", 
    RowBox[{"{", " ", 
     RowBox[{
      RowBox[{"k", "[", "j_", "]"}], ":>", 
      SubscriptBox["k", "j"]}], "}"}]}], "/.", "Aaa"}], "/.", 
  "KillZero"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"i3322x2", "-", 
     RowBox[{"iReg4ptX", "[", 
      RowBox[{
       RowBox[{"3", "+", 
        RowBox[{"2", "\[Epsilon]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"3", "+", "\[Epsilon]"}], ",", 
         RowBox[{"3", "+", "\[Epsilon]"}], ",", 
         RowBox[{"2", "+", "\[Epsilon]"}], ",", 
         RowBox[{"2", "+", "\[Epsilon]"}], ",", 
         RowBox[{"2", "+", "\[Epsilon]"}]}], "}"}]}], "]"}]}], " ", "/.", " ", 
    RowBox[{"{", " ", 
     RowBox[{
      RowBox[{"k", "[", "j_", "]"}], ":>", 
      SubscriptBox["k", "j"]}], "}"}]}], "/.", "Aaa"}], "/.", 
  "KillZero"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"i3232x2", "-", 
     RowBox[{"iReg4ptX", "[", 
      RowBox[{
       RowBox[{"3", "+", 
        RowBox[{"2", "\[Epsilon]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"3", "+", "\[Epsilon]"}], ",", 
         RowBox[{"2", "+", "\[Epsilon]"}], ",", 
         RowBox[{"3", "+", "\[Epsilon]"}], ",", 
         RowBox[{"2", "+", "\[Epsilon]"}], ",", 
         RowBox[{"2", "+", "\[Epsilon]"}]}], "}"}]}], "]"}]}], " ", "/.", " ", 
    RowBox[{"{", " ", 
     RowBox[{
      RowBox[{"k", "[", "j_", "]"}], ":>", 
      SubscriptBox["k", "j"]}], "}"}]}], "/.", "Aaa"}], "/.", 
  "KillZero"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"i3233x2", "-", 
     RowBox[{"iReg4ptX", "[", 
      RowBox[{
       RowBox[{"3", "+", 
        RowBox[{"2", "\[Epsilon]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"3", "+", "\[Epsilon]"}], ",", 
         RowBox[{"2", "+", "\[Epsilon]"}], ",", 
         RowBox[{"3", "+", "\[Epsilon]"}], ",", 
         RowBox[{"3", "+", "\[Epsilon]"}], ",", 
         RowBox[{"2", "+", "\[Epsilon]"}]}], "}"}]}], "]"}]}], " ", "/.", " ", 
    RowBox[{"{", " ", 
     RowBox[{
      RowBox[{"k", "[", "j_", "]"}], ":>", 
      SubscriptBox["k", "j"]}], "}"}]}], "/.", "Aaa"}], "/.", 
  "KillZero"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"i3333x2", "-", 
     RowBox[{"iReg4ptX", "[", 
      RowBox[{
       RowBox[{"3", "+", 
        RowBox[{"2", "\[Epsilon]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"3", "+", "\[Epsilon]"}], ",", 
         RowBox[{"3", "+", "\[Epsilon]"}], ",", 
         RowBox[{"3", "+", "\[Epsilon]"}], ",", 
         RowBox[{"3", "+", "\[Epsilon]"}], ",", 
         RowBox[{"2", "+", "\[Epsilon]"}]}], "}"}]}], "]"}]}], " ", "/.", " ", 
    RowBox[{"{", " ", 
     RowBox[{
      RowBox[{"k", "[", "j_", "]"}], ":>", 
      SubscriptBox["k", "j"]}], "}"}]}], "/.", "Aaa"}], "/.", 
  "KillZero"}]}], "Input",
 CellChangeTimes->{{3.851761701317129*^9, 3.851761745482564*^9}, {
  3.851761797691251*^9, 3.8517618628440924`*^9}},
 CellLabel->
  "In[119]:=",ExpressionUUID->"321fc4e4-527c-44c7-ab84-5383a778d255"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"Zero", "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[Epsilon]", "]"}], "1"],
    SeriesData[HandbooK`\[Epsilon], 0, {}, 0, 1, 1],
    Editable->False]}],
  SeriesData[HandbooK`\[Epsilon], 0, {$CellContext`Zero}, 0, 1, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.8517617045271063`*^9, 3.8517618633811626`*^9}, 
   3.851766083184599*^9, 3.878894197701479*^9},
 CellLabel->
  "Out[119]=",ExpressionUUID->"7fb07cd5-50f2-4957-afe6-57aa5a6b6f06"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"Zero", "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[Epsilon]", "]"}], "1"],
    SeriesData[HandbooK`\[Epsilon], 0, {}, 0, 1, 1],
    Editable->False]}],
  SeriesData[HandbooK`\[Epsilon], 0, {$CellContext`Zero}, 0, 1, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.8517617045271063`*^9, 3.8517618633811626`*^9}, 
   3.851766083184599*^9, 3.878894197705469*^9},
 CellLabel->
  "Out[120]=",ExpressionUUID->"55f2a4f7-242b-4aa4-8644-0315c75f77c2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"Zero", "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[Epsilon]", "]"}], "1"],
    SeriesData[HandbooK`\[Epsilon], 0, {}, 0, 1, 1],
    Editable->False]}],
  SeriesData[HandbooK`\[Epsilon], 0, {$CellContext`Zero}, 0, 1, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.8517617045271063`*^9, 3.8517618633811626`*^9}, 
   3.851766083184599*^9, 3.878894197757329*^9},
 CellLabel->
  "Out[121]=",ExpressionUUID->"61d00b36-e9fb-4b3b-b84a-0ab0d14de04b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox["Zero", "\[Epsilon]"], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[Epsilon]", "]"}], "1"],
    SeriesData[HandbooK`\[Epsilon], 0, {}, -1, 1, 1],
    Editable->False]}],
  SeriesData[HandbooK`\[Epsilon], 0, {$CellContext`Zero}, -1, 1, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.8517617045271063`*^9, 3.8517618633811626`*^9}, 
   3.851766083184599*^9, 3.8788941977613316`*^9},
 CellLabel->
  "Out[122]=",ExpressionUUID->"d1e815e6-2fb9-47b4-a106-76f0a9584dd5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox["Zero", "\[Epsilon]"], "+", "Zero", "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[Epsilon]", "]"}], "1"],
    SeriesData[HandbooK`\[Epsilon], 0, {}, -1, 1, 1],
    Editable->False]}],
  SeriesData[
  HandbooK`\[Epsilon], 0, {$CellContext`Zero, $CellContext`Zero}, -1, 1, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.8517617045271063`*^9, 3.8517618633811626`*^9}, 
   3.851766083184599*^9, 3.878894197764311*^9},
 CellLabel->
  "Out[123]=",ExpressionUUID->"6dd0c485-e8e9-4c5d-b15c-64223ecc420f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox["Zero", "\[Epsilon]"], "+", "Zero", "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[Epsilon]", "]"}], "1"],
    SeriesData[HandbooK`\[Epsilon], 0, {}, -1, 1, 1],
    Editable->False]}],
  SeriesData[
  HandbooK`\[Epsilon], 0, {$CellContext`Zero, $CellContext`Zero}, -1, 1, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.8517617045271063`*^9, 3.8517618633811626`*^9}, 
   3.851766083184599*^9, 3.878894197930865*^9},
 CellLabel->
  "Out[124]=",ExpressionUUID->"9ebc7ef1-3c95-4e96-a1f9-5180131b2e2f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"i2222x3", "-", 
     RowBox[{"iReg4ptX", "[", 
      RowBox[{
       RowBox[{"3", "+", 
        RowBox[{"2", "\[Epsilon]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"2", "+", "\[Epsilon]"}], ",", 
         RowBox[{"2", "+", "\[Epsilon]"}], ",", 
         RowBox[{"2", "+", "\[Epsilon]"}], ",", 
         RowBox[{"2", "+", "\[Epsilon]"}], ",", 
         RowBox[{"3", "+", "\[Epsilon]"}]}], "}"}]}], "]"}]}], " ", "/.", " ", 
    RowBox[{"{", " ", 
     RowBox[{
      RowBox[{"k", "[", "j_", "]"}], ":>", 
      SubscriptBox["k", "j"]}], "}"}]}], "/.", "Aaa"}], "/.", 
  "KillZero"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"i3222x3", "-", 
     RowBox[{"iReg4ptX", "[", 
      RowBox[{
       RowBox[{"3", "+", 
        RowBox[{"2", "\[Epsilon]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"3", "+", "\[Epsilon]"}], ",", 
         RowBox[{"2", "+", "\[Epsilon]"}], ",", 
         RowBox[{"2", "+", "\[Epsilon]"}], ",", 
         RowBox[{"2", "+", "\[Epsilon]"}], ",", 
         RowBox[{"3", "+", "\[Epsilon]"}]}], "}"}]}], "]"}]}], " ", "/.", " ", 
    RowBox[{"{", " ", 
     RowBox[{
      RowBox[{"k", "[", "j_", "]"}], ":>", 
      SubscriptBox["k", "j"]}], "}"}]}], "/.", "Aaa"}], "/.", 
  "KillZero"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"i3322x3", "-", 
     RowBox[{"iReg4ptX", "[", 
      RowBox[{
       RowBox[{"3", "+", 
        RowBox[{"2", "\[Epsilon]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"3", "+", "\[Epsilon]"}], ",", 
         RowBox[{"3", "+", "\[Epsilon]"}], ",", 
         RowBox[{"2", "+", "\[Epsilon]"}], ",", 
         RowBox[{"2", "+", "\[Epsilon]"}], ",", 
         RowBox[{"3", "+", "\[Epsilon]"}]}], "}"}]}], "]"}]}], " ", "/.", " ", 
    RowBox[{"{", " ", 
     RowBox[{
      RowBox[{"k", "[", "j_", "]"}], ":>", 
      SubscriptBox["k", "j"]}], "}"}]}], "/.", "Aaa"}], "/.", 
  "KillZero"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"i3232x3", "-", 
     RowBox[{"iReg4ptX", "[", 
      RowBox[{
       RowBox[{"3", "+", 
        RowBox[{"2", "\[Epsilon]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"3", "+", "\[Epsilon]"}], ",", 
         RowBox[{"2", "+", "\[Epsilon]"}], ",", 
         RowBox[{"3", "+", "\[Epsilon]"}], ",", 
         RowBox[{"2", "+", "\[Epsilon]"}], ",", 
         RowBox[{"3", "+", "\[Epsilon]"}]}], "}"}]}], "]"}]}], " ", "/.", " ", 
    RowBox[{"{", " ", 
     RowBox[{
      RowBox[{"k", "[", "j_", "]"}], ":>", 
      SubscriptBox["k", "j"]}], "}"}]}], "/.", "Aaa"}], "/.", 
  "KillZero"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"i3233x3", "-", 
     RowBox[{"iReg4ptX", "[", 
      RowBox[{
       RowBox[{"3", "+", 
        RowBox[{"2", "\[Epsilon]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"3", "+", "\[Epsilon]"}], ",", 
         RowBox[{"2", "+", "\[Epsilon]"}], ",", 
         RowBox[{"3", "+", "\[Epsilon]"}], ",", 
         RowBox[{"3", "+", "\[Epsilon]"}], ",", 
         RowBox[{"3", "+", "\[Epsilon]"}]}], "}"}]}], "]"}]}], " ", "/.", " ", 
    RowBox[{"{", " ", 
     RowBox[{
      RowBox[{"k", "[", "j_", "]"}], ":>", 
      SubscriptBox["k", "j"]}], "}"}]}], "/.", "Aaa"}], "/.", 
  "KillZero"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"i3333x3", "-", 
     RowBox[{"iReg4ptX", "[", 
      RowBox[{
       RowBox[{"3", "+", 
        RowBox[{"2", "\[Epsilon]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"3", "+", "\[Epsilon]"}], ",", 
         RowBox[{"3", "+", "\[Epsilon]"}], ",", 
         RowBox[{"3", "+", "\[Epsilon]"}], ",", 
         RowBox[{"3", "+", "\[Epsilon]"}], ",", 
         RowBox[{"3", "+", "\[Epsilon]"}]}], "}"}]}], "]"}]}], " ", "/.", " ", 
    RowBox[{"{", " ", 
     RowBox[{
      RowBox[{"k", "[", "j_", "]"}], ":>", 
      SubscriptBox["k", "j"]}], "}"}]}], "/.", "Aaa"}], "/.", 
  "KillZero"}]}], "Input",
 CellChangeTimes->{{3.851761846305134*^9, 3.851761861715659*^9}},
 CellLabel->
  "In[125]:=",ExpressionUUID->"277daea0-ad89-44e0-bad5-272b85eb5389"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"Zero", "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[Epsilon]", "]"}], "1"],
    SeriesData[HandbooK`\[Epsilon], 0, {}, 0, 1, 1],
    Editable->False]}],
  SeriesData[HandbooK`\[Epsilon], 0, {$CellContext`Zero}, 0, 1, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.8517618571112146`*^9, 3.851761863985818*^9}, 
   3.8517660849213753`*^9, 3.878894198020355*^9},
 CellLabel->
  "Out[125]=",ExpressionUUID->"073ffac2-c20a-4630-ba7e-3fd8c86937a5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"Zero", "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[Epsilon]", "]"}], "1"],
    SeriesData[HandbooK`\[Epsilon], 0, {}, 0, 1, 1],
    Editable->False]}],
  SeriesData[HandbooK`\[Epsilon], 0, {$CellContext`Zero}, 0, 1, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.8517618571112146`*^9, 3.851761863985818*^9}, 
   3.8517660849213753`*^9, 3.8788941980683374`*^9},
 CellLabel->
  "Out[126]=",ExpressionUUID->"ffe3ad47-179a-4ab0-9f9f-c5600dc04247"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox["Zero", "\[Epsilon]"], "+", "Zero", "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[Epsilon]", "]"}], "1"],
    SeriesData[HandbooK`\[Epsilon], 0, {}, -1, 1, 1],
    Editable->False]}],
  SeriesData[
  HandbooK`\[Epsilon], 0, {$CellContext`Zero, $CellContext`Zero}, -1, 1, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.8517618571112146`*^9, 3.851761863985818*^9}, 
   3.8517660849213753`*^9, 3.8788941981174355`*^9},
 CellLabel->
  "Out[127]=",ExpressionUUID->"5fc265ba-3721-4717-b0e0-06e28fc72940"],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", "\[Epsilon]", "]"}], "1"],
  SeriesData[HandbooK`\[Epsilon], 0, {}, 1, 1, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.8517618571112146`*^9, 3.851761863985818*^9}, 
   3.8517660849213753`*^9, 3.8788941981244907`*^9},
 CellLabel->
  "Out[128]=",ExpressionUUID->"f5276253-d9a9-42b5-b5fa-d680f84af063"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox["Zero", "\[Epsilon]"], "+", "Zero", "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[Epsilon]", "]"}], "1"],
    SeriesData[HandbooK`\[Epsilon], 0, {}, -1, 1, 1],
    Editable->False]}],
  SeriesData[
  HandbooK`\[Epsilon], 0, {$CellContext`Zero, $CellContext`Zero}, -1, 1, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.8517618571112146`*^9, 3.851761863985818*^9}, 
   3.8517660849213753`*^9, 3.878894198436422*^9},
 CellLabel->
  "Out[129]=",ExpressionUUID->"6237c24f-2e23-4688-abfa-8c5dc35517ea"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox["Zero", "\[Epsilon]"], "+", "Zero", "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[Epsilon]", "]"}], "1"],
    SeriesData[HandbooK`\[Epsilon], 0, {}, -1, 1, 1],
    Editable->False]}],
  SeriesData[
  HandbooK`\[Epsilon], 0, {$CellContext`Zero, $CellContext`Zero}, -1, 1, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.8517618571112146`*^9, 3.851761863985818*^9}, 
   3.8517660849213753`*^9, 3.8788941991271687`*^9},
 CellLabel->
  "Out[130]=",ExpressionUUID->"70e3716d-37ab-4698-bced-531621f99201"]
}, Open  ]]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Compare to raw results: general scheme", "Section",
 CellChangeTimes->{{3.851761293985224*^9, 3.851761297657067*^9}, {
   3.8517614311048956`*^9, 3.8517614342811556`*^9}, {3.8517619453439817`*^9, 
   3.8517619636320257`*^9}, 
   3.851762246695979*^9},ExpressionUUID->"57ea13ca-0b19-4ad8-8602-\
cd8705bd7089"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Get", "[", "\"\<Results_GeneralScheme.nb\>\"", "]"}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.8517614359263873`*^9, 3.8517614366924973`*^9}, {
  3.8517614852743835`*^9, 3.8517614919288116`*^9}, {3.8517618894181366`*^9, 
  3.8517618900411034`*^9}, {3.8517619387921877`*^9, 3.851761974729309*^9}},
 CellLabel->
  "In[131]:=",ExpressionUUID->"554fde89-a501-4afa-ab75-e75e1484244f"],

Cell[CellGroupData[{

Cell["2-pt", "Subsection",
 CellChangeTimes->{{3.851761307672765*^9, 
  3.8517613081285768`*^9}},ExpressionUUID->"3ee0f1d4-c7b4-4409-9bed-\
c33801f5d5e0"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"a22", "-", 
   RowBox[{"iReg2pt", "[", 
    RowBox[{
     RowBox[{"3", "+", 
      RowBox[{"2", "u", " ", "\[Epsilon]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"2", "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"u", "+", "v"}], ")"}], "\[Epsilon]"}]}], ",", 
       RowBox[{"2", "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"u", "+", "v"}], ")"}], "\[Epsilon]"}]}]}], "}"}]}], 
    "]"}]}], "/.", 
  RowBox[{
   RowBox[{"v", "[", "2", "]"}], "->", "v"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"a33", "-", 
   RowBox[{"iReg2pt", "[", 
    RowBox[{
     RowBox[{"3", "+", 
      RowBox[{"2", "u", " ", "\[Epsilon]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"3", "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"u", "+", "v"}], ")"}], "\[Epsilon]"}]}], ",", 
       RowBox[{"3", "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"u", "+", "v"}], ")"}], "\[Epsilon]"}]}]}], "}"}]}], 
    "]"}]}], "/.", 
  RowBox[{
   RowBox[{"v", "[", "3", "]"}], "->", "v"}]}]}], "Input",
 CellChangeTimes->{{3.8517614973087935`*^9, 3.8517615266731024`*^9}, {
  3.851762012968686*^9, 3.8517620594492216`*^9}, {3.851766698191384*^9, 
  3.8517667119422913`*^9}},
 CellLabel->
  "In[132]:=",ExpressionUUID->"5ef87a4f-c8a3-47ee-843e-3138a26f37b9"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.851761497833332*^9, 3.8517615269342012`*^9}, 
   3.851762059748518*^9, {3.8517666915247817`*^9, 3.85176671215032*^9}, 
   3.8517685218998275`*^9, 3.878894199356142*^9},
 CellLabel->
  "Out[132]=",ExpressionUUID->"a11872a6-f5d4-49db-bcd6-3629e53c76ef"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.851761497833332*^9, 3.8517615269342012`*^9}, 
   3.851762059748518*^9, {3.8517666915247817`*^9, 3.85176671215032*^9}, 
   3.8517685218998275`*^9, 3.878894199358203*^9},
 CellLabel->
  "Out[133]=",ExpressionUUID->"81643976-a0ff-4415-9417-98d240ce5b2e"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["3-pt, triple-K", "Subsection",
 CellChangeTimes->{{3.8517615354173164`*^9, 3.851761543213031*^9}, {
  3.851762241274006*^9, 
  3.8517622433684216`*^9}},ExpressionUUID->"fe82d7a3-75a3-44a8-be42-\
008e13d4d5e1"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"KKK222", "-", 
     RowBox[{"iReg3pt", "[", 
      RowBox[{
       RowBox[{"3", "+", 
        RowBox[{"2", "u", " ", "\[Epsilon]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"2", "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"u", "+", 
             RowBox[{"v", "[", "1", "]"}]}], ")"}], "\[Epsilon]"}]}], ",", 
         RowBox[{"2", "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"u", "+", 
             RowBox[{"v", "[", "2", "]"}]}], ")"}], "\[Epsilon]"}]}], ",", 
         RowBox[{"2", "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"u", "+", 
             RowBox[{"v", "[", "3", "]"}]}], ")"}], "\[Epsilon]"}]}]}], 
        "}"}]}], "]"}]}], " ", " ", "/.", " ", 
    RowBox[{"{", " ", 
     RowBox[{
      RowBox[{"p", "[", "j_", "]"}], ":>", 
      SubscriptBox["k", "j"]}], "}"}]}], "/.", "Aav"}], "/.", 
  "KillZero"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"KKK322", "-", 
     RowBox[{"iReg3pt", "[", 
      RowBox[{
       RowBox[{"3", "+", 
        RowBox[{"2", "u", " ", "\[Epsilon]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"3", "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"u", "+", 
             RowBox[{"v", "[", "1", "]"}]}], ")"}], "\[Epsilon]"}]}], ",", 
         RowBox[{"2", "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"u", "+", 
             RowBox[{"v", "[", "2", "]"}]}], ")"}], "\[Epsilon]"}]}], ",", 
         RowBox[{"2", "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"u", "+", 
             RowBox[{"v", "[", "3", "]"}]}], ")"}], "\[Epsilon]"}]}]}], 
        "}"}]}], "]"}]}], " ", " ", "/.", " ", 
    RowBox[{"{", " ", 
     RowBox[{
      RowBox[{"p", "[", "j_", "]"}], ":>", 
      SubscriptBox["k", "j"]}], "}"}]}], "/.", "Aav"}], "/.", 
  "KillZero"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"KKK332", "-", 
     RowBox[{"iReg3pt", "[", 
      RowBox[{
       RowBox[{"3", "+", 
        RowBox[{"2", "u", " ", "\[Epsilon]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"3", "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"u", "+", 
             RowBox[{"v", "[", "1", "]"}]}], ")"}], "\[Epsilon]"}]}], ",", 
         RowBox[{"3", "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"u", "+", 
             RowBox[{"v", "[", "2", "]"}]}], ")"}], "\[Epsilon]"}]}], ",", 
         RowBox[{"2", "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"u", "+", 
             RowBox[{"v", "[", "3", "]"}]}], ")"}], "\[Epsilon]"}]}]}], 
        "}"}]}], "]"}]}], " ", " ", "/.", " ", 
    RowBox[{"{", " ", 
     RowBox[{
      RowBox[{"p", "[", "j_", "]"}], ":>", 
      SubscriptBox["k", "j"]}], "}"}]}], "/.", "Aav"}], "/.", 
  "KillZero"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"KKK333", "-", 
     RowBox[{"iReg3pt", "[", 
      RowBox[{
       RowBox[{"3", "+", 
        RowBox[{"2", "u", " ", "\[Epsilon]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"3", "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"u", "+", 
             RowBox[{"v", "[", "1", "]"}]}], ")"}], "\[Epsilon]"}]}], ",", 
         RowBox[{"3", "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"u", "+", 
             RowBox[{"v", "[", "2", "]"}]}], ")"}], "\[Epsilon]"}]}], ",", 
         RowBox[{"3", "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"u", "+", 
             RowBox[{"v", "[", "3", "]"}]}], ")"}], "\[Epsilon]"}]}]}], 
        "}"}]}], "]"}]}], " ", " ", "/.", " ", 
    RowBox[{"{", " ", 
     RowBox[{
      RowBox[{"p", "[", "j_", "]"}], ":>", 
      SubscriptBox["k", "j"]}], "}"}]}], "/.", "Aav"}], "/.", 
  "KillZero"}]}], "Input",
 CellChangeTimes->{{3.851761539660596*^9, 3.8517616096337385`*^9}, {
  3.8517621160649776`*^9, 3.8517621548654013`*^9}, {3.851762201538886*^9, 
  3.8517622312168865`*^9}},
 CellLabel->
  "In[134]:=",ExpressionUUID->"d42b9c95-c302-4e6f-81b5-38b8ee43cdee"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"Zero", " ", "\[Epsilon]"}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[Epsilon]", "]"}], "2"],
    SeriesData[HandbooK`\[Epsilon], 0, {}, 1, 2, 1],
    Editable->False]}],
  SeriesData[HandbooK`\[Epsilon], 0, {$CellContext`Zero}, 1, 2, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.851761545736256*^9, 3.8517616098612547`*^9}, {
   3.85176212557547*^9, 3.8517621552821035`*^9}, {3.8517622021767254`*^9, 
   3.851762231444785*^9}, 3.8517667159782925`*^9, 3.8517685228452463`*^9, 
   3.878894199407977*^9},
 CellLabel->
  "Out[134]=",ExpressionUUID->"44bc1bdf-dff5-465e-9f29-7cf9307fc915"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox["Zero", "\[Epsilon]"], "+", "Zero", "+", 
   RowBox[{"Zero", " ", "\[Epsilon]"}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[Epsilon]", "]"}], "2"],
    SeriesData[HandbooK`\[Epsilon], 0, {}, -1, 2, 1],
    Editable->False]}],
  SeriesData[
  HandbooK`\[Epsilon], 
   0, {$CellContext`Zero, $CellContext`Zero, $CellContext`Zero}, -1, 2, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.851761545736256*^9, 3.8517616098612547`*^9}, {
   3.85176212557547*^9, 3.8517621552821035`*^9}, {3.8517622021767254`*^9, 
   3.851762231444785*^9}, 3.8517667159782925`*^9, 3.8517685228452463`*^9, 
   3.8788941994099703`*^9},
 CellLabel->
  "Out[135]=",ExpressionUUID->"3fbee13f-defb-4039-9def-5a1af2485a10"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"Zero", "+", 
   RowBox[{"Zero", " ", "\[Epsilon]"}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[Epsilon]", "]"}], "2"],
    SeriesData[HandbooK`\[Epsilon], 0, {}, 0, 2, 1],
    Editable->False]}],
  SeriesData[
  HandbooK`\[Epsilon], 0, {$CellContext`Zero, $CellContext`Zero}, 0, 2, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.851761545736256*^9, 3.8517616098612547`*^9}, {
   3.85176212557547*^9, 3.8517621552821035`*^9}, {3.8517622021767254`*^9, 
   3.851762231444785*^9}, 3.8517667159782925`*^9, 3.8517685228452463`*^9, 
   3.878894199411966*^9},
 CellLabel->
  "Out[136]=",ExpressionUUID->"cee39af8-b867-4a81-b178-e06701e8023f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox["Zero", "\[Epsilon]"], "+", "Zero", "+", 
   RowBox[{"Zero", " ", "\[Epsilon]"}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[Epsilon]", "]"}], "2"],
    SeriesData[HandbooK`\[Epsilon], 0, {}, -1, 2, 1],
    Editable->False]}],
  SeriesData[
  HandbooK`\[Epsilon], 
   0, {$CellContext`Zero, $CellContext`Zero, $CellContext`Zero}, -1, 2, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.851761545736256*^9, 3.8517616098612547`*^9}, {
   3.85176212557547*^9, 3.8517621552821035`*^9}, {3.8517622021767254`*^9, 
   3.851762231444785*^9}, 3.8517667159782925`*^9, 3.8517685228452463`*^9, 
   3.878894199452855*^9},
 CellLabel->
  "Out[137]=",ExpressionUUID->"c593e7c1-6767-4ca7-89f3-a959285e67d6"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["3-pt, KKI", "Subsection",
 CellChangeTimes->{{3.8517615354173164`*^9, 3.851761543213031*^9}, {
  3.851762241274006*^9, 
  3.851762257880063*^9}},ExpressionUUID->"56cff981-7220-43de-b961-\
f8adde4d13f1"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"KKI222", "-", 
     RowBox[{"jReg3pt", "[", 
      RowBox[{
       RowBox[{"3", "+", 
        RowBox[{"2", "u", " ", "\[Epsilon]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"2", "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"u", "+", 
             RowBox[{"v", "[", "1", "]"}]}], ")"}], "\[Epsilon]"}]}], ",", 
         RowBox[{"2", "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"u", "+", 
             RowBox[{"v", "[", "2", "]"}]}], ")"}], "\[Epsilon]"}]}], ",", 
         RowBox[{"2", "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"u", "+", 
             RowBox[{"v", "[", "3", "]"}]}], ")"}], "\[Epsilon]"}]}]}], 
        "}"}]}], "]"}]}], " ", " ", "/.", " ", 
    RowBox[{"{", " ", 
     RowBox[{
      RowBox[{"p", "[", "j_", "]"}], ":>", 
      SubscriptBox["k", "j"]}], "}"}]}], "/.", "Aav"}], "/.", 
  "KillZero"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"KKI223", "-", 
     RowBox[{"jReg3pt", "[", 
      RowBox[{
       RowBox[{"3", "+", 
        RowBox[{"2", "u", " ", "\[Epsilon]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"2", "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"u", "+", 
             RowBox[{"v", "[", "1", "]"}]}], ")"}], "\[Epsilon]"}]}], ",", 
         RowBox[{"2", "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"u", "+", 
             RowBox[{"v", "[", "2", "]"}]}], ")"}], "\[Epsilon]"}]}], ",", 
         RowBox[{"3", "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"u", "+", 
             RowBox[{"v", "[", "3", "]"}]}], ")"}], "\[Epsilon]"}]}]}], 
        "}"}]}], "]"}]}], " ", " ", "/.", " ", 
    RowBox[{"{", " ", 
     RowBox[{
      RowBox[{"p", "[", "j_", "]"}], ":>", 
      SubscriptBox["k", "j"]}], "}"}]}], "/.", "Aav"}], "/.", 
  "KillZero"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"KKI322", "-", 
     RowBox[{"jReg3pt", "[", 
      RowBox[{
       RowBox[{"3", "+", 
        RowBox[{"2", "u", " ", "\[Epsilon]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"3", "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"u", "+", 
             RowBox[{"v", "[", "1", "]"}]}], ")"}], "\[Epsilon]"}]}], ",", 
         RowBox[{"2", "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"u", "+", 
             RowBox[{"v", "[", "2", "]"}]}], ")"}], "\[Epsilon]"}]}], ",", 
         RowBox[{"2", "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"u", "+", 
             RowBox[{"v", "[", "3", "]"}]}], ")"}], "\[Epsilon]"}]}]}], 
        "}"}]}], "]"}]}], " ", " ", "/.", " ", 
    RowBox[{"{", " ", 
     RowBox[{
      RowBox[{"p", "[", "j_", "]"}], ":>", 
      SubscriptBox["k", "j"]}], "}"}]}], "/.", "Aav"}], "/.", 
  "KillZero"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"KKI323", "-", 
     RowBox[{"jReg3pt", "[", 
      RowBox[{
       RowBox[{"3", "+", 
        RowBox[{"2", "u", " ", "\[Epsilon]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"3", "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"u", "+", 
             RowBox[{"v", "[", "1", "]"}]}], ")"}], "\[Epsilon]"}]}], ",", 
         RowBox[{"2", "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"u", "+", 
             RowBox[{"v", "[", "2", "]"}]}], ")"}], "\[Epsilon]"}]}], ",", 
         RowBox[{"3", "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"u", "+", 
             RowBox[{"v", "[", "3", "]"}]}], ")"}], "\[Epsilon]"}]}]}], 
        "}"}]}], "]"}]}], " ", " ", "/.", " ", 
    RowBox[{"{", " ", 
     RowBox[{
      RowBox[{"p", "[", "j_", "]"}], ":>", 
      SubscriptBox["k", "j"]}], "}"}]}], "/.", "Aav"}], "/.", 
  "KillZero"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"KKI332", "-", 
     RowBox[{"jReg3pt", "[", 
      RowBox[{
       RowBox[{"3", "+", 
        RowBox[{"2", "u", " ", "\[Epsilon]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"3", "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"u", "+", 
             RowBox[{"v", "[", "1", "]"}]}], ")"}], "\[Epsilon]"}]}], ",", 
         RowBox[{"3", "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"u", "+", 
             RowBox[{"v", "[", "2", "]"}]}], ")"}], "\[Epsilon]"}]}], ",", 
         RowBox[{"2", "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"u", "+", 
             RowBox[{"v", "[", "3", "]"}]}], ")"}], "\[Epsilon]"}]}]}], 
        "}"}]}], "]"}]}], " ", " ", "/.", " ", 
    RowBox[{"{", " ", 
     RowBox[{
      RowBox[{"p", "[", "j_", "]"}], ":>", 
      SubscriptBox["k", "j"]}], "}"}]}], "/.", "Aav"}], "/.", 
  "KillZero"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"KKI333", "-", 
     RowBox[{"jReg3pt", "[", 
      RowBox[{
       RowBox[{"3", "+", 
        RowBox[{"2", "u", " ", "\[Epsilon]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"3", "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"u", "+", 
             RowBox[{"v", "[", "1", "]"}]}], ")"}], "\[Epsilon]"}]}], ",", 
         RowBox[{"3", "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"u", "+", 
             RowBox[{"v", "[", "2", "]"}]}], ")"}], "\[Epsilon]"}]}], ",", 
         RowBox[{"3", "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"u", "+", 
             RowBox[{"v", "[", "3", "]"}]}], ")"}], "\[Epsilon]"}]}]}], 
        "}"}]}], "]"}]}], " ", " ", "/.", " ", 
    RowBox[{"{", " ", 
     RowBox[{
      RowBox[{"p", "[", "j_", "]"}], ":>", 
      SubscriptBox["k", "j"]}], "}"}]}], "/.", "Aav"}], "/.", 
  "KillZero"}]}], "Input",
 CellChangeTimes->{{3.851761539660596*^9, 3.8517616096337385`*^9}, {
  3.8517621160649776`*^9, 3.8517621548654013`*^9}, {3.851762201538886*^9, 
  3.8517622312168865`*^9}, {3.851762263097788*^9, 3.8517623032495317`*^9}},
 CellLabel->
  "In[138]:=",ExpressionUUID->"a5bb6497-b465-4e68-9418-cbcd9ad4e9ee"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"Zero", " ", "\[Epsilon]"}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[Epsilon]", "]"}], "2"],
    SeriesData[HandbooK`\[Epsilon], 0, {}, 1, 2, 1],
    Editable->False]}],
  SeriesData[HandbooK`\[Epsilon], 0, {$CellContext`Zero}, 1, 2, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.851761545736256*^9, 3.8517616098612547`*^9}, {
   3.85176212557547*^9, 3.8517621552821035`*^9}, {3.8517622021767254`*^9, 
   3.851762231444785*^9}, 3.851762270251793*^9, 3.8517623038926954`*^9, 
   3.8517667175161285`*^9, 3.8517685243097506`*^9, 3.878894199508743*^9},
 CellLabel->
  "Out[138]=",ExpressionUUID->"5525fb2f-0c73-4d67-9dc1-7c09e09432bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"Zero", " ", "\[Epsilon]"}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[Epsilon]", "]"}], "2"],
    SeriesData[HandbooK`\[Epsilon], 0, {}, 1, 2, 1],
    Editable->False]}],
  SeriesData[HandbooK`\[Epsilon], 0, {$CellContext`Zero}, 1, 2, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.851761545736256*^9, 3.8517616098612547`*^9}, {
   3.85176212557547*^9, 3.8517621552821035`*^9}, {3.8517622021767254`*^9, 
   3.851762231444785*^9}, 3.851762270251793*^9, 3.8517623038926954`*^9, 
   3.8517667175161285`*^9, 3.8517685243097506`*^9, 3.8788941995417147`*^9},
 CellLabel->
  "Out[139]=",ExpressionUUID->"6c80fdb3-59a3-432d-bdea-15ef1b095439"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"Zero", "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[Epsilon]", "]"}], "2"],
    SeriesData[HandbooK`\[Epsilon], 0, {}, 0, 2, 1],
    Editable->False]}],
  SeriesData[HandbooK`\[Epsilon], 0, {$CellContext`Zero}, 0, 2, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.851761545736256*^9, 3.8517616098612547`*^9}, {
   3.85176212557547*^9, 3.8517621552821035`*^9}, {3.8517622021767254`*^9, 
   3.851762231444785*^9}, 3.851762270251793*^9, 3.8517623038926954`*^9, 
   3.8517667175161285`*^9, 3.8517685243097506`*^9, 3.878894199583601*^9},
 CellLabel->
  "Out[140]=",ExpressionUUID->"bcd2f4cc-541f-4717-8882-abb53f54dd06"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"Zero", " ", "\[Epsilon]"}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[Epsilon]", "]"}], "2"],
    SeriesData[HandbooK`\[Epsilon], 0, {}, 1, 2, 1],
    Editable->False]}],
  SeriesData[HandbooK`\[Epsilon], 0, {$CellContext`Zero}, 1, 2, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.851761545736256*^9, 3.8517616098612547`*^9}, {
   3.85176212557547*^9, 3.8517621552821035`*^9}, {3.8517622021767254`*^9, 
   3.851762231444785*^9}, 3.851762270251793*^9, 3.8517623038926954`*^9, 
   3.8517667175161285`*^9, 3.8517685243097506`*^9, 3.8788941996377316`*^9},
 CellLabel->
  "Out[141]=",ExpressionUUID->"c9d7f37a-27f7-4a0a-8757-24b610ef0970"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"Zero", " ", "\[Epsilon]"}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[Epsilon]", "]"}], "2"],
    SeriesData[HandbooK`\[Epsilon], 0, {}, 1, 2, 1],
    Editable->False]}],
  SeriesData[HandbooK`\[Epsilon], 0, {$CellContext`Zero}, 1, 2, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.851761545736256*^9, 3.8517616098612547`*^9}, {
   3.85176212557547*^9, 3.8517621552821035`*^9}, {3.8517622021767254`*^9, 
   3.851762231444785*^9}, 3.851762270251793*^9, 3.8517623038926954`*^9, 
   3.8517667175161285`*^9, 3.8517685243097506`*^9, 3.8788941997285113`*^9},
 CellLabel->
  "Out[142]=",ExpressionUUID->"eccdc74f-e516-469b-aeca-7addf4dee456"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"Zero", "+", 
   RowBox[{"Zero", " ", "\[Epsilon]"}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[Epsilon]", "]"}], "2"],
    SeriesData[HandbooK`\[Epsilon], 0, {}, 0, 2, 1],
    Editable->False]}],
  SeriesData[
  HandbooK`\[Epsilon], 0, {$CellContext`Zero, $CellContext`Zero}, 0, 2, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.851761545736256*^9, 3.8517616098612547`*^9}, {
   3.85176212557547*^9, 3.8517621552821035`*^9}, {3.8517622021767254`*^9, 
   3.851762231444785*^9}, 3.851762270251793*^9, 3.8517623038926954`*^9, 
   3.8517667175161285`*^9, 3.8517685243097506`*^9, 3.8788941997718887`*^9},
 CellLabel->
  "Out[143]=",ExpressionUUID->"cd784507-a0bb-4488-a68e-7eaa7066f4f7"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["4-pt contact", "Subsection",
 CellChangeTimes->{{3.851762545513327*^9, 
  3.8517625479676847`*^9}},ExpressionUUID->"c917d826-590e-4871-84da-\
80fb27c569ab"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"a2222", "-", 
    RowBox[{"iReg4ptC", "[", 
     RowBox[{
      RowBox[{"3", "+", 
       RowBox[{"2", "u", " ", "\[Epsilon]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"2", "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"u", "+", 
            RowBox[{"v", "[", "1", "]"}]}], ")"}], "\[Epsilon]"}]}], ",", 
        RowBox[{"2", "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"u", "+", 
            RowBox[{"v", "[", "2", "]"}]}], ")"}], "\[Epsilon]"}]}], ",", 
        RowBox[{"2", "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"u", "+", 
            RowBox[{"v", "[", "3", "]"}]}], ")"}], "\[Epsilon]"}]}], ",", 
        RowBox[{"2", "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"u", "+", 
            RowBox[{"v", "[", "4", "]"}]}], ")"}], "\[Epsilon]"}]}]}], 
       "}"}]}], "]"}]}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"k", "[", "j_", "]"}], ":>", 
     SubscriptBox["k", "j"]}], "}"}]}], "//", 
  "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"a3222", "-", 
    RowBox[{"iReg4ptC", "[", 
     RowBox[{
      RowBox[{"3", "+", 
       RowBox[{"2", "u", " ", "\[Epsilon]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"3", "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"u", "+", 
            RowBox[{"v", "[", "1", "]"}]}], ")"}], "\[Epsilon]"}]}], ",", 
        RowBox[{"2", "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"u", "+", 
            RowBox[{"v", "[", "2", "]"}]}], ")"}], "\[Epsilon]"}]}], ",", 
        RowBox[{"2", "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"u", "+", 
            RowBox[{"v", "[", "3", "]"}]}], ")"}], "\[Epsilon]"}]}], ",", 
        RowBox[{"2", "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"u", "+", 
            RowBox[{"v", "[", "4", "]"}]}], ")"}], "\[Epsilon]"}]}]}], 
       "}"}]}], "]"}]}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"k", "[", "j_", "]"}], ":>", 
     SubscriptBox["k", "j"]}], "}"}]}], "//", 
  "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"a3322", "-", 
    RowBox[{"iReg4ptC", "[", 
     RowBox[{
      RowBox[{"3", "+", 
       RowBox[{"2", "u", " ", "\[Epsilon]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"3", "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"u", "+", 
            RowBox[{"v", "[", "1", "]"}]}], ")"}], "\[Epsilon]"}]}], ",", 
        RowBox[{"3", "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"u", "+", 
            RowBox[{"v", "[", "2", "]"}]}], ")"}], "\[Epsilon]"}]}], ",", 
        RowBox[{"2", "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"u", "+", 
            RowBox[{"v", "[", "3", "]"}]}], ")"}], "\[Epsilon]"}]}], ",", 
        RowBox[{"2", "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"u", "+", 
            RowBox[{"v", "[", "4", "]"}]}], ")"}], "\[Epsilon]"}]}]}], 
       "}"}]}], "]"}]}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"k", "[", "j_", "]"}], ":>", 
     SubscriptBox["k", "j"]}], "}"}]}], "//", 
  "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"a3332", "-", 
    RowBox[{"iReg4ptC", "[", 
     RowBox[{
      RowBox[{"3", "+", 
       RowBox[{"2", "u", " ", "\[Epsilon]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"3", "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"u", "+", 
            RowBox[{"v", "[", "1", "]"}]}], ")"}], "\[Epsilon]"}]}], ",", 
        RowBox[{"3", "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"u", "+", 
            RowBox[{"v", "[", "2", "]"}]}], ")"}], "\[Epsilon]"}]}], ",", 
        RowBox[{"3", "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"u", "+", 
            RowBox[{"v", "[", "3", "]"}]}], ")"}], "\[Epsilon]"}]}], ",", 
        RowBox[{"2", "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"u", "+", 
            RowBox[{"v", "[", "4", "]"}]}], ")"}], "\[Epsilon]"}]}]}], 
       "}"}]}], "]"}]}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"k", "[", "j_", "]"}], ":>", 
     SubscriptBox["k", "j"]}], "}"}]}], "//", 
  "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"a3333", "-", 
    RowBox[{"iReg4ptC", "[", 
     RowBox[{
      RowBox[{"3", "+", 
       RowBox[{"2", "u", " ", "\[Epsilon]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"3", "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"u", "+", 
            RowBox[{"v", "[", "1", "]"}]}], ")"}], "\[Epsilon]"}]}], ",", 
        RowBox[{"3", "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"u", "+", 
            RowBox[{"v", "[", "2", "]"}]}], ")"}], "\[Epsilon]"}]}], ",", 
        RowBox[{"3", "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"u", "+", 
            RowBox[{"v", "[", "3", "]"}]}], ")"}], "\[Epsilon]"}]}], ",", 
        RowBox[{"3", "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"u", "+", 
            RowBox[{"v", "[", "4", "]"}]}], ")"}], "\[Epsilon]"}]}]}], 
       "}"}]}], "]"}]}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"k", "[", "j_", "]"}], ":>", 
     SubscriptBox["k", "j"]}], "}"}]}], "//", "Simplify"}]}], "Input",
 CellChangeTimes->{{3.851762549107106*^9, 3.851762620544469*^9}},
 CellLabel->
  "In[144]:=",ExpressionUUID->"2d9f48e5-f188-4665-aedf-212b6a2d3a47"],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", "\[Epsilon]", "]"}], "1"],
  SeriesData[HandbooK`\[Epsilon], 0, {}, 1, 1, 1],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.8517625501947594`*^9, {3.8517625812116547`*^9, 3.851762620881642*^9}, 
   3.8517667188259697`*^9, 3.851768525824219*^9, 3.878894199824967*^9},
 CellLabel->
  "Out[144]=",ExpressionUUID->"89703fcc-bfb9-4b9a-a88c-5f455d78713b"],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", "\[Epsilon]", "]"}], "1"],
  SeriesData[HandbooK`\[Epsilon], 0, {}, 1, 1, 1],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.8517625501947594`*^9, {3.8517625812116547`*^9, 3.851762620881642*^9}, 
   3.8517667188259697`*^9, 3.851768525824219*^9, 3.8788941998269606`*^9},
 CellLabel->
  "Out[145]=",ExpressionUUID->"ed486b18-d579-4864-aaf6-65c4ed202f84"],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", "\[Epsilon]", "]"}], "1"],
  SeriesData[HandbooK`\[Epsilon], 0, {}, 1, 1, 1],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.8517625501947594`*^9, {3.8517625812116547`*^9, 3.851762620881642*^9}, 
   3.8517667188259697`*^9, 3.851768525824219*^9, 3.8788941998299522`*^9},
 CellLabel->
  "Out[146]=",ExpressionUUID->"c58e87ff-5067-4d54-83e1-a9337165bf1f"],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", "\[Epsilon]", "]"}], "1"],
  SeriesData[HandbooK`\[Epsilon], 0, {}, 1, 1, 1],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.8517625501947594`*^9, {3.8517625812116547`*^9, 3.851762620881642*^9}, 
   3.8517667188259697`*^9, 3.851768525824219*^9, 3.8788941998329444`*^9},
 CellLabel->
  "Out[147]=",ExpressionUUID->"1217b331-8ce6-45e0-a114-624e9f2009e2"],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", "\[Epsilon]", "]"}], "1"],
  SeriesData[HandbooK`\[Epsilon], 0, {}, 1, 1, 1],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.8517625501947594`*^9, {3.8517625812116547`*^9, 3.851762620881642*^9}, 
   3.8517667188259697`*^9, 3.851768525824219*^9, 3.8788942000503626`*^9},
 CellLabel->
  "Out[148]=",ExpressionUUID->"f7f36dd9-0f0f-4885-a5ac-e234f389e194"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["4-pt exchange", "Subsection",
 CellChangeTimes->{{3.8517616865761995`*^9, 
  3.8517616889218187`*^9}},ExpressionUUID->"dd9e20fc-dda6-4c13-a599-\
c888307ceee4"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"const", "[", "\[Beta]_", "]"}], ":=", 
   RowBox[{
    RowBox[{"2", "^", 
     RowBox[{"(", 
      RowBox[{"1", "-", "\[Beta]"}], ")"}]}], "/", 
    RowBox[{"Gamma", "[", "\[Beta]", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"kst", "[", 
    RowBox[{"\[Beta]_", ",", "k_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"k", "^", "\[Beta]"}], "*", 
    RowBox[{"const", "[", "\[Beta]", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ist", "[", 
    RowBox[{"\[Beta]_", ",", "k_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"k", "^", "\[Beta]"}], "/", 
    RowBox[{"const", "[", "\[Beta]", "]"}]}]}], ";"}]}], "Input",
 CellLabel->
  "In[149]:=",ExpressionUUID->"9fb9132a-84c3-4c52-b6d0-be84199492fa"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"DivKKI", "[", 
    RowBox[{"\[Alpha]_", ",", "\[Beta]s_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "z", "}"}], ",", 
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"PowerExpand", "[", 
          RowBox[{"Expand", "[", 
           RowBox[{"Normal", "[", 
            RowBox[{"Series", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"kst", "[", 
                RowBox[{
                 RowBox[{
                 "\[Beta]s", "\[LeftDoubleBracket]", "1", 
                  "\[RightDoubleBracket]"}], ",", 
                 RowBox[{"p", "[", "1", "]"}]}], "]"}], 
               RowBox[{"kst", "[", 
                RowBox[{
                 RowBox[{
                 "\[Beta]s", "\[LeftDoubleBracket]", "2", 
                  "\[RightDoubleBracket]"}], ",", 
                 RowBox[{"p", "[", "2", "]"}]}], "]"}], 
               RowBox[{"ist", "[", 
                RowBox[{
                 RowBox[{
                 "\[Beta]s", "\[LeftDoubleBracket]", "3", 
                  "\[RightDoubleBracket]"}], ",", 
                 RowBox[{"p", "[", "3", "]"}]}], "]"}], 
               RowBox[{"z", "^", "\[Alpha]"}], "*", 
               RowBox[{"BesselK", "[", 
                RowBox[{
                 RowBox[{
                 "\[Beta]s", "\[LeftDoubleBracket]", "1", 
                  "\[RightDoubleBracket]"}], ",", 
                 RowBox[{
                  RowBox[{"p", "[", "1", "]"}], "z"}]}], "]"}], 
               RowBox[{"BesselK", "[", 
                RowBox[{
                 RowBox[{
                 "\[Beta]s", "\[LeftDoubleBracket]", "2", 
                  "\[RightDoubleBracket]"}], ",", 
                 RowBox[{
                  RowBox[{"p", "[", "2", "]"}], "z"}]}], "]"}], 
               RowBox[{"BesselI", "[", 
                RowBox[{
                 RowBox[{
                 "\[Beta]s", "\[LeftDoubleBracket]", "3", 
                  "\[RightDoubleBracket]"}], ",", 
                 RowBox[{
                  RowBox[{"p", "[", "3", "]"}], "z"}]}], "]"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"z", ",", "0", ",", 
                RowBox[{
                 RowBox[{"Ceiling", "[", 
                  RowBox[{"Abs", "[", 
                   RowBox[{
                    RowBox[{"2", "\[Alpha]"}], "/.", 
                    RowBox[{"\[Epsilon]", "\[Rule]", "0"}]}], "]"}], "]"}], 
                 "+", "1"}]}], "}"}], ",", 
              RowBox[{"Assumptions", "\[Rule]", "as"}]}], "]"}], "]"}], "]"}],
           "]"}], "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"z", "^", 
            RowBox[{"(", "a_", ")"}]}], "\[RuleDelayed]", 
           RowBox[{"0", "/;", 
            RowBox[{
             RowBox[{"Simplify", "[", 
              RowBox[{"a", "/.", 
               RowBox[{"\[Epsilon]", "\[Rule]", "0"}]}], "]"}], "\[NotEqual]", 
             RowBox[{"-", "1"}]}]}]}], "}"}]}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"z", "^", 
           RowBox[{"(", "a_", ")"}]}], "\[RuleDelayed]", 
          RowBox[{
           RowBox[{"1", "/", 
            RowBox[{"(", 
             RowBox[{"1", "+", "a"}], ")"}]}], 
           RowBox[{"\[Mu]", "^", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "-", "a"}], ")"}]}]}]}], "}"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Epsilon]", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"Assumptions", "\[Rule]", "as"}]}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"DivKKK", "[", 
    RowBox[{"\[Alpha]_", ",", "\[Beta]s_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "z", "}"}], ",", 
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"PowerExpand", "[", 
          RowBox[{"Expand", "[", 
           RowBox[{"Normal", "[", 
            RowBox[{"Series", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"kst", "[", 
                RowBox[{
                 RowBox[{
                 "\[Beta]s", "\[LeftDoubleBracket]", "1", 
                  "\[RightDoubleBracket]"}], ",", 
                 RowBox[{"p", "[", "1", "]"}]}], "]"}], 
               RowBox[{"kst", "[", 
                RowBox[{
                 RowBox[{
                 "\[Beta]s", "\[LeftDoubleBracket]", "2", 
                  "\[RightDoubleBracket]"}], ",", 
                 RowBox[{"p", "[", "2", "]"}]}], "]"}], 
               RowBox[{"kst", "[", 
                RowBox[{
                 RowBox[{
                 "\[Beta]s", "\[LeftDoubleBracket]", "3", 
                  "\[RightDoubleBracket]"}], ",", 
                 RowBox[{"p", "[", "3", "]"}]}], "]"}], 
               RowBox[{"z", "^", "\[Alpha]"}], "*", 
               RowBox[{"BesselK", "[", 
                RowBox[{
                 RowBox[{
                 "\[Beta]s", "\[LeftDoubleBracket]", "1", 
                  "\[RightDoubleBracket]"}], ",", 
                 RowBox[{
                  RowBox[{"p", "[", "1", "]"}], "z"}]}], "]"}], 
               RowBox[{"BesselK", "[", 
                RowBox[{
                 RowBox[{
                 "\[Beta]s", "\[LeftDoubleBracket]", "2", 
                  "\[RightDoubleBracket]"}], ",", 
                 RowBox[{
                  RowBox[{"p", "[", "2", "]"}], "z"}]}], "]"}], 
               RowBox[{"BesselK", "[", 
                RowBox[{
                 RowBox[{
                 "\[Beta]s", "\[LeftDoubleBracket]", "3", 
                  "\[RightDoubleBracket]"}], ",", 
                 RowBox[{
                  RowBox[{"p", "[", "3", "]"}], "z"}]}], "]"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"z", ",", "0", ",", 
                RowBox[{
                 RowBox[{"Ceiling", "[", 
                  RowBox[{"Abs", "[", 
                   RowBox[{
                    RowBox[{"2", "\[Alpha]"}], "/.", 
                    RowBox[{"\[Epsilon]", "\[Rule]", "0"}]}], "]"}], "]"}], 
                 "+", "1"}]}], "}"}], ",", 
              RowBox[{"Assumptions", "\[Rule]", "as"}]}], "]"}], "]"}], "]"}],
           "]"}], "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"z", "^", 
            RowBox[{"(", "a_", ")"}]}], "\[RuleDelayed]", 
           RowBox[{"0", "/;", 
            RowBox[{
             RowBox[{"Simplify", "[", 
              RowBox[{"a", "/.", 
               RowBox[{"\[Epsilon]", "\[Rule]", "0"}]}], "]"}], "\[NotEqual]", 
             RowBox[{"-", "1"}]}]}]}], "}"}]}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"z", "^", 
           RowBox[{"(", "a_", ")"}]}], "\[RuleDelayed]", 
          RowBox[{
           RowBox[{"1", "/", 
            RowBox[{"(", 
             RowBox[{"1", "+", "a"}], ")"}]}], 
           RowBox[{"\[Mu]", "^", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "-", "a"}], ")"}]}]}]}], "}"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Epsilon]", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"Assumptions", "\[Rule]", "as"}]}], "]"}]}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.83043688907553*^9, 3.830436902435728*^9}, {
  3.8304370191852083`*^9, 3.8304370812758975`*^9}, {3.830437128695472*^9, 
  3.830437147415846*^9}, {3.8304372970653005`*^9, 3.830437332949509*^9}, {
  3.8304393401000247`*^9, 3.830439345223401*^9}, {3.8310294351786213`*^9, 
  3.8310294430242615`*^9}, {3.831029514636509*^9, 3.831029516902507*^9}, {
  3.831030087481017*^9, 3.8310301229838634`*^9}, {3.831030210233078*^9, 
  3.831030232712013*^9}, {3.847534708012637*^9, 3.847534721857303*^9}, {
  3.8475361071558776`*^9, 3.847536153726801*^9}},
 CellLabel->
  "In[152]:=",ExpressionUUID->"fc0ea6fd-e646-4e3d-99f3-cdc6a7495938"],

Cell[BoxData[
 RowBox[{
  RowBox[{"suEvalDiv", "=", 
   RowBox[{"{", " ", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"divkkk", "[", 
         RowBox[{"\[Alpha]_", ",", "\[Beta]s_"}], "]"}], "[", 
        RowBox[{"p1_", ",", "p2_", ",", "p3_"}], "]"}], "\[RuleDelayed]", 
       RowBox[{"Normal", "[", 
        RowBox[{
         RowBox[{"DivKKK", "[", 
          RowBox[{"\[Alpha]", ",", "\[Beta]s"}], "]"}], "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"p", "[", "1", "]"}], "\[Rule]", "p1"}], ",", 
           RowBox[{
            RowBox[{"p", "[", "2", "]"}], "\[Rule]", "p2"}], ",", 
           RowBox[{
            RowBox[{"p", "[", "3", "]"}], "\[Rule]", "p3"}]}], "}"}]}], 
        "]"}]}], "//.", "suPolyGamma"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"divkki", "[", 
         RowBox[{"\[Alpha]_", ",", "\[Beta]s_"}], "]"}], "[", 
        RowBox[{"p1_", ",", "p2_", ",", "p3_"}], "]"}], "\[RuleDelayed]", 
       RowBox[{"Normal", "[", 
        RowBox[{
         RowBox[{"DivKKI", "[", 
          RowBox[{"\[Alpha]", ",", "\[Beta]s"}], "]"}], "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"p", "[", "1", "]"}], "\[Rule]", "p1"}], ",", 
           RowBox[{
            RowBox[{"p", "[", "2", "]"}], "\[Rule]", "p2"}], ",", 
           RowBox[{
            RowBox[{"p", "[", "3", "]"}], "\[Rule]", "p3"}]}], "}"}]}], 
        "]"}]}], "//.", "suPolyGamma"}]}], " ", "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8304392030581694`*^9, 3.8304392600746317`*^9}, {
  3.8304393319300756`*^9, 3.830439365913025*^9}},
 CellLabel->
  "In[154]:=",ExpressionUUID->"6ec8cb57-11f2-4bbe-9c27-bf9e9f0bb85e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"suEval", "=", 
   RowBox[{"{", " ", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"kkk", "[", 
        RowBox[{"a_", ",", "b_"}], "]"}], "[", 
       RowBox[{"p1_", ",", "p2_", ",", "p3_"}], "]"}], "\[RuleDelayed]", 
      RowBox[{"iReg3pt", "[", 
       RowBox[{
        RowBox[{"2", 
         RowBox[{"(", 
          RowBox[{"a", "+", "1"}], ")"}]}], ",", 
        RowBox[{"b", "+", "a", "+", "1"}], ",", 
        RowBox[{"Momenta", "->", 
         RowBox[{"{", 
          RowBox[{"p1", ",", "p2", ",", "p3"}], "}"}]}], ",", 
        RowBox[{"ExpansionOrder", "->", "1"}]}], "]"}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"kki", "[", 
        RowBox[{"a_", ",", "b_"}], "]"}], "[", 
       RowBox[{"p1_", ",", "p2_", ",", "p3_"}], "]"}], "\[RuleDelayed]", 
      RowBox[{"jReg3pt", "[", 
       RowBox[{
        RowBox[{"2", 
         RowBox[{"(", 
          RowBox[{"a", "+", "1"}], ")"}]}], ",", 
        RowBox[{"b", "+", "a", "+", "1"}], ",", 
        RowBox[{"Momenta", "->", 
         RowBox[{"{", 
          RowBox[{"p1", ",", "p2", ",", "p3"}], "}"}]}], ",", 
        RowBox[{"ExpansionOrder", "->", "1"}]}], "]"}]}]}], " ", "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.830432898991004*^9, 3.830433037748134*^9}, {
   3.830433111909952*^9, 3.8304331607816114`*^9}, 3.8477314480510273`*^9, {
   3.8478065050658674`*^9, 3.847806553082614*^9}, {3.8517668732461805`*^9, 
   3.8517669134522715`*^9}, {3.8517669549971275`*^9, 
   3.8517670237009554`*^9}, {3.8517670839433208`*^9, 3.851767120597087*^9}, {
   3.8517673944852037`*^9, 3.8517674008131495`*^9}, {3.8517688033006625`*^9, 
   3.8517688445478525`*^9}},
 CellLabel->
  "In[155]:=",ExpressionUUID->"f8935e80-cc7d-4555-ac4e-82a33fccf4be"],

Cell[BoxData[
 RowBox[{
  RowBox[{"suBeta", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"u", "->", "1"}], ",", 
     RowBox[{
      RowBox[{"v", "[", "j_", "]"}], ":>", "0"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.851767222559886*^9, 3.8517672312854095`*^9}},
 CellLabel->
  "In[156]:=",ExpressionUUID->"4e6f1372-eaf8-498d-8fdf-b9e6cdadd065"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Compare4ptX", "[", 
    RowBox[{"sch_", ",", "div_", ",", 
     RowBox[{"{", 
      RowBox[{
      "\[CapitalDelta]1_", ",", "\[CapitalDelta]2_", ",", "\[CapitalDelta]3_",
        ",", "\[CapitalDelta]4_", ",", "\[CapitalDelta]x_"}], "}"}]}], "]"}], 
   ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "evSch", ",", "evDiv", ",", "evDivBeta", ",", "evRegSch", ",", "evReg", 
       ",", "evRegBeta"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"evSch", "=", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"sch", "/.", "suEvalDiv"}], "/.", "suEval"}], "/.", "Aav"}],
         "//", "Simplify"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"evDiv", "=", 
       RowBox[{
        RowBox[{"div", "/.", "Aav"}], "//", "Simplify"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"evDivBeta", "=", 
       RowBox[{
        RowBox[{
         RowBox[{"div", "/.", "suBeta"}], "/.", "Aav"}], "//", "Simplify"}]}],
       ";", "\[IndentingNewLine]", 
      RowBox[{"evRegSch", "=", 
       RowBox[{
        RowBox[{
         RowBox[{"iReg4ptX", "[", 
          RowBox[{
           RowBox[{"3", "+", 
            RowBox[{"2", "u", " ", "\[Epsilon]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"\[CapitalDelta]1", "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"u", "+", 
                 RowBox[{"v", "[", "1", "]"}]}], ")"}], "\[Epsilon]"}]}], ",", 
             RowBox[{"\[CapitalDelta]2", "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"u", "+", 
                 RowBox[{"v", "[", "2", "]"}]}], ")"}], "\[Epsilon]"}]}], ",", 
             RowBox[{"\[CapitalDelta]3", "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"u", "+", 
                 RowBox[{"v", "[", "3", "]"}]}], ")"}], "\[Epsilon]"}]}], ",", 
             RowBox[{"\[CapitalDelta]4", "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"u", "+", 
                 RowBox[{"v", "[", "4", "]"}]}], ")"}], "\[Epsilon]"}]}], ",", 
             RowBox[{"\[CapitalDelta]x", "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"u", "+", 
                 RowBox[{"v", "[", "x", "]"}]}], ")"}], "\[Epsilon]"}]}]}], 
            "}"}], ",", 
           RowBox[{"KeepHeld", "->", "False"}], ",", " ", 
           RowBox[{"SchemeChangingPieceOnly", "->", "True"}]}], "]"}], "/.", 
         "Aav"}], "//", "Simplify"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"evReg", "=", 
       RowBox[{
        RowBox[{
         RowBox[{"iReg4ptX", "[", 
          RowBox[{
           RowBox[{"3", "+", 
            RowBox[{"2", "u", " ", "\[Epsilon]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"\[CapitalDelta]1", "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"u", "+", 
                 RowBox[{"v", "[", "1", "]"}]}], ")"}], "\[Epsilon]"}]}], ",", 
             RowBox[{"\[CapitalDelta]2", "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"u", "+", 
                 RowBox[{"v", "[", "2", "]"}]}], ")"}], "\[Epsilon]"}]}], ",", 
             RowBox[{"\[CapitalDelta]3", "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"u", "+", 
                 RowBox[{"v", "[", "3", "]"}]}], ")"}], "\[Epsilon]"}]}], ",", 
             RowBox[{"\[CapitalDelta]4", "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"u", "+", 
                 RowBox[{"v", "[", "4", "]"}]}], ")"}], "\[Epsilon]"}]}], ",", 
             RowBox[{"\[CapitalDelta]x", "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"u", "+", 
                 RowBox[{"v", "[", "x", "]"}]}], ")"}], "\[Epsilon]"}]}]}], 
            "}"}], ",", 
           RowBox[{"KeepHeld", "->", "False"}]}], "]"}], "/.", "Aav"}], "//", 
        "Simplify"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"evRegBeta", "=", 
       RowBox[{
        RowBox[{
         RowBox[{"iReg4ptX", "[", 
          RowBox[{
           RowBox[{"3", "+", 
            RowBox[{"2", "\[Epsilon]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"\[CapitalDelta]1", "+", "\[Epsilon]"}], ",", 
             RowBox[{"\[CapitalDelta]2", "+", "\[Epsilon]"}], ",", 
             RowBox[{"\[CapitalDelta]3", "+", "\[Epsilon]"}], ",", 
             RowBox[{"\[CapitalDelta]4", "+", "\[Epsilon]"}], ",", 
             RowBox[{"\[CapitalDelta]x", "+", "\[Epsilon]"}]}], "}"}], ",", 
           RowBox[{"KeepHeld", "->", "False"}]}], "]"}], "/.", "Aav"}], "//", 
        "Simplify"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"{", " ", 
        RowBox[{
         RowBox[{"evSch", "-", "evDiv"}], ",", " ", 
         RowBox[{"evDiv", "-", "evDivBeta", "-", "evRegSch"}], ",", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"evDiv", "-", "evDivBeta"}], ")"}], "-", 
          RowBox[{"(", 
           RowBox[{"evReg", "-", "evRegBeta"}], ")"}]}]}], " ", "}"}], "/.", 
       "KillZero"}]}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.851769115310212*^9, 3.851769261065341*^9}, {
  3.8517693693191924`*^9, 3.8517693805803723`*^9}, {3.8517694208756213`*^9, 
  3.8517696673661103`*^9}},
 CellLabel->
  "In[157]:=",ExpressionUUID->"26d799af-feee-47d8-8958-8fa5648abf89"],

Cell[CellGroupData[{

Cell[BoxData[{"div2222x2", "\[IndentingNewLine]", "sch2222x2", "\
\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"iReg4ptX", "[", 
   RowBox[{
    RowBox[{"3", "+", 
     RowBox[{"2", "u", " ", "\[Epsilon]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"2", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"u", "+", 
          RowBox[{"v", "[", "1", "]"}]}], ")"}], "\[Epsilon]"}]}], ",", 
      RowBox[{"2", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"u", "+", 
          RowBox[{"v", "[", "2", "]"}]}], ")"}], "\[Epsilon]"}]}], ",", 
      RowBox[{"2", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"u", "+", 
          RowBox[{"v", "[", "3", "]"}]}], ")"}], "\[Epsilon]"}]}], ",", 
      RowBox[{"2", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"u", "+", 
          RowBox[{"v", "[", "4", "]"}]}], ")"}], "\[Epsilon]"}]}], ",", 
      RowBox[{"2", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"u", "+", 
          RowBox[{"v", "[", "x", "]"}]}], ")"}], "\[Epsilon]"}]}]}], "}"}]}], 
   "]"}], "-", 
  RowBox[{"iReg4ptX", "[", 
   RowBox[{
    RowBox[{"3", "+", 
     RowBox[{"2", "u", " ", "\[Epsilon]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"2", "+", 
       RowBox[{"u", " ", "\[Epsilon]"}]}], ",", 
      RowBox[{"2", "+", 
       RowBox[{"u", " ", "\[Epsilon]"}]}], ",", 
      RowBox[{"2", "+", 
       RowBox[{"u", " ", "\[Epsilon]"}]}], ",", 
      RowBox[{"2", "+", 
       RowBox[{"u", " ", "\[Epsilon]"}]}], ",", 
      RowBox[{"2", "+", 
       RowBox[{"u", " ", "\[Epsilon]"}]}]}], "}"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.851762626019006*^9, 3.851762701249432*^9}, {
  3.8517667335419626`*^9, 3.8517667562159986`*^9}, {3.8517685420851755`*^9, 
  3.851768542389388*^9}, {3.851768862547639*^9, 3.8517688654598455`*^9}},
 CellLabel->
  "In[158]:=",ExpressionUUID->"212b8d46-269a-4990-88f1-63a5b244fb06"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.851762631720193*^9, {3.85176269174511*^9, 3.851762701611743*^9}, {
   3.851766751416294*^9, 3.851766756758254*^9}, 3.851767130874997*^9, 
   3.8517685427990828`*^9, {3.8517688630071135`*^9, 3.8517688656371155`*^9}, 
   3.851769270250823*^9, 3.8517696698319626`*^9, 3.878894200186111*^9},
 CellLabel->
  "Out[158]=",ExpressionUUID->"8559eac7-7c29-411c-a03e-aae0bebdf1a4"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.851762631720193*^9, {3.85176269174511*^9, 3.851762701611743*^9}, {
   3.851766751416294*^9, 3.851766756758254*^9}, 3.851767130874997*^9, 
   3.8517685427990828`*^9, {3.8517688630071135`*^9, 3.8517688656371155`*^9}, 
   3.851769270250823*^9, 3.8517696698319626`*^9, 3.878894200188105*^9},
 CellLabel->
  "Out[159]=",ExpressionUUID->"707a6b4d-d0fe-4998-9ea9-682dac4a3648"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.851762631720193*^9, {3.85176269174511*^9, 3.851762701611743*^9}, {
   3.851766751416294*^9, 3.851766756758254*^9}, 3.851767130874997*^9, 
   3.8517685427990828`*^9, {3.8517688630071135`*^9, 3.8517688656371155`*^9}, 
   3.851769270250823*^9, 3.8517696698319626`*^9, 3.878894200193299*^9},
 CellLabel->
  "Out[160]=",ExpressionUUID->"cb53a1e2-b73e-4c1b-b981-6ce2e2589709"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Compare4ptX", "[", 
  RowBox[{"sch3222x2", ",", "div3222x2", ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "2", ",", "2", ",", "2", ",", "2"}], "}"}]}], 
  "]"}]], "Input",
 CellLabel->
  "In[161]:=",ExpressionUUID->"35fa48f6-3761-44c2-8529-6517bf4c841a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   InterpretationBox[
    RowBox[{"Zero", "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "\[Epsilon]", "]"}], "1"],
      SeriesData[HandbooK`\[Epsilon], 0, {}, 0, 1, 1],
      Editable->False]}],
    SeriesData[HandbooK`\[Epsilon], 0, {$CellContext`Zero}, 0, 1, 1],
    Editable->False], ",", 
   InterpretationBox[
    RowBox[{
     FractionBox["Zero", 
      SuperscriptBox["\[Epsilon]", "2"]], "+", 
     FractionBox["Zero", "\[Epsilon]"], "+", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.`", "\[VeryThinSpace]", "+", 
         RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
       RowBox[{"Zero", " ", 
        RowBox[{"Log", "[", "\[Mu]", "]"}]}]}], ")"}], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "\[Epsilon]", "]"}], "1"],
      SeriesData[HandbooK`\[Epsilon], 0, {}, -2, 1, 1],
      Editable->False]}],
    SeriesData[
    HandbooK`\[Epsilon], 
     0, {$CellContext`Zero, $CellContext`Zero, 
      Complex[0., 0.] + $CellContext`Zero Log[HandbooK`\[Mu]]}, -2, 1, 1],
    Editable->False], ",", 
   InterpretationBox[
    RowBox[{
     FractionBox["Zero", 
      SuperscriptBox["\[Epsilon]", "2"]], "+", 
     FractionBox["Zero", "\[Epsilon]"], "+", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.`", "\[VeryThinSpace]", "+", 
         RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
       RowBox[{"Zero", " ", 
        RowBox[{"Log", "[", "\[Mu]", "]"}]}]}], ")"}], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "\[Epsilon]", "]"}], "1"],
      SeriesData[HandbooK`\[Epsilon], 0, {}, -2, 1, 1],
      Editable->False]}],
    SeriesData[
    HandbooK`\[Epsilon], 
     0, {$CellContext`Zero, $CellContext`Zero, 
      Complex[0., 0.] + $CellContext`Zero Log[HandbooK`\[Mu]]}, -2, 1, 1],
    Editable->False]}], "}"}]], "Output",
 CellChangeTimes->{3.851769672752212*^9, 3.878894201165067*^9},
 CellLabel->
  "Out[161]=",ExpressionUUID->"3e660872-d4ed-467b-9bfd-6172e2a3b4dc"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Compare4ptX", "[", 
  RowBox[{"sch2223x2", ",", "div2223x2", ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "2", ",", "3", ",", "2"}], "}"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.8517689212997675`*^9, 3.8517690483767548`*^9}, {
   3.8517690976364546`*^9, 3.8517690980495205`*^9}, 3.851769147483531*^9, {
   3.8517692723214197`*^9, 3.851769307955477*^9}, {3.851769351755268*^9, 
   3.851769356803501*^9}, {3.8517696836839323`*^9, 3.851769684227107*^9}},
 CellLabel->
  "In[162]:=",ExpressionUUID->"7fffa62f-0bdc-4287-a910-8b9bebaf106b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "div2223x2"}], "+", "sch2223x2"}], ",", 
   InterpretationBox[
    RowBox[{
     RowBox[{"-", 
      FractionBox["2.795978905735005`", 
       SuperscriptBox["\[Epsilon]", "2"]]}], "+", 
     FractionBox["2.3153255363646243`", "\[Epsilon]"], "-", 
     "1.457948731266626`", "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "\[Epsilon]", "]"}], "1"],
      SeriesData[HandbooK`\[Epsilon], 0, {}, -2, 1, 1],
      Editable->False]}],
    SeriesData[
    HandbooK`\[Epsilon], 0, {-2.795978905735005, 
     2.3153255363646243`, -1.457948731266626}, -2, 1, 1],
    Editable->False], ",", 
   InterpretationBox[
    RowBox[{
     RowBox[{"-", 
      FractionBox["2.795978905735005`", 
       SuperscriptBox["\[Epsilon]", "2"]]}], "+", 
     FractionBox["2.315325536364625`", "\[Epsilon]"], "-", 
     "1.4579487312666264`", "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "\[Epsilon]", "]"}], "1"],
      SeriesData[HandbooK`\[Epsilon], 0, {}, -2, 1, 1],
      Editable->False]}],
    SeriesData[
    HandbooK`\[Epsilon], 0, {-2.795978905735005, 
     2.315325536364625, -1.4579487312666264`}, -2, 1, 1],
    Editable->False]}], "}"}]], "Output",
 CellChangeTimes->{{3.8517689234031734`*^9, 3.8517689478616624`*^9}, {
   3.8517689814417524`*^9, 3.8517689991056376`*^9}, 3.851769049437034*^9, 
   3.851769291455531*^9, 3.851769383971899*^9, 3.851769686063236*^9, 
   3.878894201297721*^9},
 CellLabel->
  "Out[162]=",ExpressionUUID->"5cb4cb9b-71e6-4747-a0c4-f8ac02647451"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Compare4ptX", "[", 
  RowBox[{"sch3322x2", ",", "div3322x2", ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "3", ",", "2", ",", "2", ",", "2"}], "}"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.8517693626184177`*^9, 3.8517693659543257`*^9}},
 CellLabel->
  "In[163]:=",ExpressionUUID->"c08cdab4-2550-439c-9d61-bfc48779dd67"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   InterpretationBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"Zero", "+", 
       RowBox[{"Zero", " ", 
        RowBox[{"Log", "[", "\[Mu]", "]"}]}]}], ")"}], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "\[Epsilon]", "]"}], "1"],
      SeriesData[HandbooK`\[Epsilon], 0, {}, 0, 1, 1],
      Editable->False]}],
    SeriesData[
    HandbooK`\[Epsilon], 
     0, {$CellContext`Zero + $CellContext`Zero Log[HandbooK`\[Mu]]}, 0, 1, 1],
    Editable->False], ",", 
   InterpretationBox[
    RowBox[{
     FractionBox["Zero", "\[Epsilon]"], "+", 
     RowBox[{"(", 
      RowBox[{"Zero", "+", 
       RowBox[{"Zero", " ", 
        RowBox[{"Log", "[", "\[Mu]", "]"}]}]}], ")"}], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "\[Epsilon]", "]"}], "1"],
      SeriesData[HandbooK`\[Epsilon], 0, {}, -1, 1, 1],
      Editable->False]}],
    SeriesData[
    HandbooK`\[Epsilon], 
     0, {$CellContext`Zero, $CellContext`Zero + $CellContext`Zero 
       Log[HandbooK`\[Mu]]}, -1, 1, 1],
    Editable->False], ",", 
   InterpretationBox[
    RowBox[{
     FractionBox["Zero", "\[Epsilon]"], "+", 
     RowBox[{"(", 
      RowBox[{"Zero", "+", 
       RowBox[{"Zero", " ", 
        RowBox[{"Log", "[", "\[Mu]", "]"}]}]}], ")"}], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "\[Epsilon]", "]"}], "1"],
      SeriesData[HandbooK`\[Epsilon], 0, {}, -1, 1, 1],
      Editable->False]}],
    SeriesData[
    HandbooK`\[Epsilon], 
     0, {$CellContext`Zero, $CellContext`Zero + $CellContext`Zero 
       Log[HandbooK`\[Mu]]}, -1, 1, 1],
    Editable->False]}], "}"}]], "Output",
 CellChangeTimes->{3.851769399548018*^9, 3.851769691620227*^9, 
  3.8788942171550703`*^9},
 CellLabel->
  "Out[163]=",ExpressionUUID->"042a25ce-06f1-4c5c-90e7-65c8cab25fa3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Compare4ptX", "[", 
  RowBox[{"sch3232x2", ",", "div3232x2", ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "2", ",", "3", ",", "2", ",", "2"}], "}"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.851769697753954*^9, 3.8517697028589535`*^9}},
 CellLabel->
  "In[164]:=",ExpressionUUID->"5fb649a0-6526-4b08-9594-5c39c49e6403"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   InterpretationBox[
    RowBox[{
     FractionBox["Zero", "\[Epsilon]"], "+", 
     RowBox[{"(", 
      RowBox[{"Zero", "+", 
       RowBox[{"Zero", " ", 
        RowBox[{"Log", "[", "\[Mu]", "]"}]}]}], ")"}], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "\[Epsilon]", "]"}], "1"],
      SeriesData[HandbooK`\[Epsilon], 0, {}, -1, 1, 1],
      Editable->False]}],
    SeriesData[
    HandbooK`\[Epsilon], 
     0, {$CellContext`Zero, $CellContext`Zero + $CellContext`Zero 
       Log[HandbooK`\[Mu]]}, -1, 1, 1],
    Editable->False], ",", 
   InterpretationBox[
    RowBox[{
     FractionBox["Zero", 
      SuperscriptBox["\[Epsilon]", "2"]], "+", 
     FractionBox["Zero", "\[Epsilon]"], "+", 
     RowBox[{"(", 
      RowBox[{"Zero", "+", 
       RowBox[{"Zero", " ", 
        RowBox[{"Log", "[", "\[Mu]", "]"}]}]}], ")"}], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "\[Epsilon]", "]"}], "1"],
      SeriesData[HandbooK`\[Epsilon], 0, {}, -2, 1, 1],
      Editable->False]}],
    SeriesData[
    HandbooK`\[Epsilon], 
     0, {$CellContext`Zero, $CellContext`Zero, $CellContext`Zero + \
$CellContext`Zero Log[HandbooK`\[Mu]]}, -2, 1, 1],
    Editable->False], ",", 
   InterpretationBox[
    RowBox[{
     FractionBox["Zero", 
      SuperscriptBox["\[Epsilon]", "2"]], "+", 
     FractionBox["Zero", "\[Epsilon]"], "+", 
     RowBox[{"(", 
      RowBox[{"Zero", "+", 
       RowBox[{"Zero", " ", 
        RowBox[{"Log", "[", "\[Mu]", "]"}]}]}], ")"}], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "\[Epsilon]", "]"}], "1"],
      SeriesData[HandbooK`\[Epsilon], 0, {}, -2, 1, 1],
      Editable->False]}],
    SeriesData[
    HandbooK`\[Epsilon], 
     0, {$CellContext`Zero, $CellContext`Zero, $CellContext`Zero + \
$CellContext`Zero Log[HandbooK`\[Mu]]}, -2, 1, 1],
    Editable->False]}], "}"}]], "Output",
 CellChangeTimes->{3.851769705433852*^9, 3.878894219662222*^9},
 CellLabel->
  "Out[164]=",ExpressionUUID->"6c92b843-54b8-488d-82e9-7f0395df8672"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Compare4ptX", "[", 
  RowBox[{"sch3232x2", ",", "div3232x2", ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "2", ",", "3", ",", "2", ",", "2"}], "}"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.8517697068269176`*^9, 3.8517697132920823`*^9}},
 CellLabel->
  "In[165]:=",ExpressionUUID->"d0dad848-10f2-40c6-a712-abefa9df4f44"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   InterpretationBox[
    RowBox[{
     FractionBox["Zero", "\[Epsilon]"], "+", 
     RowBox[{"(", 
      RowBox[{"Zero", "+", 
       RowBox[{"Zero", " ", 
        RowBox[{"Log", "[", "\[Mu]", "]"}]}]}], ")"}], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "\[Epsilon]", "]"}], "1"],
      SeriesData[HandbooK`\[Epsilon], 0, {}, -1, 1, 1],
      Editable->False]}],
    SeriesData[
    HandbooK`\[Epsilon], 
     0, {$CellContext`Zero, $CellContext`Zero + $CellContext`Zero 
       Log[HandbooK`\[Mu]]}, -1, 1, 1],
    Editable->False], ",", 
   InterpretationBox[
    RowBox[{
     FractionBox["Zero", 
      SuperscriptBox["\[Epsilon]", "2"]], "+", 
     FractionBox["Zero", "\[Epsilon]"], "+", 
     RowBox[{"(", 
      RowBox[{"Zero", "+", 
       RowBox[{"Zero", " ", 
        RowBox[{"Log", "[", "\[Mu]", "]"}]}]}], ")"}], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "\[Epsilon]", "]"}], "1"],
      SeriesData[HandbooK`\[Epsilon], 0, {}, -2, 1, 1],
      Editable->False]}],
    SeriesData[
    HandbooK`\[Epsilon], 
     0, {$CellContext`Zero, $CellContext`Zero, $CellContext`Zero + \
$CellContext`Zero Log[HandbooK`\[Mu]]}, -2, 1, 1],
    Editable->False], ",", 
   InterpretationBox[
    RowBox[{
     FractionBox["Zero", 
      SuperscriptBox["\[Epsilon]", "2"]], "+", 
     FractionBox["Zero", "\[Epsilon]"], "+", 
     RowBox[{"(", 
      RowBox[{"Zero", "+", 
       RowBox[{"Zero", " ", 
        RowBox[{"Log", "[", "\[Mu]", "]"}]}]}], ")"}], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "\[Epsilon]", "]"}], "1"],
      SeriesData[HandbooK`\[Epsilon], 0, {}, -2, 1, 1],
      Editable->False]}],
    SeriesData[
    HandbooK`\[Epsilon], 
     0, {$CellContext`Zero, $CellContext`Zero, $CellContext`Zero + \
$CellContext`Zero Log[HandbooK`\[Mu]]}, -2, 1, 1],
    Editable->False]}], "}"}]], "Output",
 CellChangeTimes->{3.8517697151693745`*^9, 3.878894221976184*^9},
 CellLabel->
  "Out[165]=",ExpressionUUID->"52ff3379-6d7b-43c7-bc75-94df8514c618"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Compare4ptX", "[", 
  RowBox[{"sch3233x2", ",", "div3233x2", ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "2", ",", "3", ",", "3", ",", "2"}], "}"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.851769719186987*^9, 3.851769724755392*^9}},
 CellLabel->
  "In[166]:=",ExpressionUUID->"3f4d3e27-3af4-445e-9931-c18e156e47eb"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   InterpretationBox[
    RowBox[{
     FractionBox["Zero", "\[Epsilon]"], "+", "Zero", "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "\[Epsilon]", "]"}], "1"],
      SeriesData[HandbooK`\[Epsilon], 0, {}, -1, 1, 1],
      Editable->False]}],
    SeriesData[
    HandbooK`\[Epsilon], 0, {$CellContext`Zero, $CellContext`Zero}, -1, 1, 1],
    Editable->False], ",", 
   InterpretationBox[
    RowBox[{
     FractionBox["Zero", "\[Epsilon]"], "+", 
     RowBox[{"(", 
      RowBox[{"Zero", "+", 
       RowBox[{"Zero", " ", 
        RowBox[{"Log", "[", "\[Mu]", "]"}]}]}], ")"}], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "\[Epsilon]", "]"}], "1"],
      SeriesData[HandbooK`\[Epsilon], 0, {}, -1, 1, 1],
      Editable->False]}],
    SeriesData[
    HandbooK`\[Epsilon], 
     0, {$CellContext`Zero, $CellContext`Zero + $CellContext`Zero 
       Log[HandbooK`\[Mu]]}, -1, 1, 1],
    Editable->False], ",", 
   InterpretationBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"Zero", "+", 
       RowBox[{"Zero", " ", 
        RowBox[{"Log", "[", "\[Mu]", "]"}]}]}], ")"}], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "\[Epsilon]", "]"}], "1"],
      SeriesData[HandbooK`\[Epsilon], 0, {}, 0, 1, 1],
      Editable->False]}],
    SeriesData[
    HandbooK`\[Epsilon], 
     0, {$CellContext`Zero + $CellContext`Zero Log[HandbooK`\[Mu]]}, 0, 1, 1],
    Editable->False]}], "}"}]], "Output",
 CellChangeTimes->{3.851769731563467*^9, 3.8788942299136086`*^9},
 CellLabel->
  "Out[166]=",ExpressionUUID->"25855d08-4c6f-4db7-8cc3-122ca57241f4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Compare4ptX", "[", 
  RowBox[{"sch3333x2", ",", "div3333x2", ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "3", ",", "3", ",", "3", ",", "2"}], "}"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.8517697291227555`*^9, 3.851769734331102*^9}},
 CellLabel->
  "In[167]:=",ExpressionUUID->"2b0f38e9-ca49-434c-b8af-b18667adcb0f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   InterpretationBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"Zero", "+", 
       RowBox[{"Zero", " ", 
        RowBox[{"Log", "[", "\[Mu]", "]"}]}]}], ")"}], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "\[Epsilon]", "]"}], "1"],
      SeriesData[HandbooK`\[Epsilon], 0, {}, 0, 1, 1],
      Editable->False]}],
    SeriesData[
    HandbooK`\[Epsilon], 
     0, {$CellContext`Zero + $CellContext`Zero Log[HandbooK`\[Mu]]}, 0, 1, 1],
    Editable->False], ",", 
   InterpretationBox[
    RowBox[{
     FractionBox["Zero", "\[Epsilon]"], "+", 
     RowBox[{"(", 
      RowBox[{"Zero", "+", 
       RowBox[{"Zero", " ", 
        RowBox[{"Log", "[", "\[Mu]", "]"}]}]}], ")"}], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "\[Epsilon]", "]"}], "1"],
      SeriesData[HandbooK`\[Epsilon], 0, {}, -1, 1, 1],
      Editable->False]}],
    SeriesData[
    HandbooK`\[Epsilon], 
     0, {$CellContext`Zero, $CellContext`Zero + $CellContext`Zero 
       Log[HandbooK`\[Mu]]}, -1, 1, 1],
    Editable->False], ",", 
   InterpretationBox[
    RowBox[{
     FractionBox["Zero", "\[Epsilon]"], "+", 
     RowBox[{"(", 
      RowBox[{"Zero", "+", 
       RowBox[{"Zero", " ", 
        RowBox[{"Log", "[", "\[Mu]", "]"}]}]}], ")"}], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "\[Epsilon]", "]"}], "1"],
      SeriesData[HandbooK`\[Epsilon], 0, {}, -1, 1, 1],
      Editable->False]}],
    SeriesData[
    HandbooK`\[Epsilon], 
     0, {$CellContext`Zero, $CellContext`Zero + $CellContext`Zero 
       Log[HandbooK`\[Mu]]}, -1, 1, 1],
    Editable->False]}], "}"}]], "Output",
 CellChangeTimes->{3.8517697580288286`*^9, 3.8788942578634777`*^9},
 CellLabel->
  "Out[167]=",ExpressionUUID->"b14328f3-67ee-4b71-a0d7-a0297e7b73ea"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Compare4ptX", "[", 
  RowBox[{"sch3222x3", ",", "div3222x3", ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "2", ",", "2", ",", "2", ",", "3"}], "}"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.851769739418642*^9, 3.851769745540186*^9}},
 CellLabel->
  "In[168]:=",ExpressionUUID->"9502b8ca-8f84-490c-b1ab-2cbe17c4253f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   InterpretationBox[
    RowBox[{"Zero", "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "\[Epsilon]", "]"}], "1"],
      SeriesData[HandbooK`\[Epsilon], 0, {}, 0, 1, 1],
      Editable->False]}],
    SeriesData[HandbooK`\[Epsilon], 0, {$CellContext`Zero}, 0, 1, 1],
    Editable->False], ",", 
   InterpretationBox[
    RowBox[{
     FractionBox["Zero", "\[Epsilon]"], "+", 
     RowBox[{"(", 
      RowBox[{"Zero", "+", 
       RowBox[{"Zero", " ", 
        RowBox[{"Log", "[", "\[Mu]", "]"}]}]}], ")"}], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "\[Epsilon]", "]"}], "1"],
      SeriesData[HandbooK`\[Epsilon], 0, {}, -1, 1, 1],
      Editable->False]}],
    SeriesData[
    HandbooK`\[Epsilon], 
     0, {$CellContext`Zero, $CellContext`Zero + $CellContext`Zero 
       Log[HandbooK`\[Mu]]}, -1, 1, 1],
    Editable->False], ",", 
   InterpretationBox[
    RowBox[{
     FractionBox["Zero", "\[Epsilon]"], "+", 
     RowBox[{"(", 
      RowBox[{"Zero", "+", 
       RowBox[{"Zero", " ", 
        RowBox[{"Log", "[", "\[Mu]", "]"}]}]}], ")"}], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "\[Epsilon]", "]"}], "1"],
      SeriesData[HandbooK`\[Epsilon], 0, {}, -1, 1, 1],
      Editable->False]}],
    SeriesData[
    HandbooK`\[Epsilon], 
     0, {$CellContext`Zero, $CellContext`Zero + $CellContext`Zero 
       Log[HandbooK`\[Mu]]}, -1, 1, 1],
    Editable->False]}], "}"}]], "Output",
 CellChangeTimes->{3.8517697713322845`*^9, 3.8788942717000275`*^9},
 CellLabel->
  "Out[168]=",ExpressionUUID->"f6c4b7b6-b6df-4ca6-acb3-b9703fa574a0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Compare4ptX", "[", 
  RowBox[{"sch3322x3", ",", "div3322x3", ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "3", ",", "2", ",", "2", ",", "3"}], "}"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.851769753306672*^9, 3.8517697578278275`*^9}},
 CellLabel->
  "In[169]:=",ExpressionUUID->"207d8884-2830-4b2f-a09f-b8bc70e462f9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   InterpretationBox[
    RowBox[{
     FractionBox["Zero", 
      SuperscriptBox["\[Epsilon]", "2"]], "+", 
     FractionBox["Zero", "\[Epsilon]"], "+", "Zero", "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "\[Epsilon]", "]"}], "1"],
      SeriesData[HandbooK`\[Epsilon], 0, {}, -2, 1, 1],
      Editable->False]}],
    SeriesData[
    HandbooK`\[Epsilon], 
     0, {$CellContext`Zero, $CellContext`Zero, $CellContext`Zero}, -2, 1, 1],
    Editable->False], ",", 
   InterpretationBox[
    RowBox[{
     FractionBox["Zero", 
      SuperscriptBox["\[Epsilon]", "2"]], "+", 
     FractionBox["Zero", "\[Epsilon]"], "+", 
     RowBox[{"(", 
      RowBox[{"Zero", "+", 
       RowBox[{"Zero", " ", 
        RowBox[{"Log", "[", "\[Mu]", "]"}]}]}], ")"}], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "\[Epsilon]", "]"}], "1"],
      SeriesData[HandbooK`\[Epsilon], 0, {}, -2, 1, 1],
      Editable->False]}],
    SeriesData[
    HandbooK`\[Epsilon], 
     0, {$CellContext`Zero, $CellContext`Zero, $CellContext`Zero + \
$CellContext`Zero Log[HandbooK`\[Mu]]}, -2, 1, 1],
    Editable->False], ",", 
   InterpretationBox[
    RowBox[{
     FractionBox["Zero", 
      SuperscriptBox["\[Epsilon]", "2"]], "+", 
     FractionBox["Zero", "\[Epsilon]"], "+", 
     RowBox[{"(", 
      RowBox[{"Zero", "+", 
       RowBox[{"Zero", " ", 
        RowBox[{"Log", "[", "\[Mu]", "]"}]}]}], ")"}], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "\[Epsilon]", "]"}], "1"],
      SeriesData[HandbooK`\[Epsilon], 0, {}, -2, 1, 1],
      Editable->False]}],
    SeriesData[
    HandbooK`\[Epsilon], 
     0, {$CellContext`Zero, $CellContext`Zero, $CellContext`Zero + \
$CellContext`Zero Log[HandbooK`\[Mu]]}, -2, 1, 1],
    Editable->False]}], "}"}]], "Output",
 CellChangeTimes->{3.8517697747739944`*^9, 3.878894275168726*^9},
 CellLabel->
  "Out[169]=",ExpressionUUID->"a5843e44-f6cb-4047-ad2f-7e98df4a3a7a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Compare4ptX", "[", 
  RowBox[{"sch3232x3", ",", "div3232x3", ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "2", ",", "3", ",", "2", ",", "3"}], "}"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.8517697642748775`*^9, 3.8517697683787904`*^9}},
 CellLabel->
  "In[170]:=",ExpressionUUID->"e556967f-125c-49b5-90e7-2a786e10de0d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   InterpretationBox[
    RowBox[{
     FractionBox["Zero", "\[Epsilon]"], "+", "Zero", "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "\[Epsilon]", "]"}], "1"],
      SeriesData[HandbooK`\[Epsilon], 0, {}, -1, 1, 1],
      Editable->False]}],
    SeriesData[
    HandbooK`\[Epsilon], 0, {$CellContext`Zero, $CellContext`Zero}, -1, 1, 1],
    Editable->False], ",", 
   InterpretationBox[
    RowBox[{
     FractionBox["Zero", "\[Epsilon]"], "+", 
     RowBox[{"(", 
      RowBox[{"Zero", "+", 
       RowBox[{"Zero", " ", 
        RowBox[{"Log", "[", "\[Mu]", "]"}]}]}], ")"}], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "\[Epsilon]", "]"}], "1"],
      SeriesData[HandbooK`\[Epsilon], 0, {}, -1, 1, 1],
      Editable->False]}],
    SeriesData[
    HandbooK`\[Epsilon], 
     0, {$CellContext`Zero, $CellContext`Zero + $CellContext`Zero 
       Log[HandbooK`\[Mu]]}, -1, 1, 1],
    Editable->False], ",", 
   InterpretationBox[
    RowBox[{
     FractionBox["Zero", "\[Epsilon]"], "+", 
     RowBox[{"(", 
      RowBox[{"Zero", "+", 
       RowBox[{"Zero", " ", 
        RowBox[{"Log", "[", "\[Mu]", "]"}]}]}], ")"}], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "\[Epsilon]", "]"}], "1"],
      SeriesData[HandbooK`\[Epsilon], 0, {}, -1, 1, 1],
      Editable->False]}],
    SeriesData[
    HandbooK`\[Epsilon], 
     0, {$CellContext`Zero, $CellContext`Zero + $CellContext`Zero 
       Log[HandbooK`\[Mu]]}, -1, 1, 1],
    Editable->False]}], "}"}]], "Output",
 CellChangeTimes->{3.851769786202814*^9, 3.8788942872597237`*^9},
 CellLabel->
  "Out[170]=",ExpressionUUID->"9d3002a5-1ee7-43d5-9035-839743ea4ed0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Compare4ptX", "[", 
  RowBox[{"sch3233x3", ",", "div3233x3", ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "2", ",", "3", ",", "3", ",", "3"}], "}"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.8517697733783007`*^9, 3.8517697788828707`*^9}},
 CellLabel->
  "In[171]:=",ExpressionUUID->"178390b2-757e-493b-af46-30262c53dc83"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   InterpretationBox[
    RowBox[{
     FractionBox["Zero", "\[Epsilon]"], "+", "Zero", "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "\[Epsilon]", "]"}], "1"],
      SeriesData[HandbooK`\[Epsilon], 0, {}, -1, 1, 1],
      Editable->False]}],
    SeriesData[
    HandbooK`\[Epsilon], 0, {$CellContext`Zero, $CellContext`Zero}, -1, 1, 1],
    Editable->False], ",", 
   InterpretationBox[
    RowBox[{
     FractionBox["Zero", "\[Epsilon]"], "+", 
     RowBox[{"(", 
      RowBox[{"Zero", "+", 
       RowBox[{"Zero", " ", 
        RowBox[{"Log", "[", "\[Mu]", "]"}]}]}], ")"}], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "\[Epsilon]", "]"}], "1"],
      SeriesData[HandbooK`\[Epsilon], 0, {}, -1, 1, 1],
      Editable->False]}],
    SeriesData[
    HandbooK`\[Epsilon], 
     0, {$CellContext`Zero, $CellContext`Zero + $CellContext`Zero 
       Log[HandbooK`\[Mu]]}, -1, 1, 1],
    Editable->False], ",", 
   InterpretationBox[
    RowBox[{
     FractionBox["Zero", "\[Epsilon]"], "+", 
     RowBox[{"(", 
      RowBox[{"Zero", "+", 
       RowBox[{"Zero", " ", 
        RowBox[{"Log", "[", "\[Mu]", "]"}]}]}], ")"}], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "\[Epsilon]", "]"}], "1"],
      SeriesData[HandbooK`\[Epsilon], 0, {}, -1, 1, 1],
      Editable->False]}],
    SeriesData[
    HandbooK`\[Epsilon], 
     0, {$CellContext`Zero, $CellContext`Zero + $CellContext`Zero 
       Log[HandbooK`\[Mu]]}, -1, 1, 1],
    Editable->False]}], "}"}]], "Output",
 CellChangeTimes->{3.85176979819596*^9, 3.878894300497462*^9},
 CellLabel->
  "Out[171]=",ExpressionUUID->"5ad164a4-3e79-4d5b-8bd3-c833a802a6bc"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Compare4ptX", "[", 
  RowBox[{"sch3333x3", ",", "div3333x3", ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "3", ",", "3", ",", "3", ",", "3"}], "}"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.851769782050373*^9, 3.851769789418084*^9}},
 CellLabel->
  "In[172]:=",ExpressionUUID->"2bdd4d5d-71f3-4827-920c-607aa334bbb6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   InterpretationBox[
    RowBox[{
     FractionBox["Zero", "\[Epsilon]"], "+", "Zero", "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "\[Epsilon]", "]"}], "1"],
      SeriesData[HandbooK`\[Epsilon], 0, {}, -1, 1, 1],
      Editable->False]}],
    SeriesData[
    HandbooK`\[Epsilon], 0, {$CellContext`Zero, $CellContext`Zero}, -1, 1, 1],
    Editable->False], ",", 
   InterpretationBox[
    RowBox[{
     FractionBox["Zero", 
      SuperscriptBox["\[Epsilon]", "2"]], "+", 
     FractionBox["Zero", "\[Epsilon]"], "+", "Zero", "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "\[Epsilon]", "]"}], "1"],
      SeriesData[HandbooK`\[Epsilon], 0, {}, -2, 1, 1],
      Editable->False]}],
    SeriesData[
    HandbooK`\[Epsilon], 
     0, {$CellContext`Zero, $CellContext`Zero, $CellContext`Zero}, -2, 1, 1],
    Editable->False], ",", 
   InterpretationBox[
    RowBox[{
     FractionBox["Zero", 
      SuperscriptBox["\[Epsilon]", "2"]], "+", 
     FractionBox["Zero", "\[Epsilon]"], "+", "Zero", "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "\[Epsilon]", "]"}], "1"],
      SeriesData[HandbooK`\[Epsilon], 0, {}, -2, 1, 1],
      Editable->False]}],
    SeriesData[
    HandbooK`\[Epsilon], 
     0, {$CellContext`Zero, $CellContext`Zero, $CellContext`Zero}, -2, 1, 1],
    Editable->False]}], "}"}]], "Output",
 CellChangeTimes->{3.8517698035730896`*^9, 3.8788943056780596`*^9},
 CellLabel->
  "Out[172]=",ExpressionUUID->"bfb17d4c-dacd-4c1a-a9c5-b7416963d874"]
}, Open  ]]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Dimension-changing operators", "Section",
 CellChangeTimes->{{3.852881132112378*^9, 
  3.8528811405276814`*^9}},ExpressionUUID->"a8bfbbc2-fa69-4b87-bbb4-\
a2defedfb565"],

Cell[CellGroupData[{

Cell["Data", "Subsection",
 CellChangeTimes->{{3.852881234241745*^9, 
  3.8528812345765395`*^9}},ExpressionUUID->"7584fb5b-33cb-4cf9-bb9a-\
897fd52444c6"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Attributes", "[", "\[Delta]", "]"}], "=", 
   RowBox[{"{", " ", "Orderless", " ", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Attributes", "[", "P", "]"}], "=", 
   RowBox[{"{", " ", "Orderless", " ", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Attributes", "[", "a", "]"}], "=", 
   RowBox[{"{", " ", "Orderless", " ", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Attributes", "[", "k", "]"}], "=", 
   RowBox[{"{", " ", "Orderless", " ", "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.6368746212119646`*^9, 3.6368746692255096`*^9}, {
   3.63687706796586*^9, 3.6368770702008133`*^9}, 3.654183305935937*^9, {
   3.751556219807408*^9, 3.751556223367609*^9}, {3.7515566496769533`*^9, 
   3.7515566521400948`*^9}, {3.7515588124536343`*^9, 3.751558814933776*^9}, 
   3.751559336026581*^9},
 CellLabel->
  "In[173]:=",ExpressionUUID->"7c3202cc-2449-4089-9b22-d63e4887b6aa"],

Cell[BoxData[
 RowBox[{
  RowBox[{"$Assumptions", "=", 
   RowBox[{
    RowBox[{"{", " ", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"p", "[", "j", "]"}], ">", "0"}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "4"}], "}"}]}], "]"}], ",", 
      RowBox[{
       RowBox[{"k", "[", "]"}], "\[Equal]", "0"}], ",", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"k", "[", "i", "]"}], ">", "0"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "4"}], "}"}]}], "]"}], ",", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"k", "[", 
          RowBox[{"i", ",", "j"}], "]"}], ">", "0"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "4"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", 
          RowBox[{"i", "-", "1"}]}], "}"}]}], "]"}], ",", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"k", "[", 
          RowBox[{"i", ",", "j", ",", "kk"}], "]"}], ">", "0"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "4"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", 
          RowBox[{"i", "-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"kk", ",", 
          RowBox[{"j", "-", "1"}]}], "}"}]}], "]"}], ",", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"k", "[", 
          RowBox[{"i", ",", "j", ",", "kk", ",", "l"}], "]"}], ">", "0"}], 
        ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "4"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", 
          RowBox[{"i", "-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"kk", ",", 
          RowBox[{"j", "-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"l", ",", "1", ",", 
          RowBox[{"kk", "-", "1"}]}], "}"}]}], "]"}]}], " ", "}"}], "//", 
    "Flatten"}]}], ";"}]], "Input",
 CellLabel->
  "In[177]:=",ExpressionUUID->"9ee3056f-a90d-443a-9cd9-7896f2b65afe"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"suTop3", "=", 
   RowBox[{"{", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"P", "[", 
       RowBox[{"2", ",", "3"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"1", "/", "2"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"p", "[", "1", "]"}], "^", "2"}], "-", 
         RowBox[{
          RowBox[{"p", "[", "2", "]"}], "^", "2"}], "-", 
         RowBox[{
          RowBox[{"p", "[", "3", "]"}], "^", "2"}]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{"P", "[", 
       RowBox[{"1", ",", "3"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"1", "/", "2"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"p", "[", "2", "]"}], "^", "2"}], "-", 
         RowBox[{
          RowBox[{"p", "[", "1", "]"}], "^", "2"}], "-", 
         RowBox[{
          RowBox[{"p", "[", "3", "]"}], "^", "2"}]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{"P", "[", 
       RowBox[{"1", ",", "2"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"1", "/", "2"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"p", "[", "3", "]"}], "^", "2"}], "-", 
         RowBox[{
          RowBox[{"p", "[", "2", "]"}], "^", "2"}], "-", 
         RowBox[{
          RowBox[{"p", "[", "1", "]"}], "^", "2"}]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{"a", "[", 
       RowBox[{"2", ",", "3"}], "]"}], "\[Rule]", 
      RowBox[{"Sqrt", "[", 
       RowBox[{
        RowBox[{"1", "/", "2"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"p", "[", "1", "]"}], "^", "2"}], "-", 
          RowBox[{
           RowBox[{"p", "[", "2", "]"}], "^", "2"}], "-", 
          RowBox[{
           RowBox[{"p", "[", "3", "]"}], "^", "2"}]}], ")"}]}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"a", "[", 
       RowBox[{"1", ",", "3"}], "]"}], "\[Rule]", 
      RowBox[{"Sqrt", "[", 
       RowBox[{
        RowBox[{"1", "/", "2"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"p", "[", "2", "]"}], "^", "2"}], "-", 
          RowBox[{
           RowBox[{"p", "[", "1", "]"}], "^", "2"}], "-", 
          RowBox[{
           RowBox[{"p", "[", "3", "]"}], "^", "2"}]}], ")"}]}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"a", "[", 
       RowBox[{"1", ",", "2"}], "]"}], "\[Rule]", 
      RowBox[{"Sqrt", "[", 
       RowBox[{
        RowBox[{"1", "/", "2"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"p", "[", "3", "]"}], "^", "2"}], "-", 
          RowBox[{
           RowBox[{"p", "[", "2", "]"}], "^", "2"}], "-", 
          RowBox[{
           RowBox[{"p", "[", "1", "]"}], "^", "2"}]}], ")"}]}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"P", "[", 
       RowBox[{"n_", ",", "n_"}], "]"}], "\[RuleDelayed]", 
      RowBox[{
       RowBox[{"p", "[", "n", "]"}], "^", "2"}]}], ",", 
     RowBox[{
      RowBox[{"a", "[", 
       RowBox[{"n_", ",", "n_"}], "]"}], "\[RuleDelayed]", 
      RowBox[{"p", "[", "n", "]"}]}], ",", 
     RowBox[{
      RowBox[{"k", "[", "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"k", "[", "i_", "]"}], "\[RuleDelayed]", 
      RowBox[{"p", "[", "i", "]"}]}], ",", 
     RowBox[{
      RowBox[{"k", "[", 
       RowBox[{"1", ",", "2"}], "]"}], "\[Rule]", 
      RowBox[{"p", "[", "3", "]"}]}], ",", 
     RowBox[{
      RowBox[{"k", "[", 
       RowBox[{"1", ",", "3"}], "]"}], "\[Rule]", 
      RowBox[{"p", "[", "2", "]"}]}], ",", 
     RowBox[{
      RowBox[{"k", "[", 
       RowBox[{"2", ",", "3"}], "]"}], "\[Rule]", 
      RowBox[{"p", "[", "1", "]"}]}], ",", 
     RowBox[{
      RowBox[{"k", "[", 
       RowBox[{"1", ",", "2", ",", "3"}], "]"}], "\[Rule]", "0"}]}], " ", 
    "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Top3", "[", "exp_", "]"}], ":=", 
   RowBox[{"exp", "/.", "suTop3"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.7515586710575466`*^9, 3.7515586766138644`*^9}, {
   3.7515587224954886`*^9, 3.751558787063182*^9}, {3.7515588564481506`*^9, 
   3.7515589676795125`*^9}, {3.751559345789139*^9, 3.751559346212163*^9}, 
   3.751559396740053*^9, {3.751560393140044*^9, 3.7515604047617087`*^9}},
 CellLabel->
  "In[178]:=",ExpressionUUID->"59e88fb2-9be7-4eb8-b0b5-e1bddd5486ea"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"suToP", "=", 
   RowBox[{"{", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"a", "[", "x__", "]"}], "\[RuleDelayed]", 
      RowBox[{"Sqrt", "[", 
       RowBox[{"P", "[", "x", "]"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"k", "[", "x___", "]"}], "\[RuleDelayed]", 
      RowBox[{"Sqrt", "[", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{"P", "[", 
          RowBox[{"i", ",", "j"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", 
           RowBox[{"{", "x", "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", 
           RowBox[{"{", "x", "}"}]}], "}"}]}], "]"}], "]"}]}]}], " ", "}"}]}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ToP", "[", "exp_", "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "vector", "}"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"exp", "/.", 
         RowBox[{"{", " ", 
          RowBox[{
           RowBox[{
            RowBox[{"p", "[", "i_", "]"}], "[", "idx_", "]"}], 
           "\[RuleDelayed]", 
           RowBox[{
            RowBox[{"vector", "[", "i", "]"}], "[", "idx", "]"}]}], " ", 
          "}"}]}], "/.", "suToP"}], "/.", 
       RowBox[{"{", " ", 
        RowBox[{
         RowBox[{"p", "[", "i_", "]"}], "\[RuleDelayed]", 
         RowBox[{"Sqrt", "[", 
          RowBox[{"P", "[", 
           RowBox[{"i", ",", "i"}], "]"}], "]"}]}], " ", "}"}]}], "/.", 
      RowBox[{"{", 
       RowBox[{"vector", "\[Rule]", "p"}], "}"}]}]}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.7515589901667986`*^9, 3.7515590385315647`*^9}, {
  3.751559088763438*^9, 3.751559099582057*^9}, {3.7515591442116094`*^9, 
  3.7515591685149994`*^9}, {3.751559523521305*^9, 3.751559608256151*^9}},
 CellLabel->
  "In[180]:=",ExpressionUUID->"d404e72b-8770-4913-bebb-87006eae2835"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"suToa", "=", 
   RowBox[{"{", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"P", "[", "x__", "]"}], "\[RuleDelayed]", 
      RowBox[{
       RowBox[{"a", "[", "x", "]"}], "^", "2"}]}], ",", " ", 
     RowBox[{
      RowBox[{"k", "[", "i_", "]"}], "\[RuleDelayed]", 
      RowBox[{"a", "[", 
       RowBox[{"i", ",", "i"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"k", "[", "x___", "]"}], "\[RuleDelayed]", 
      RowBox[{"Sqrt", "[", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"a", "[", 
           RowBox[{"i", ",", "j"}], "]"}], "^", "2"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", 
           RowBox[{"{", "x", "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", 
           RowBox[{"{", "x", "}"}]}], "}"}]}], "]"}], "]"}]}]}], " ", "}"}]}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Toa", "[", "exp_", "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "vector", "}"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"exp", "/.", 
         RowBox[{"{", " ", 
          RowBox[{
           RowBox[{
            RowBox[{"p", "[", "i_", "]"}], "[", "idx_", "]"}], 
           "\[RuleDelayed]", 
           RowBox[{
            RowBox[{"vector", "[", "i", "]"}], "[", "idx", "]"}]}], " ", 
          "}"}]}], "/.", "suToa"}], "/.", 
       RowBox[{"{", " ", 
        RowBox[{
         RowBox[{"p", "[", "i_", "]"}], "\[RuleDelayed]", 
         RowBox[{"a", "[", 
          RowBox[{"i", ",", "i"}], "]"}]}], " ", "}"}]}], "/.", 
      RowBox[{"{", 
       RowBox[{"vector", "\[Rule]", "p"}], "}"}]}]}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.7515591715491734`*^9, 3.751559247515518*^9}, {
  3.7515593170584955`*^9, 3.751559317250507*^9}, {3.7515594203144016`*^9, 
  3.7515594930095596`*^9}, {3.751559818632184*^9, 3.7515598221023827`*^9}, {
  3.751560322980031*^9, 3.7515603272362747`*^9}},
 CellLabel->
  "In[182]:=",ExpressionUUID->"283580dc-355c-4a36-9a5a-8507c5779420"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"suTok", "=", 
   RowBox[{"{", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"P", "[", 
       RowBox[{"i_", ",", "i_"}], "]"}], "\[RuleDelayed]", 
      RowBox[{
       RowBox[{"k", "[", "i", "]"}], "^", "2"}]}], ",", 
     RowBox[{
      RowBox[{"P", "[", 
       RowBox[{"i_", ",", "j_"}], "]"}], "\[RuleDelayed]", 
      RowBox[{
       RowBox[{"1", "/", "2"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"k", "[", 
           RowBox[{"i", ",", "j"}], "]"}], "^", "2"}], "-", 
         RowBox[{
          RowBox[{"k", "[", "i", "]"}], "^", "2"}], "-", 
         RowBox[{
          RowBox[{"k", "[", "j", "]"}], "^", "2"}]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{"a", "[", 
       RowBox[{"i_", ",", "i_"}], "]"}], "\[RuleDelayed]", 
      RowBox[{"k", "[", "i", "]"}]}], ",", 
     RowBox[{
      RowBox[{"a", "[", 
       RowBox[{"i_", ",", "j_"}], "]"}], "\[RuleDelayed]", 
      RowBox[{"Sqrt", "[", 
       RowBox[{
        RowBox[{"1", "/", "2"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"k", "[", 
            RowBox[{"i", ",", "j"}], "]"}], "^", "2"}], "-", 
          RowBox[{
           RowBox[{"k", "[", "i", "]"}], "^", "2"}], "-", 
          RowBox[{
           RowBox[{"k", "[", "j", "]"}], "^", "2"}]}], ")"}]}], "]"}]}]}], 
    " ", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Tok", "[", "exp_", "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "vector", "}"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"exp", "/.", 
         RowBox[{"{", " ", 
          RowBox[{
           RowBox[{
            RowBox[{"p", "[", "i_", "]"}], "[", "idx_", "]"}], 
           "\[RuleDelayed]", 
           RowBox[{
            RowBox[{"vector", "[", "i", "]"}], "[", "idx", "]"}]}], " ", 
          "}"}]}], "/.", "suTok"}], "/.", 
       RowBox[{"{", " ", 
        RowBox[{"p", "\[Rule]", "k"}], " ", "}"}]}], "/.", 
      RowBox[{"{", 
       RowBox[{"vector", "\[Rule]", "p"}], "}"}]}]}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.751559279588352*^9, 3.751559292394085*^9}, {
  3.751559663375304*^9, 3.7515598095026617`*^9}},
 CellLabel->
  "In[184]:=",ExpressionUUID->"603609f7-9e75-4e54-a92f-71479d430cec"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"suPRed", "[", "n_", "]"}], ":=", 
   RowBox[{"{", " ", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"p", "[", "n", "]"}], "[", "i_", "]"}], "\[RuleDelayed]", 
      RowBox[{"-", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"p", "[", "m", "]"}], "[", "i", "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"m", ",", "1", ",", 
           RowBox[{"n", "-", "1"}]}], "}"}]}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"P", "[", 
       RowBox[{"i_", ",", "n"}], "]"}], "\[RuleDelayed]", 
      RowBox[{"-", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{"P", "[", 
          RowBox[{"i", ",", "m"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"m", ",", "1", ",", 
           RowBox[{"n", "-", "1"}]}], "}"}]}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"a", "[", 
       RowBox[{"i_", ",", "n"}], "]"}], "\[RuleDelayed]", 
      RowBox[{"Sqrt", "[", 
       RowBox[{"-", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"a", "[", 
            RowBox[{"i", ",", "m"}], "]"}], "^", "2"}], ",", 
          RowBox[{"{", 
           RowBox[{"m", ",", "1", ",", 
            RowBox[{"n", "-", "1"}]}], "}"}]}], "]"}]}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"k", "[", "x___", "]"}], "\[RuleDelayed]", 
      RowBox[{
       RowBox[{"k", "@@", 
        RowBox[{"Complement", "[", 
         RowBox[{
          RowBox[{"Table", "[", 
           RowBox[{"j", ",", 
            RowBox[{"{", 
             RowBox[{"j", ",", "1", ",", "n"}], "}"}]}], "]"}], ",", 
          RowBox[{"{", "x", "}"}]}], "]"}]}], "/;", 
       RowBox[{"MemberQ", " ", "[", 
        RowBox[{
         RowBox[{"{", "x", "}"}], ",", "n"}], "]"}]}]}]}], " ", "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"PRed", "[", "n_", "]"}], "[", "exp_", "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "vector", "}"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"exp", "/.", 
         RowBox[{"{", " ", 
          RowBox[{
           RowBox[{
            RowBox[{"p", "[", "i_", "]"}], "[", "idx_", "]"}], 
           "\[RuleDelayed]", 
           RowBox[{
            RowBox[{"vector", "[", "i", "]"}], "[", "idx", "]"}]}], " ", 
          "}"}]}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"p", "[", "n", "]"}], "\[Rule]", 
          RowBox[{"Sqrt", "[", 
           RowBox[{"P", "[", 
            RowBox[{"n", ",", "n"}], "]"}], "]"}]}], "}"}]}], "//.", 
       RowBox[{"suPRed", "[", "n", "]"}]}], "/.", 
      RowBox[{"{", 
       RowBox[{"vector", "\[Rule]", "p"}], "}"}]}]}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.751557182947455*^9, 3.751557352729166*^9}, {
   3.751557397056701*^9, 3.7515574063922353`*^9}, {3.751558180371481*^9, 
   3.751558183609666*^9}, {3.7515585140175643`*^9, 3.751558540673089*^9}, {
   3.751558609816044*^9, 3.751558629040143*^9}, {3.751561130910242*^9, 
   3.751561173405673*^9}, {3.7515612058855305`*^9, 3.75156129050037*^9}, 
   3.7515621480233593`*^9},
 CellLabel->
  "In[186]:=",ExpressionUUID->"b22d6269-0fc5-4ae7-b04d-3db31544f0be"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"suContract", "[", "d_", "]"}], " ", ":=", " ", 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"\[Delta]", "[", 
        RowBox[{"i_", ",", "j_"}], "]"}], 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"j_", ",", "k_"}], "]"}]}], "\[RuleDelayed]", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"i", ",", "k"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Delta]", "[", 
        RowBox[{"i_", ",", "j_"}], "]"}], 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"i_", ",", "j_"}], "]"}]}], "\[RuleDelayed]", "d"}], ",", 
     RowBox[{
      RowBox[{"\[Delta]", "[", 
       RowBox[{"i_", ",", "i_"}], "]"}], "\[RuleDelayed]", "d"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"p", "[", "n_", "]"}], "[", "i_", "]"}], " ", 
       RowBox[{
        RowBox[{"p", "[", "m_", "]"}], "[", "i_", "]"}]}], "\[RuleDelayed]", 
      RowBox[{"P", "[", 
       RowBox[{"n", ",", "m"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Delta]", "[", 
        RowBox[{"i_", ",", "j_"}], "]"}], 
       RowBox[{
        RowBox[{"p", "[", "n_", "]"}], "[", "j_", "]"}]}], "\[RuleDelayed]", 
      RowBox[{
       RowBox[{"p", "[", "n", "]"}], "[", "i", "]"}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"p", "[", "n_", "]"}], "[", "i_", "]"}], "^", "2"}], 
      "\[RuleDelayed]", 
      RowBox[{"P", "[", 
       RowBox[{"n", ",", "n"}], "]"}]}]}], " ", "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6368769828892198`*^9, 3.6368771035413733`*^9}, {
   3.6368787259380546`*^9, 3.636878767440236*^9}, {3.6368789297662463`*^9, 
   3.6368789562811427`*^9}, {3.7513893826138124`*^9, 3.751389385210961*^9}, 
   3.751556230175994*^9, {3.7515586150003405`*^9, 3.7515586173674755`*^9}},
 CellLabel->
  "In[188]:=",ExpressionUUID->"570aa0d8-7951-47e2-a3eb-59b2e76e59da"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Contract", "[", "d_", "]"}], "[", "exp_", "]"}], ":=", 
   RowBox[{
    RowBox[{"Expand", "[", "exp", "]"}], "//.", 
    RowBox[{"suContract", "[", "d", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Contract", "[", "d_", "]"}], "[", 
    RowBox[{"exp_", ",", "i_", ",", "j_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Contract", "[", "d", "]"}], "[", 
    RowBox[{"exp", "/.", 
     RowBox[{"{", 
      RowBox[{"j", "\[Rule]", "i"}], "}"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.7515599651915665`*^9, 3.7515600174285545`*^9}},
 CellLabel->
  "In[189]:=",ExpressionUUID->"2a907ad7-a79d-4571-99f0-ad6054a63530"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ContractP", "=", "Contract"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Contractp3", "[", "d_", "]"}], "[", "exp_", "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"Contract", "[", "d", "]"}], "[", "exp", "]"}], "//", "Top3"}]}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Contractp3", "[", "d_", "]"}], "[", 
    RowBox[{"exp_", ",", "i_", ",", "j_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"Contract", "[", "d", "]"}], "[", 
     RowBox[{"exp", ",", "i", ",", "j"}], "]"}], "//", "Top3"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Contracta", "[", "d_", "]"}], "[", "exp_", "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"Contract", "[", "d", "]"}], "[", "exp", "]"}], "//", "Toa"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Contracta", "[", "d_", "]"}], "[", 
    RowBox[{"exp_", ",", "i_", ",", "j_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"Contract", "[", "d", "]"}], "[", 
     RowBox[{"exp", ",", "i", ",", "j"}], "]"}], "//", "Toa"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Contractk", "[", "d_", "]"}], "[", "exp_", "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"Contract", "[", "d", "]"}], "[", "exp", "]"}], "//", "Tok"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Contractk", "[", "d_", "]"}], "[", 
    RowBox[{"exp_", ",", "i_", ",", "j_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"Contract", "[", "d", "]"}], "[", 
     RowBox[{"exp", ",", "i", ",", "j"}], "]"}], "//", "Tok"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.751560026423069*^9, 3.751560147267981*^9}, {
  3.751560682872616*^9, 3.751560688152918*^9}},
 CellLabel->
  "In[191]:=",ExpressionUUID->"8ee86b56-407c-49e9-8437-e22a35b3df5a"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"suDiff", "[", 
    RowBox[{"n_", ",", "idx_", ",", "epsil_"}], "]"}], ":=", 
   RowBox[{"{", " ", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"p", "[", "n", "]"}], "[", "j_", "]"}], "\[RuleDelayed]", 
      RowBox[{
       RowBox[{
        RowBox[{"p", "[", "n", "]"}], "[", "j", "]"}], "+", 
       RowBox[{"epsil", "*", 
        RowBox[{"\[Delta]", "[", 
         RowBox[{"idx", ",", "j"}], "]"}]}]}]}], ",", 
     RowBox[{
      RowBox[{"p", "[", "n", "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"p", "[", "n", "]"}], "+", 
       RowBox[{"epsil", "*", 
        RowBox[{
         RowBox[{
          RowBox[{"p", "[", "n", "]"}], "[", "idx", "]"}], "/", 
         RowBox[{"p", "[", "n", "]"}]}]}]}]}], ",", 
     RowBox[{
      RowBox[{"P", "[", 
       RowBox[{"n", ",", "n"}], "]"}], "\[RuleDelayed]", 
      RowBox[{
       RowBox[{"P", "[", 
        RowBox[{"n", ",", "n"}], "]"}], "+", 
       RowBox[{"2", " ", "epsil", "*", 
        RowBox[{
         RowBox[{"p", "[", "n", "]"}], "[", "idx", "]"}]}]}]}], ",", 
     RowBox[{
      RowBox[{"P", "[", 
       RowBox[{"i_", ",", "n"}], "]"}], "\[RuleDelayed]", 
      RowBox[{
       RowBox[{"P", "[", 
        RowBox[{"i", ",", "n"}], "]"}], "+", 
       RowBox[{"epsil", "*", 
        RowBox[{
         RowBox[{"p", "[", "i", "]"}], "[", "idx", "]"}]}]}]}], ",", 
     RowBox[{
      RowBox[{"P", "[", 
       RowBox[{"n", ",", "i_"}], "]"}], "\[RuleDelayed]", 
      RowBox[{
       RowBox[{"P", "[", 
        RowBox[{"n", ",", "i"}], "]"}], "+", 
       RowBox[{"epsil", "*", 
        RowBox[{
         RowBox[{"p", "[", "i", "]"}], "[", "idx", "]"}]}]}]}], ",", 
     RowBox[{
      RowBox[{"a", "[", 
       RowBox[{"n", ",", "n"}], "]"}], "\[RuleDelayed]", 
      RowBox[{
       RowBox[{"a", "[", 
        RowBox[{"n", ",", "n"}], "]"}], "+", 
       RowBox[{"epsil", "*", 
        RowBox[{
         RowBox[{
          RowBox[{"p", "[", "n", "]"}], "[", "idx", "]"}], "/", 
         RowBox[{"a", "[", 
          RowBox[{"n", ",", "n"}], "]"}]}]}]}]}], ",", 
     RowBox[{
      RowBox[{"a", "[", 
       RowBox[{"i_", ",", "n"}], "]"}], "\[RuleDelayed]", 
      RowBox[{
       RowBox[{"a", "[", 
        RowBox[{"i", ",", "n"}], "]"}], "+", 
       RowBox[{"epsil", "*", 
        RowBox[{
         RowBox[{
          RowBox[{"p", "[", "i", "]"}], "[", "idx", "]"}], "/", 
         RowBox[{"(", 
          RowBox[{"2", 
           RowBox[{"a", "[", 
            RowBox[{"i", ",", "n"}], "]"}]}], ")"}]}]}]}]}], ",", 
     RowBox[{
      RowBox[{"a", "[", 
       RowBox[{"n", ",", "i_"}], "]"}], "\[RuleDelayed]", 
      RowBox[{
       RowBox[{"a", "[", 
        RowBox[{"n", ",", "i"}], "]"}], "+", 
       RowBox[{"epsil", "*", 
        RowBox[{
         RowBox[{
          RowBox[{"p", "[", "i", "]"}], "[", "idx", "]"}], "/", 
         RowBox[{"(", 
          RowBox[{"2", 
           RowBox[{"a", "[", 
            RowBox[{"i", ",", "n"}], "]"}]}], ")"}]}]}]}]}], ",", 
     RowBox[{
      RowBox[{"k", "[", "x___", "]"}], "\[RuleDelayed]", 
      RowBox[{
       RowBox[{
        RowBox[{"k", "[", "x", "]"}], "+", 
        RowBox[{"epsil", "*", 
         RowBox[{
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"p", "[", "i", "]"}], "[", "idx", "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", 
              RowBox[{"{", "x", "}"}]}], "}"}]}], "]"}], "/", 
          RowBox[{"k", "[", "x", "]"}]}]}]}], "/;", 
       RowBox[{"MemberQ", "[", 
        RowBox[{
         RowBox[{"{", "x", "}"}], ",", "n"}], "]"}]}]}]}], " ", "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.7515565218716435`*^9, 3.75155658265312*^9}, {
   3.7515566260366015`*^9, 3.75155662670964*^9}, {3.7515566759424562`*^9, 
   3.751556700574865*^9}, {3.7515568178605733`*^9, 3.751556818364602*^9}, 
   3.751556943939784*^9, {3.7515577692639666`*^9, 3.751557846302373*^9}, {
   3.7515578927100277`*^9, 3.7515579349654446`*^9}, {3.7515579686293697`*^9, 
   3.751557971229519*^9}, {3.7515580985247993`*^9, 3.7515581045401435`*^9}, {
   3.751558619521599*^9, 3.75155862145671*^9}, {3.751558830289654*^9, 
   3.75155884543252*^9}, {3.751559837241248*^9, 3.7515598381683016`*^9}, {
   3.751563002187201*^9, 3.751563034266036*^9}, {3.7515630850479403`*^9, 
   3.7515631168497562`*^9}},
 CellLabel->
  "In[198]:=",ExpressionUUID->"6b063d97-01de-4f52-a373-a478a04faee9"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Diff", "[", 
    RowBox[{"exp_", ",", "n_", ",", "idx_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "epsil", "}"}], ",", 
     RowBox[{"SeriesCoefficient", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Expand", "[", "exp", "]"}], "/.", 
        RowBox[{"suDiff", "[", 
         RowBox[{"n", ",", "idx", ",", "epsil"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"epsil", ",", "0", ",", "1"}], "}"}]}], "]"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.751560162195835*^9, 3.7515601743395295`*^9}, {
  3.8528894334844894`*^9, 3.8528894455235224`*^9}},
 CellLabel->
  "In[199]:=",ExpressionUUID->"6b3d2549-1373-4e45-9ac2-a3a807b964f3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Redk", "=", 
   RowBox[{"{", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"k", "[", 
       RowBox[{"1", ",", "4"}], "]"}], "\[Rule]", 
      RowBox[{"k", "[", 
       RowBox[{"2", ",", "3"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"k", "[", 
       RowBox[{"2", ",", "4"}], "]"}], "\[Rule]", 
      RowBox[{"k", "[", 
       RowBox[{"1", ",", "3"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"k", "[", 
       RowBox[{"3", ",", "4"}], "]"}], "\[Rule]", 
      RowBox[{"k", "[", 
       RowBox[{"1", ",", "2"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"k", "[", "12", "]"}], "\[Rule]", 
      RowBox[{"k", "[", 
       RowBox[{"1", ",", "2"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"k", "[", "13", "]"}], "\[Rule]", 
      RowBox[{"k", "[", 
       RowBox[{"1", ",", "3"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"k", "[", "14", "]"}], "\[Rule]", 
      RowBox[{"k", "[", 
       RowBox[{"2", ",", "3"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"k", "[", "23", "]"}], "\[Rule]", 
      RowBox[{"k", "[", 
       RowBox[{"2", ",", "3"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"k", "[", "24", "]"}], "\[Rule]", 
      RowBox[{"k", "[", 
       RowBox[{"1", ",", "3"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"k", "[", "34", "]"}], "\[Rule]", 
      RowBox[{"k", "[", 
       RowBox[{"1", ",", "2"}], "]"}]}]}], " ", "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.758380575121728*^9, 3.758380597321143*^9}, {
  3.7589662235856752`*^9, 3.758966244682266*^9}},
 CellLabel->
  "In[200]:=",ExpressionUUID->"1cac1744-fea8-4c82-93d5-8aed31394a0b"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Redk12", "=", 
   RowBox[{"{", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"k", "[", 
       RowBox[{"1", ",", "2"}], "]"}], "\[Rule]", 
      RowBox[{"Sqrt", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"k", "[", "1", "]"}], "^", "2"}], "+", 
        RowBox[{
         RowBox[{"k", "[", "2", "]"}], "^", "2"}], "+", 
        RowBox[{
         RowBox[{"k", "[", "3", "]"}], "^", "2"}], "+", 
        RowBox[{
         RowBox[{"k", "[", "4", "]"}], "^", "2"}], "-", 
        RowBox[{
         RowBox[{"k", "[", 
          RowBox[{"1", ",", "3"}], "]"}], "^", "2"}], "-", 
        RowBox[{
         RowBox[{"k", "[", 
          RowBox[{"2", ",", "3"}], "]"}], "^", "2"}]}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"k", "[", "12", "]"}], "\[Rule]", 
      RowBox[{"Sqrt", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"k", "[", "1", "]"}], "^", "2"}], "+", 
        RowBox[{
         RowBox[{"k", "[", "2", "]"}], "^", "2"}], "+", 
        RowBox[{
         RowBox[{"k", "[", "3", "]"}], "^", "2"}], "+", 
        RowBox[{
         RowBox[{"k", "[", "4", "]"}], "^", "2"}], "-", 
        RowBox[{
         RowBox[{"k", "[", "13", "]"}], "^", "2"}], "-", 
        RowBox[{
         RowBox[{"k", "[", "23", "]"}], "^", "2"}]}], "]"}]}]}], " ", "}"}]}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Redk13", "=", 
   RowBox[{"{", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"k", "[", 
       RowBox[{"1", ",", "3"}], "]"}], "\[Rule]", 
      RowBox[{"Sqrt", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"k", "[", "1", "]"}], "^", "2"}], "+", 
        RowBox[{
         RowBox[{"k", "[", "2", "]"}], "^", "2"}], "+", 
        RowBox[{
         RowBox[{"k", "[", "3", "]"}], "^", "2"}], "+", 
        RowBox[{
         RowBox[{"k", "[", "4", "]"}], "^", "2"}], "-", 
        RowBox[{
         RowBox[{"k", "[", 
          RowBox[{"1", ",", "2"}], "]"}], "^", "2"}], "-", 
        RowBox[{
         RowBox[{"k", "[", 
          RowBox[{"2", ",", "3"}], "]"}], "^", "2"}]}], "]"}]}], ",", " ", 
     RowBox[{
      RowBox[{"k", "[", "13", "]"}], "\[Rule]", 
      RowBox[{"Sqrt", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"k", "[", "1", "]"}], "^", "2"}], "+", 
        RowBox[{
         RowBox[{"k", "[", "2", "]"}], "^", "2"}], "+", 
        RowBox[{
         RowBox[{"k", "[", "3", "]"}], "^", "2"}], "+", 
        RowBox[{
         RowBox[{"k", "[", "4", "]"}], "^", "2"}], "-", 
        RowBox[{
         RowBox[{"k", "[", "12", "]"}], "^", "2"}], "-", 
        RowBox[{
         RowBox[{"k", "[", "23", "]"}], "^", "2"}]}], "]"}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Redk23", "=", 
   RowBox[{"{", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"k", "[", 
       RowBox[{"2", ",", "3"}], "]"}], "\[Rule]", 
      RowBox[{"Sqrt", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"k", "[", "1", "]"}], "^", "2"}], "+", 
        RowBox[{
         RowBox[{"k", "[", "2", "]"}], "^", "2"}], "+", 
        RowBox[{
         RowBox[{"k", "[", "3", "]"}], "^", "2"}], "+", 
        RowBox[{
         RowBox[{"k", "[", "4", "]"}], "^", "2"}], "-", 
        RowBox[{
         RowBox[{"k", "[", 
          RowBox[{"1", ",", "2"}], "]"}], "^", "2"}], "-", 
        RowBox[{
         RowBox[{"k", "[", 
          RowBox[{"1", ",", "3"}], "]"}], "^", "2"}]}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"k", "[", "23", "]"}], "\[Rule]", 
      RowBox[{"Sqrt", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"k", "[", "1", "]"}], "^", "2"}], "+", 
        RowBox[{
         RowBox[{"k", "[", "2", "]"}], "^", "2"}], "+", 
        RowBox[{
         RowBox[{"k", "[", "3", "]"}], "^", "2"}], "+", 
        RowBox[{
         RowBox[{"k", "[", "4", "]"}], "^", "2"}], "-", 
        RowBox[{
         RowBox[{"k", "[", "12", "]"}], "^", "2"}], "-", 
        RowBox[{
         RowBox[{"k", "[", "13", "]"}], "^", "2"}]}], "]"}]}]}], " ", "}"}]}],
   ";"}]}], "Input",
 CellChangeTimes->{{3.751615647856717*^9, 3.751615659846737*^9}, {
  3.7583750728163*^9, 3.758375103232499*^9}},
 CellLabel->
  "In[201]:=",ExpressionUUID->"e621e3bc-b458-414d-8a53-16ca21c2063f"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"suExtraDiff", "[", 
    RowBox[{"n_", ",", "idx_", ",", "epsil_"}], "]"}], ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        FractionBox[
         RowBox[{
          RowBox[{"k", "[", "1", "]"}], "+", 
          RowBox[{"k", "[", "2", "]"}], "-", 
          RowBox[{"k", "[", 
           RowBox[{"1", ",", "2"}], "]"}]}], 
         RowBox[{
          RowBox[{"k", "[", "1", "]"}], "+", 
          RowBox[{"k", "[", "2", "]"}], "+", 
          RowBox[{"k", "[", "3", "]"}], "+", 
          RowBox[{"k", "[", "4", "]"}]}]]}], "]"}], "->", 
      RowBox[{"PL12M", "+", 
       RowBox[{"epsil", "*", 
        RowBox[{"dPL12M", "[", 
         RowBox[{"n", ",", "idx"}], "]"}]}]}]}], ",", 
     RowBox[{
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        FractionBox[
         RowBox[{
          RowBox[{"k", "[", "1", "]"}], "+", 
          RowBox[{"k", "[", "2", "]"}], "+", 
          RowBox[{"k", "[", 
           RowBox[{"1", ",", "2"}], "]"}]}], 
         RowBox[{
          RowBox[{"k", "[", "1", "]"}], "+", 
          RowBox[{"k", "[", "2", "]"}], "+", 
          RowBox[{"k", "[", "3", "]"}], "+", 
          RowBox[{"k", "[", "4", "]"}]}]]}], "]"}], "->", 
      RowBox[{"PL12P", "+", 
       RowBox[{"epsil", "*", 
        RowBox[{"dPL12P", "[", 
         RowBox[{"n", ",", "idx"}], "]"}]}]}]}], ",", 
     RowBox[{
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        FractionBox[
         RowBox[{
          RowBox[{"k", "[", "3", "]"}], "+", 
          RowBox[{"k", "[", "4", "]"}], "-", 
          RowBox[{"k", "[", 
           RowBox[{"1", ",", "2"}], "]"}]}], 
         RowBox[{
          RowBox[{"k", "[", "1", "]"}], "+", 
          RowBox[{"k", "[", "2", "]"}], "+", 
          RowBox[{"k", "[", "3", "]"}], "+", 
          RowBox[{"k", "[", "4", "]"}]}]]}], "]"}], "->", 
      RowBox[{"PL34M", "+", 
       RowBox[{"epsil", "*", 
        RowBox[{"dPL34M", "[", 
         RowBox[{"n", ",", "idx"}], "]"}]}]}]}], ",", 
     RowBox[{
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        FractionBox[
         RowBox[{
          RowBox[{"k", "[", "3", "]"}], "+", 
          RowBox[{"k", "[", "4", "]"}], "+", 
          RowBox[{"k", "[", 
           RowBox[{"1", ",", "2"}], "]"}]}], 
         RowBox[{
          RowBox[{"k", "[", "1", "]"}], "+", 
          RowBox[{"k", "[", "2", "]"}], "+", 
          RowBox[{"k", "[", "3", "]"}], "+", 
          RowBox[{"k", "[", "4", "]"}]}]]}], "]"}], "->", 
      RowBox[{"PL34P", "+", 
       RowBox[{"epsil", "*", 
        RowBox[{"dPL34P", "[", 
         RowBox[{"n", ",", "idx"}], "]"}]}]}]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.852883165519907*^9, 3.852883246772812*^9}},
 CellLabel->
  "In[204]:=",ExpressionUUID->"daa4c921-ab24-4be4-969b-253a51b07012"],

Cell[BoxData[
 RowBox[{
  RowBox[{"suResolvePL", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"PL12M", "->", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        FractionBox[
         RowBox[{
          RowBox[{"k", "[", "1", "]"}], "+", 
          RowBox[{"k", "[", "2", "]"}], "-", 
          RowBox[{"k", "[", 
           RowBox[{"1", ",", "2"}], "]"}]}], 
         RowBox[{
          RowBox[{"k", "[", "1", "]"}], "+", 
          RowBox[{"k", "[", "2", "]"}], "+", 
          RowBox[{"k", "[", "3", "]"}], "+", 
          RowBox[{"k", "[", "4", "]"}]}]]}], "]"}]}], ",", 
     RowBox[{"PL12P", "->", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        FractionBox[
         RowBox[{
          RowBox[{"k", "[", "1", "]"}], "+", 
          RowBox[{"k", "[", "2", "]"}], "+", 
          RowBox[{"k", "[", 
           RowBox[{"1", ",", "2"}], "]"}]}], 
         RowBox[{
          RowBox[{"k", "[", "1", "]"}], "+", 
          RowBox[{"k", "[", "2", "]"}], "+", 
          RowBox[{"k", "[", "3", "]"}], "+", 
          RowBox[{"k", "[", "4", "]"}]}]]}], "]"}]}], ",", 
     RowBox[{"PL34M", "->", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        FractionBox[
         RowBox[{
          RowBox[{"k", "[", "3", "]"}], "+", 
          RowBox[{"k", "[", "4", "]"}], "-", 
          RowBox[{"k", "[", 
           RowBox[{"1", ",", "2"}], "]"}]}], 
         RowBox[{
          RowBox[{"k", "[", "1", "]"}], "+", 
          RowBox[{"k", "[", "2", "]"}], "+", 
          RowBox[{"k", "[", "3", "]"}], "+", 
          RowBox[{"k", "[", "4", "]"}]}]]}], "]"}]}], ",", 
     RowBox[{"PL34P", "->", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        FractionBox[
         RowBox[{
          RowBox[{"k", "[", "3", "]"}], "+", 
          RowBox[{"k", "[", "4", "]"}], "+", 
          RowBox[{"k", "[", 
           RowBox[{"1", ",", "2"}], "]"}]}], 
         RowBox[{
          RowBox[{"k", "[", "1", "]"}], "+", 
          RowBox[{"k", "[", "2", "]"}], "+", 
          RowBox[{"k", "[", "3", "]"}], "+", 
          RowBox[{"k", "[", "4", "]"}]}]]}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"dPL12M", "[", 
       RowBox[{"1", ",", "idx_"}], "]"}], ":>", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Log", "[", 
          FractionBox[
           RowBox[{
            RowBox[{"k", "[", "3", "]"}], "+", 
            RowBox[{"k", "[", "4", "]"}], "+", 
            RowBox[{"k", "[", 
             RowBox[{"1", ",", "2"}], "]"}]}], 
           RowBox[{
            RowBox[{"k", "[", "1", "]"}], "+", 
            RowBox[{"k", "[", "2", "]"}], "+", 
            RowBox[{"k", "[", "3", "]"}], "+", 
            RowBox[{"k", "[", "4", "]"}]}]], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"k", "[", "1", "]"}], "2"], "+", 
              RowBox[{
               RowBox[{"k", "[", "1", "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"k", "[", "2", "]"}], "+", 
                 RowBox[{"k", "[", "3", "]"}], "+", 
                 RowBox[{"k", "[", "4", "]"}]}], ")"}]}], "-", 
              RowBox[{
               RowBox[{"k", "[", 
                RowBox[{"1", ",", "2"}], "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"k", "[", "3", "]"}], "+", 
                 RowBox[{"k", "[", "4", "]"}], "+", 
                 RowBox[{"k", "[", 
                  RowBox[{"1", ",", "2"}], "]"}]}], ")"}]}]}], ")"}], " ", 
            RowBox[{
             RowBox[{"p", "[", "1", "]"}], "[", "idx", "]"}]}], "+", 
           RowBox[{
            RowBox[{"k", "[", "1", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"k", "[", "1", "]"}], "+", 
              RowBox[{"k", "[", "2", "]"}], "+", 
              RowBox[{"k", "[", "3", "]"}], "+", 
              RowBox[{"k", "[", "4", "]"}]}], ")"}], " ", 
            RowBox[{
             RowBox[{"p", "[", "2", "]"}], "[", "idx", "]"}]}]}], ")"}]}], 
        ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"k", "[", "1", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"k", "[", "1", "]"}], "+", 
           RowBox[{"k", "[", "2", "]"}], "+", 
           RowBox[{"k", "[", "3", "]"}], "+", 
           RowBox[{"k", "[", "4", "]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"k", "[", "1", "]"}], "+", 
           RowBox[{"k", "[", "2", "]"}], "-", 
           RowBox[{"k", "[", 
            RowBox[{"1", ",", "2"}], "]"}]}], ")"}], " ", 
         RowBox[{"k", "[", 
          RowBox[{"1", ",", "2"}], "]"}]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{"dPL12P", "[", 
       RowBox[{"1", ",", "idx_"}], "]"}], ":>", 
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Log", "[", 
            FractionBox[
             RowBox[{
              RowBox[{"k", "[", "3", "]"}], "+", 
              RowBox[{"k", "[", "4", "]"}], "-", 
              RowBox[{"k", "[", 
               RowBox[{"1", ",", "2"}], "]"}]}], 
             RowBox[{
              RowBox[{"k", "[", "1", "]"}], "+", 
              RowBox[{"k", "[", "2", "]"}], "+", 
              RowBox[{"k", "[", "3", "]"}], "+", 
              RowBox[{"k", "[", "4", "]"}]}]], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"k", "[", "1", "]"}], "2"], "+", 
                RowBox[{
                 RowBox[{"k", "[", "1", "]"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"k", "[", "2", "]"}], "+", 
                   RowBox[{"k", "[", "3", "]"}], "+", 
                   RowBox[{"k", "[", "4", "]"}]}], ")"}]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"k", "[", "3", "]"}], "+", 
                   RowBox[{"k", "[", "4", "]"}], "-", 
                   RowBox[{"k", "[", 
                    RowBox[{"1", ",", "2"}], "]"}]}], ")"}], " ", 
                 RowBox[{"k", "[", 
                  RowBox[{"1", ",", "2"}], "]"}]}]}], ")"}], " ", 
              RowBox[{
               RowBox[{"p", "[", "1", "]"}], "[", "idx", "]"}]}], "+", 
             RowBox[{
              RowBox[{"k", "[", "1", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"k", "[", "1", "]"}], "+", 
                RowBox[{"k", "[", "2", "]"}], "+", 
                RowBox[{"k", "[", "3", "]"}], "+", 
                RowBox[{"k", "[", "4", "]"}]}], ")"}], " ", 
              RowBox[{
               RowBox[{"p", "[", "2", "]"}], "[", "idx", "]"}]}]}], ")"}]}], 
          ")"}], "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"k", "[", "1", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"k", "[", "1", "]"}], "+", 
             RowBox[{"k", "[", "2", "]"}], "+", 
             RowBox[{"k", "[", "3", "]"}], "+", 
             RowBox[{"k", "[", "4", "]"}]}], ")"}], " ", 
           RowBox[{"k", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"k", "[", "1", "]"}], "+", 
             RowBox[{"k", "[", "2", "]"}], "+", 
             RowBox[{"k", "[", 
              RowBox[{"1", ",", "2"}], "]"}]}], ")"}]}], ")"}]}], ")"}]}]}], 
     ",", 
     RowBox[{
      RowBox[{"dPL34M", "[", 
       RowBox[{"1", ",", "idx_"}], "]"}], ":>", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Log", "[", 
          FractionBox[
           RowBox[{
            RowBox[{"k", "[", "1", "]"}], "+", 
            RowBox[{"k", "[", "2", "]"}], "+", 
            RowBox[{"k", "[", 
             RowBox[{"1", ",", "2"}], "]"}]}], 
           RowBox[{
            RowBox[{"k", "[", "1", "]"}], "+", 
            RowBox[{"k", "[", "2", "]"}], "+", 
            RowBox[{"k", "[", "3", "]"}], "+", 
            RowBox[{"k", "[", "4", "]"}]}]], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"k", "[", "1", "]"}], "2"], "+", 
              RowBox[{
               RowBox[{"k", "[", "1", "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"k", "[", "2", "]"}], "+", 
                 RowBox[{"k", "[", "3", "]"}], "+", 
                 RowBox[{"k", "[", "4", "]"}]}], ")"}]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"k", "[", "3", "]"}], "+", 
                 RowBox[{"k", "[", "4", "]"}], "-", 
                 RowBox[{"k", "[", 
                  RowBox[{"1", ",", "2"}], "]"}]}], ")"}], " ", 
               RowBox[{"k", "[", 
                RowBox[{"1", ",", "2"}], "]"}]}]}], ")"}], " ", 
            RowBox[{
             RowBox[{"p", "[", "1", "]"}], "[", "idx", "]"}]}], "+", 
           RowBox[{
            RowBox[{"k", "[", "1", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"k", "[", "1", "]"}], "+", 
              RowBox[{"k", "[", "2", "]"}], "+", 
              RowBox[{"k", "[", "3", "]"}], "+", 
              RowBox[{"k", "[", "4", "]"}]}], ")"}], " ", 
            RowBox[{
             RowBox[{"p", "[", "2", "]"}], "[", "idx", "]"}]}]}], ")"}]}], 
        ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"k", "[", "1", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"k", "[", "1", "]"}], "+", 
           RowBox[{"k", "[", "2", "]"}], "+", 
           RowBox[{"k", "[", "3", "]"}], "+", 
           RowBox[{"k", "[", "4", "]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"k", "[", "3", "]"}], "+", 
           RowBox[{"k", "[", "4", "]"}], "-", 
           RowBox[{"k", "[", 
            RowBox[{"1", ",", "2"}], "]"}]}], ")"}], " ", 
         RowBox[{"k", "[", 
          RowBox[{"1", ",", "2"}], "]"}]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{"dPL34P", "[", 
       RowBox[{"1", ",", "idx_"}], "]"}], ":>", 
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Log", "[", 
            FractionBox[
             RowBox[{
              RowBox[{"k", "[", "1", "]"}], "+", 
              RowBox[{"k", "[", "2", "]"}], "-", 
              RowBox[{"k", "[", 
               RowBox[{"1", ",", "2"}], "]"}]}], 
             RowBox[{
              RowBox[{"k", "[", "1", "]"}], "+", 
              RowBox[{"k", "[", "2", "]"}], "+", 
              RowBox[{"k", "[", "3", "]"}], "+", 
              RowBox[{"k", "[", "4", "]"}]}]], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"k", "[", "1", "]"}], "2"], "+", 
                RowBox[{
                 RowBox[{"k", "[", "1", "]"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"k", "[", "2", "]"}], "+", 
                   RowBox[{"k", "[", "3", "]"}], "+", 
                   RowBox[{"k", "[", "4", "]"}]}], ")"}]}], "-", 
                RowBox[{
                 RowBox[{"k", "[", 
                  RowBox[{"1", ",", "2"}], "]"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"k", "[", "3", "]"}], "+", 
                   RowBox[{"k", "[", "4", "]"}], "+", 
                   RowBox[{"k", "[", 
                    RowBox[{"1", ",", "2"}], "]"}]}], ")"}]}]}], ")"}], " ", 
              RowBox[{
               RowBox[{"p", "[", "1", "]"}], "[", "idx", "]"}]}], "+", 
             RowBox[{
              RowBox[{"k", "[", "1", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"k", "[", "1", "]"}], "+", 
                RowBox[{"k", "[", "2", "]"}], "+", 
                RowBox[{"k", "[", "3", "]"}], "+", 
                RowBox[{"k", "[", "4", "]"}]}], ")"}], " ", 
              RowBox[{
               RowBox[{"p", "[", "2", "]"}], "[", "idx", "]"}]}]}], ")"}]}], 
          ")"}], "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"k", "[", "1", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"k", "[", "1", "]"}], "+", 
             RowBox[{"k", "[", "2", "]"}], "+", 
             RowBox[{"k", "[", "3", "]"}], "+", 
             RowBox[{"k", "[", "4", "]"}]}], ")"}], " ", 
           RowBox[{"k", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"k", "[", "3", "]"}], "+", 
             RowBox[{"k", "[", "4", "]"}], "+", 
             RowBox[{"k", "[", 
              RowBox[{"1", ",", "2"}], "]"}]}], ")"}]}], ")"}]}], ")"}]}]}], 
     ",", 
     RowBox[{
      RowBox[{"dPL12M", "[", 
       RowBox[{"2", ",", "idx_"}], "]"}], ":>", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Log", "[", 
          FractionBox[
           RowBox[{
            RowBox[{"k", "[", "3", "]"}], "+", 
            RowBox[{"k", "[", "4", "]"}], "+", 
            RowBox[{"k", "[", 
             RowBox[{"1", ",", "2"}], "]"}]}], 
           RowBox[{
            RowBox[{"k", "[", "1", "]"}], "+", 
            RowBox[{"k", "[", "2", "]"}], "+", 
            RowBox[{"k", "[", "3", "]"}], "+", 
            RowBox[{"k", "[", "4", "]"}]}]], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"k", "[", "2", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"k", "[", "1", "]"}], "+", 
              RowBox[{"k", "[", "2", "]"}], "+", 
              RowBox[{"k", "[", "3", "]"}], "+", 
              RowBox[{"k", "[", "4", "]"}]}], ")"}], " ", 
            RowBox[{
             RowBox[{"p", "[", "1", "]"}], "[", "idx", "]"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"k", "[", "1", "]"}], " ", 
               RowBox[{"k", "[", "2", "]"}]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"k", "[", "2", "]"}], "-", 
                 RowBox[{"k", "[", 
                  RowBox[{"1", ",", "2"}], "]"}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"k", "[", "2", "]"}], "+", 
                 RowBox[{"k", "[", "3", "]"}], "+", 
                 RowBox[{"k", "[", "4", "]"}], "+", 
                 RowBox[{"k", "[", 
                  RowBox[{"1", ",", "2"}], "]"}]}], ")"}]}]}], ")"}], " ", 
            RowBox[{
             RowBox[{"p", "[", "2", "]"}], "[", "idx", "]"}]}]}], ")"}]}], 
        ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"k", "[", "2", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"k", "[", "1", "]"}], "+", 
           RowBox[{"k", "[", "2", "]"}], "+", 
           RowBox[{"k", "[", "3", "]"}], "+", 
           RowBox[{"k", "[", "4", "]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"k", "[", "1", "]"}], "+", 
           RowBox[{"k", "[", "2", "]"}], "-", 
           RowBox[{"k", "[", 
            RowBox[{"1", ",", "2"}], "]"}]}], ")"}], " ", 
         RowBox[{"k", "[", 
          RowBox[{"1", ",", "2"}], "]"}]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{"dPL12P", "[", 
       RowBox[{"2", ",", "idx_"}], "]"}], ":>", 
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Log", "[", 
            FractionBox[
             RowBox[{
              RowBox[{"k", "[", "3", "]"}], "+", 
              RowBox[{"k", "[", "4", "]"}], "-", 
              RowBox[{"k", "[", 
               RowBox[{"1", ",", "2"}], "]"}]}], 
             RowBox[{
              RowBox[{"k", "[", "1", "]"}], "+", 
              RowBox[{"k", "[", "2", "]"}], "+", 
              RowBox[{"k", "[", "3", "]"}], "+", 
              RowBox[{"k", "[", "4", "]"}]}]], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"k", "[", "2", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"k", "[", "1", "]"}], "+", 
                RowBox[{"k", "[", "2", "]"}], "+", 
                RowBox[{"k", "[", "3", "]"}], "+", 
                RowBox[{"k", "[", "4", "]"}]}], ")"}], " ", 
              RowBox[{
               RowBox[{"p", "[", "1", "]"}], "[", "idx", "]"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"k", "[", "1", "]"}], " ", 
                 RowBox[{"k", "[", "2", "]"}]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"k", "[", "2", "]"}], "+", 
                   RowBox[{"k", "[", "3", "]"}], "+", 
                   RowBox[{"k", "[", "4", "]"}], "-", 
                   RowBox[{"k", "[", 
                    RowBox[{"1", ",", "2"}], "]"}]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"k", "[", "2", "]"}], "+", 
                   RowBox[{"k", "[", 
                    RowBox[{"1", ",", "2"}], "]"}]}], ")"}]}]}], ")"}], " ", 
              RowBox[{
               RowBox[{"p", "[", "2", "]"}], "[", "idx", "]"}]}]}], ")"}]}], 
          ")"}], "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"k", "[", "2", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"k", "[", "1", "]"}], "+", 
             RowBox[{"k", "[", "2", "]"}], "+", 
             RowBox[{"k", "[", "3", "]"}], "+", 
             RowBox[{"k", "[", "4", "]"}]}], ")"}], " ", 
           RowBox[{"k", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"k", "[", "1", "]"}], "+", 
             RowBox[{"k", "[", "2", "]"}], "+", 
             RowBox[{"k", "[", 
              RowBox[{"1", ",", "2"}], "]"}]}], ")"}]}], ")"}]}], ")"}]}]}], 
     ",", 
     RowBox[{
      RowBox[{"dPL34M", "[", 
       RowBox[{"2", ",", "idx_"}], "]"}], ":>", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Log", "[", 
          FractionBox[
           RowBox[{
            RowBox[{"k", "[", "1", "]"}], "+", 
            RowBox[{"k", "[", "2", "]"}], "+", 
            RowBox[{"k", "[", 
             RowBox[{"1", ",", "2"}], "]"}]}], 
           RowBox[{
            RowBox[{"k", "[", "1", "]"}], "+", 
            RowBox[{"k", "[", "2", "]"}], "+", 
            RowBox[{"k", "[", "3", "]"}], "+", 
            RowBox[{"k", "[", "4", "]"}]}]], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"k", "[", "2", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"k", "[", "1", "]"}], "+", 
              RowBox[{"k", "[", "2", "]"}], "+", 
              RowBox[{"k", "[", "3", "]"}], "+", 
              RowBox[{"k", "[", "4", "]"}]}], ")"}], " ", 
            RowBox[{
             RowBox[{"p", "[", "1", "]"}], "[", "idx", "]"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"k", "[", "1", "]"}], " ", 
               RowBox[{"k", "[", "2", "]"}]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"k", "[", "2", "]"}], "+", 
                 RowBox[{"k", "[", "3", "]"}], "+", 
                 RowBox[{"k", "[", "4", "]"}], "-", 
                 RowBox[{"k", "[", 
                  RowBox[{"1", ",", "2"}], "]"}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"k", "[", "2", "]"}], "+", 
                 RowBox[{"k", "[", 
                  RowBox[{"1", ",", "2"}], "]"}]}], ")"}]}]}], ")"}], " ", 
            RowBox[{
             RowBox[{"p", "[", "2", "]"}], "[", "idx", "]"}]}]}], ")"}]}], 
        ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"k", "[", "2", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"k", "[", "1", "]"}], "+", 
           RowBox[{"k", "[", "2", "]"}], "+", 
           RowBox[{"k", "[", "3", "]"}], "+", 
           RowBox[{"k", "[", "4", "]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"k", "[", "3", "]"}], "+", 
           RowBox[{"k", "[", "4", "]"}], "-", 
           RowBox[{"k", "[", 
            RowBox[{"1", ",", "2"}], "]"}]}], ")"}], " ", 
         RowBox[{"k", "[", 
          RowBox[{"1", ",", "2"}], "]"}]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{"dPL34P", "[", 
       RowBox[{"2", ",", "idx_"}], "]"}], ":>", 
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Log", "[", 
            FractionBox[
             RowBox[{
              RowBox[{"k", "[", "1", "]"}], "+", 
              RowBox[{"k", "[", "2", "]"}], "-", 
              RowBox[{"k", "[", 
               RowBox[{"1", ",", "2"}], "]"}]}], 
             RowBox[{
              RowBox[{"k", "[", "1", "]"}], "+", 
              RowBox[{"k", "[", "2", "]"}], "+", 
              RowBox[{"k", "[", "3", "]"}], "+", 
              RowBox[{"k", "[", "4", "]"}]}]], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"k", "[", "2", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"k", "[", "1", "]"}], "+", 
                RowBox[{"k", "[", "2", "]"}], "+", 
                RowBox[{"k", "[", "3", "]"}], "+", 
                RowBox[{"k", "[", "4", "]"}]}], ")"}], " ", 
              RowBox[{
               RowBox[{"p", "[", "1", "]"}], "[", "idx", "]"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"k", "[", "1", "]"}], " ", 
                 RowBox[{"k", "[", "2", "]"}]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"k", "[", "2", "]"}], "-", 
                   RowBox[{"k", "[", 
                    RowBox[{"1", ",", "2"}], "]"}]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"k", "[", "2", "]"}], "+", 
                   RowBox[{"k", "[", "3", "]"}], "+", 
                   RowBox[{"k", "[", "4", "]"}], "+", 
                   RowBox[{"k", "[", 
                    RowBox[{"1", ",", "2"}], "]"}]}], ")"}]}]}], ")"}], " ", 
              RowBox[{
               RowBox[{"p", "[", "2", "]"}], "[", "idx", "]"}]}]}], ")"}]}], 
          ")"}], "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"k", "[", "2", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"k", "[", "1", "]"}], "+", 
             RowBox[{"k", "[", "2", "]"}], "+", 
             RowBox[{"k", "[", "3", "]"}], "+", 
             RowBox[{"k", "[", "4", "]"}]}], ")"}], " ", 
           RowBox[{"k", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"k", "[", "3", "]"}], "+", 
             RowBox[{"k", "[", "4", "]"}], "+", 
             RowBox[{"k", "[", 
              RowBox[{"1", ",", "2"}], "]"}]}], ")"}]}], ")"}]}], ")"}]}]}]}],
     "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8528832583652687`*^9, 3.8528833028472095`*^9}, {
  3.8528833574872*^9, 3.852883484542465*^9}},
 CellLabel->
  "In[205]:=",ExpressionUUID->"29c4367e-d245-4663-b4f2-17ee8fecbf98"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Diff", "[", 
    RowBox[{"exp_", ",", "n_", ",", "idx_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"epsil", ",", "kk", ",", "pp"}], "}"}], ",", 
      RowBox[{"SeriesCoefficient", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Expand", "[", "exp", "]"}], "/.", 
          RowBox[{"suExtraDiff", "[", 
           RowBox[{"n", ",", "idx", ",", "epsil"}], "]"}]}], "/.", 
         RowBox[{"suDiff", "[", 
          RowBox[{"n", ",", "idx", ",", "epsil"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"epsil", ",", "0", ",", "1"}], "}"}]}], "]"}]}], "]"}], "/.",
     "suResolvePL"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.852882928839372*^9, 3.8528829310397673`*^9}, {
  3.8528829738525763`*^9, 3.8528829973592653`*^9}, {3.8528834988692455`*^9, 
  3.852883505877365*^9}, {3.852883622933011*^9, 3.852883624871246*^9}},
 CellLabel->
  "In[206]:=",ExpressionUUID->"de08c302-ba39-47fe-8391-664b6d4302cb"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Wmom12MM", "[", "dim_", "]"}], "[", "amp_", "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "inamp", ",", "\[Mu]", ",", "\[Nu]", ",", "df1", ",", "df11", ",", 
       "df12", ",", "df22", ",", "cc", ",", "res", ",", "time"}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"time", "=", 
       RowBox[{"AbsoluteTime", "[", "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"Print", "[", "\"\<Calculating dF/dp[1]...\>\"", "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"inamp", "=", 
       RowBox[{"Expand", "[", "amp", "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"df1", "=", 
       RowBox[{
        RowBox[{"Diff", "[", 
         RowBox[{"inamp", ",", "1", ",", "\[Mu]"}], "]"}], "//", "Expand"}]}],
       ";", "\[IndentingNewLine]", 
      RowBox[{"Print", "[", 
       RowBox[{"\"\<Done. Calculating d^2 F/dp[1]^2... \>\"", ",", " ", 
        RowBox[{
         RowBox[{"AbsoluteTime", "[", "]"}], "-", "time"}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"df11", "=", 
       RowBox[{"Diff", "[", 
        RowBox[{"df1", ",", "1", ",", "\[Nu]"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Print", "[", 
       RowBox[{"\"\<Done. Calculating d^2 F/dp[1] dp[2]... \>\"", ",", " ", 
        RowBox[{
         RowBox[{"AbsoluteTime", "[", "]"}], "-", "time"}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"df12", "=", 
       RowBox[{"Diff", "[", 
        RowBox[{"df1", ",", "2", ",", "\[Nu]"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Print", "[", 
       RowBox[{"\"\<Done. Calculating d^2 F/dp[2]^2... \>\"", ",", " ", 
        RowBox[{
         RowBox[{"AbsoluteTime", "[", "]"}], "-", "time"}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"df22", "=", 
       RowBox[{"Diff", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Diff", "[", 
           RowBox[{"inamp", ",", "2", ",", "\[Mu]"}], "]"}], "//", "Expand"}],
          ",", "2", ",", "\[Nu]"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"Print", "[", 
       RowBox[{"\"\<Done. Calculating contractions... \>\"", ",", " ", 
        RowBox[{
         RowBox[{"AbsoluteTime", "[", "]"}], "-", "time"}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"cc", "=", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Contractk", "[", "dim", "]"}], "[", 
          RowBox[{"df11", ",", "\[Mu]", ",", "\[Nu]"}], "]"}], "/", "2"}], 
        "-", 
        RowBox[{
         RowBox[{"Contractk", "[", "dim", "]"}], "[", 
         RowBox[{"df12", ",", "\[Mu]", ",", "\[Nu]"}], "]"}], "+", 
        RowBox[{
         RowBox[{
          RowBox[{"Contractk", "[", "dim", "]"}], "[", 
          RowBox[{"df22", ",", "\[Mu]", ",", "\[Nu]"}], "]"}], "/", "2"}]}]}],
       ";", "\[IndentingNewLine]", 
      RowBox[{"Print", "[", 
       RowBox[{"\"\<Done. Dropping terms of order epsilon... \>\"", ",", 
        RowBox[{
         RowBox[{"AbsoluteTime", "[", "]"}], "-", "time"}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"res", "=", 
       RowBox[{"Series", "[", 
        RowBox[{
         RowBox[{"Expand", "[", "cc", "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"\[Epsilon]", ",", "0", ",", "0"}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Print", "[", 
       RowBox[{"\"\<Done. \>\"", ",", " ", 
        RowBox[{
         RowBox[{"AbsoluteTime", "[", "]"}], "-", "time"}]}], "]"}], ";", 
      "\[IndentingNewLine]", "res"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.852884827714159*^9, 3.85288492042315*^9}, {
  3.8528853964941235`*^9, 3.852885397175578*^9}, {3.852885927621648*^9, 
  3.8528859297563972`*^9}, {3.8528882669616947`*^9, 3.852888283130779*^9}, {
  3.852888734376628*^9, 3.852888734640051*^9}, {3.8528899343694954`*^9, 
  3.852889934782211*^9}},
 CellLabel->
  "In[207]:=",ExpressionUUID->"f82f3856-efa3-4c77-990f-ad2a3c8f3719"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Wmom12PM", "[", 
     RowBox[{"d_", ",", "\[Beta]1_"}], "]"}], "[", "F_", "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"k", "[", "1", "]"}], "^", 
     RowBox[{"(", 
      RowBox[{"2", 
       RowBox[{"(", 
        RowBox[{"\[Beta]1", "+", "1"}], ")"}]}], ")"}]}], 
    RowBox[{
     RowBox[{"Wmom12MM", "[", "d", "]"}], "[", 
     RowBox[{"Normal", "[", 
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"k", "[", "1", "]"}], "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "\[Beta]1"}], ")"}]}], "*", "F"}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Epsilon]", ",", "0", ",", "0"}], "}"}]}], "]"}], "]"}], 
     "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Wmom12MP", "[", 
     RowBox[{"d_", ",", "\[Beta]2_"}], "]"}], "[", "F_", "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"k", "[", "2", "]"}], "^", 
     RowBox[{"(", 
      RowBox[{"2", 
       RowBox[{"(", 
        RowBox[{"\[Beta]2", "+", "1"}], ")"}]}], ")"}]}], 
    RowBox[{
     RowBox[{"Wmom12MM", "[", "d", "]"}], "[", 
     RowBox[{"Normal", "[", 
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"k", "[", "2", "]"}], "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "\[Beta]2"}], ")"}]}], "*", "F"}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Epsilon]", ",", "0", ",", "0"}], "}"}]}], "]"}], "]"}], 
     "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Wmom12PP", "[", 
     RowBox[{"d_", ",", "\[Beta]1_", ",", "\[Beta]2_"}], "]"}], "[", "F_", 
    "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"k", "[", "1", "]"}], "^", 
     RowBox[{"(", 
      RowBox[{"2", 
       RowBox[{"(", 
        RowBox[{"\[Beta]1", "+", "1"}], ")"}]}], ")"}]}], 
    RowBox[{
     RowBox[{"k", "[", "2", "]"}], "^", 
     RowBox[{"(", 
      RowBox[{"2", 
       RowBox[{"(", 
        RowBox[{"\[Beta]2", "+", "1"}], ")"}]}], ")"}]}], 
    RowBox[{
     RowBox[{"Wmom12MM", "[", "d", "]"}], "[", 
     RowBox[{"Normal", "[", 
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"k", "[", "1", "]"}], "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "\[Beta]1"}], ")"}]}], "*", 
         RowBox[{
          RowBox[{"k", "[", "2", "]"}], "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "\[Beta]2"}], ")"}]}], "*", "F"}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Epsilon]", ",", "0", ",", "0"}], "}"}]}], "]"}], "]"}], 
     "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.852885916025262*^9, 3.8528859617436056`*^9}, {
  3.8528887671154585`*^9, 3.8528887774009247`*^9}},
 CellLabel->
  "In[208]:=",ExpressionUUID->"68c9f092-a036-4893-87ef-b695c0bed356"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"W12MM", "[", "dim_", "]"}], "[", "amp_", "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"inamp", ",", "df1", ",", "df2"}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"inamp", "=", 
       RowBox[{"Expand", "[", "amp", "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"df1", "=", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"inamp", ",", 
          RowBox[{"k", "[", "1", "]"}]}], "]"}], "//", "Expand"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"df2", "=", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"inamp", ",", 
          RowBox[{"k", "[", "2", "]"}]}], "]"}], "//", "Expand"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"1", "/", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{"df1", ",", 
           RowBox[{"k", "[", "1", "]"}]}], "]"}], "+", 
         RowBox[{"D", "[", 
          RowBox[{"df2", ",", 
           RowBox[{"k", "[", "2", "]"}]}], "]"}], "+", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"dim", "-", "1"}], ")"}], "/", 
           RowBox[{"k", "[", "1", "]"}]}], "*", "df1"}], "+", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"dim", "-", "1"}], ")"}], "/", 
           RowBox[{"k", "[", "2", "]"}]}], "*", "df2"}], "+", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"k", "[", "1", "]"}], "^", "2"}], "+", 
             RowBox[{
              RowBox[{"k", "[", "2", "]"}], "^", "2"}], "-", 
             RowBox[{
              RowBox[{"k", "[", 
               RowBox[{"1", ",", "2"}], "]"}], "^", "2"}]}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"k", "[", "1", "]"}], 
             RowBox[{"k", "[", "2", "]"}]}], ")"}]}], "*", 
          RowBox[{"D", "[", 
           RowBox[{"df1", ",", 
            RowBox[{"k", "[", "2", "]"}]}], "]"}]}]}], ")"}]}]}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.8528882359274035`*^9, 3.852888246984288*^9}, {
  3.852888289215559*^9, 3.8528884047302876`*^9}, {3.8528887386328363`*^9, 
  3.852888750143676*^9}, {3.852892487345736*^9, 3.85289250539896*^9}},
 CellLabel->
  "In[211]:=",ExpressionUUID->"edd68560-03dd-45d1-90ea-f27289499c47"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"W12PM", "[", 
     RowBox[{"d_", ",", "\[Beta]1_"}], "]"}], "[", "F_", "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"k", "[", "1", "]"}], "^", 
     RowBox[{"(", 
      RowBox[{"2", 
       RowBox[{"(", 
        RowBox[{"\[Beta]1", "+", "1"}], ")"}]}], ")"}]}], 
    RowBox[{
     RowBox[{"W12MM", "[", "d", "]"}], "[", 
     RowBox[{
      RowBox[{
       RowBox[{"k", "[", "1", "]"}], "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "\[Beta]1"}], ")"}]}], "*", "F"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"W12MP", "[", 
     RowBox[{"d_", ",", "\[Beta]2_"}], "]"}], "[", "F_", "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"k", "[", "2", "]"}], "^", 
     RowBox[{"(", 
      RowBox[{"2", 
       RowBox[{"(", 
        RowBox[{"\[Beta]2", "+", "1"}], ")"}]}], ")"}]}], 
    RowBox[{
     RowBox[{"W12MM", "[", "d", "]"}], "[", 
     RowBox[{
      RowBox[{
       RowBox[{"k", "[", "2", "]"}], "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "\[Beta]2"}], ")"}]}], "*", "F"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"W12PP", "[", 
     RowBox[{"d_", ",", "\[Beta]1_", ",", "\[Beta]2_"}], "]"}], "[", "F_", 
    "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"k", "[", "1", "]"}], "^", 
     RowBox[{"(", 
      RowBox[{"2", 
       RowBox[{"(", 
        RowBox[{"\[Beta]1", "+", "1"}], ")"}]}], ")"}]}], 
    RowBox[{
     RowBox[{"k", "[", "2", "]"}], "^", 
     RowBox[{"(", 
      RowBox[{"2", 
       RowBox[{"(", 
        RowBox[{"\[Beta]2", "+", "1"}], ")"}]}], ")"}]}], 
    RowBox[{
     RowBox[{"W12MM", "[", "d", "]"}], "[", 
     RowBox[{
      RowBox[{
       RowBox[{"k", "[", "1", "]"}], "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "\[Beta]1"}], ")"}]}], "*", 
      RowBox[{
       RowBox[{"k", "[", "2", "]"}], "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "\[Beta]2"}], ")"}]}], "*", "F"}], "]"}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.852885916025262*^9, 3.8528859617436056`*^9}, {
  3.852889010811877*^9, 3.8528890268748055`*^9}},
 CellLabel->
  "In[212]:=",ExpressionUUID->"265c7c3b-3774-4601-9707-e07b33c047b7"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"CurlyN", "[", 
     RowBox[{"\[Sigma]1_", ",", "\[Sigma]2_"}], "]"}], "[", 
    RowBox[{"\[Beta]1_", ",", "\[Beta]2_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"2", "^", 
     RowBox[{"(", 
      RowBox[{"\[Sigma]1", "+", "\[Sigma]2", "-", "1"}], ")"}]}], 
    RowBox[{"Pochhammer", "[", 
     RowBox[{"\[Beta]1", ",", "\[Sigma]1"}], "]"}], 
    RowBox[{"Pochhammer", "[", 
     RowBox[{"\[Beta]2", ",", "\[Sigma]2"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"m2", "[", 
     RowBox[{"\[Sigma]1_", ",", "\[Sigma]2_"}], "]"}], "[", 
    RowBox[{"d_", ",", "\[Beta]1_", ",", "\[Beta]2_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[Sigma]1", " ", "\[Beta]1"}], "+", 
      RowBox[{"\[Sigma]2", " ", "\[Beta]2"}], "+", "2"}], ")"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[Sigma]1", " ", "\[Beta]1"}], "+", 
      RowBox[{"\[Sigma]2", " ", "\[Beta]2"}], "-", "d", "+", "2"}], ")"}]}]}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Nexch", "[", 
     RowBox[{"\[Sigma]1_", ",", "\[Sigma]2_"}], "]"}], "[", 
    RowBox[{"d_", ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]1_", ",", "\[Beta]2_", ",", "\[Beta]x_"}], "}"}]}], 
    "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"CurlyN", "[", 
      RowBox[{"\[Sigma]1", ",", "\[Sigma]2"}], "]"}], "[", 
     RowBox[{"\[Beta]1", ",", "\[Beta]2"}], "]"}], "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[Beta]x", "^", "2"}], "-", 
      RowBox[{
       RowBox[{"d", "^", "2"}], "/", "4"}], "-", 
      RowBox[{
       RowBox[{"m2", "[", 
        RowBox[{"\[Sigma]1", ",", "\[Sigma]2"}], "]"}], "[", 
       RowBox[{"d", ",", "\[Beta]1", ",", "\[Beta]2"}], "]"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Ncont", "[", 
     RowBox[{"\[Sigma]1_", ",", "\[Sigma]2_"}], "]"}], "[", 
    RowBox[{"d_", ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]1_", ",", "\[Beta]2_"}], "}"}]}], "]"}], ":=", 
   RowBox[{"-", 
    RowBox[{
     RowBox[{"CurlyN", "[", 
      RowBox[{"\[Sigma]1", ",", "\[Sigma]2"}], "]"}], "[", 
     RowBox[{"\[Beta]1", ",", "\[Beta]2"}], "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.8528817911492195`*^9, 3.852882014467377*^9}, {
  3.8528821293348207`*^9, 3.8528821598189473`*^9}, {3.8528869780411367`*^9, 
  3.8528870468873243`*^9}},
 CellLabel->
  "In[215]:=",ExpressionUUID->"9509bf86-1f7f-420b-9305-c9d80a033751"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"i2222x2", "=", 
   RowBox[{"iReg4ptX", "[", 
    RowBox[{"3", ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2", ",", "2", ",", "2", ",", "2"}], "}"}], ",", 
     RowBox[{"Momenta", "->", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"k", "[", "1", "]"}], ",", 
        RowBox[{"k", "[", "2", "]"}], ",", 
        RowBox[{"k", "[", "3", "]"}], ",", 
        RowBox[{"k", "[", "4", "]"}], ",", 
        RowBox[{"k", "[", 
         RowBox[{"1", ",", "2"}], "]"}]}], "}"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"i2222x3", "=", 
   RowBox[{"iReg4ptX", "[", 
    RowBox[{"3", ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2", ",", "2", ",", "2", ",", "3"}], "}"}], ",", 
     RowBox[{"Momenta", "->", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"k", "[", "1", "]"}], ",", 
        RowBox[{"k", "[", "2", "]"}], ",", 
        RowBox[{"k", "[", "3", "]"}], ",", 
        RowBox[{"k", "[", "4", "]"}], ",", 
        RowBox[{"k", "[", 
         RowBox[{"1", ",", "2"}], "]"}]}], "}"}]}]}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.852885719180809*^9, 3.8528857235329123`*^9}, {
  3.852889360797123*^9, 3.8528893642458506`*^9}},
 CellLabel->
  "In[219]:=",ExpressionUUID->"955898d4-1df0-4aaa-9516-27b7bcf9ca30"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"iReg3322x2", "=", 
   RowBox[{"iReg4ptX", "[", 
    RowBox[{
     RowBox[{"3", "+", 
      RowBox[{"2", "\[Epsilon]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"3", "+", "\[Epsilon]"}], ",", 
       RowBox[{"3", "+", "\[Epsilon]"}], ",", 
       RowBox[{"2", "+", "\[Epsilon]"}], ",", 
       RowBox[{"2", "+", "\[Epsilon]"}], ",", 
       RowBox[{"2", "+", "\[Epsilon]"}]}], "}"}], ",", 
     RowBox[{"Momenta", "->", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"k", "[", "1", "]"}], ",", 
        RowBox[{"k", "[", "2", "]"}], ",", 
        RowBox[{"k", "[", "3", "]"}], ",", 
        RowBox[{"k", "[", "4", "]"}], ",", 
        RowBox[{"k", "[", 
         RowBox[{"1", ",", "2"}], "]"}]}], "}"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"iReg3322x3", "=", 
   RowBox[{"iReg4ptX", "[", 
    RowBox[{
     RowBox[{"3", "+", 
      RowBox[{"2", "\[Epsilon]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"3", "+", "\[Epsilon]"}], ",", 
       RowBox[{"3", "+", "\[Epsilon]"}], ",", 
       RowBox[{"2", "+", "\[Epsilon]"}], ",", 
       RowBox[{"2", "+", "\[Epsilon]"}], ",", 
       RowBox[{"3", "+", "\[Epsilon]"}]}], "}"}], ",", 
     RowBox[{"Momenta", "->", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"k", "[", "1", "]"}], ",", 
        RowBox[{"k", "[", "2", "]"}], ",", 
        RowBox[{"k", "[", "3", "]"}], ",", 
        RowBox[{"k", "[", "4", "]"}], ",", 
        RowBox[{"k", "[", 
         RowBox[{"1", ",", "2"}], "]"}]}], "}"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"iReg2233x2", "=", 
   RowBox[{"iReg4ptX", "[", 
    RowBox[{
     RowBox[{"3", "+", 
      RowBox[{"2", "\[Epsilon]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"2", "+", "\[Epsilon]"}], ",", 
       RowBox[{"2", "+", "\[Epsilon]"}], ",", 
       RowBox[{"3", "+", "\[Epsilon]"}], ",", 
       RowBox[{"3", "+", "\[Epsilon]"}], ",", 
       RowBox[{"2", "+", "\[Epsilon]"}]}], "}"}], ",", 
     RowBox[{"Momenta", "->", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"k", "[", "1", "]"}], ",", 
        RowBox[{"k", "[", "2", "]"}], ",", 
        RowBox[{"k", "[", "3", "]"}], ",", 
        RowBox[{"k", "[", "4", "]"}], ",", 
        RowBox[{"k", "[", 
         RowBox[{"1", ",", "2"}], "]"}]}], "}"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"iReg3222x2", "=", 
   RowBox[{"iReg4ptX", "[", 
    RowBox[{
     RowBox[{"3", "+", 
      RowBox[{"2", "\[Epsilon]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"3", "+", "\[Epsilon]"}], ",", 
       RowBox[{"2", "+", "\[Epsilon]"}], ",", 
       RowBox[{"2", "+", "\[Epsilon]"}], ",", 
       RowBox[{"2", "+", "\[Epsilon]"}], ",", 
       RowBox[{"2", "+", "\[Epsilon]"}]}], "}"}], ",", 
     RowBox[{"Momenta", "->", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"k", "[", "1", "]"}], ",", 
        RowBox[{"k", "[", "2", "]"}], ",", 
        RowBox[{"k", "[", "3", "]"}], ",", 
        RowBox[{"k", "[", "4", "]"}], ",", 
        RowBox[{"k", "[", 
         RowBox[{"1", ",", "2"}], "]"}]}], "}"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"iReg2322x2", "=", 
   RowBox[{"iReg4ptX", "[", 
    RowBox[{
     RowBox[{"3", "+", 
      RowBox[{"2", "\[Epsilon]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"2", "+", "\[Epsilon]"}], ",", 
       RowBox[{"3", "+", "\[Epsilon]"}], ",", 
       RowBox[{"2", "+", "\[Epsilon]"}], ",", 
       RowBox[{"2", "+", "\[Epsilon]"}], ",", 
       RowBox[{"2", "+", "\[Epsilon]"}]}], "}"}], ",", 
     RowBox[{"Momenta", "->", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"k", "[", "1", "]"}], ",", 
        RowBox[{"k", "[", "2", "]"}], ",", 
        RowBox[{"k", "[", "3", "]"}], ",", 
        RowBox[{"k", "[", "4", "]"}], ",", 
        RowBox[{"k", "[", 
         RowBox[{"1", ",", "2"}], "]"}]}], "}"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"iReg3333x2", "=", 
   RowBox[{"iReg4ptX", "[", 
    RowBox[{
     RowBox[{"3", "+", 
      RowBox[{"2", "\[Epsilon]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"3", "+", "\[Epsilon]"}], ",", 
       RowBox[{"3", "+", "\[Epsilon]"}], ",", 
       RowBox[{"3", "+", "\[Epsilon]"}], ",", 
       RowBox[{"3", "+", "\[Epsilon]"}], ",", 
       RowBox[{"2", "+", "\[Epsilon]"}]}], "}"}], ",", 
     RowBox[{"Momenta", "->", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"k", "[", "1", "]"}], ",", 
        RowBox[{"k", "[", "2", "]"}], ",", 
        RowBox[{"k", "[", "3", "]"}], ",", 
        RowBox[{"k", "[", "4", "]"}], ",", 
        RowBox[{"k", "[", 
         RowBox[{"1", ",", "2"}], "]"}]}], "}"}]}]}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.8528849613522663`*^9, 3.852885110484572*^9}, {
  3.8528851595411205`*^9, 3.8528851626834664`*^9}, {3.8528857156540904`*^9, 
  3.8528857163093677`*^9}, {3.852889625411775*^9, 3.8528896297228785`*^9}},
 CellLabel->
  "In[221]:=",ExpressionUUID->"4fea5c5a-4630-48be-9c76-e7058efcec6b"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"iRen3322x2", "=", 
   RowBox[{"iRen4ptX", "[", 
    RowBox[{"3", ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "3", ",", "2", ",", "2", ",", "2"}], "}"}], ",", 
     RowBox[{"Momenta", "->", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"k", "[", "1", "]"}], ",", 
        RowBox[{"k", "[", "2", "]"}], ",", 
        RowBox[{"k", "[", "3", "]"}], ",", 
        RowBox[{"k", "[", "4", "]"}], ",", 
        RowBox[{"k", "[", 
         RowBox[{"1", ",", "2"}], "]"}]}], "}"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"iRen3322x3", "=", 
   RowBox[{"iRen4ptX", "[", 
    RowBox[{"3", ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "3", ",", "2", ",", "2", ",", "3"}], "}"}], ",", 
     RowBox[{"Momenta", "->", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"k", "[", "1", "]"}], ",", 
        RowBox[{"k", "[", "2", "]"}], ",", 
        RowBox[{"k", "[", "3", "]"}], ",", 
        RowBox[{"k", "[", "4", "]"}], ",", 
        RowBox[{"k", "[", 
         RowBox[{"1", ",", "2"}], "]"}]}], "}"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"iRen2233x2", "=", 
   RowBox[{"iRen4ptX", "[", 
    RowBox[{"3", ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2", ",", "3", ",", "3", ",", "2"}], "}"}], ",", 
     RowBox[{"Momenta", "->", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"k", "[", "1", "]"}], ",", 
        RowBox[{"k", "[", "2", "]"}], ",", 
        RowBox[{"k", "[", "3", "]"}], ",", 
        RowBox[{"k", "[", "4", "]"}], ",", 
        RowBox[{"k", "[", 
         RowBox[{"1", ",", "2"}], "]"}]}], "}"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"iRen3222x2", "=", 
   RowBox[{"iRen4ptX", "[", 
    RowBox[{"3", ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "2", ",", "2", ",", "2", ",", "2"}], "}"}], ",", 
     RowBox[{"Momenta", "->", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"k", "[", "1", "]"}], ",", 
        RowBox[{"k", "[", "2", "]"}], ",", 
        RowBox[{"k", "[", "3", "]"}], ",", 
        RowBox[{"k", "[", "4", "]"}], ",", 
        RowBox[{"k", "[", 
         RowBox[{"1", ",", "2"}], "]"}]}], "}"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"iRen2322x2", "=", 
   RowBox[{"iRen4ptX", "[", 
    RowBox[{"3", ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "3", ",", "2", ",", "2", ",", "2"}], "}"}], ",", 
     RowBox[{"Momenta", "->", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"k", "[", "1", "]"}], ",", 
        RowBox[{"k", "[", "2", "]"}], ",", 
        RowBox[{"k", "[", "3", "]"}], ",", 
        RowBox[{"k", "[", "4", "]"}], ",", 
        RowBox[{"k", "[", 
         RowBox[{"1", ",", "2"}], "]"}]}], "}"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"iRen3333x2", "=", 
   RowBox[{"iRen4ptX", "[", 
    RowBox[{"3", ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "3", ",", "3", ",", "3", ",", "2"}], "}"}], ",", 
     RowBox[{"Momenta", "->", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"k", "[", "1", "]"}], ",", 
        RowBox[{"k", "[", "2", "]"}], ",", 
        RowBox[{"k", "[", "3", "]"}], ",", 
        RowBox[{"k", "[", "4", "]"}], ",", 
        RowBox[{"k", "[", 
         RowBox[{"1", ",", "2"}], "]"}]}], "}"}]}]}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.852885116711131*^9, 3.8528851666943307`*^9}, {
  3.852885992352973*^9, 3.852885995570611*^9}, {3.852888825349712*^9, 
  3.852888828317995*^9}, {3.8528929297026324`*^9, 3.8528929344069147`*^9}},
 CellLabel->
  "In[227]:=",ExpressionUUID->"fee783b6-7ee3-42df-8d80-fab031640773"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"c2222", "=", 
   RowBox[{"iReg4ptC", "[", 
    RowBox[{
     RowBox[{"3", "+", 
      RowBox[{"2", "\[Epsilon]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"2", "+", "\[Epsilon]"}], ",", 
       RowBox[{"2", "+", "\[Epsilon]"}], ",", 
       RowBox[{"2", "+", "\[Epsilon]"}], ",", 
       RowBox[{"2", "+", "\[Epsilon]"}]}], "}"}], ",", 
     RowBox[{"Momenta", "->", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"k", "[", "1", "]"}], ",", 
        RowBox[{"k", "[", "2", "]"}], ",", 
        RowBox[{"k", "[", "3", "]"}], ",", 
        RowBox[{"k", "[", "4", "]"}]}], "}"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cReg2322", "=", 
   RowBox[{"iReg4ptC", "[", 
    RowBox[{
     RowBox[{"3", "+", 
      RowBox[{"2", "\[Epsilon]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"2", "+", "\[Epsilon]"}], ",", 
       RowBox[{"3", "+", "\[Epsilon]"}], ",", 
       RowBox[{"2", "+", "\[Epsilon]"}], ",", 
       RowBox[{"2", "+", "\[Epsilon]"}]}], "}"}], ",", 
     RowBox[{"Momenta", "->", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"k", "[", "1", "]"}], ",", 
        RowBox[{"k", "[", "2", "]"}], ",", 
        RowBox[{"k", "[", "3", "]"}], ",", 
        RowBox[{"k", "[", "4", "]"}]}], "}"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cRen2322", "=", 
   RowBox[{"iRen4ptC", "[", 
    RowBox[{"3", ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "3", ",", "2", ",", "2"}], "}"}], ",", 
     RowBox[{"Momenta", "->", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"k", "[", "1", "]"}], ",", 
        RowBox[{"k", "[", "2", "]"}], ",", 
        RowBox[{"k", "[", "3", "]"}], ",", 
        RowBox[{"k", "[", "4", "]"}]}], "}"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cReg3322", "=", 
   RowBox[{"iReg4ptC", "[", 
    RowBox[{
     RowBox[{"3", "+", 
      RowBox[{"2", "\[Epsilon]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"3", "+", "\[Epsilon]"}], ",", 
       RowBox[{"3", "+", "\[Epsilon]"}], ",", 
       RowBox[{"2", "+", "\[Epsilon]"}], ",", 
       RowBox[{"2", "+", "\[Epsilon]"}]}], "}"}], ",", 
     RowBox[{"Momenta", "->", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"k", "[", "1", "]"}], ",", 
        RowBox[{"k", "[", "2", "]"}], ",", 
        RowBox[{"k", "[", "3", "]"}], ",", 
        RowBox[{"k", "[", "4", "]"}]}], "}"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cRen3322", "=", 
   RowBox[{"iRen4ptC", "[", 
    RowBox[{"3", ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "3", ",", "2", ",", "2"}], "}"}], ",", 
     RowBox[{"Momenta", "->", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"k", "[", "1", "]"}], ",", 
        RowBox[{"k", "[", "2", "]"}], ",", 
        RowBox[{"k", "[", "3", "]"}], ",", 
        RowBox[{"k", "[", "4", "]"}]}], "}"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cReg3333", "=", 
   RowBox[{"iReg4ptC", "[", 
    RowBox[{
     RowBox[{"3", "+", 
      RowBox[{"2", "\[Epsilon]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"3", "+", "\[Epsilon]"}], ",", 
       RowBox[{"3", "+", "\[Epsilon]"}], ",", 
       RowBox[{"3", "+", "\[Epsilon]"}], ",", 
       RowBox[{"3", "+", "\[Epsilon]"}]}], "}"}], ",", 
     RowBox[{"Momenta", "->", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"k", "[", "1", "]"}], ",", 
        RowBox[{"k", "[", "2", "]"}], ",", 
        RowBox[{"k", "[", "3", "]"}], ",", 
        RowBox[{"k", "[", "4", "]"}]}], "}"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cRen3333", "=", 
   RowBox[{"iRen4ptC", "[", 
    RowBox[{"3", ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "3", ",", "3", ",", "3"}], "}"}], ",", 
     RowBox[{"Momenta", "->", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"k", "[", "1", "]"}], ",", 
        RowBox[{"k", "[", "2", "]"}], ",", 
        RowBox[{"k", "[", "3", "]"}], ",", 
        RowBox[{"k", "[", "4", "]"}]}], "}"}]}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.8528891463205414`*^9, 3.8528892277304354`*^9}, {
  3.852892850653941*^9, 3.8528928627759247`*^9}, {3.8528931331511602`*^9, 
  3.8528931380791516`*^9}, {3.8528932119840717`*^9, 3.852893223576685*^9}, {
  3.8528933430234756`*^9, 3.852893348327713*^9}, {3.852893489799181*^9, 
  3.8528935011675415`*^9}},
 CellLabel->
  "In[233]:=",ExpressionUUID->"b1296ad5-af79-43cb-8d37-71099a0c7557"]
}, Closed]],

Cell[CellGroupData[{

Cell["W[++] on 22,22x2", "Subsection",
 CellChangeTimes->{{3.852888848321719*^9, 3.852888854401615*^9}, {
  3.852892753878279*^9, 3.8528927539914494`*^9}, {3.8528932804063473`*^9, 
  3.852893281317911*^9}},ExpressionUUID->"07f80da4-ca74-4802-977d-\
71f658107186"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"TestRaisedReg2222x2", "=", 
   RowBox[{
    RowBox[{"Wmom12PP", "[", 
     RowBox[{
      RowBox[{"3", "+", 
       RowBox[{"2", "\[Epsilon]"}]}], ",", 
      RowBox[{"1", "/", "2"}], ",", 
      RowBox[{"1", "/", "2"}]}], "]"}], "[", "i2222x2", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"RaisedReg2222x2", "=", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"W12PP", "[", 
       RowBox[{
        RowBox[{"3", "+", 
         RowBox[{"2", "\[Epsilon]"}]}], ",", 
        RowBox[{"1", "/", "2"}], ",", 
        RowBox[{"1", "/", "2"}]}], "]"}], "[", "i2222x2", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Epsilon]", ",", "0", ",", "0"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ShouldBe", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Nexch", "[", 
       RowBox[{"1", ",", "1"}], "]"}], "[", 
      RowBox[{
       RowBox[{"3", "+", 
        RowBox[{"2", "\[Epsilon]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1", "/", "2"}], ",", 
         RowBox[{"1", "/", "2"}], ",", 
         RowBox[{"1", "/", "2"}]}], "}"}]}], "]"}], "*", "iReg3322x2"}], "+", 
    RowBox[{
     RowBox[{
      RowBox[{"Ncont", "[", 
       RowBox[{"1", ",", "1"}], "]"}], "[", 
      RowBox[{
       RowBox[{"3", "+", 
        RowBox[{"2", "\[Epsilon]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1", "/", "2"}], ",", 
         RowBox[{"1", "/", "2"}]}], "}"}]}], "]"}], "*", "cReg3322"}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.852888860740602*^9, 3.8528889524519863`*^9}, {
  3.8528894715819616`*^9, 3.8528894725867395`*^9}, {3.8528924705909767`*^9, 
  3.852892479669817*^9}, {3.852892527712902*^9, 3.85289254932432*^9}, {
  3.852892615389172*^9, 3.8528926190306783`*^9}, {3.8528927934258413`*^9, 
  3.8528927951438084`*^9}},
 CellLabel->
  "In[240]:=",ExpressionUUID->"fc6820b7-5f2a-4021-9ece-249ffff2d555"],

Cell[CellGroupData[{

Cell[BoxData["\<\"Calculating dF/dp[1]...\"\>"], "Print",
 CellChangeTimes->{
  3.852888952927349*^9, {3.852889460599479*^9, 3.8528894747357464`*^9}, 
   3.852890289109974*^9, 3.852892550425671*^9, 3.8528926202125015`*^9, 
   3.852968248461177*^9, 3.8788943061507964`*^9},
 CellLabel->
  "During evaluation of \
In[240]:=",ExpressionUUID->"f0acdd2e-83fd-4f51-ad7e-5bc5328c5a5e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Done. Calculating d^2 F/dp[1]^2... \"\>", "\[InvisibleSpace]", 
   "2.431843`7.837480526911387"}],
  SequenceForm[
  "Done. Calculating d^2 F/dp[1]^2... ", 2.431843`7.837480526911387],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.852888952927349*^9, {3.852889460599479*^9, 3.8528894747357464`*^9}, 
   3.852890289109974*^9, 3.852892550425671*^9, 3.8528926202125015`*^9, 
   3.852968248461177*^9, 3.878894308575717*^9},
 CellLabel->
  "During evaluation of \
In[240]:=",ExpressionUUID->"d893336c-a29e-4293-aeef-8ded715295b9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Done. Calculating d^2 F/dp[1] dp[2]... \"\>", 
   "\[InvisibleSpace]", "18.4685626`8.717978089305438"}],
  SequenceForm[
  "Done. Calculating d^2 F/dp[1] dp[2]... ", 18.4685626`8.717978089305438],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.852888952927349*^9, {3.852889460599479*^9, 3.8528894747357464`*^9}, 
   3.852890289109974*^9, 3.852892550425671*^9, 3.8528926202125015`*^9, 
   3.852968248461177*^9, 3.878894324612409*^9},
 CellLabel->
  "During evaluation of \
In[240]:=",ExpressionUUID->"eaa98923-aead-490a-a159-389877d76aa1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Done. Calculating d^2 F/dp[2]^2... \"\>", "\[InvisibleSpace]", 
   "34.4932611`8.98927924935316"}],
  SequenceForm[
  "Done. Calculating d^2 F/dp[2]^2... ", 34.4932611`8.98927924935316],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.852888952927349*^9, {3.852889460599479*^9, 3.8528894747357464`*^9}, 
   3.852890289109974*^9, 3.852892550425671*^9, 3.8528926202125015`*^9, 
   3.852968248461177*^9, 3.878894340637107*^9},
 CellLabel->
  "During evaluation of \
In[240]:=",ExpressionUUID->"48d89233-b3dd-494b-85a2-fbc5ee610766"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Done. Calculating contractions... \"\>", "\[InvisibleSpace]", 
   "50.3532894`9.153572840214924"}],
  SequenceForm[
  "Done. Calculating contractions... ", 50.3532894`9.153572840214924],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.852888952927349*^9, {3.852889460599479*^9, 3.8528894747357464`*^9}, 
   3.852890289109974*^9, 3.852892550425671*^9, 3.8528926202125015`*^9, 
   3.852968248461177*^9, 3.878894356497135*^9},
 CellLabel->
  "During evaluation of \
In[240]:=",ExpressionUUID->"4418fe83-af2d-4e81-bb23-dffb6e958b56"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Done. Dropping terms of order epsilon... \"\>", 
   "\[InvisibleSpace]", "50.6544909`9.15616294835769"}],
  SequenceForm[
  "Done. Dropping terms of order epsilon... ", 50.6544909`9.15616294835769],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.852888952927349*^9, {3.852889460599479*^9, 3.8528894747357464`*^9}, 
   3.852890289109974*^9, 3.852892550425671*^9, 3.8528926202125015`*^9, 
   3.852968248461177*^9, 3.878894356799359*^9},
 CellLabel->
  "During evaluation of \
In[240]:=",ExpressionUUID->"607fb8cd-6d6c-45df-9565-c4ff32c4a3ec"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Done. \"\>", "\[InvisibleSpace]", 
   "51.4500645`9.16293091704489"}],
  SequenceForm["Done. ", 51.4500645`9.16293091704489],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.852888952927349*^9, {3.852889460599479*^9, 3.8528894747357464`*^9}, 
   3.852890289109974*^9, 3.852892550425671*^9, 3.8528926202125015`*^9, 
   3.852968248461177*^9, 3.8788943575938787`*^9},
 CellLabel->
  "During evaluation of \
In[240]:=",ExpressionUUID->"d0b7364d-2505-4a35-9a9a-7e403470a252"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"SeriesCoefficient", "[", 
  RowBox[{"ShouldBe", ",", 
   RowBox[{"-", "1"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8528925550876484`*^9, 3.8528925716930046`*^9}},
 CellLabel->
  "In[243]:=",ExpressionUUID->"9b9d1fe5-52c8-4d41-a359-dc57d5c00e06"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.8528925851717215`*^9, 3.8528925852406197`*^9}, 
   3.8528926551155252`*^9, 3.8529682926059537`*^9, 3.8788943588378506`*^9},
 CellLabel->
  "Out[243]=",ExpressionUUID->"5eb58343-51fb-40f7-8230-86dfc7a1cca6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"TestRaisedReg2222x2", "/.", "Aaa"}], "\[IndentingNewLine]", 
 RowBox[{"RaisedReg2222x2", "/.", "Aaa"}], "\[IndentingNewLine]", 
 RowBox[{"ShouldBe", "/.", "Aaa"}]}], "Input",
 CellChangeTimes->{{3.852892582837241*^9, 3.852892626254569*^9}},
 CellLabel->
  "In[244]:=",ExpressionUUID->"8b609ec5-1714-47cd-b98d-99d5d836fd12"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"0.7493629915380869`", "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[Epsilon]", "]"}], "1"],
    SeriesData[HandbooK`\[Epsilon], 0, {}, 0, 1, 1],
    Editable->False]}],
  SeriesData[HandbooK`\[Epsilon], 0, {0.7493629915380869}, 0, 1, 1],
  Editable->False]], "Output",
 CellChangeTimes->{3.8528926081685715`*^9, 3.8528926551773605`*^9, 
  3.8529682926702976`*^9, 3.8788943588827515`*^9},
 CellLabel->
  "Out[244]=",ExpressionUUID->"3cc3489e-19ce-4f8c-a8da-de3ea6106f87"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"0.7493629915380868`", "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[Epsilon]", "]"}], "1"],
    SeriesData[HandbooK`\[Epsilon], 0, {}, 0, 1, 1],
    Editable->False]}],
  SeriesData[HandbooK`\[Epsilon], 0, {0.7493629915380868}, 0, 1, 1],
  Editable->False]], "Output",
 CellChangeTimes->{3.8528926081685715`*^9, 3.8528926551773605`*^9, 
  3.8529682926702976`*^9, 3.878894358887751*^9},
 CellLabel->
  "Out[245]=",ExpressionUUID->"e22c55eb-1eb7-46f7-a10b-e3c9044693f1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"0.7493629915380859`", "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[Epsilon]", "]"}], "1"],
    SeriesData[HandbooK`\[Epsilon], 0, {}, 0, 1, 1],
    Editable->False]}],
  SeriesData[HandbooK`\[Epsilon], 0, {0.7493629915380859}, 0, 1, 1],
  Editable->False]], "Output",
 CellChangeTimes->{3.8528926081685715`*^9, 3.8528926551773605`*^9, 
  3.8529682926702976`*^9, 3.878894358890712*^9},
 CellLabel->
  "Out[246]=",ExpressionUUID->"419db670-99bc-4d59-9405-e21305adce5d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"RaisedReg2222x2", "-", "ShouldBe"}], "//", "Expand"}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.852892629487274*^9, 3.85289264211825*^9}},
 CellLabel->
  "In[247]:=",ExpressionUUID->"b0a5736f-fb82-4cb5-9815-0f4f47d9b3c4"],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", "\[Epsilon]", "]"}], "1"],
  SeriesData[HandbooK`\[Epsilon], 0, {}, 1, 1, 1],
  Editable->False]], "Output",
 CellChangeTimes->{3.8528926571300664`*^9, 3.8529682947142725`*^9, 
  3.8788943614110374`*^9},
 CellLabel->
  "Out[247]=",ExpressionUUID->"6f48bd83-9870-4133-99b0-c3a7a348fe97"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"RaisedRen2222x2", "=", 
   RowBox[{
    RowBox[{"W12PP", "[", 
     RowBox[{"3", ",", 
      RowBox[{"1", "/", "2"}], ",", 
      RowBox[{"1", "/", "2"}]}], "]"}], "[", "i2222x2", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ShouldBe", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Nexch", "[", 
       RowBox[{"1", ",", "1"}], "]"}], "[", 
      RowBox[{"3", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1", "/", "2"}], ",", 
         RowBox[{"1", "/", "2"}], ",", 
         RowBox[{"1", "/", "2"}]}], "}"}]}], "]"}], "*", "iRen3322x2"}], "+", 
    RowBox[{
     RowBox[{
      RowBox[{"Ncont", "[", 
       RowBox[{"1", ",", "1"}], "]"}], "[", 
      RowBox[{"3", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1", "/", "2"}], ",", 
         RowBox[{"1", "/", "2"}]}], "}"}]}], "]"}], "*", "cRen3322"}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.852892826537504*^9, 3.8528928457550898`*^9}},
 CellLabel->
  "In[248]:=",ExpressionUUID->"2d88ec15-a567-4d75-9f5e-8bea1c6e0ad3"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"RaisedRen2222x2", "-", "ShouldBe"}], "//", "Expand"}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.852892874088359*^9, 3.852892881344788*^9}},
 CellLabel->
  "In[250]:=",ExpressionUUID->"2a84f77b-809f-4d6e-af35-71dd751a82b3"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "8"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"k", "[", "3", "]"}], "+", 
    RowBox[{"k", "[", "4", "]"}]}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{"3", "+", 
    RowBox[{"2", " ", 
     RowBox[{
      RowBox[{"\[GothicA]", "[", "3322", "]"}], "[", "1", "]"}]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{
      RowBox[{"\[GothicA]", "[", "33222", "]"}], "[", "1", "]"}]}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{{3.8528928760702586`*^9, 3.8528928827705574`*^9}, 
   3.8529682961475315`*^9, 3.8788943630899105`*^9},
 CellLabel->
  "Out[250]=",ExpressionUUID->"6960e84f-95c1-4f4f-bb92-2ed5345d70cf"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Nexch", "[", 
   RowBox[{"1", ",", "1"}], "]"}], "[", 
  RowBox[{"3", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"1", "/", "2"}], ",", 
     RowBox[{"1", "/", "2"}], ",", 
     RowBox[{"1", "/", "2"}]}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Ncont", "[", 
   RowBox[{"1", ",", "1"}], "]"}], "[", 
  RowBox[{"3", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"1", "/", "2"}], ",", 
     RowBox[{"1", "/", "2"}]}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.8529704481803513`*^9, 3.852970448356039*^9}},
 CellLabel->
  "In[251]:=",ExpressionUUID->"23bc3c3f-bdf5-4e04-aa6f-da695f4fcb66"],

Cell[BoxData[
 RowBox[{"-", "1"}]], "Output",
 CellChangeTimes->{{3.8529704429640636`*^9, 3.852970448614006*^9}, 
   3.87889436314521*^9},
 CellLabel->
  "Out[251]=",ExpressionUUID->"8ecd9482-7a57-4e2b-ba93-53e99d857b6c"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox["1", "2"]}]], "Output",
 CellChangeTimes->{{3.8529704429640636`*^9, 3.852970448614006*^9}, 
   3.878894363148202*^9},
 CellLabel->
  "Out[252]=",ExpressionUUID->"4c94159d-f71d-4b9c-a9a7-cc6d21006917"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"iGen3322x2", "=", 
   RowBox[{"iReg4ptX", "[", 
    RowBox[{
     RowBox[{"3", "+", 
      RowBox[{"2", " ", "u", " ", "\[Epsilon]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"3", "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"u", "+", 
           SubscriptBox["v", "1"]}], ")"}], "\[Epsilon]"}]}], ",", 
       RowBox[{"3", "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"u", "+", 
           SubscriptBox["v", "2"]}], ")"}], "\[Epsilon]"}]}], ",", 
       RowBox[{"2", "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"u", "+", 
           SubscriptBox["v", "3"]}], ")"}], "\[Epsilon]"}]}], ",", 
       RowBox[{"2", "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"u", "+", 
           SubscriptBox["v", "4"]}], ")"}], "\[Epsilon]"}]}], ",", 
       RowBox[{"2", "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"u", "+", 
           SubscriptBox["v", "x"]}], ")"}], "\[Epsilon]"}]}]}], "}"}], ",", 
     RowBox[{"Momenta", "->", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"k", "[", "1", "]"}], ",", 
        RowBox[{"k", "[", "2", "]"}], ",", 
        RowBox[{"k", "[", "3", "]"}], ",", 
        RowBox[{"k", "[", "4", "]"}], ",", 
        RowBox[{"k", "[", 
         RowBox[{"1", ",", "2"}], "]"}]}], "}"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"iGen3322", "=", 
   RowBox[{"iReg4ptC", "[", 
    RowBox[{
     RowBox[{"3", "+", 
      RowBox[{"2", " ", "u", " ", "\[Epsilon]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"3", "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"u", "+", 
           SubscriptBox["v", "1"]}], ")"}], "\[Epsilon]"}]}], ",", 
       RowBox[{"3", "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"u", "+", 
           SubscriptBox["v", "2"]}], ")"}], "\[Epsilon]"}]}], ",", 
       RowBox[{"2", "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"u", "+", 
           SubscriptBox["v", "3"]}], ")"}], "\[Epsilon]"}]}], ",", 
       RowBox[{"2", "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"u", "+", 
           SubscriptBox["v", "4"]}], ")"}], "\[Epsilon]"}]}]}], "}"}], ",", 
     RowBox[{"Momenta", "->", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"k", "[", "1", "]"}], ",", 
        RowBox[{"k", "[", "2", "]"}], ",", 
        RowBox[{"k", "[", "3", "]"}], ",", 
        RowBox[{"k", "[", "4", "]"}]}], "}"}]}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.8529682635727844`*^9, 3.8529683452569323`*^9}},
 CellLabel->
  "In[253]:=",ExpressionUUID->"0e44007d-b8e5-490f-8530-fe67127e00e3"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"RaisedGen2222x2", "=", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"W12PP", "[", 
       RowBox[{
        RowBox[{"3", "+", 
         RowBox[{"2", "u", " ", "\[Epsilon]"}]}], ",", 
        RowBox[{
         RowBox[{"1", "/", "2"}], "+", 
         RowBox[{
          SubscriptBox["v", "1"], "\[Epsilon]"}]}], ",", 
        RowBox[{
         RowBox[{"1", "/", "2"}], "+", 
         RowBox[{
          SubscriptBox["v", "2"], "\[Epsilon]"}]}]}], "]"}], "[", "i2222x2", 
      "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Epsilon]", ",", "0", ",", "0"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ShouldBe", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Nexch", "[", 
       RowBox[{"1", ",", "1"}], "]"}], "[", 
      RowBox[{
       RowBox[{"3", "+", 
        RowBox[{"2", "u", " ", "\[Epsilon]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "/", "2"}], "+", 
          RowBox[{
           SubscriptBox["v", "1"], "\[Epsilon]"}]}], ",", 
         RowBox[{
          RowBox[{"1", "/", "2"}], "+", 
          RowBox[{
           SubscriptBox["v", "2"], "\[Epsilon]"}]}], ",", 
         RowBox[{
          RowBox[{"1", "/", "2"}], "+", 
          RowBox[{
           SubscriptBox["v", "x"], "\[Epsilon]"}]}]}], "}"}]}], "]"}], "*", 
     "iGen3322x2"}], "+", 
    RowBox[{
     RowBox[{
      RowBox[{"Ncont", "[", 
       RowBox[{"1", ",", "1"}], "]"}], "[", 
      RowBox[{
       RowBox[{"3", "+", 
        RowBox[{"2", "u", " ", "\[Epsilon]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "/", "2"}], "+", 
          RowBox[{
           SubscriptBox["v", "1"], "\[Epsilon]"}]}], ",", 
         RowBox[{
          RowBox[{"1", "/", "2"}], "+", 
          RowBox[{
           SubscriptBox["v", "2"], "\[Epsilon]"}]}]}], "}"}]}], "]"}], "*", 
     "iGen3322"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.8529683602110567`*^9, 3.8529684327408624`*^9}},
 CellLabel->
  "In[255]:=",ExpressionUUID->"1aedff8d-2de1-4440-b2a4-1496f2dd53ab"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"RaisedGen2222x2", "/.", "Aaa"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ShouldBe", "/.", "Aaa"}], "/.", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     SubscriptBox["v", "1"], "->", "0.2"}], ",", 
    RowBox[{
     SubscriptBox["v", "2"], "->", "0.3"}], ",", 
    RowBox[{
     SubscriptBox["v", "3"], "->", "0.22"}], ",", 
    RowBox[{
     SubscriptBox["v", "4"], "->", "0.26"}], ",", 
    RowBox[{
     SubscriptBox["v", "x"], "->", "0.33"}], ",", 
    RowBox[{"u", "->", "0.5"}]}], "}"}]}]}], "Input",
 CellChangeTimes->{{3.8529684448602014`*^9, 3.8529685121554136`*^9}},
 CellLabel->
  "In[257]:=",ExpressionUUID->"3a43dc17-6b60-4964-93a8-41b5652726a2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"0.7493629915380868`", "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[Epsilon]", "]"}], "1"],
    SeriesData[HandbooK`\[Epsilon], 0, {}, 0, 1, 1],
    Editable->False]}],
  SeriesData[HandbooK`\[Epsilon], 0, {0.7493629915380868}, 0, 1, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.8529684498835945`*^9, 3.8529684773164816`*^9}, {
   3.852968508330696*^9, 3.8529685126229625`*^9}, 3.87889437223059*^9},
 CellLabel->
  "Out[257]=",ExpressionUUID->"511d6be7-c77c-460c-81f0-5df733527140"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"0.7493629915380864`", "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[Epsilon]", "]"}], "1"],
    SeriesData[HandbooK`\[Epsilon], 0, {}, 0, 1, 1],
    Editable->False]}],
  SeriesData[HandbooK`\[Epsilon], 0, {0.7493629915380864}, 0, 1, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.8529684498835945`*^9, 3.8529684773164816`*^9}, {
   3.852968508330696*^9, 3.8529685126229625`*^9}, 3.878894372233197*^9},
 CellLabel->
  "Out[258]=",ExpressionUUID->"abf81919-1716-471f-9fe2-840820b3bc98"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"RaisedGen2222x2", "-", "ShouldBe"}], "//", "Expand"}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.852970054242196*^9, 3.852970060947177*^9}},
 CellLabel->
  "In[259]:=",ExpressionUUID->"3bf91d2a-8481-44d1-98ec-cdfc50a98961"],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", "\[Epsilon]", "]"}], "1"],
  SeriesData[HandbooK`\[Epsilon], 0, {}, 1, 1, 1],
  Editable->False]], "Output",
 CellChangeTimes->{3.8529700675313807`*^9, 3.8788943802548304`*^9},
 CellLabel->
  "Out[259]=",ExpressionUUID->"f0743394-a5c6-4ed6-aed8-342fa92f1d15"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Nexch", "[", 
      RowBox[{"1", ",", "1"}], "]"}], "[", 
     RowBox[{
      RowBox[{"3", "+", 
       RowBox[{"2", "u", " ", "\[Epsilon]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"1", "/", "2"}], "+", 
         RowBox[{
          SubscriptBox["v", "1"], "\[Epsilon]"}]}], ",", 
        RowBox[{
         RowBox[{"1", "/", "2"}], "+", 
         RowBox[{
          SubscriptBox["v", "2"], "\[Epsilon]"}]}], ",", 
        RowBox[{
         RowBox[{"1", "/", "2"}], "+", 
         RowBox[{
          SubscriptBox["v", "x"], "\[Epsilon]"}]}]}], "}"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Epsilon]", ",", "0", ",", "1"}], "}"}]}], "]"}], "//", 
  "FullSimplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Ncont", "[", 
      RowBox[{"1", ",", "1"}], "]"}], "[", 
     RowBox[{
      RowBox[{"3", "+", 
       RowBox[{"2", "u", " ", "\[Epsilon]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"1", "/", "2"}], "+", 
         RowBox[{
          SubscriptBox["v", "1"], "\[Epsilon]"}]}], ",", 
        RowBox[{
         RowBox[{"1", "/", "2"}], "+", 
         RowBox[{
          SubscriptBox["v", "2"], "\[Epsilon]"}]}]}], "}"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Epsilon]", ",", "0", ",", "1"}], "}"}]}], "]"}], "//", 
  "FullSimplify"}]}], "Input",
 CellChangeTimes->{{3.852968558254732*^9, 3.8529685830197377`*^9}},
 CellLabel->
  "In[260]:=",ExpressionUUID->"800f4c84-9919-4b44-8a18-879627b0aa8c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", "1"}], "+", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"3", " ", "u"}], "-", 
      RowBox[{"7", " ", 
       SubscriptBox["v", "1"]}], "-", 
      RowBox[{"7", " ", 
       SubscriptBox["v", "2"]}], "+", 
      SubscriptBox["v", "x"]}], ")"}], " ", "\[Epsilon]"}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[Epsilon]", "]"}], "2"],
    SeriesData[HandbooK`\[Epsilon], 0, {}, 0, 2, 1],
    Editable->False]}],
  SeriesData[
  HandbooK`\[Epsilon], 
   0, {-1, Rational[1, 2] (3 $CellContext`u - 7 Subscript[$CellContext`v, 1] - 
     7 Subscript[$CellContext`v, 2] + 
     Subscript[$CellContext`v, $CellContext`x])}, 0, 2, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.85296855298835*^9, 3.8529685844757147`*^9}, 
   3.8788943803200283`*^9},
 CellLabel->
  "Out[260]=",ExpressionUUID->"fdc276fb-ba99-4d99-bde3-e8190a0601b3"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox["1", "2"]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       SubscriptBox["v", "1"]}], "-", 
      SubscriptBox["v", "2"]}], ")"}], " ", "\[Epsilon]"}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[Epsilon]", "]"}], "2"],
    SeriesData[HandbooK`\[Epsilon], 0, {}, 0, 2, 1],
    Editable->False]}],
  SeriesData[HandbooK`\[Epsilon], 0, {
    Rational[-1, 2], -Subscript[$CellContext`v, 1] - 
    Subscript[$CellContext`v, 2]}, 0, 2, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.85296855298835*^9, 3.8529685844757147`*^9}, 
   3.8788943803253255`*^9},
 CellLabel->
  "Out[261]=",ExpressionUUID->"679e5f05-735f-4b4e-8bc0-35c4da3f69f4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Nexch", "[", 
      RowBox[{"1", ",", "1"}], "]"}], "[", 
     RowBox[{
      RowBox[{"3", "+", 
       RowBox[{"2", "u", " ", "\[Epsilon]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"1", "/", "2"}], "+", 
         RowBox[{
          SubscriptBox["v", "1"], "\[Epsilon]"}]}], ",", 
        RowBox[{
         RowBox[{"1", "/", "2"}], "+", 
         RowBox[{
          SubscriptBox["v", "2"], "\[Epsilon]"}]}], ",", 
        RowBox[{
         RowBox[{"3", "/", "2"}], "+", 
         RowBox[{
          SubscriptBox["v", "x"], "\[Epsilon]"}]}]}], "}"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Epsilon]", ",", "0", ",", "1"}], "}"}]}], "]"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.852969358686285*^9, 3.8529693588383956`*^9}},
 CellLabel->
  "In[262]:=",ExpressionUUID->"4fbe677e-8dab-4a40-b321-da52a42cba00"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{
    FractionBox["3", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"u", "-", 
      SubscriptBox["v", "1"], "-", 
      SubscriptBox["v", "2"], "+", 
      SubscriptBox["v", "x"]}], ")"}], " ", "\[Epsilon]"}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[Epsilon]", "]"}], "2"],
    SeriesData[HandbooK`\[Epsilon], 0, {}, 1, 2, 1],
    Editable->False]}],
  SeriesData[
  HandbooK`\[Epsilon], 0, {
   Rational[3, 2] ($CellContext`u - Subscript[$CellContext`v, 1] - 
     Subscript[$CellContext`v, 2] + 
     Subscript[$CellContext`v, $CellContext`x])}, 1, 2, 1],
  Editable->False]], "Output",
 CellChangeTimes->{3.852969359126772*^9, 3.878894380362295*^9},
 CellLabel->
  "Out[262]=",ExpressionUUID->"f1c91ad2-881c-4bde-b983-429074faf1fd"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["W[++] on 22,22x3", "Subsection",
 CellChangeTimes->{{3.852892769629487*^9, 3.8528927770144615`*^9}, 
   3.852893284760007*^9},ExpressionUUID->"58e1efdd-e397-4a4c-879a-\
4d45a32ee552"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"RaisedReg2222x3", "=", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"W12PP", "[", 
       RowBox[{
        RowBox[{"3", "+", 
         RowBox[{"2", "\[Epsilon]"}]}], ",", 
        RowBox[{"1", "/", "2"}], ",", 
        RowBox[{"1", "/", "2"}]}], "]"}], "[", "i2222x3", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Epsilon]", ",", "0", ",", "0"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"ShouldBe", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Nexch", "[", 
       RowBox[{"1", ",", "1"}], "]"}], "[", 
      RowBox[{
       RowBox[{"3", "+", 
        RowBox[{"2", "\[Epsilon]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1", "/", "2"}], ",", 
         RowBox[{"1", "/", "2"}], ",", 
         RowBox[{"3", "/", "2"}]}], "}"}]}], "]"}], "*", "iReg3322x3"}], "+", 
    RowBox[{
     RowBox[{
      RowBox[{"Ncont", "[", 
       RowBox[{"1", ",", "1"}], "]"}], "[", 
      RowBox[{
       RowBox[{"3", "+", 
        RowBox[{"2", "\[Epsilon]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1", "/", "2"}], ",", 
         RowBox[{"1", "/", "2"}]}], "}"}]}], "]"}], "*", "cReg3322"}]}], "//",
    "Simplify"}]}]}], "Input",
 CellChangeTimes->{{3.8528926500131087`*^9, 3.8528926736065264`*^9}, {
  3.852892719503993*^9, 3.852892742878212*^9}, {3.852892798115885*^9, 
  3.8528928072656016`*^9}},
 CellLabel->
  "In[263]:=",ExpressionUUID->"4a6a12a0-7ca1-484f-83b8-4a281e57b704"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"k", "[", "1", "]"}], "+", 
      RowBox[{"k", "[", "2", "]"}], "-", 
      FractionBox[
       RowBox[{
        RowBox[{"k", "[", "1", "]"}], " ", 
        RowBox[{"k", "[", "2", "]"}]}], 
       RowBox[{
        RowBox[{"k", "[", "1", "]"}], "+", 
        RowBox[{"k", "[", "2", "]"}], "+", 
        RowBox[{"k", "[", "3", "]"}], "+", 
        RowBox[{"k", "[", "4", "]"}]}]], "-", 
      RowBox[{"k", "[", 
       RowBox[{"1", ",", "2"}], "]"}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"k", "[", "3", "]"}], "+", 
         RowBox[{"k", "[", "4", "]"}]}], ")"}], " ", 
       RowBox[{"Log", "[", 
        RowBox[{
         RowBox[{"k", "[", "1", "]"}], "+", 
         RowBox[{"k", "[", "2", "]"}], "+", 
         RowBox[{"k", "[", "3", "]"}], "+", 
         RowBox[{"k", "[", "4", "]"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"k", "[", "3", "]"}], "+", 
         RowBox[{"k", "[", "4", "]"}]}], ")"}], " ", 
       RowBox[{"Log", "[", 
        RowBox[{
         RowBox[{"k", "[", "3", "]"}], "+", 
         RowBox[{"k", "[", "4", "]"}], "+", 
         RowBox[{"k", "[", 
          RowBox[{"1", ",", "2"}], "]"}]}], "]"}]}]}], ")"}]}], "+", 
   RowBox[{
    FractionBox["1", "24"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"12", " ", 
       RowBox[{"k", "[", "1", "]"}]}], "+", 
      RowBox[{"12", " ", 
       RowBox[{"k", "[", "2", "]"}]}], "+", 
      FractionBox[
       RowBox[{"24", " ", "EulerGamma", " ", 
        RowBox[{"k", "[", "1", "]"}], " ", 
        RowBox[{"k", "[", "2", "]"}]}], 
       RowBox[{
        RowBox[{"k", "[", "1", "]"}], "+", 
        RowBox[{"k", "[", "2", "]"}], "+", 
        RowBox[{"k", "[", "3", "]"}], "+", 
        RowBox[{"k", "[", "4", "]"}]}]], "-", 
      RowBox[{"24", " ", "EulerGamma", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"k", "[", "1", "]"}], "+", 
         RowBox[{"k", "[", "2", "]"}], "+", 
         RowBox[{"k", "[", "3", "]"}], "+", 
         RowBox[{"k", "[", "4", "]"}]}], ")"}]}], "-", 
      FractionBox[
       RowBox[{"12", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"k", "[", "1", "]"}], "2"], "-", 
          RowBox[{
           RowBox[{"k", "[", "1", "]"}], " ", 
           RowBox[{"k", "[", "2", "]"}]}], "+", 
          SuperscriptBox[
           RowBox[{"k", "[", "2", "]"}], "2"]}], ")"}]}], 
       RowBox[{"k", "[", 
        RowBox[{"1", ",", "2"}], "]"}]], "-", 
      RowBox[{"24", " ", 
       RowBox[{"k", "[", 
        RowBox[{"1", ",", "2"}], "]"}]}], "+", 
      FractionBox[
       RowBox[{"24", " ", 
        RowBox[{"k", "[", "1", "]"}], " ", 
        RowBox[{"k", "[", "2", "]"}], " ", 
        RowBox[{"Log", "[", 
         RowBox[{
          RowBox[{"k", "[", "1", "]"}], "+", 
          RowBox[{"k", "[", "2", "]"}], "+", 
          RowBox[{"k", "[", "3", "]"}], "+", 
          RowBox[{"k", "[", "4", "]"}]}], "]"}]}], 
       RowBox[{
        RowBox[{"k", "[", "1", "]"}], "+", 
        RowBox[{"k", "[", "2", "]"}], "+", 
        RowBox[{"k", "[", "3", "]"}], "+", 
        RowBox[{"k", "[", "4", "]"}]}]], "-", 
      RowBox[{"24", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"k", "[", "1", "]"}], "+", 
         RowBox[{"k", "[", "2", "]"}], "+", 
         RowBox[{"k", "[", "3", "]"}], "+", 
         RowBox[{"k", "[", "4", "]"}]}], ")"}], " ", 
       RowBox[{"Log", "[", 
        RowBox[{
         RowBox[{"k", "[", "1", "]"}], "+", 
         RowBox[{"k", "[", "2", "]"}], "+", 
         RowBox[{"k", "[", "3", "]"}], "+", 
         RowBox[{"k", "[", "4", "]"}]}], "]"}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"k", "[", "3", "]"}], "+", 
         RowBox[{"k", "[", "4", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"6", " ", 
          SuperscriptBox["EulerGamma", "2"]}], "+", 
         SuperscriptBox["\[Pi]", "2"], "+", 
         RowBox[{"12", " ", "EulerGamma", " ", 
          RowBox[{"Log", "[", 
           RowBox[{
            RowBox[{"k", "[", "1", "]"}], "+", 
            RowBox[{"k", "[", "2", "]"}], "+", 
            RowBox[{"k", "[", "3", "]"}], "+", 
            RowBox[{"k", "[", "4", "]"}]}], "]"}]}], "+", 
         RowBox[{"6", " ", 
          SuperscriptBox[
           RowBox[{"Log", "[", 
            RowBox[{
             RowBox[{"k", "[", "1", "]"}], "+", 
             RowBox[{"k", "[", "2", "]"}], "+", 
             RowBox[{"k", "[", "3", "]"}], "+", 
             RowBox[{"k", "[", "4", "]"}]}], "]"}], "2"]}]}], ")"}]}], "-", 
      FractionBox[
       RowBox[{"12", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"k", "[", "1", "]"}], "2"], "-", 
          RowBox[{
           RowBox[{"k", "[", "1", "]"}], " ", 
           RowBox[{"k", "[", "2", "]"}]}], "+", 
          SuperscriptBox[
           RowBox[{"k", "[", "2", "]"}], "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"k", "[", "1", "]"}], "+", 
          RowBox[{"k", "[", "2", "]"}], "+", 
          RowBox[{"k", "[", "3", "]"}], "+", 
          RowBox[{"k", "[", "4", "]"}]}], ")"}], " ", 
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{
           RowBox[{"k", "[", "1", "]"}], "+", 
           RowBox[{"k", "[", "2", "]"}], "+", 
           RowBox[{"k", "[", "3", "]"}], "+", 
           RowBox[{"k", "[", "4", "]"}]}], 
          RowBox[{
           RowBox[{"k", "[", "3", "]"}], "+", 
           RowBox[{"k", "[", "4", "]"}], "+", 
           RowBox[{"k", "[", 
            RowBox[{"1", ",", "2"}], "]"}]}]], "]"}]}], 
       SuperscriptBox[
        RowBox[{"k", "[", 
         RowBox[{"1", ",", "2"}], "]"}], "2"]], "+", 
      FractionBox[
       RowBox[{"12", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"k", "[", "1", "]"}], "3"], "+", 
          SuperscriptBox[
           RowBox[{"k", "[", "2", "]"}], "3"], "+", 
          SuperscriptBox[
           RowBox[{"k", "[", 
            RowBox[{"1", ",", "2"}], "]"}], "3"]}], ")"}], " ", 
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{
           RowBox[{"k", "[", "1", "]"}], "+", 
           RowBox[{"k", "[", "2", "]"}], "+", 
           RowBox[{"k", "[", 
            RowBox[{"1", ",", "2"}], "]"}]}], 
          RowBox[{
           RowBox[{"k", "[", "3", "]"}], "+", 
           RowBox[{"k", "[", "4", "]"}], "+", 
           RowBox[{"k", "[", 
            RowBox[{"1", ",", "2"}], "]"}]}]], "]"}]}], 
       SuperscriptBox[
        RowBox[{"k", "[", 
         RowBox[{"1", ",", "2"}], "]"}], "2"]], "+", 
      RowBox[{"3", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"k", "[", "3", "]"}], "+", 
         RowBox[{"k", "[", "4", "]"}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{
           RowBox[{"k", "[", "1", "]"}], "+", 
           RowBox[{"k", "[", "2", "]"}], "+", 
           RowBox[{"k", "[", 
            RowBox[{"1", ",", "2"}], "]"}]}], 
          RowBox[{
           RowBox[{"k", "[", "3", "]"}], "+", 
           RowBox[{"k", "[", "4", "]"}], "+", 
           RowBox[{"k", "[", 
            RowBox[{"1", ",", "2"}], "]"}]}]], "]"}], "2"]}], "-", 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"k", "[", "3", "]"}], "+", 
         RowBox[{"k", "[", "4", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"EulerGamma", "+", 
         RowBox[{"Log", "[", 
          RowBox[{
           RowBox[{"k", "[", "3", "]"}], "+", 
           RowBox[{"k", "[", "4", "]"}], "+", 
           RowBox[{"k", "[", 
            RowBox[{"1", ",", "2"}], "]"}]}], "]"}]}], ")"}]}], "+", 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"7", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"k", "[", "3", "]"}], "+", 
            RowBox[{"k", "[", "4", "]"}]}], ")"}]}], "+", 
         RowBox[{"6", " ", 
          RowBox[{"k", "[", 
           RowBox[{"1", ",", "2"}], "]"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"EulerGamma", "+", 
         RowBox[{"Log", "[", 
          RowBox[{
           RowBox[{"k", "[", "3", "]"}], "+", 
           RowBox[{"k", "[", "4", "]"}], "+", 
           RowBox[{"k", "[", 
            RowBox[{"1", ",", "2"}], "]"}]}], "]"}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"k", "[", "3", "]"}], "+", 
         RowBox[{"k", "[", "4", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"12", " ", 
          SuperscriptBox["EulerGamma", "2"]}], "+", 
         SuperscriptBox["\[Pi]", "2"], "+", 
         RowBox[{"24", " ", "EulerGamma", " ", 
          RowBox[{"Log", "[", 
           RowBox[{
            RowBox[{"k", "[", "3", "]"}], "+", 
            RowBox[{"k", "[", "4", "]"}], "+", 
            RowBox[{"k", "[", 
             RowBox[{"1", ",", "2"}], "]"}]}], "]"}]}], "+", 
         RowBox[{"12", " ", 
          SuperscriptBox[
           RowBox[{"Log", "[", 
            RowBox[{
             RowBox[{"k", "[", "3", "]"}], "+", 
             RowBox[{"k", "[", "4", "]"}], "+", 
             RowBox[{"k", "[", 
              RowBox[{"1", ",", "2"}], "]"}]}], "]"}], "2"]}]}], ")"}]}], "+", 
      RowBox[{"6", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"k", "[", "3", "]"}]}], "-", 
         RowBox[{"k", "[", "4", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FractionBox["1", "2"], " ", 
          SuperscriptBox[
           RowBox[{"Log", "[", 
            FractionBox[
             RowBox[{
              RowBox[{"k", "[", "1", "]"}], "+", 
              RowBox[{"k", "[", "2", "]"}], "+", 
              RowBox[{"k", "[", 
               RowBox[{"1", ",", "2"}], "]"}]}], 
             RowBox[{
              RowBox[{"k", "[", "1", "]"}], "+", 
              RowBox[{"k", "[", "2", "]"}], "+", 
              RowBox[{"k", "[", "3", "]"}], "+", 
              RowBox[{"k", "[", "4", "]"}]}]], "]"}], "2"]}], "-", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          SuperscriptBox[
           RowBox[{"Log", "[", 
            FractionBox[
             RowBox[{
              RowBox[{"k", "[", "3", "]"}], "+", 
              RowBox[{"k", "[", "4", "]"}], "+", 
              RowBox[{"k", "[", 
               RowBox[{"1", ",", "2"}], "]"}]}], 
             RowBox[{
              RowBox[{"k", "[", "1", "]"}], "+", 
              RowBox[{"k", "[", "2", "]"}], "+", 
              RowBox[{"k", "[", "3", "]"}], "+", 
              RowBox[{"k", "[", "4", "]"}]}]], "]"}], "2"]}], "-", 
         RowBox[{"PolyLog", "[", 
          RowBox[{"2", ",", 
           FractionBox[
            RowBox[{
             RowBox[{"k", "[", "1", "]"}], "+", 
             RowBox[{"k", "[", "2", "]"}], "-", 
             RowBox[{"k", "[", 
              RowBox[{"1", ",", "2"}], "]"}]}], 
            RowBox[{
             RowBox[{"k", "[", "1", "]"}], "+", 
             RowBox[{"k", "[", "2", "]"}], "+", 
             RowBox[{"k", "[", "3", "]"}], "+", 
             RowBox[{"k", "[", "4", "]"}]}]]}], "]"}], "+", 
         RowBox[{"PolyLog", "[", 
          RowBox[{"2", ",", 
           FractionBox[
            RowBox[{
             RowBox[{"k", "[", "3", "]"}], "+", 
             RowBox[{"k", "[", "4", "]"}], "-", 
             RowBox[{"k", "[", 
              RowBox[{"1", ",", "2"}], "]"}]}], 
            RowBox[{
             RowBox[{"k", "[", "1", "]"}], "+", 
             RowBox[{"k", "[", "2", "]"}], "+", 
             RowBox[{"k", "[", "3", "]"}], "+", 
             RowBox[{"k", "[", "4", "]"}]}]]}], "]"}], "+", 
         RowBox[{
          FractionBox["1", 
           SuperscriptBox[
            RowBox[{"k", "[", 
             RowBox[{"1", ",", "2"}], "]"}], "3"]], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"k", "[", "1", "]"}], "3"], "+", 
             SuperscriptBox[
              RowBox[{"k", "[", "2", "]"}], "3"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              FractionBox[
               SuperscriptBox["\[Pi]", "2"], "6"]}], "+", 
             RowBox[{
              RowBox[{"Log", "[", 
               FractionBox[
                RowBox[{
                 RowBox[{"k", "[", "1", "]"}], "+", 
                 RowBox[{"k", "[", "2", "]"}], "+", 
                 RowBox[{"k", "[", 
                  RowBox[{"1", ",", "2"}], "]"}]}], 
                RowBox[{
                 RowBox[{"k", "[", "1", "]"}], "+", 
                 RowBox[{"k", "[", "2", "]"}], "+", 
                 RowBox[{"k", "[", "3", "]"}], "+", 
                 RowBox[{"k", "[", "4", "]"}]}]], "]"}], " ", 
              RowBox[{"Log", "[", 
               FractionBox[
                RowBox[{
                 RowBox[{"k", "[", "3", "]"}], "+", 
                 RowBox[{"k", "[", "4", "]"}], "+", 
                 RowBox[{"k", "[", 
                  RowBox[{"1", ",", "2"}], "]"}]}], 
                RowBox[{
                 RowBox[{"k", "[", "1", "]"}], "+", 
                 RowBox[{"k", "[", "2", "]"}], "+", 
                 RowBox[{"k", "[", "3", "]"}], "+", 
                 RowBox[{"k", "[", "4", "]"}]}]], "]"}]}], "+", 
             RowBox[{"PolyLog", "[", 
              RowBox[{"2", ",", 
               FractionBox[
                RowBox[{
                 RowBox[{"k", "[", "1", "]"}], "+", 
                 RowBox[{"k", "[", "2", "]"}], "-", 
                 RowBox[{"k", "[", 
                  RowBox[{"1", ",", "2"}], "]"}]}], 
                RowBox[{
                 RowBox[{"k", "[", "1", "]"}], "+", 
                 RowBox[{"k", "[", "2", "]"}], "+", 
                 RowBox[{"k", "[", "3", "]"}], "+", 
                 RowBox[{"k", "[", "4", "]"}]}]]}], "]"}], "+", 
             RowBox[{"PolyLog", "[", 
              RowBox[{"2", ",", 
               FractionBox[
                RowBox[{
                 RowBox[{"k", "[", "3", "]"}], "+", 
                 RowBox[{"k", "[", "4", "]"}], "-", 
                 RowBox[{"k", "[", 
                  RowBox[{"1", ",", "2"}], "]"}]}], 
                RowBox[{
                 RowBox[{"k", "[", "1", "]"}], "+", 
                 RowBox[{"k", "[", "2", "]"}], "+", 
                 RowBox[{"k", "[", "3", "]"}], "+", 
                 RowBox[{"k", "[", "4", "]"}]}]]}], "]"}]}], ")"}]}]}]}], 
        ")"}]}]}], ")"}], " ", "\[Epsilon]"}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[Epsilon]", "]"}], "2"],
    SeriesData[HandbooK`\[Epsilon], 0, {}, 0, 2, 1],
    Editable->False]}],
  SeriesData[
  HandbooK`\[Epsilon], 0, {
   Rational[1, 2] (HandbooK`k[1] + HandbooK`k[2] - HandbooK`k[1] 
     HandbooK`k[2]/(HandbooK`k[1] + HandbooK`k[2] + HandbooK`k[3] + 
     HandbooK`k[4]) - HandbooK`k[1, 2] - (HandbooK`k[3] + HandbooK`k[4]) 
     Log[HandbooK`k[1] + HandbooK`k[2] + HandbooK`k[3] + HandbooK`k[4]] + (
       HandbooK`k[3] + HandbooK`k[4]) 
      Log[HandbooK`k[3] + HandbooK`k[4] + HandbooK`k[1, 2]]), 
    Rational[1, 24] (12 HandbooK`k[1] + 12 HandbooK`k[2] + 
     24 EulerGamma HandbooK`k[1] HandbooK`k[2]/(HandbooK`k[1] + HandbooK`k[2] + 
      HandbooK`k[3] + HandbooK`k[4]) - 24 
     EulerGamma (HandbooK`k[1] + HandbooK`k[2] + HandbooK`k[3] + 
      HandbooK`k[4]) - 
     12 (HandbooK`k[1]^2 - HandbooK`k[1] HandbooK`k[2] + HandbooK`k[2]^2)/
     HandbooK`k[1, 2] - 24 HandbooK`k[1, 2] + 
     24 HandbooK`k[1] 
      HandbooK`k[
       2] (HandbooK`k[1] + HandbooK`k[2] + HandbooK`k[3] + HandbooK`k[4])^(-1)
         Log[HandbooK`k[1] + HandbooK`k[2] + HandbooK`k[3] + HandbooK`k[4]] - 
     24 (HandbooK`k[1] + HandbooK`k[2] + HandbooK`k[3] + HandbooK`k[4]) 
     Log[HandbooK`k[1] + HandbooK`k[2] + HandbooK`k[3] + HandbooK`k[4]] + 
     2 (HandbooK`k[3] + HandbooK`k[4]) (6 EulerGamma^2 + Pi^2 + 
       12 EulerGamma 
        Log[HandbooK`k[1] + HandbooK`k[2] + HandbooK`k[3] + HandbooK`k[4]] + 
       6 Log[HandbooK`k[1] + HandbooK`k[2] + HandbooK`k[3] + 
           HandbooK`k[4]]^2) - 
     12 (HandbooK`k[1]^2 - HandbooK`k[1] HandbooK`k[2] + HandbooK`k[2]^2) (
      HandbooK`k[1] + HandbooK`k[2] + HandbooK`k[3] + HandbooK`k[4]) 
     HandbooK`k[1, 2]^(-2) 
     Log[(HandbooK`k[1] + HandbooK`k[2] + HandbooK`k[3] + HandbooK`k[4])/(
       HandbooK`k[3] + HandbooK`k[4] + HandbooK`k[1, 2])] + 
     12 HandbooK`k[1, 2]^(-2) (HandbooK`k[1]^3 + HandbooK`k[2]^3 + 
       HandbooK`k[1, 2]^3) 
      Log[(HandbooK`k[1] + HandbooK`k[2] + HandbooK`k[1, 2])/(HandbooK`k[3] + 
        HandbooK`k[4] + HandbooK`k[1, 2])] + 
     3 (HandbooK`k[3] + HandbooK`k[4]) 
      Log[(HandbooK`k[1] + HandbooK`k[2] + HandbooK`k[1, 2])/(HandbooK`k[3] + 
         HandbooK`k[4] + HandbooK`k[1, 2])]^2 - 
     4 (HandbooK`k[3] + HandbooK`k[4]) (EulerGamma + 
      Log[HandbooK`k[3] + HandbooK`k[4] + HandbooK`k[1, 2]]) + 
     4 (7 (HandbooK`k[3] + HandbooK`k[4]) + 6 HandbooK`k[1, 2]) (EulerGamma + 
       Log[HandbooK`k[3] + HandbooK`k[4] + HandbooK`k[1, 2]]) - (
      HandbooK`k[3] + HandbooK`k[4]) (12 EulerGamma^2 + Pi^2 + 
      24 EulerGamma Log[HandbooK`k[3] + HandbooK`k[4] + HandbooK`k[1, 2]] + 
      12 Log[HandbooK`k[3] + HandbooK`k[4] + HandbooK`k[1, 2]]^2) + 
     6 (-HandbooK`k[3] - HandbooK`k[4]) (
       Rational[1, 2] 
        Log[(HandbooK`k[1] + HandbooK`k[2] + HandbooK`k[3] + 
             HandbooK`k[4])^(-1) (HandbooK`k[1] + HandbooK`k[2] + 
            HandbooK`k[1, 2])]^2 + 
       Rational[-1, 2] 
        Log[(HandbooK`k[1] + HandbooK`k[2] + HandbooK`k[3] + 
             HandbooK`k[4])^(-1) (HandbooK`k[3] + HandbooK`k[4] + 
            HandbooK`k[1, 2])]^2 - PolyLog[
       2, (HandbooK`k[1] + HandbooK`k[2] + HandbooK`k[3] + 
          HandbooK`k[4])^(-1) (HandbooK`k[1] + HandbooK`k[2] - HandbooK`k[
         1, 2])] + PolyLog[
        2, (HandbooK`k[1] + HandbooK`k[2] + HandbooK`k[3] + 
           HandbooK`k[4])^(-1) (HandbooK`k[3] + HandbooK`k[4] - HandbooK`k[
          1, 2])] + (HandbooK`k[1]^3 + HandbooK`k[2]^3) 
        HandbooK`k[1, 2]^(-3) (Rational[-1, 6] Pi^2 + 
         Log[(HandbooK`k[1] + HandbooK`k[2] + HandbooK`k[3] + 
              HandbooK`k[4])^(-1) (HandbooK`k[1] + HandbooK`k[2] + 
             HandbooK`k[1, 2])] 
          Log[(HandbooK`k[1] + HandbooK`k[2] + HandbooK`k[3] + 
              HandbooK`k[4])^(-1) (HandbooK`k[3] + HandbooK`k[4] + 
             HandbooK`k[1, 2])] + 
         PolyLog[2, (HandbooK`k[1] + HandbooK`k[2] + HandbooK`k[3] + 
             HandbooK`k[4])^(-1) (HandbooK`k[1] + HandbooK`k[2] - HandbooK`k[
            1, 2])] + 
         PolyLog[2, (HandbooK`k[1] + HandbooK`k[2] + HandbooK`k[3] + 
             HandbooK`k[4])^(-1) (HandbooK`k[3] + HandbooK`k[4] - HandbooK`k[
            1, 2])])))}, 0, 2, 1],
  Editable->False]], "Output",
 CellChangeTimes->{3.8528927432781305`*^9, 3.852892819850462*^9, 
  3.8788943849062233`*^9},
 CellLabel->
  "Out[264]=",ExpressionUUID->"e0c85604-bbcb-4109-aedd-c6b0ca711946"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Nexch", "[", 
    RowBox[{"1", ",", "1"}], "]"}], "[", 
   RowBox[{
    RowBox[{"3", "+", 
     RowBox[{"2", "\[Epsilon]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"1", "/", "2"}], ",", 
      RowBox[{"1", "/", "2"}], ",", 
      RowBox[{"3", "/", "2"}]}], "}"}]}], "]"}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.8528926769826365`*^9, 3.852892678661389*^9}},
 CellLabel->
  "In[265]:=",ExpressionUUID->"3259c6e3-713b-4628-8207-23d54ea981ce"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["1", "2"]}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "3"}], "+", "\[Epsilon]"}], ")"}], " ", 
  "\[Epsilon]"}]], "Output",
 CellChangeTimes->{{3.8528926710304756`*^9, 3.852892678916698*^9}, 
   3.8528928203127375`*^9, 3.8788943849511433`*^9},
 CellLabel->
  "Out[265]=",ExpressionUUID->"bfb4c167-6a58-4633-bd49-dba1f584f227"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"RaisedReg2222x3", "/.", "Aaa"}], "\[IndentingNewLine]", 
 RowBox[{"ShouldBe", "/.", "Aaa"}]}], "Input",
 CellChangeTimes->{{3.852892727581554*^9, 3.8528927295516357`*^9}},
 CellLabel->
  "In[266]:=",ExpressionUUID->"a6df01f7-b2d9-4d5c-9208-b2d5661b5866"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"0.13565021089534052`", "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[Epsilon]", "]"}], "1"],
    SeriesData[HandbooK`\[Epsilon], 0, {}, 0, 1, 1],
    Editable->False]}],
  SeriesData[HandbooK`\[Epsilon], 0, {0.13565021089534052`}, 0, 1, 1],
  Editable->False]], "Output",
 CellChangeTimes->{3.8528927302566843`*^9, 3.8528928209350753`*^9, 
  3.8788943850187016`*^9},
 CellLabel->
  "Out[266]=",ExpressionUUID->"e657b9a5-df4e-4f84-a44a-6faf48b02c28"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"0.13565021089533813`", "-", 
   RowBox[{"0.8792214837267901`", " ", "\[Epsilon]"}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[Epsilon]", "]"}], "2"],
    SeriesData[HandbooK`\[Epsilon], 0, {}, 0, 2, 1],
    Editable->False]}],
  SeriesData[
  HandbooK`\[Epsilon], 0, {0.13565021089533813`, -0.8792214837267901}, 0, 2, 
   1],
  Editable->False]], "Output",
 CellChangeTimes->{3.8528927302566843`*^9, 3.8528928209350753`*^9, 
  3.878894385021694*^9},
 CellLabel->
  "Out[267]=",ExpressionUUID->"d8d9c39f-9da5-4b8e-b6b6-07292f5aee51"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"RaisedRen2222x3", "=", 
   RowBox[{
    RowBox[{"W12PP", "[", 
     RowBox[{"3", ",", 
      RowBox[{"1", "/", "2"}], ",", 
      RowBox[{"1", "/", "2"}]}], "]"}], "[", "i2222x3", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ShouldBe", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Nexch", "[", 
       RowBox[{"1", ",", "1"}], "]"}], "[", 
      RowBox[{"3", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1", "/", "2"}], ",", 
         RowBox[{"1", "/", "2"}], ",", 
         RowBox[{"3", "/", "2"}]}], "}"}]}], "]"}], "*", "iRen3322x3"}], "+", 
    RowBox[{
     RowBox[{
      RowBox[{"Ncont", "[", 
       RowBox[{"1", ",", "1"}], "]"}], "[", 
      RowBox[{"3", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1", "/", "2"}], ",", 
         RowBox[{"1", "/", "2"}]}], "}"}]}], "]"}], "*", "cRen3322"}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.852892826537504*^9, 3.8528928457550898`*^9}, {
  3.852892912957063*^9, 3.8528929187822075`*^9}},
 CellLabel->
  "In[268]:=",ExpressionUUID->"c5876bef-5f9c-4c51-9909-e837e3c4eacf"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"RaisedRen2222x3", "-", "ShouldBe"}], "//.", "logsu"}], "//", 
   "Expand"}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.852892874088359*^9, 3.852892881344788*^9}, {
  3.8528929425211387`*^9, 3.8528929427604294`*^9}, {3.852892995592596*^9, 
  3.8528929965908937`*^9}},
 CellLabel->
  "In[270]:=",ExpressionUUID->"ac50640b-e305-4d97-96f1-f0343e3034ca"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "4"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "2"}], " ", 
     RowBox[{"k", "[", "3", "]"}]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"k", "[", "4", "]"}]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"k", "[", 
      RowBox[{"1", ",", "2"}], "]"}]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"k", "[", "3", "]"}], "+", 
       RowBox[{"k", "[", "4", "]"}]}], ")"}], " ", 
     RowBox[{"Log", "[", "\[Mu]", "]"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"k", "[", "3", "]"}], "+", 
       RowBox[{"k", "[", "4", "]"}]}], ")"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{
       RowBox[{"k", "[", "3", "]"}], "+", 
       RowBox[{"k", "[", "4", "]"}], "+", 
       RowBox[{"k", "[", 
        RowBox[{"1", ",", "2"}], "]"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"k", "[", "3", "]"}], " ", 
     RowBox[{
      RowBox[{"\[GothicA]", "[", "3322", "]"}], "[", "1", "]"}]}], "+", 
    RowBox[{
     RowBox[{"k", "[", "4", "]"}], " ", 
     RowBox[{
      RowBox[{"\[GothicA]", "[", "3322", "]"}], "[", "1", "]"}]}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{{3.8528928760702586`*^9, 3.8528928827705574`*^9}, 
   3.8528929476049814`*^9, 3.852893001534068*^9, 3.878894390851258*^9},
 CellLabel->
  "Out[270]=",ExpressionUUID->"28416565-208e-4b0d-9c7d-8161102dccd8"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["W[-+] on 32,22x2", "Subsection",
 CellChangeTimes->{{3.85289304847806*^9, 
  3.8528930698461742`*^9}},ExpressionUUID->"1b3dd9cc-716e-4990-a46e-\
c353fc55c6c6"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"MPReg3222x2", "=", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"W12MP", "[", 
       RowBox[{
        RowBox[{"3", "+", 
         RowBox[{"2", "\[Epsilon]"}]}], ",", 
        RowBox[{"1", "/", "2"}]}], "]"}], "[", "iReg3222x2", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Epsilon]", ",", "0", ",", "0"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ShouldBe", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Nexch", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "1"}], "]"}], "[", 
       RowBox[{
        RowBox[{"3", "+", 
         RowBox[{"2", "\[Epsilon]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"3", "/", "2"}], ",", 
          RowBox[{"1", "/", "2"}], ",", 
          RowBox[{"1", "/", "2"}]}], "}"}]}], "]"}], "*", "iReg2322x2"}], "+", 
     RowBox[{
      RowBox[{
       RowBox[{"Ncont", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "1"}], "]"}], "[", 
       RowBox[{
        RowBox[{"3", "+", 
         RowBox[{"2", "\[Epsilon]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"3", "/", "2"}], ",", 
          RowBox[{"1", "/", "2"}]}], "}"}]}], "]"}], "*", "cReg2322"}]}], "//",
     "Simplify"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.852893064743921*^9, 3.852893155226512*^9}, {
  3.8528931973980618`*^9, 3.852893198104082*^9}},
 CellLabel->
  "In[271]:=",ExpressionUUID->"d03687e3-b40f-4af5-8923-cad74fd4eb2f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"MPReg3222x2", "-", "ShouldBe"}], "//.", "logsu"}], "//", 
   "Expand"}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.8528931636970525`*^9, 3.8528931702685614`*^9}},
 CellLabel->
  "In[273]:=",ExpressionUUID->"24e4773e-edc5-48ef-81d9-12bfd069b55f"],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", "\[Epsilon]", "]"}], "1"],
  SeriesData[HandbooK`\[Epsilon], 0, {}, 1, 1, 1],
  Editable->False]], "Output",
 CellChangeTimes->{3.852893172300865*^9, 3.852893203095225*^9, 
  3.8788943938178067`*^9},
 CellLabel->
  "Out[273]=",ExpressionUUID->"80ca4397-c62d-4296-8d52-7637500cf9d3"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"MPRen3222x2", "=", 
   RowBox[{
    RowBox[{"W12MP", "[", 
     RowBox[{"3", ",", 
      RowBox[{"1", "/", "2"}]}], "]"}], "[", "iRen3222x2", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ShouldBe", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Nexch", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "1"}], "]"}], "[", 
       RowBox[{"3", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"3", "/", "2"}], ",", 
          RowBox[{"1", "/", "2"}], ",", 
          RowBox[{"1", "/", "2"}]}], "}"}]}], "]"}], "*", "iRen2322x2"}], "+", 
     RowBox[{
      RowBox[{
       RowBox[{"Ncont", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "1"}], "]"}], "[", 
       RowBox[{"3", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"3", "/", "2"}], ",", 
          RowBox[{"1", "/", "2"}]}], "}"}]}], "]"}], "*", "cRen2322"}]}], "//",
     "Simplify"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.852893230879141*^9, 3.85289324744739*^9}},
 CellLabel->
  "In[274]:=",ExpressionUUID->"d4eac3e5-1742-4948-a31d-12f67bcb718e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"MPRen3222x2", "-", "ShouldBe"}], "//.", "logsu"}], "//", 
   "Expand"}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.8528932526885247`*^9, 3.852893253112788*^9}},
 CellLabel->
  "In[276]:=",ExpressionUUID->"2e729ad5-ed6b-488e-9246-81ad1f4506e5"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "4"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"2", " ", 
     RowBox[{"Log", "[", "\[Mu]", "]"}]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"Log", "[", 
      RowBox[{
       RowBox[{"k", "[", "3", "]"}], "+", 
       RowBox[{"k", "[", "4", "]"}], "+", 
       RowBox[{"k", "[", 
        RowBox[{"1", ",", "2"}], "]"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"\[GothicA]", "[", "3222", "]"}], "[", "1", "]"}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{3.852893255596521*^9, 3.8788943965095315`*^9},
 CellLabel->
  "Out[276]=",ExpressionUUID->"ff5a7885-f81b-4542-b198-f8e63c5a387e"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["W[--] on 33,22x2", "Subsection",
 CellChangeTimes->{{3.8528932965459023`*^9, 
  3.852893301150139*^9}},ExpressionUUID->"6048b3ff-b5bd-49e8-b1a3-\
55ddb0137a1b"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"MMReg3322x2", "=", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"W12MM", "[", 
       RowBox[{"3", "+", 
        RowBox[{"2", "\[Epsilon]"}]}], "]"}], "[", "iReg3322x2", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Epsilon]", ",", "0", ",", "0"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ShouldBe", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Nexch", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}]}], "]"}], "[", 
       RowBox[{
        RowBox[{"3", "+", 
         RowBox[{"2", "\[Epsilon]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"3", "/", "2"}], ",", 
          RowBox[{"3", "/", "2"}], ",", 
          RowBox[{"1", "/", "2"}]}], "}"}]}], "]"}], "*", "i2222x2"}], "+", 
     RowBox[{
      RowBox[{
       RowBox[{"Ncont", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}]}], "]"}], "[", 
       RowBox[{
        RowBox[{"3", "+", 
         RowBox[{"2", "\[Epsilon]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"3", "/", "2"}], ",", 
          RowBox[{"3", "/", "2"}]}], "}"}]}], "]"}], "*", "c2222"}]}], "//", 
    "Simplify"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.8528933057081037`*^9, 3.852893337311036*^9}},
 CellLabel->
  "In[277]:=",ExpressionUUID->"e8f7a6d7-8020-44b4-b6bd-0af835b4ad8c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"MMReg3322x2", "-", "ShouldBe"}], "//.", "logsu"}], "//", 
   "Expand"}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.852893378576727*^9, 3.8528933806558647`*^9}},
 CellLabel->
  "In[279]:=",ExpressionUUID->"46ed7e49-1d38-4d91-bd30-ef776831cdfb"],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", "\[Epsilon]", "]"}], "1"],
  SeriesData[HandbooK`\[Epsilon], 0, {}, 1, 1, 1],
  Editable->False]], "Output",
 CellChangeTimes->{3.8528933831682987`*^9, 3.878894399109438*^9},
 CellLabel->
  "Out[279]=",ExpressionUUID->"416d69c5-abd4-4c9f-9201-fc407a141f5f"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"MMRen3322x2", "=", 
   RowBox[{
    RowBox[{"W12MM", "[", "3", "]"}], "[", "iRen3322x2", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ShouldBe", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Nexch", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}]}], "]"}], "[", 
       RowBox[{"3", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"3", "/", "2"}], ",", 
          RowBox[{"3", "/", "2"}], ",", 
          RowBox[{"1", "/", "2"}]}], "}"}]}], "]"}], "*", "i2222x2"}], "+", 
     RowBox[{
      RowBox[{
       RowBox[{"Ncont", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}]}], "]"}], "[", 
       RowBox[{"3", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"3", "/", "2"}], ",", 
          RowBox[{"3", "/", "2"}]}], "}"}]}], "]"}], "*", "c2222"}]}], "//", 
    "Simplify"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.852893394286705*^9, 3.852893415351383*^9}},
 CellLabel->
  "In[280]:=",ExpressionUUID->"13a983cb-065a-4621-a876-38d42c33df22"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"MMRen3322x2", "-", "ShouldBe"}], "//.", "logsu"}], "//", 
   "Expand"}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.852893413359268*^9, 3.852893413518532*^9}},
 CellLabel->
  "In[282]:=",ExpressionUUID->"0692525e-85f3-4f94-97ed-99382d9c5c86"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"-", "1"}], "+", 
   RowBox[{
    RowBox[{"Gamma", "[", 
     RowBox[{"1", "+", 
      RowBox[{"2", " ", "\[Epsilon]"}]}], "]"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"k", "[", "1", "]"}], "+", 
       RowBox[{"k", "[", "2", "]"}], "+", 
       RowBox[{"k", "[", "3", "]"}], "+", 
       RowBox[{"k", "[", "4", "]"}]}], ")"}], 
     RowBox[{
      RowBox[{"-", "2"}], " ", "\[Epsilon]"}]]}]}], 
  RowBox[{"2", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"k", "[", "1", "]"}], "+", 
     RowBox[{"k", "[", "2", "]"}], "+", 
     RowBox[{"k", "[", "3", "]"}], "+", 
     RowBox[{"k", "[", "4", "]"}]}], ")"}]}]]], "Output",
 CellChangeTimes->{3.8528934194811306`*^9, 3.878894404853431*^9},
 CellLabel->
  "Out[282]=",ExpressionUUID->"b87ca51d-054a-4336-91ec-699ae99fcb5a"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["W[++] on 22,33x2", "Subsection",
 CellChangeTimes->{{3.8528932965459023`*^9, 3.852893301150139*^9}, {
  3.8528934276306887`*^9, 
  3.852893432671193*^9}},ExpressionUUID->"50d7a348-84c3-4dbe-a6ad-\
4682303f2296"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"PPReg2233x2", "=", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"W12PP", "[", 
       RowBox[{
        RowBox[{"3", "+", 
         RowBox[{"2", "\[Epsilon]"}]}], ",", 
        RowBox[{"1", "/", "2"}], ",", 
        RowBox[{"1", "/", "2"}]}], "]"}], "[", "iReg2233x2", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Epsilon]", ",", "0", ",", "0"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ShouldBe", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Nexch", "[", 
        RowBox[{"1", ",", "1"}], "]"}], "[", 
       RowBox[{
        RowBox[{"3", "+", 
         RowBox[{"2", "\[Epsilon]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1", "/", "2"}], ",", 
          RowBox[{"1", "/", "2"}], ",", 
          RowBox[{"1", "/", "2"}]}], "}"}]}], "]"}], "*", "iReg3333x2"}], "+", 
     RowBox[{
      RowBox[{
       RowBox[{"Ncont", "[", 
        RowBox[{"1", ",", "1"}], "]"}], "[", 
       RowBox[{
        RowBox[{"3", "+", 
         RowBox[{"2", "\[Epsilon]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1", "/", "2"}], ",", 
          RowBox[{"1", "/", "2"}]}], "}"}]}], "]"}], "*", "cReg3333"}]}], "//",
     "Simplify"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.8528933057081037`*^9, 3.852893337311036*^9}, {
  3.8528934352031045`*^9, 3.852893475336734*^9}},
 CellLabel->
  "In[283]:=",ExpressionUUID->"19c340e8-6b99-4391-b66c-07fc4e2d4d79"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"PPReg2233x2", "-", "ShouldBe"}], "//.", "logsu"}], "//", 
   "Expand"}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.852893378576727*^9, 3.8528933806558647`*^9}, {
  3.8528935132541375`*^9, 3.852893517262761*^9}},
 CellLabel->
  "In[285]:=",ExpressionUUID->"9b64eea3-c570-49de-be83-9be1f9cddffa"],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", "\[Epsilon]", "]"}], "1"],
  SeriesData[HandbooK`\[Epsilon], 0, {}, 1, 1, 1],
  Editable->False]], "Output",
 CellChangeTimes->{3.8528933831682987`*^9, 3.852893523015514*^9, 
  3.85297053443227*^9, 3.8788944174419427`*^9},
 CellLabel->
  "Out[285]=",ExpressionUUID->"0242a673-35c7-4d62-a0ef-e7cb627d0f5c"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"PPRen2233x2", "=", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"W12PP", "[", 
       RowBox[{"3", ",", 
        RowBox[{"1", "/", "2"}], ",", 
        RowBox[{"1", "/", "2"}]}], "]"}], "[", "iRen2233x2", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Epsilon]", ",", "0", ",", "0"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ShouldBe", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Nexch", "[", 
        RowBox[{"1", ",", "1"}], "]"}], "[", 
       RowBox[{"3", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1", "/", "2"}], ",", 
          RowBox[{"1", "/", "2"}], ",", 
          RowBox[{"1", "/", "2"}]}], "}"}]}], "]"}], "*", "iRen3333x2"}], "+", 
     RowBox[{
      RowBox[{
       RowBox[{"Ncont", "[", 
        RowBox[{"1", ",", "1"}], "]"}], "[", 
       RowBox[{"3", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1", "/", "2"}], ",", 
          RowBox[{"1", "/", "2"}]}], "}"}]}], "]"}], "*", "cRen3333"}]}], "//",
     "Simplify"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.852893534162552*^9, 3.852893547357065*^9}},
 CellLabel->
  "In[286]:=",ExpressionUUID->"cdd13a56-214c-457e-bbc2-80f1aa19f34e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"PPRen2233x2", "-", "ShouldBe"}], "//.", "logsu"}], "//", 
    "Expand"}], "//", "Simplify"}], "//", 
  RowBox[{
   RowBox[{"Collect", "[", 
    RowBox[{"#", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"k", "[", "1", "]"}], ",", 
       RowBox[{"k", "[", "2", "]"}], ",", 
       RowBox[{"k", "[", "3", "]"}], ",", 
       RowBox[{"k", "[", "4", "]"}]}], "}"}], ",", "Simplify"}], "]"}], 
   "&"}]}]], "Input",
 CellChangeTimes->{{3.852893552887289*^9, 3.8528935530066752`*^9}, {
  3.852970587357546*^9, 3.8529706013340225`*^9}},
 CellLabel->
  "In[288]:=",ExpressionUUID->"2907e6d7-dbad-49a9-824f-74c318bc56b6"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["1", "24"], " ", 
   SuperscriptBox[
    RowBox[{"k", "[", "3", "]"}], "3"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "3"}], "-", 
     RowBox[{"2", " ", 
      RowBox[{
       RowBox[{"\[GothicA]", "[", "3333", "]"}], "[", "1", "]"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{
       RowBox[{"\[GothicA]", "[", "33332", "]"}], "[", "1", "]"}]}]}], 
    ")"}]}], "+", 
  RowBox[{
   FractionBox["1", "24"], " ", 
   SuperscriptBox[
    RowBox[{"k", "[", "4", "]"}], "3"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "3"}], "-", 
     RowBox[{"2", " ", 
      RowBox[{
       RowBox[{"\[GothicA]", "[", "3333", "]"}], "[", "1", "]"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{
       RowBox[{"\[GothicA]", "[", "33332", "]"}], "[", "1", "]"}]}]}], 
    ")"}]}], "+", 
  RowBox[{
   FractionBox["1", "24"], " ", 
   SuperscriptBox[
    RowBox[{"k", "[", "1", "]"}], "3"], " ", 
   RowBox[{"(", 
    RowBox[{"3", "-", 
     RowBox[{"2", " ", 
      RowBox[{
       RowBox[{"\[GothicA]", "[", "3333", "]"}], "[", "1", "]"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{
       RowBox[{"\[GothicA]", "[", "33332", "]"}], "[", "1", "]"}]}]}], 
    ")"}]}], "+", 
  RowBox[{
   FractionBox["1", "24"], " ", 
   SuperscriptBox[
    RowBox[{"k", "[", "2", "]"}], "3"], " ", 
   RowBox[{"(", 
    RowBox[{"3", "-", 
     RowBox[{"2", " ", 
      RowBox[{
       RowBox[{"\[GothicA]", "[", "3333", "]"}], "[", "1", "]"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{
       RowBox[{"\[GothicA]", "[", "33332", "]"}], "[", "1", "]"}]}]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{
  3.8528935618648663`*^9, 3.8529705440279303`*^9, {3.852970596086631*^9, 
   3.852970608358983*^9}, 3.8788944274244967`*^9},
 CellLabel->
  "Out[288]=",ExpressionUUID->"b304bdb6-4bc9-4dde-a642-fdcabad649d4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Nexch", "[", 
   RowBox[{"1", ",", "1"}], "]"}], "[", 
  RowBox[{"3", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"1", "/", "2"}], ",", 
     RowBox[{"1", "/", "2"}], ",", 
     RowBox[{"1", "/", "2"}]}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Ncont", "[", 
   RowBox[{"1", ",", "1"}], "]"}], "[", 
  RowBox[{"3", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"1", "/", "2"}], ",", 
     RowBox[{"1", "/", "2"}]}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.852970556668578*^9, 3.852970556816863*^9}},
 CellLabel->
  "In[289]:=",ExpressionUUID->"11fb808f-bcc1-4551-9c80-e040cffa1b9a"],

Cell[BoxData[
 RowBox[{"-", "1"}]], "Output",
 CellChangeTimes->{3.852970557034539*^9, 3.878894427485484*^9},
 CellLabel->
  "Out[289]=",ExpressionUUID->"6491f05c-ede1-44ff-82ac-60a3cb987b81"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox["1", "2"]}]], "Output",
 CellChangeTimes->{3.852970557034539*^9, 3.878894427489503*^9},
 CellLabel->
  "Out[290]=",ExpressionUUID->"3b5152a1-0853-4a68-8e9c-b95d7c769832"]
}, Open  ]]
}, Closed]]
}, Open  ]]
},
WindowSize->{921, 769},
WindowMargins->{{Automatic, -1107}, {Automatic, 84}},
TaggingRules->Association["TryRealOnly" -> False],
Magnification:>1.25 Inherited,
FrontEndVersion->"12.3 for Microsoft Windows (64-bit) (July 9, 2021)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"25e45626-468b-493c-bcb9-47923c6667aa"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 271, 5, 36, "Input",ExpressionUUID->"c33ba379-8374-4e65-9509-a1cffdad4ec2"],
Cell[832, 27, 206, 3, 36, "Input",ExpressionUUID->"23b6f0de-2485-4082-8255-5d6f45b00f01"],
Cell[CellGroupData[{
Cell[1063, 34, 158, 3, 84, "Section",ExpressionUUID->"7bdd6e90-e2a7-44d8-86e2-2f5e62214695"],
Cell[1224, 39, 1365, 37, 85, "Input",ExpressionUUID->"c686a898-27c2-4969-b1a1-9e7fb4003249"],
Cell[2592, 78, 7143, 200, 469, "Input",ExpressionUUID->"37dd0245-144b-41d4-92c0-7d8e90c0c233"],
Cell[9738, 280, 2229, 65, 109, "Input",ExpressionUUID->"ff5f89a6-2f0e-4af3-b396-4145e4c17f47"],
Cell[11970, 347, 3692, 99, 213, "Input",ExpressionUUID->"d2664142-c9cb-40ba-bf7b-7b3691ac7111"],
Cell[15665, 448, 866, 23, 36, "Input",ExpressionUUID->"0cb3a906-e171-434e-9e02-e433299d3b4b"],
Cell[16534, 473, 3744, 107, 253, "Input",ExpressionUUID->"d957d6eb-024f-42c0-bc76-97dbb4657dc1"],
Cell[20281, 582, 2297, 69, 109, "Input",ExpressionUUID->"b3b26b20-5796-41ab-b1d5-e5544b81ce87"],
Cell[22581, 653, 2475, 67, 157, "Input",ExpressionUUID->"9d031b98-ebe1-47b4-8738-84ca87d2f4c4"],
Cell[25059, 722, 311, 7, 36, "Input",ExpressionUUID->"f576e0ec-231a-4067-9a9d-612cc9e18fcd"],
Cell[25373, 731, 1626, 43, 85, "Input",ExpressionUUID->"33aaf308-a364-4bda-9588-abd2ad951e2c"],
Cell[27002, 776, 2217, 60, 157, "Input",ExpressionUUID->"9e7f2d67-1b1d-4be0-84b9-d6a6451462bc"],
Cell[29222, 838, 1316, 38, 85, "Input",ExpressionUUID->"d9660500-a746-4180-ab44-78a1b2407ae0"],
Cell[30541, 878, 4400, 114, 253, "Input",ExpressionUUID->"0ba20a09-28af-4498-921d-deb609a4f207"],
Cell[34944, 994, 1351, 36, 85, "Input",ExpressionUUID->"76981930-ac43-4b8e-afbf-3e714e4ec9b6"]
}, Closed]],
Cell[CellGroupData[{
Cell[36332, 1035, 232, 4, 65, "Section",ExpressionUUID->"2807032e-2bea-4c54-832f-e390dbcb07bc"],
Cell[CellGroupData[{
Cell[36589, 1043, 152, 3, 67, "Subsection",ExpressionUUID->"2ad205e2-66df-4dda-b256-aa77665c3389"],
Cell[CellGroupData[{
Cell[36766, 1050, 922, 28, 84, "Input",ExpressionUUID->"066dd8bb-fd27-4827-b088-3a79e02d33f1"],
Cell[37691, 1080, 218, 4, 70, "Output",ExpressionUUID->"258bfb69-0495-48ad-8eed-6ea583a9d4d8"],
Cell[37912, 1086, 224, 4, 70, "Output",ExpressionUUID->"f55f0e99-6d31-4bc6-9409-65ae386c8fc4"],
Cell[38139, 1092, 203, 3, 70, "Output",ExpressionUUID->"90a86857-aabd-4a2d-873b-c36f36e2f8f0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[38379, 1100, 789, 23, 60, "Input",ExpressionUUID->"c3c229b0-3c6a-4f62-97c5-011a1cf8a43f"],
Cell[39171, 1125, 1067, 36, 70, "Output",ExpressionUUID->"1b7db319-537b-48ad-87a0-d9e0af12b292"],
Cell[40241, 1163, 1077, 36, 70, "Output",ExpressionUUID->"935e1b22-37c6-4ca9-950a-61622f0204c5"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[41367, 1205, 174, 3, 46, "Subsection",ExpressionUUID->"d6c87d42-49e4-421b-9a83-ff07785e09cd"],
Cell[41544, 1210, 17932, 455, 852, "Input",ExpressionUUID->"1fce9c03-6b75-448c-9f08-0975f5c9600b"],
Cell[CellGroupData[{
Cell[59501, 1669, 376, 7, 45, "Input",ExpressionUUID->"dd9eb681-eaee-487e-801f-8d1e7931fd32"],
Cell[59880, 1678, 1647, 48, 70, "Output",ExpressionUUID->"3510cd5a-bffe-42a1-8967-d432dba2cca7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[61564, 1731, 960, 26, 108, "Input",ExpressionUUID->"18d1ce6f-40db-48d5-b6c1-8687177de5f3"],
Cell[62527, 1759, 1760, 49, 70, "Output",ExpressionUUID->"ff604b13-c04b-44df-8ded-f8d316c8a774"],
Cell[64290, 1810, 1758, 49, 70, "Output",ExpressionUUID->"6c2c49c4-cea0-4a34-8537-338e801ccf01"],
Cell[66051, 1861, 1760, 49, 70, "Output",ExpressionUUID->"c983f015-49ea-4f7d-8363-5bbc629b387b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[67848, 1915, 911, 25, 108, "Input",ExpressionUUID->"7df0e298-9738-4068-baca-d1979b3d3e84"],
Cell[68762, 1942, 1707, 48, 70, "Output",ExpressionUUID->"35fe1ad3-ee50-42cf-880c-801595d822ae"],
Cell[70472, 1992, 1709, 48, 70, "Output",ExpressionUUID->"ea931847-9b70-4d46-85be-51a872e69fed"],
Cell[72184, 2042, 1709, 48, 70, "Output",ExpressionUUID->"0849d26a-8967-4692-a618-a67fb99de90d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[73930, 2095, 555, 12, 45, "Input",ExpressionUUID->"cc179dee-71b0-4ed6-ade7-60f9e8e75344"],
Cell[74488, 2109, 1817, 50, 70, "Output",ExpressionUUID->"8f7fa258-4084-4780-be8b-1ea843f2362e"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[76354, 2165, 169, 3, 46, "Subsection",ExpressionUUID->"ec9ecd90-44ec-4c28-8499-c5046ff29b32"],
Cell[76526, 2170, 14183, 356, 685, "Input",ExpressionUUID->"9bf66009-69e8-4be5-bb6f-e5ba3218541e"],
Cell[CellGroupData[{
Cell[90734, 2530, 2247, 67, 205, "Input",ExpressionUUID->"6b53331d-b44c-4cae-abc8-dd91a6845251"],
Cell[92984, 2599, 837, 23, 46, "Output",ExpressionUUID->"1e81d3c8-0773-47e1-97c4-4fe172fca7cd"],
Cell[93824, 2624, 1605, 48, 46, "Output",ExpressionUUID->"5b2e9bb5-af10-4539-a5cf-02b184969700"],
Cell[95432, 2674, 1608, 48, 46, "Output",ExpressionUUID->"102bce0b-f929-40e4-93c5-79499d06b6ae"],
Cell[97043, 2724, 831, 23, 46, "Output",ExpressionUUID->"261a8cc7-81ac-477a-b772-83a67cc33fad"],
Cell[97877, 2749, 835, 23, 46, "Output",ExpressionUUID->"43e3f55f-c3d9-4b6e-90c3-f04e9311cb55"],
Cell[98715, 2774, 837, 23, 46, "Output",ExpressionUUID->"030e5064-06f3-486c-918c-791e46805a26"],
Cell[99555, 2799, 831, 23, 46, "Output",ExpressionUUID->"72bb1a89-a746-4483-90a8-b19d8184010f"],
Cell[100389, 2824, 1608, 48, 46, "Output",ExpressionUUID->"bbf3304a-b153-4592-9598-1d75ed34746e"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[102046, 2878, 162, 3, 46, "Subsection",ExpressionUUID->"eeb282ac-253d-4b41-a45b-abc2fe2914b3"],
Cell[102211, 2883, 38572, 941, 1620, "Input",ExpressionUUID->"76d973d5-becf-4562-a7be-be84afd55fd7"],
Cell[CellGroupData[{
Cell[140808, 3828, 288, 6, 45, "Input",ExpressionUUID->"f30f7e1d-b576-4de2-ae8b-0e1200ee158a"],
Cell[141099, 3836, 2751, 73, 70, "Output",ExpressionUUID->"73f49c00-8c1f-4b50-aaef-669ecffea084"]
}, Open  ]],
Cell[CellGroupData[{
Cell[143887, 3914, 777, 19, 140, "Input",ExpressionUUID->"29a489e5-66b3-4922-8e78-96b7d32b8af5"],
Cell[144667, 3935, 2742, 79, 70, "Output",ExpressionUUID->"3babcc5b-d9a2-4c9e-b45c-15e233524626"],
Cell[147412, 4016, 2739, 79, 70, "Output",ExpressionUUID->"a091a50f-4a98-4bf7-84fc-4fdecc692acc"],
Cell[150154, 4097, 2742, 79, 70, "Output",ExpressionUUID->"8c09e414-8d2e-4133-aad7-8adfe05a219d"],
Cell[152899, 4178, 2740, 79, 70, "Output",ExpressionUUID->"48169412-47ed-4aea-8765-7299e3e70b9d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[155676, 4262, 1012, 26, 202, "Input",ExpressionUUID->"7804ec01-c5b5-41b0-aafd-642730beecce"],
Cell[156691, 4290, 2706, 78, 70, "Output",ExpressionUUID->"f6270571-1bf0-4117-b013-4fa829e48ab5"],
Cell[159400, 4370, 2708, 78, 70, "Output",ExpressionUUID->"5005323d-b253-44c5-a1e4-d7c5bcced292"],
Cell[162111, 4450, 2708, 78, 70, "Output",ExpressionUUID->"67090eb7-f59e-49d2-a016-00916d559e46"],
Cell[164822, 4530, 2708, 78, 70, "Output",ExpressionUUID->"d7ead6f2-7636-4517-b61a-7594dc2cfd18"],
Cell[167533, 4610, 2708, 78, 70, "Output",ExpressionUUID->"c5578ae2-118d-48e1-a250-b78823e6a232"],
Cell[170244, 4690, 2706, 78, 70, "Output",ExpressionUUID->"c8e0a754-12b9-4207-bc0b-4ffa7d52f8fa"]
}, Open  ]],
Cell[CellGroupData[{
Cell[172987, 4773, 726, 18, 140, "Input",ExpressionUUID->"06b7d931-6cad-4b2e-b286-082635b6f834"],
Cell[173716, 4793, 2711, 78, 70, "Output",ExpressionUUID->"8c80b36a-002a-4c73-b81f-f53622569c2c"],
Cell[176430, 4873, 2709, 78, 70, "Output",ExpressionUUID->"2f74dd96-0207-4fea-ab53-c566fef224f7"],
Cell[179142, 4953, 2711, 78, 70, "Output",ExpressionUUID->"09e99f4d-75fd-4029-a511-5fbbbe0f550b"],
Cell[181856, 5033, 2711, 78, 70, "Output",ExpressionUUID->"832fa9f3-f886-4028-90ac-e4951e309f4a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[184604, 5116, 290, 6, 45, "Input",ExpressionUUID->"b849f1a7-14ce-4566-a1d5-4e6af0e042e9"],
Cell[184897, 5124, 2688, 78, 70, "Output",ExpressionUUID->"8d219ba8-1418-45c5-b3bb-417e2e2df9c6"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[187634, 5208, 163, 3, 46, "Subsection",ExpressionUUID->"49d6124c-9fd4-4c35-87ea-e89dda5ae0a7"],
Cell[CellGroupData[{
Cell[187822, 5215, 1124, 33, 61, "Input",ExpressionUUID->"bf805f34-efaa-4bd7-bb98-a6e79e5378d2"],
Cell[188949, 5250, 2004, 60, 80, "Output",ExpressionUUID->"e2d1238d-f569-46df-b931-a6e0c1b699da"]
}, Open  ]],
Cell[190968, 5313, 722, 21, 61, "Input",ExpressionUUID->"568f9bda-f2bb-4576-805d-133aa8fb6681"],
Cell[191693, 5336, 8050, 196, 373, "Input",ExpressionUUID->"7bc7c07f-fe41-402c-b047-f87aadcd98de"],
Cell[CellGroupData[{
Cell[199768, 5536, 364, 7, 36, "Input",ExpressionUUID->"2a49088d-a708-4b59-8790-2114331fab94"],
Cell[200135, 5545, 2883, 78, 75, "Output",ExpressionUUID->"fa72a3d1-a8d8-4d36-a17e-43455258f5d4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[203055, 5628, 883, 19, 109, "Input",ExpressionUUID->"036af3ca-9971-422b-a9c0-a153b6ea937d"],
Cell[203941, 5649, 2958, 82, 75, "Output",ExpressionUUID->"8a23dbfc-00f9-49d9-80af-c671e45849ef"],
Cell[206902, 5733, 2958, 82, 75, "Output",ExpressionUUID->"b98140b7-69f6-4c9e-a715-5c1cda213bcd"],
Cell[209863, 5817, 2958, 82, 75, "Output",ExpressionUUID->"bb5efddb-d6b6-4c38-b2b4-0a16cc009639"],
Cell[212824, 5901, 2960, 82, 75, "Output",ExpressionUUID->"b28f5347-70d6-4870-9573-41dbc97a15bb"]
}, Open  ]],
Cell[CellGroupData[{
Cell[215821, 5988, 541, 11, 61, "Input",ExpressionUUID->"a04108f5-0eab-4d44-91d2-749fed29651d"],
Cell[216365, 6001, 2876, 81, 75, "Output",ExpressionUUID->"8c190e27-6dfc-4efd-a0c0-3d2b208fb46e"],
Cell[219244, 6084, 2876, 81, 75, "Output",ExpressionUUID->"6c6fe6b3-61bc-4c32-b534-023a5d018fc4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[222157, 6170, 1060, 28, 109, "Input",ExpressionUUID->"a2dc8e81-2f80-43d4-85cf-f2c12fd9362e"],
Cell[223220, 6200, 2878, 81, 75, "Output",ExpressionUUID->"9e30bc80-d76c-4380-bf6f-702cdcb58711"],
Cell[226101, 6283, 2876, 81, 75, "Output",ExpressionUUID->"ea38523e-26bc-4b26-9252-437b4f78f191"],
Cell[228980, 6366, 2876, 81, 75, "Output",ExpressionUUID->"18ed91b5-c39f-402f-bbc0-34bb70aec34a"],
Cell[231859, 6449, 2878, 81, 75, "Output",ExpressionUUID->"1ea263db-ab06-4a9f-a365-164772f92fc8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[234774, 6535, 1013, 27, 109, "Input",ExpressionUUID->"521b9473-1e3c-4bfc-a4ef-7eba48291cb5"],
Cell[235790, 6564, 2856, 80, 75, "Output",ExpressionUUID->"468bc595-7fa8-4807-9045-4823fae5ad42"],
Cell[238649, 6646, 2856, 80, 75, "Output",ExpressionUUID->"9d25c48f-ee83-42fa-b222-9239adbeb5c4"],
Cell[241508, 6728, 2854, 80, 75, "Output",ExpressionUUID->"c7290853-f679-479b-bee6-a0429a4bf78c"],
Cell[244365, 6810, 2850, 80, 75, "Output",ExpressionUUID->"c703805a-7f74-4957-bb84-6ce2760da624"]
}, Open  ]],
Cell[CellGroupData[{
Cell[247252, 6895, 375, 9, 36, "Input",ExpressionUUID->"4a27ba45-3447-4459-b192-698b2954625e"],
Cell[247630, 6906, 2855, 80, 75, "Output",ExpressionUUID->"b3871598-1ff5-43e7-b3c8-80cb0ebd17b9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[250522, 6991, 390, 7, 36, "Input",ExpressionUUID->"7b3c6d93-e439-41a9-bdc4-73411a6f5419"],
Cell[250915, 7000, 2883, 78, 75, "Output",ExpressionUUID->"92327616-650d-4d85-a942-69675c094ad0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[253835, 7083, 938, 20, 109, "Input",ExpressionUUID->"d689596c-6b20-4ff9-a5b6-124888d0e125"],
Cell[254776, 7105, 2952, 82, 75, "Output",ExpressionUUID->"5298382c-db70-4753-8ea1-05ca91d2ba16"],
Cell[257731, 7189, 2954, 82, 75, "Output",ExpressionUUID->"ce028ca1-05ad-4622-93ca-9c8cb7eb1d8f"],
Cell[260688, 7273, 2954, 82, 75, "Output",ExpressionUUID->"8eb1fb1e-d63a-4d8e-8d4f-8726fc4a3d49"],
Cell[263645, 7357, 2952, 82, 75, "Output",ExpressionUUID->"ed472585-f092-48c5-9666-6ff7bbfbbb0c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[266634, 7444, 704, 16, 61, "Input",ExpressionUUID->"c0d277bd-58b0-400a-8fd8-99c02870e988"],
Cell[267341, 7462, 2902, 81, 75, "Output",ExpressionUUID->"27510d3a-d319-4700-b395-c9589efe11ad"],
Cell[270246, 7545, 2902, 81, 75, "Output",ExpressionUUID->"a5461ac7-49ca-432d-8b22-b63e1132414a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[273185, 7631, 1110, 28, 109, "Input",ExpressionUUID->"63936bbd-339d-4d11-b980-fac7ad2d044f"],
Cell[274298, 7661, 2894, 81, 75, "Output",ExpressionUUID->"ac5979cb-20a5-408d-96c8-d0f44190d800"],
Cell[277195, 7744, 2894, 81, 75, "Output",ExpressionUUID->"d48980c9-8cba-4e85-b03d-fb18ff1d2aad"],
Cell[280092, 7827, 2898, 82, 75, "Output",ExpressionUUID->"6c84eb33-302a-4913-8549-6790aec2e661"],
Cell[282993, 7911, 2895, 82, 75, "Output",ExpressionUUID->"d1cf5975-65f9-484a-b2f9-95bd1449aa53"]
}, Open  ]],
Cell[CellGroupData[{
Cell[285925, 7998, 1068, 29, 109, "Input",ExpressionUUID->"79abd790-17d6-4970-80e6-118845671263"],
Cell[286996, 8029, 2852, 81, 75, "Output",ExpressionUUID->"5d712f23-5a4d-4190-9e24-43e567dfe23c"],
Cell[289851, 8112, 2852, 81, 75, "Output",ExpressionUUID->"42902ef5-05dc-4b45-b585-329656f1da22"],
Cell[292706, 8195, 2850, 81, 75, "Output",ExpressionUUID->"955decee-6854-41f2-bf62-387769681366"],
Cell[295559, 8278, 2852, 81, 75, "Output",ExpressionUUID->"672620f9-9dd9-4931-973d-2042456b69e0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[298448, 8364, 427, 10, 36, "Input",ExpressionUUID->"0c3b1b31-5303-47db-a86d-fb078d85b6af"],
Cell[298878, 8376, 2861, 81, 75, "Output",ExpressionUUID->"0f472a8c-86c6-4412-90e5-0b8fc9fb21c8"]
}, Open  ]]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[301800, 8464, 233, 4, 84, "Section",ExpressionUUID->"930f3c76-20a2-4370-a606-203d5297d373"],
Cell[302036, 8470, 361, 7, 36, "Input",ExpressionUUID->"99d9cb58-796c-4ee4-b048-ca04b6f6b6de"],
Cell[CellGroupData[{
Cell[302422, 8481, 154, 3, 67, "Subsection",ExpressionUUID->"846674a7-66bf-40b5-8bc1-8f0333849b88"],
Cell[CellGroupData[{
Cell[302601, 8488, 734, 22, 60, "Input",ExpressionUUID->"1297f253-c762-46c0-b8ef-7f198b8a1bd7"],
Cell[303338, 8512, 225, 4, 70, "Output",ExpressionUUID->"47698b5e-045d-479b-86cf-49069cf8fa13"],
Cell[303566, 8518, 228, 4, 70, "Output",ExpressionUUID->"abfd0e86-5b4c-4aeb-9655-1af585cda294"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[303843, 8528, 154, 3, 46, "Subsection",ExpressionUUID->"7975d0ad-b3b0-4f1c-9b9d-5d687ef3e710"],
Cell[CellGroupData[{
Cell[304022, 8535, 2249, 68, 123, "Input",ExpressionUUID->"6094e4ad-4eab-4b1d-a1a1-fa557160aeff"],
Cell[306274, 8605, 231, 4, 70, "Output",ExpressionUUID->"74714caf-392e-4cf2-85de-a02bff0a9042"],
Cell[306508, 8611, 229, 4, 70, "Output",ExpressionUUID->"46c589a7-8f5c-4a94-bacd-8855281f15ca"],
Cell[306740, 8617, 231, 4, 70, "Output",ExpressionUUID->"7964f585-0805-4f8d-a968-07503a6c0a20"],
Cell[306974, 8623, 229, 4, 70, "Output",ExpressionUUID->"fb78967b-3c6d-4c78-b4de-a4192c7250f0"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[307252, 8633, 164, 3, 46, "Subsection",ExpressionUUID->"f59f8071-026c-4c7a-8f84-b09b66e1b9f3"],
Cell[CellGroupData[{
Cell[307441, 8640, 3020, 90, 146, "Input",ExpressionUUID->"5d1e9e72-c9a0-4a92-a5e4-397ca9c7018f"],
Cell[310464, 8732, 382, 9, 70, "Output",ExpressionUUID->"fc29d4fb-bb6d-48b2-ba6d-59a97e19db73"],
Cell[310849, 8743, 386, 9, 70, "Output",ExpressionUUID->"305c00a2-ca4a-487d-993f-016f7f58d89d"],
Cell[311238, 8754, 384, 9, 70, "Output",ExpressionUUID->"a827e886-ab5a-401c-b189-479a32b61a14"],
Cell[311625, 8765, 384, 9, 70, "Output",ExpressionUUID->"2750a910-6ff6-4385-8611-beed60135795"],
Cell[312012, 8776, 384, 9, 70, "Output",ExpressionUUID->"4bb0b414-ee79-4295-8499-9ff471d89641"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[312445, 8791, 165, 3, 46, "Subsection",ExpressionUUID->"215e1b80-1017-407b-8c56-896c02bc2e4f"],
Cell[CellGroupData[{
Cell[312635, 8798, 4263, 124, 324, "Input",ExpressionUUID->"321fc4e4-527c-44c7-ab84-5383a778d255"],
Cell[316901, 8924, 526, 13, 43, "Output",ExpressionUUID->"7fb07cd5-50f2-4957-afe6-57aa5a6b6f06"],
Cell[317430, 8939, 526, 13, 43, "Output",ExpressionUUID->"55f2a4f7-242b-4aa4-8644-0315c75f77c2"],
Cell[317959, 8954, 526, 13, 43, "Output",ExpressionUUID->"61d00b36-e9fb-4b3b-b84a-0ab0d14de04b"],
Cell[318488, 8969, 561, 14, 60, "Output",ExpressionUUID->"d1e815e6-2fb9-47b4-a106-76f0a9584dd5"],
Cell[319052, 8985, 594, 15, 60, "Output",ExpressionUUID->"6dd0c485-e8e9-4c5d-b15c-64223ecc420f"],
Cell[319649, 9002, 594, 15, 60, "Output",ExpressionUUID->"9ebc7ef1-3c95-4e96-a1f9-5180131b2e2f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[320280, 9022, 4212, 123, 324, "Input",ExpressionUUID->"277daea0-ad89-44e0-bad5-272b85eb5389"],
Cell[324495, 9147, 526, 13, 43, "Output",ExpressionUUID->"073ffac2-c20a-4630-ba7e-3fd8c86937a5"],
Cell[325024, 9162, 528, 13, 43, "Output",ExpressionUUID->"ffe3ad47-179a-4ab0-9f9f-c5600dc04247"],
Cell[325555, 9177, 596, 15, 60, "Output",ExpressionUUID->"5fc265ba-3721-4717-b0e0-06e28fc72940"],
Cell[326154, 9194, 384, 9, 43, "Output",ExpressionUUID->"f5276253-d9a9-42b5-b5fa-d680f84af063"],
Cell[326541, 9205, 594, 15, 60, "Output",ExpressionUUID->"6237c24f-2e23-4688-abfa-8c5dc35517ea"],
Cell[327138, 9222, 596, 15, 60, "Output",ExpressionUUID->"70e3716d-37ab-4698-bced-531621f99201"]
}, Open  ]]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[327795, 9244, 314, 5, 84, "Section",ExpressionUUID->"57ea13ca-0b19-4ad8-8602-cd8705bd7089"],
Cell[328112, 9251, 415, 8, 36, "Input",ExpressionUUID->"554fde89-a501-4afa-ab75-e75e1484244f"],
Cell[CellGroupData[{
Cell[328552, 9263, 154, 3, 67, "Subsection",ExpressionUUID->"3ee0f1d4-c7b4-4409-9bed-c33801f5d5e0"],
Cell[CellGroupData[{
Cell[328731, 9270, 1372, 43, 60, "Input",ExpressionUUID->"5ef87a4f-c8a3-47ee-843e-3138a26f37b9"],
Cell[330106, 9315, 302, 5, 70, "Output",ExpressionUUID->"a11872a6-f5d4-49db-bcd6-3629e53c76ef"],
Cell[330411, 9322, 302, 5, 70, "Output",ExpressionUUID->"81643976-a0ff-4415-9417-98d240ce5b2e"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[330762, 9333, 215, 4, 46, "Subsection",ExpressionUUID->"fe82d7a3-75a3-44a8-be42-008e13d4d5e1"],
Cell[CellGroupData[{
Cell[331002, 9341, 4220, 129, 212, "Input",ExpressionUUID->"d42b9c95-c302-4e6f-81b5-38b8ee43cdee"],
Cell[335225, 9472, 686, 16, 70, "Output",ExpressionUUID->"44bc1bdf-dff5-465e-9f29-7cf9307fc915"],
Cell[335914, 9490, 792, 19, 70, "Output",ExpressionUUID->"3fbee13f-defb-4039-9def-5a1af2485a10"],
Cell[336709, 9511, 721, 17, 70, "Output",ExpressionUUID->"cee39af8-b867-4a81-b178-e06701e8023f"],
Cell[337433, 9530, 790, 19, 70, "Output",ExpressionUUID->"c593e7c1-6767-4ca7-89f3-a959285e67d6"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[338272, 9555, 208, 4, 46, "Subsection",ExpressionUUID->"56cff981-7220-43de-b961-f8adde4d13f1"],
Cell[CellGroupData[{
Cell[338505, 9563, 6250, 191, 312, "Input",ExpressionUUID->"a5bb6497-b465-4e68-9418-cbcd9ad4e9ee"],
Cell[344758, 9756, 732, 16, 70, "Output",ExpressionUUID->"5525fb2f-0c73-4d67-9dc1-7c09e09432bf"],
Cell[345493, 9774, 734, 16, 70, "Output",ExpressionUUID->"6c80fdb3-59a3-432d-bdea-15ef1b095439"],
Cell[346230, 9792, 699, 15, 70, "Output",ExpressionUUID->"bcd2f4cc-541f-4717-8882-abb53f54dd06"],
Cell[346932, 9809, 734, 16, 70, "Output",ExpressionUUID->"c9d7f37a-27f7-4a0a-8757-24b610ef0970"],
Cell[347669, 9827, 734, 16, 70, "Output",ExpressionUUID->"eccdc74f-e516-469b-aeca-7addf4dee456"],
Cell[348406, 9845, 769, 17, 70, "Output",ExpressionUUID->"cd784507-a0bb-4488-a68e-7eaa7066f4f7"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[349224, 9868, 162, 3, 46, "Subsection",ExpressionUUID->"c917d826-590e-4871-84da-80fb27c569ab"],
Cell[CellGroupData[{
Cell[349411, 9875, 5602, 177, 272, "Input",ExpressionUUID->"2d9f48e5-f188-4665-aedf-212b6a2d3a47"],
Cell[355016, 10054, 431, 10, 43, "Output",ExpressionUUID->"89703fcc-bfb9-4b9a-a88c-5f455d78713b"],
Cell[355450, 10066, 433, 10, 43, "Output",ExpressionUUID->"ed486b18-d579-4864-aaf6-65c4ed202f84"],
Cell[355886, 10078, 433, 10, 43, "Output",ExpressionUUID->"c58e87ff-5067-4d54-83e1-a9337165bf1f"],
Cell[356322, 10090, 433, 10, 43, "Output",ExpressionUUID->"1217b331-8ce6-45e0-a114-624e9f2009e2"],
Cell[356758, 10102, 433, 10, 43, "Output",ExpressionUUID->"f7f36dd9-0f0f-4885-a5ac-e234f389e194"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[357240, 10118, 165, 3, 46, "Subsection",ExpressionUUID->"dd9e20fc-dda6-4c13-a599-c888307ceee4"],
Cell[357408, 10123, 797, 24, 85, "Input",ExpressionUUID->"9fb9132a-84c3-4c52-b6d0-be84199492fa"],
Cell[358208, 10149, 7880, 198, 445, "Input",ExpressionUUID->"fc0ea6fd-e646-4e3d-99f3-cdc6a7495938"],
Cell[366091, 10349, 1748, 46, 133, "Input",ExpressionUUID->"6ec8cb57-11f2-4bbe-9c27-bf9e9f0bb85e"],
Cell[367842, 10397, 1763, 44, 109, "Input",ExpressionUUID->"f8935e80-cc7d-4555-ac4e-82a33fccf4be"],
Cell[369608, 10443, 359, 10, 45, "Input",ExpressionUUID->"4e6f1372-eaf8-498d-8fdf-b9e6cdadd065"],
Cell[369970, 10455, 5522, 138, 496, "Input",ExpressionUUID->"26d799af-feee-47d8-8958-8fa5648abf89"],
Cell[CellGroupData[{
Cell[375517, 10597, 1930, 55, 136, "Input",ExpressionUUID->"212b8d46-269a-4990-88f1-63a5b244fb06"],
Cell[377450, 10654, 423, 7, 70, "Output",ExpressionUUID->"8559eac7-7c29-411c-a03e-aae0bebdf1a4"],
Cell[377876, 10663, 423, 7, 70, "Output",ExpressionUUID->"707a6b4d-d0fe-4998-9ea9-682dac4a3648"],
Cell[378302, 10672, 423, 7, 70, "Output",ExpressionUUID->"cb53a1e2-b73e-4c1b-b981-6ce2e2589709"]
}, Open  ]],
Cell[CellGroupData[{
Cell[378762, 10684, 278, 7, 45, "Input",ExpressionUUID->"35fa48f6-3761-44c2-8529-6517bf4c841a"],
Cell[379043, 10693, 2095, 58, 70, "Output",ExpressionUUID->"3e660872-d4ed-467b-9bfd-6172e2a3b4dc"]
}, Open  ]],
Cell[CellGroupData[{
Cell[381175, 10756, 574, 11, 45, "Input",ExpressionUUID->"7fffa62f-0bdc-4287-a910-8b9bebaf106b"],
Cell[381752, 10769, 1592, 42, 70, "Output",ExpressionUUID->"5cb4cb9b-71e6-4747-a0c4-f8ac02647451"]
}, Open  ]],
Cell[CellGroupData[{
Cell[383381, 10816, 348, 8, 45, "Input",ExpressionUUID->"c08cdab4-2550-439c-9d61-bfc48779dd67"],
Cell[383732, 10826, 1877, 55, 70, "Output",ExpressionUUID->"042a25ce-06f1-4c5c-90e7-65c8cab25fa3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[385646, 10886, 346, 8, 45, "Input",ExpressionUUID->"5fb649a0-6526-4b08-9594-5c39c49e6403"],
Cell[385995, 10896, 2099, 60, 70, "Output",ExpressionUUID->"6c92b843-54b8-488d-82e9-7f0395df8672"]
}, Open  ]],
Cell[CellGroupData[{
Cell[388131, 10961, 348, 8, 45, "Input",ExpressionUUID->"d0dad848-10f2-40c6-a712-abefa9df4f44"],
Cell[388482, 10971, 2101, 60, 70, "Output",ExpressionUUID->"52ff3379-6d7b-43c7-bc75-94df8514c618"]
}, Open  ]],
Cell[CellGroupData[{
Cell[390620, 11036, 344, 8, 36, "Input",ExpressionUUID->"3f4d3e27-3af4-445e-9931-c18e156e47eb"],
Cell[390967, 11046, 1674, 48, 60, "Output",ExpressionUUID->"25855d08-4c6f-4db7-8cc3-122ca57241f4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[392678, 11099, 346, 8, 36, "Input",ExpressionUUID->"2b0f38e9-ca49-434c-b8af-b18667adcb0f"],
Cell[393027, 11109, 1854, 54, 96, "Output",ExpressionUUID->"b14328f3-67ee-4b71-a0d7-a0297e7b73ea"]
}, Open  ]],
Cell[CellGroupData[{
Cell[394918, 11168, 344, 8, 36, "Input",ExpressionUUID->"9502b8ca-8f84-490c-b1ab-2cbe17c4253f"],
Cell[395265, 11178, 1679, 48, 60, "Output",ExpressionUUID->"f6c4b7b6-b6df-4ca6-acb3-b9703fa574a0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[396981, 11231, 346, 8, 36, "Input",ExpressionUUID->"207d8884-2830-4b2f-a09f-b8bc70e462f9"],
Cell[397330, 11241, 2022, 57, 110, "Output",ExpressionUUID->"a5843e44-f6cb-4047-ad2f-7e98df4a3a7a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[399389, 11303, 348, 8, 36, "Input",ExpressionUUID->"e556967f-125c-49b5-90e7-2a786e10de0d"],
Cell[399740, 11313, 1749, 50, 105, "Output",ExpressionUUID->"9d3002a5-1ee7-43d5-9035-839743ea4ed0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[401526, 11368, 348, 8, 36, "Input",ExpressionUUID->"178390b2-757e-493b-af46-30262c53dc83"],
Cell[401877, 11378, 1746, 50, 105, "Output",ExpressionUUID->"5ad164a4-3e79-4d5b-8bd3-c833a802a6bc"]
}, Open  ]],
Cell[CellGroupData[{
Cell[403660, 11433, 344, 8, 36, "Input",ExpressionUUID->"2bdd4d5d-71f3-4827-920c-607aa334bbb6"],
Cell[404007, 11443, 1593, 44, 62, "Output",ExpressionUUID->"bfb17d4c-dacd-4c1a-a9c5-b7416963d874"]
}, Open  ]]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[405661, 11494, 175, 3, 84, "Section",ExpressionUUID->"a8bfbbc2-fa69-4b87-bbb4-a2defedfb565"],
Cell[CellGroupData[{
Cell[405861, 11501, 154, 3, 67, "Subsection",ExpressionUUID->"7584fb5b-33cb-4cf9-bb9a-897fd52444c6"],
Cell[406018, 11506, 1004, 23, 109, "Input",ExpressionUUID->"7c3202cc-2449-4089-9b22-d63e4887b6aa"],
Cell[407025, 11531, 2042, 62, 133, "Input",ExpressionUUID->"9ee3056f-a90d-443a-9cd9-7896f2b65afe"],
Cell[409070, 11595, 4311, 125, 205, "Input",ExpressionUUID->"59e88fb2-9be7-4eb8-b0b5-e1bddd5486ea"],
Cell[413384, 11722, 1884, 54, 133, "Input",ExpressionUUID->"d404e72b-8770-4913-bebb-87006eae2835"],
Cell[415271, 11778, 2068, 59, 133, "Input",ExpressionUUID->"283580dc-355c-4a36-9a5a-8507c5779420"],
Cell[417342, 11839, 2316, 70, 133, "Input",ExpressionUUID->"603609f7-9e75-4e54-a92f-71479d430cec"],
Cell[419661, 11911, 3226, 92, 205, "Input",ExpressionUUID->"b22d6269-0fc5-4ae7-b04d-3db31544f0be"],
Cell[422890, 12005, 1959, 52, 109, "Input",ExpressionUUID->"570aa0d8-7951-47e2-a3eb-59b2e76e59da"],
Cell[424852, 12059, 724, 20, 61, "Input",ExpressionUUID->"2a907ad7-a79d-4571-99f0-ad6054a63530"],
Cell[425579, 12081, 1945, 60, 181, "Input",ExpressionUUID->"8ee86b56-407c-49e9-8437-e22a35b3df5a"],
Cell[427527, 12143, 4439, 122, 181, "Input",ExpressionUUID->"6b063d97-01de-4f52-a373-a478a04faee9"],
Cell[431969, 12267, 738, 20, 85, "Input",ExpressionUUID->"6b3d2549-1373-4e45-9ac2-a3a807b964f3"],
Cell[432710, 12289, 1605, 47, 61, "Input",ExpressionUUID->"1cac1744-fea8-4c82-93d5-8aed31394a0b"],
Cell[434318, 12338, 4187, 124, 157, "Input",ExpressionUUID->"e621e3bc-b458-414d-8a53-16ca21c2063f"],
Cell[438508, 12464, 2881, 81, 246, "Input",ExpressionUUID->"daa4c921-ab24-4be4-969b-253a51b07012"],
Cell[441392, 12547, 24069, 636, 1696, "Input",ExpressionUUID->"29c4367e-d245-4663-b4f2-17ee8fecbf98"],
Cell[465464, 13185, 1049, 26, 109, "Input",ExpressionUUID->"de08c302-ba39-47fe-8391-664b6d4302cb"],
Cell[466516, 13213, 4045, 97, 445, "Input",ExpressionUUID->"f82f3856-efa3-4c77-990f-ad2a3c8f3719"],
Cell[470564, 13312, 2967, 94, 181, "Input",ExpressionUUID->"68c9f092-a036-4893-87ef-b695c0bed356"],
Cell[473534, 13408, 2457, 68, 157, "Input",ExpressionUUID->"edd68560-03dd-45d1-90ea-f27289499c47"],
Cell[475994, 13478, 2332, 79, 109, "Input",ExpressionUUID->"265c7c3b-3774-4601-9707-e07b33c047b7"],
Cell[478329, 13559, 2536, 73, 133, "Input",ExpressionUUID->"9509bf86-1f7f-420b-9305-c9d80a033751"],
Cell[480868, 13634, 1301, 36, 61, "Input",ExpressionUUID->"955898d4-1df0-4aaa-9516-27b7bcf9ca30"],
Cell[482172, 13672, 5070, 143, 301, "Input",ExpressionUUID->"4fea5c5a-4630-48be-9c76-e7058efcec6b"],
Cell[487245, 13817, 3612, 101, 157, "Input",ExpressionUUID->"fee783b6-7ee3-42df-8d80-fab031640773"],
Cell[490860, 13920, 4484, 128, 229, "Input",ExpressionUUID->"b1296ad5-af79-43cb-8d37-71099a0c7557"]
}, Closed]],
Cell[CellGroupData[{
Cell[495381, 14053, 263, 4, 46, "Subsection",ExpressionUUID->"07f80da4-ca74-4802-977d-71f658107186"],
Cell[CellGroupData[{
Cell[495669, 14061, 1971, 58, 109, "Input",ExpressionUUID->"fc6820b7-5f2a-4021-9ece-249ffff2d555"],
Cell[CellGroupData[{
Cell[497665, 14123, 378, 7, 28, "Print",ExpressionUUID->"f0acdd2e-83fd-4f51-ad7e-5bc5328c5a5e"],
Cell[498046, 14132, 582, 13, 28, "Print",ExpressionUUID->"d893336c-a29e-4293-aeef-8ded715295b9"],
Cell[498631, 14147, 594, 13, 28, "Print",ExpressionUUID->"eaa98923-aead-490a-a159-389877d76aa1"],
Cell[499228, 14162, 584, 13, 28, "Print",ExpressionUUID->"48d89233-b3dd-494b-85a2-fbc5ee610766"],
Cell[499815, 14177, 584, 13, 28, "Print",ExpressionUUID->"4418fe83-af2d-4e81-bb23-dffb6e958b56"],
Cell[500402, 14192, 596, 13, 28, "Print",ExpressionUUID->"607fb8cd-6d6c-45df-9565-c4ff32c4a3ec"],
Cell[501001, 14207, 525, 12, 28, "Print",ExpressionUUID->"d0b7364d-2505-4a35-9a9a-7e403470a252"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[501575, 14225, 272, 6, 36, "Input",ExpressionUUID->"9b9d1fe5-52c8-4d41-a359-dc57d5c00e06"],
Cell[501850, 14233, 257, 4, 41, "Output",ExpressionUUID->"5eb58343-51fb-40f7-8230-86dfc7a1cca6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[502144, 14242, 348, 6, 85, "Input",ExpressionUUID->"8b609ec5-1714-47cd-b98d-99d5d836fd12"],
Cell[502495, 14250, 543, 13, 43, "Output",ExpressionUUID->"3cc3489e-19ce-4f8c-a8da-de3ea6106f87"],
Cell[503041, 14265, 541, 13, 43, "Output",ExpressionUUID->"e22c55eb-1eb7-46f7-a10b-e3c9044693f1"],
Cell[503585, 14280, 541, 13, 43, "Output",ExpressionUUID->"419db670-99bc-4d59-9405-e21305adce5d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[504163, 14298, 282, 7, 36, "Input",ExpressionUUID->"b0a5736f-fb82-4cb5-9815-0f4f47d9b3c4"],
Cell[504448, 14307, 359, 9, 43, "Output",ExpressionUUID->"6f48bd83-9870-4133-99b0-c3a7a348fe97"]
}, Open  ]],
Cell[504822, 14319, 1082, 34, 85, "Input",ExpressionUUID->"2d88ec15-a567-4d75-9f5e-8bea1c6e0ad3"],
Cell[CellGroupData[{
Cell[505929, 14357, 283, 7, 36, "Input",ExpressionUUID->"2a84f77b-809f-4d6e-af35-71dd751a82b3"],
Cell[506215, 14366, 655, 19, 59, "Output",ExpressionUUID->"6960e84f-95c1-4f4f-bb92-2ed5345d70cf"]
}, Open  ]],
Cell[CellGroupData[{
Cell[506907, 14390, 658, 20, 61, "Input",ExpressionUUID->"23bc3c3f-bdf5-4e04-aa6f-da695f4fcb66"],
Cell[507568, 14412, 221, 5, 41, "Output",ExpressionUUID->"8ecd9482-7a57-4e2b-ba93-53e99d857b6c"],
Cell[507792, 14419, 243, 6, 59, "Output",ExpressionUUID->"4c94159d-f71d-4b9c-a9a7-cc6d21006917"]
}, Open  ]],
Cell[508050, 14428, 2690, 81, 133, "Input",ExpressionUUID->"0e44007d-b8e5-490f-8530-fe67127e00e3"],
Cell[510743, 14511, 2129, 67, 85, "Input",ExpressionUUID->"1aedff8d-2de1-4440-b2a4-1496f2dd53ab"],
Cell[CellGroupData[{
Cell[512897, 14582, 688, 19, 61, "Input",ExpressionUUID->"3a43dc17-6b60-4964-93a8-41b5652726a2"],
Cell[513588, 14603, 567, 13, 70, "Output",ExpressionUUID->"511d6be7-c77c-460c-81f0-5df733527140"],
Cell[514158, 14618, 568, 13, 70, "Output",ExpressionUUID->"abf81919-1716-471f-9fe2-840820b3bc98"]
}, Open  ]],
Cell[CellGroupData[{
Cell[514763, 14636, 283, 7, 36, "Input",ExpressionUUID->"3bf91d2a-8481-44d1-98ec-cdfc50a98961"],
Cell[515049, 14645, 332, 8, 70, "Output",ExpressionUUID->"f0743394-a5c6-4ed6-aed8-342fa92f1d15"]
}, Open  ]],
Cell[CellGroupData[{
Cell[515418, 14658, 1645, 51, 85, "Input",ExpressionUUID->"800f4c84-9919-4b44-8a18-879627b0aa8c"],
Cell[517066, 14711, 976, 28, 70, "Output",ExpressionUUID->"fdc276fb-ba99-4d99-bde3-e8190a0601b3"],
Cell[518045, 14741, 781, 23, 70, "Output",ExpressionUUID->"679e5f05-735f-4b4e-8bc0-35c4da3f69f4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[518863, 14769, 963, 29, 61, "Input",ExpressionUUID->"4fbe677e-8dab-4a40-b321-da52a42cba00"],
Cell[519829, 14800, 823, 23, 70, "Output",ExpressionUUID->"f1c91ad2-881c-4bde-b983-429074faf1fd"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[520701, 14829, 189, 3, 46, "Subsection",ExpressionUUID->"58e1efdd-e397-4a4c-879a-4d45a32ee552"],
Cell[CellGroupData[{
Cell[520915, 14836, 1524, 46, 109, "Input",ExpressionUUID->"4a6a12a0-7ca1-484f-83b8-4a281e57b704"],
Cell[522442, 14884, 19279, 483, 70, "Output",ExpressionUUID->"e0c85604-bbcb-4109-aedd-c6b0ca711946"]
}, Open  ]],
Cell[CellGroupData[{
Cell[541758, 15372, 515, 15, 36, "Input",ExpressionUUID->"3259c6e3-713b-4628-8207-23d54ea981ce"],
Cell[542276, 15389, 391, 11, 70, "Output",ExpressionUUID->"bfb4c167-6a58-4633-bd49-dba1f584f227"]
}, Open  ]],
Cell[CellGroupData[{
Cell[542704, 15405, 279, 5, 61, "Input",ExpressionUUID->"a6df01f7-b2d9-4d5c-9208-b2d5661b5866"],
Cell[542986, 15412, 522, 13, 70, "Output",ExpressionUUID->"e657b9a5-df4e-4f84-a44a-6faf48b02c28"],
Cell[543511, 15427, 609, 16, 70, "Output",ExpressionUUID->"d8d9c39f-9da5-4b8e-b6b6-07292f5aee51"]
}, Open  ]],
Cell[544135, 15446, 1133, 35, 85, "Input",ExpressionUUID->"c5876bef-5f9c-4c51-9909-e837e3c4eacf"],
Cell[CellGroupData[{
Cell[545293, 15485, 419, 10, 36, "Input",ExpressionUUID->"ac50640b-e305-4d97-96f1-f0343e3034ca"],
Cell[545715, 15497, 1418, 42, 70, "Output",ExpressionUUID->"28416565-208e-4b0d-9c7d-8161102dccd8"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[547182, 15545, 165, 3, 46, "Subsection",ExpressionUUID->"1b3dd9cc-716e-4990-a46e-c353fc55c6c6"],
Cell[547350, 15550, 1525, 47, 109, "Input",ExpressionUUID->"d03687e3-b40f-4af5-8923-cad74fd4eb2f"],
Cell[CellGroupData[{
Cell[548900, 15601, 315, 8, 36, "Input",ExpressionUUID->"24e4773e-edc5-48ef-81d9-12bfd069b55f"],
Cell[549218, 15611, 355, 9, 70, "Output",ExpressionUUID->"80ca4397-c62d-4296-8d52-7637500cf9d3"]
}, Open  ]],
Cell[549588, 15623, 1145, 36, 109, "Input",ExpressionUUID->"d4eac3e5-1742-4948-a31d-12f67bcb718e"],
Cell[CellGroupData[{
Cell[550758, 15663, 313, 8, 36, "Input",ExpressionUUID->"2e729ad5-ed6b-488e-9246-81ad1f4506e5"],
Cell[551074, 15673, 639, 19, 70, "Output",ExpressionUUID->"ff5a7885-f81b-4542-b198-f8e63c5a387e"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[551762, 15698, 166, 3, 46, "Subsection",ExpressionUUID->"6048b3ff-b5bd-49e8-b1a3-55ddb0137a1b"],
Cell[551931, 15703, 1461, 46, 109, "Input",ExpressionUUID->"e8f7a6d7-8020-44b4-b6bd-0af835b4ad8c"],
Cell[CellGroupData[{
Cell[553417, 15753, 313, 8, 36, "Input",ExpressionUUID->"46ed7e49-1d38-4d91-bd30-ef776831cdfb"],
Cell[553733, 15763, 330, 8, 70, "Output",ExpressionUUID->"416d69c5-abd4-4c9f-9201-fc407a141f5f"]
}, Open  ]],
Cell[554078, 15774, 1137, 36, 109, "Input",ExpressionUUID->"13a983cb-065a-4621-a876-38d42c33df22"],
Cell[CellGroupData[{
Cell[555240, 15814, 311, 8, 36, "Input",ExpressionUUID->"0692525e-85f3-4f94-97ed-99382d9c5c86"],
Cell[555554, 15824, 863, 26, 70, "Output",ExpressionUUID->"b87ca51d-054a-4336-91ec-699ae99fcb5a"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[556466, 15856, 217, 4, 46, "Subsection",ExpressionUUID->"50d7a348-84c3-4dbe-a6ad-4682303f2296"],
Cell[556686, 15862, 1516, 46, 109, "Input",ExpressionUUID->"19c340e8-6b99-4391-b66c-07fc4e2d4d79"],
Cell[CellGroupData[{
Cell[558227, 15912, 364, 9, 36, "Input",ExpressionUUID->"9b64eea3-c570-49de-be83-9be1f9cddffa"],
Cell[558594, 15923, 378, 9, 43, "Output",ExpressionUUID->"0242a673-35c7-4d62-a0ef-e7cb627d0f5c"]
}, Open  ]],
Cell[558987, 15935, 1274, 39, 109, "Input",ExpressionUUID->"cdd13a56-214c-457e-bbc2-80f1aa19f34e"],
Cell[CellGroupData[{
Cell[560286, 15978, 696, 20, 61, "Input",ExpressionUUID->"2907e6d7-dbad-49a9-824f-74c318bc56b6"],
Cell[560985, 16000, 1868, 60, 147, "Output",ExpressionUUID->"b304bdb6-4bc9-4dde-a642-fdcabad649d4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[562890, 16065, 656, 20, 61, "Input",ExpressionUUID->"11fb808f-bcc1-4551-9c80-e040cffa1b9a"],
Cell[563549, 16087, 192, 4, 41, "Output",ExpressionUUID->"6491f05c-ede1-44ff-82ac-60a3cb987b81"],
Cell[563744, 16093, 213, 5, 59, "Output",ExpressionUUID->"3b5152a1-0853-4a68-8e9c-b95d7c769832"]
}, Open  ]]
}, Closed]]
}, Open  ]]
}
]
*)



==> anc/HandbooK.wl <==
(* ::Package:: *)

(* :Name: HandbooK` *)


(* :Title: Handbook of holographic 3- and 4-point functions in 3 dimensions. *)


(* :Author: Adam Bzowski *)


(* :Summary:
     This package provides explicit expressions for 3- and 4-point Witten diagrams in 3 dimensional Euclidean AdS spacetime.
*)


(* :Context: HandbooK` *)


(* :Package Version: 1.0.3 *)


(* :History:
     Version 1.0 by Adam Bzowski, December 2022.
*)


(* :Copyright: GNU General Public License v3.0, Adam Bzowski, 2022 *)


(* :Keywords:
     Witten diagrams,
     Conformal field theory, 
     Dimensional regularization,
     Triple-K
*)


(* :Mathematica Version: 11.2 *)


BeginPackage["HandbooK`", "Global`"];
Unprotect @@ Names["HandbooK`*"];
ClearAll @@ Names["HandbooK`*"];


(* ::Section:: *)
(*Interface*)


k::usage = "\!\(\*
StyleBox[\"k\",\nFontSlant->\"Italic\"]\) denotes the momentum amplitude.";
s::usage = "\!\(\*
StyleBox[\"s\",\nFontSlant->\"Italic\"]\) denotes the s Mandelstam variable.";
\[Mu]::usage = "\[Mu] denotes the renormalization scale.";
\[GothicA]::usage = "\[GothicA] denotes the renormalization constant.";
\[Epsilon]::usage = "\[Epsilon] represents the regulator.";


iReg2pt::usage = "iReg2pt[\!\(\*
StyleBox[\"d\",\nFontSlant->\"Italic\"]\),{\!\(\*SubscriptBox[\(\[CapitalDelta]\), \(1\)]\),\!\(\*SubscriptBox[\(\[CapitalDelta]\), \(2\)]\)}] returns the regulated 2-point amplitude \!\(\*SubscriptBox[
StyleBox[\"i\",\nFontSlant->\"Italic\"], \([\*SubscriptBox[\(\[CapitalDelta]\), \(1\)] \*SubscriptBox[\(\[CapitalDelta]\), \(2\)]]\)]\).";
iReg3pt::usage = "iReg3pt[\!\(\*
StyleBox[\"d\",\nFontSlant->\"Italic\"]\),{\!\(\*SubscriptBox[\(\[CapitalDelta]\), \(1\)]\),\!\(\*SubscriptBox[\(\[CapitalDelta]\), \(2\)]\),\!\(\*SubscriptBox[\(\[CapitalDelta]\), \(3\)]\)}] returns the regulated 3-point amplitude \!\(\*SubscriptBox[
StyleBox[\"i\",\nFontSlant->\"Italic\"], \([\*SubscriptBox[\(\[CapitalDelta]\), \(1\)] \*SubscriptBox[\(\[CapitalDelta]\), \(2\)] \*SubscriptBox[\(\[CapitalDelta]\), \(3\)]]\)]\).";
jReg3pt::usage = "jReg3pt[\!\(\*
StyleBox[\"d\",\nFontSlant->\"Italic\"]\),{\!\(\*SubscriptBox[\(\[CapitalDelta]\), \(1\)]\),\!\(\*SubscriptBox[\(\[CapitalDelta]\), \(2\)]\),\!\(\*SubscriptBox[\(\[CapitalDelta]\), \(3\)]\)}] returns the regulated 3-point amplitude \!\(\*SubscriptBox[
StyleBox[\"j\",\nFontSlant->\"Italic\"], \([\*SubscriptBox[\(\[CapitalDelta]\), \(1\)] \*SubscriptBox[\(\[CapitalDelta]\), \(2\)]; \*SubscriptBox[\(\[CapitalDelta]\), \(3\)]]\)]\)";
iReg4ptC::usage = "iReg4ptC[\!\(\*
StyleBox[\"d\",\nFontSlant->\"Italic\"]\),{\!\(\*SubscriptBox[\(\[CapitalDelta]\), \(1\)]\),\!\(\*SubscriptBox[\(\[CapitalDelta]\), \(2\)]\),\!\(\*SubscriptBox[\(\[CapitalDelta]\), \(3\)]\),\!\(\*SubscriptBox[\(\[CapitalDelta]\), \(4\)]\)}] returns the regulated 4-point contact amplitude \!\(\*SubscriptBox[\(i\), \([\*SubscriptBox[\(\[CapitalDelta]\), \(1\)] \*SubscriptBox[\(\[CapitalDelta]\), \(2\)] \*SubscriptBox[\(\[CapitalDelta]\), \(3\)] \*SubscriptBox[\(\[CapitalDelta]\), \(4\)]]\)]\).";
iReg4ptX::usage = "iReg4ptX[\!\(\*
StyleBox[\"d\",\nFontSlant->\"Italic\"]\),{\!\(\*SubscriptBox[\(\[CapitalDelta]\), \(1\)]\),\!\(\*SubscriptBox[\(\[CapitalDelta]\), \(2\)]\),\!\(\*SubscriptBox[\(\[CapitalDelta]\), \(3\)]\),\!\(\*SubscriptBox[\(\[CapitalDelta]\), \(4\)]\),\!\(\*SubscriptBox[\(\[CapitalDelta]\), 
StyleBox[\"x\",\nFontSlant->\"Italic\"]]\)}] returns the regulated 4-point exchange amplitude \!\(\*SubscriptBox[\(i\), \([\*SubscriptBox[\(\[CapitalDelta]\), \(1\)] \*SubscriptBox[\(\[CapitalDelta]\), \(2\)], \*SubscriptBox[\(\[CapitalDelta]\), \(3\)] \*SubscriptBox[\(\[CapitalDelta]\), \(4\)] \*SubscriptBox[
StyleBox[
RowBox[{
StyleBox[\"x\",\nFontSlant->\"Italic\"], \"\[CapitalDelta]\"}]], 
StyleBox[\"x\",\nFontSlant->\"Italic\"]]]\)]\).";


iRen2pt::usage = "iReg2pt[\!\(\*
StyleBox[\"d\",\nFontSlant->\"Italic\"]\),{\!\(\*SubscriptBox[\(\[CapitalDelta]\), \(1\)]\),\!\(\*SubscriptBox[\(\[CapitalDelta]\), \(2\)]\)}] returns the renormalized 2-point amplitude \!\(\*SubscriptBox[
StyleBox[\"i\",\nFontSlant->\"Italic\"], \([\*SubscriptBox[\(\[CapitalDelta]\), \(1\)] \*SubscriptBox[\(\[CapitalDelta]\), \(2\)]]\)]\).";
iRen3pt::usage = "iReg3pt[\!\(\*
StyleBox[\"d\",\nFontSlant->\"Italic\"]\),{\!\(\*SubscriptBox[\(\[CapitalDelta]\), \(1\)]\),\!\(\*SubscriptBox[\(\[CapitalDelta]\), \(2\)]\),\!\(\*SubscriptBox[\(\[CapitalDelta]\), \(3\)]\)}] returns the renormalized 3-point amplitude \!\(\*SubscriptBox[
StyleBox[\"i\",\nFontSlant->\"Italic\"], \([\*SubscriptBox[\(\[CapitalDelta]\), \(1\)] \*SubscriptBox[\(\[CapitalDelta]\), \(2\)] \*SubscriptBox[\(\[CapitalDelta]\), \(3\)]]\)]\).";
iRen4ptC::usage = "iReg4ptC[\!\(\*
StyleBox[\"d\",\nFontSlant->\"Italic\"]\),{\!\(\*SubscriptBox[\(\[CapitalDelta]\), \(1\)]\),\!\(\*SubscriptBox[\(\[CapitalDelta]\), \(2\)]\),\!\(\*SubscriptBox[\(\[CapitalDelta]\), \(3\)]\),\!\(\*SubscriptBox[\(\[CapitalDelta]\), \(4\)]\)}] returns the renormalized 4-point contact amplitude \!\(\*SubscriptBox[\(i\), \([\*SubscriptBox[\(\[CapitalDelta]\), \(1\)] \*SubscriptBox[\(\[CapitalDelta]\), \(2\)] \*SubscriptBox[\(\[CapitalDelta]\), \(3\)] \*SubscriptBox[\(\[CapitalDelta]\), \(4\)]]\)]\).";
iRen4ptX::usage = "iReg4ptX[\!\(\*
StyleBox[\"d\",\nFontSlant->\"Italic\"]\),{\!\(\*SubscriptBox[\(\[CapitalDelta]\), \(1\)]\),\!\(\*SubscriptBox[\(\[CapitalDelta]\), \(2\)]\),\!\(\*SubscriptBox[\(\[CapitalDelta]\), \(3\)]\),\!\(\*SubscriptBox[\(\[CapitalDelta]\), \(4\)]\),\!\(\*SubscriptBox[\(\[CapitalDelta]\), 
StyleBox[\"x\",\nFontSlant->\"Italic\"]]\)}] returns the renormalized 4-point exchange amplitude \!\(\*SubscriptBox[\(i\), \([\*SubscriptBox[\(\[CapitalDelta]\), \(1\)] \*SubscriptBox[\(\[CapitalDelta]\), \(2\)], \*SubscriptBox[\(\[CapitalDelta]\), \(3\)] \*SubscriptBox[\(\[CapitalDelta]\), \(4\)] \*SubscriptBox[
StyleBox[
RowBox[{
StyleBox[\"x\",\nFontSlant->\"Italic\"], \"\[CapitalDelta]\"}]], 
StyleBox[\"x\",\nFontSlant->\"Italic\"]]]\)]\).";


Options[iReg2pt]  = { ExpansionOrder -> Infinity, DefaultRegularisation -> {2,{1,1}}, Regulator -> \[Epsilon], Momentum -> k };
Options[iReg3pt]  = { ExpansionOrder -> Infinity, DefaultRegularisation -> {2,{1,1,1}}, Regulator -> \[Epsilon], Momenta -> { Subscript[k, 1], Subscript[k, 2], Subscript[k, 3] } };
Options[jReg3pt]  = { ExpansionOrder -> Infinity, DefaultRegularisation -> {2,{1,1,1}}, Regulator -> \[Epsilon], Momenta -> { Subscript[k, 1], Subscript[k, 2], Subscript[k, 3] } };
Options[iReg4ptC] = { ExpansionOrder -> Infinity, DefaultRegularisation -> {2,{1,1,1,1}}, Regulator -> \[Epsilon], Momenta -> { Subscript[k, 1], Subscript[k, 2], Subscript[k, 3], Subscript[k, 4] } };
Options[iReg4ptX] = { ExpansionOrder -> Infinity, DefaultRegularisation -> {2,{1,1,1,1,1}}, Regulator -> \[Epsilon], Momenta -> { Subscript[k, 1], Subscript[k, 2], Subscript[k, 3], Subscript[k, 4], s }, KeepHeld -> False, SchemeChangingPieceOnly -> False };


Options[iRen2pt]  = { Momentum -> k };
Options[iRen3pt]  = { RenormalizationScale -> \[Mu], RenormalizationConstant -> \[GothicA], Momenta -> { Subscript[k, 1], Subscript[k, 2], Subscript[k, 3] } };
Options[iRen4ptC] = { RenormalizationScale -> \[Mu], RenormalizationConstant -> \[GothicA], Momenta -> { Subscript[k, 1], Subscript[k, 2], Subscript[k, 3], Subscript[k, 4] } };
Options[iRen4ptX] = { RenormalizationScale -> \[Mu], RenormalizationConstant -> \[GothicA], Momenta -> { Subscript[k, 1], Subscript[k, 2], Subscript[k, 3], Subscript[k, 4], s } };


ExpansionOrder::word = "Cannot expand the expression to order `1`. Expanding to order `2` instead.";
Momenta::len = "Momenta `1` is not a list of `2` elements. The default momenta assumed.";


General::len = "The argument `1` must be a list of length `2`.";
General::wdim = "Specatime dimension `1` is not close to 3, with respect to the regulator `2`. \!\(\*
StyleBox[\"d\",\nFontSlant->\"Italic\"]\)=3 assumed!!";
General::wDim = "Conformal dimension `1` is not close to 2 or 3, with respect to the regulator `2`.";
General::rdim = "Specatime dimension `1` is not equal to 3. \!\(\*
StyleBox[\"d\",\nFontSlant->\"Italic\"]\)=3 assumed!!";
General::rDim = "Conformal dimension `1` is not equal to 2 or 3.";
General::nonlin = "Dimension `1` is not linear in the regulator `2`. Higher order terms in the regulator dropped!!";


Begin["HandbooK`Private`"];


(* ::Section:: *)
(*Definitions*)


Attributes[k] = { NHoldAll };


(* ::Section:: *)
(*Simplifications*)


Swap[exp_, x:{_,_}..]:= Module[{len,c,j},
	len=Length[{x}];
	exp /. Table[{x}[[j]][[1]]->c[j],{j,len}]
		/. Table[{x}[[j]][[2]]->{x}[[j]][[1]],{j,len}]
		/. Table[c[j]->{x}[[j]][[2]],{j,len}]
];
Swap[exp_,a_,b_] := Module[{c}, exp /. a->c /. b->a /. c->b];


SwapPairs[F_]:=Swap[F, {k[1],k[3]}, {k[2],k[4]}, {v[1],v[3]}, {v[2],v[4]}, {mt[12],mt[34]}, {pt[12],pt[34]}] /. { PLm -> -PLm };


suPolyGamma = { PolyGamma[0, z_] :> HarmonicNumber[z-1] - EulerGamma 
		/; Simplify[z>=1 && Element[z,Integers], TimeConstraint->0.1],
	PolyGamma[n_Integer, z_] :> (-1)^n *n! * (HarmonicNumber[z-1,n+1] - Zeta[n+1]) 
		/; Simplify[n > 0 && z>=1 && Element[z,Integers], TimeConstraint->0.1],
	PolyGamma[0, z_] :> -EulerGamma - 2Log[2] + 2 HarmonicNumber[2z-1] - HarmonicNumber[z-1/2]
		/; Simplify[z>=1/2 && Divisible[2z+1,2], TimeConstraint->0.1],
	PolyGamma[n_Integer, z_] :> (-1)^n *n! * ( 2^(n+1)HarmonicNumber[2z-1, n+1]
			-HarmonicNumber[z-1/2, n+1] - (2^(n+1)-1) Zeta[n+1] )
		/; Simplify[n>0 && z>=1/2 && Divisible[2z+1,2], TimeConstraint->0.1],
	PolyGamma[n_Integer?EvenQ, z_] :> PolyGamma[n, 1-z] 
		/; Simplify[n>=0 && z<=-1/2 && Divisible[2z+1,2], TimeConstraint->0.1],
	PolyGamma[n_Integer?OddQ, z_] :> -PolyGamma[n, 1-z] + (2 Pi)^(n+1) (-1)^((n-1)/2) * (2^(n+1)-1) * BernoulliB[n+1]/(n+1)
		/; Simplify[n>=0 && z<=-1/2 && Divisible[2z+1,2], TimeConstraint->0.1],
	Log[x_] :> Log[2,x]*Log[2] /; IntegerQ[x] 
};


logsu = { Log[x_ * y_] :> Log[x] + Log[y],
	Log[x_ / y_] :> Log[x] - Log[y],
	Log[x_^n_] :> n Log[x],
	Log[1 / x_] :> -Log[x],
	Log[x_] :> Log[2,x]*Log[2] /; IntegerQ[x] 
};


Li[x_] := PolyLog[2,x];


(* ::Section:: *)
(*Data*)


(* ::Subsection:: *)
(*2-pt*)


iReg[2,2] = -k;
iReg[3,3] = k^3;


iRen[2,2] = -k;
iRen[3,3] = k^3;


IReg[2,2] = -Gamma[1/2-v \[Epsilon]]/(4^(v \[Epsilon])Gamma[1/2+v \[Epsilon]])*k^(1+2 v \[Epsilon]);
IReg[3,3] = -Gamma[-1/2-v \[Epsilon]]/(4^(1+v \[Epsilon])Gamma[3/2+v \[Epsilon]])*k^(3+2 v \[Epsilon]);


(* ::Subsection:: *)
(*3-pt, beta scheme*)


iReg[2,2,2] = Div1[kt];
iReg[3,2,2] = -Div1[kt]*((k[2]+k[3]) + \[Epsilon] kt/(1-\[Epsilon]));
iReg[3,3,2] = 1/2*Div1[kt]*( (k[3]^2-k[1]^2-k[2]^2) 
	+ \[Epsilon] kt/((2-\[Epsilon])(1-\[Epsilon]))*( (3-\[Epsilon])k[3]-(1-\[Epsilon])(k[1]+k[2]) ) );
iReg[3,3,3] = 1/3*Div1[kt]*( (k[1]^3+k[2]^3+k[3]^3) 
	+ \[Epsilon] kt/((1-\[Epsilon])(3-\[Epsilon]))*( (4-\[Epsilon])(k[1]^2+k[2]^2+k[3]^2)-(1-\[Epsilon])(k[1]k[2]+k[1]k[3]+k[2]k[3]) ) );


iReg[2,3,2] := Swap[iReg[3,2,2],k[1],k[2]];
iReg[2,2,3] := Swap[iReg[3,2,2],k[1],k[3]];
iReg[3,2,3] := Swap[iReg[3,3,2],k[2],k[3]];
iReg[2,3,3] := Swap[iReg[3,3,2],k[1],k[3]];


(* ::Subsection:: *)
(*3-pt, renormalized*)


iRen[2,2,2] = -Log[kt/\[Mu]]-a[222][1];
iRen[3,2,2] = (k[2]+k[3])*(Log[kt/\[Mu]]+a[322][1]-1)-k[1];
iRen[3,3,2] = (k[1]^2+k[2]^2-k[3]^2)/2*(Log[kt/\[Mu]]+a[332][1]-3/2) +
	+ 1/2*(k[1]^2+k[2]^2-k[1]k[2]+k[3](k[1]+k[2]));
iRen[3,3,3] = -(k[1]^3+k[2]^3+k[3]^3)/3*(Log[kt/\[Mu]]+a[333][1]-4/3) +
	+ 1/3*( k[1]^2 k[2] + k[2]^2 k[1] + k[1]^2 k[3] + k[3]^2 k[1] + k[2]^2 k[3] + k[3]^2 k[2] - k[1]k[2]k[3]);


iRen[2,3,2] := Swap[iRen[3,2,2],k[1],k[2]];
iRen[2,2,3] := Swap[iRen[3,2,2],k[1],k[3]];
iRen[3,2,3] := Swap[iRen[3,3,2],k[2],k[3]];
iRen[2,3,3] := Swap[iRen[3,3,2],k[1],k[3]];


(* ::Subsection:: *)
(*3-pt, general scheme*)


IDiv[2,2,2] = 1/(\[Epsilon](u-vt));
IFin[2,2,2] = -Log[kt]-EulerGamma;
IUep[2,2,2] = 1/2(Log[kt]+EulerGamma)^2 + Pi^2/12;
IV1e[2,2,2] = -Li[lt[23]/kt]-1/2(Log[kt]+EulerGamma)^2+Pi^2/12;
IV2e[2,2,2] = Swap[IV1e[2,2,2], {k[1],k[2]}, {lt[23],lt[13]}];
IV3e[2,2,2] = Swap[IV1e[2,2,2], {k[1],k[3]}, {lt[23],lt[12]}];


IMPM[3,2,2] = k[2]/(u-v[1]+v[2]-v[3]) * ( -1/\[Epsilon] - 2v[2](Log[k[2]]+EulerGamma+Log[2]-1) - 2v[2]^2\[Epsilon]( (Log[k[2]]+EulerGamma+Log[2]-1)^2+1) );
IMMP[3,2,2] = Swap[IMPM[3,2,2], {k[2],k[3]}, {v[2],v[3]}];
IDiv[3,2,2] = IMPM[3,2,2] + IMMP[3,2,2];
IFin[3,2,2] = (k[2]+k[3])*(Log[kt]+EulerGamma-1) - k[1];
IUep[3,2,2] = -(k[2]+k[3])/2 * ( (Log[kt]+EulerGamma-1)^2+1+Pi^2/6 ) + k[1](Log[kt]+EulerGamma-1);
IV1e[3,2,2] = (k[2]+k[3])/2 * ( 2 Li[lt[23]/kt] + (Log[kt]+EulerGamma-1)^2+1-Pi^2/6 ) +
	+ k[1] ( Log[kt]-2Log[k[1]]-EulerGamma-2Log[2]+3 );
IV2e[3,2,2] = (k[3]-k[2])/2 * ( 2 Li[lt[13]/kt] + (Log[kt]+EulerGamma-1)^2+1-Pi^2/6 ) +
	+ 2 k[2] ( (Log[kt]+EulerGamma-1)(Log[k[2]]+EulerGamma+Log[2]-1) + 1 ) - k[1](Log[kt]+EulerGamma-1);
IV3e[3,2,2] = Swap[IV2e[3,2,2], {k[2],k[3]}, {lt[12],lt[13]}];


IDiv[3,3,2] = 1/(u-vt)*( (k[3]^2-k[1]^2-k[2]^2)/(2\[Epsilon]) + (v[1]k[1]^2+v[2]k[2]^2+v[3]k[3]^2)
	- 2\[Epsilon] (v[1]^2k[1]^2+v[2]^2k[2]^2-v[3]^2k[3]^2) );
IFin[3,3,2] = 1/2(k[1]^2+k[2]^2-k[3]^2)(Log[kt]+EulerGamma)-1/4 kt (k[1]+k[2]-3k[3]);
IUep[3,3,2] = -(k[1]^2+k[2]^2-k[3]^2)/4 * ( (Log[kt]+EulerGamma-1/2)^2+Pi^2/6 ) +
	+ 1/2 (Log[kt]+EulerGamma-1/2)(k[1]k[2]-k[1]k[3]-k[2]k[3]-k[3]^2) +
	+ k[3](k[1]+k[2])/2 - (k[1]^2+k[2]^2-9k[3]^2)/16;
IV1e[3,3,2] = (k[1]^2+k[2]^2-k[3]^2)/4 * ( 2 Li[lt[23]/kt] + (Log[kt]+EulerGamma-1/2)^2+1/4-Pi^2/6 ) +
	+ k[1](k[3]-k[2])(Log[k[1]]+EulerGamma+Log[2]) +
	- 1/2(k[1]+k[3])(2k[1]-k[2]-k[3])(Log[kt]+EulerGamma-1/2) +
	+ 1/2(3 k[1] k[2] - 4 k[1] k[3] - k[2] k[3]-k[3]^2);
IV2e[3,3,2] = Swap[IV1e[3,3,2], {k[1],k[2]}, {lt[23],lt[13]}];
IV3e[3,3,2] = (k[1]^2+k[2]^2-k[3]^2)/4 * ( 2 Li[lt[12]/kt] + (Log[kt]+EulerGamma-1/2)^2+1/4-Pi^2/6 ) +
	- 1/2(k[1]+k[3])(k[2]+k[3])(Log[kt]+EulerGamma-1/2) +
	+ (k[1]+k[2])k[3](Log[k[3]]+EulerGamma+Log[2]) +
	+ 3/2 k[3]^2;


IPMM[3,3,3] = k[1]^3/(u+v[1]-v[2]-v[3]) * ( 1/(3\[Epsilon]) +
	+ 2 v[1]/3 (Log[k[1]]+EulerGamma+Log[2]-7/3) +
	+ 2v[1]^2 \[Epsilon] /3 ( (Log[k[1]]+EulerGamma+Log[2]-7/3)^2+19/9) );
IMPM[3,3,3] = Swap[IPMM[3,3,3], {k[1],k[2]}, {v[1],v[2]}];
IMMP[3,3,3] = Swap[IPMM[3,3,3], {k[1],k[3]}, {v[1],v[3]}];
IDiv[3,3,3] = IPMM[3,3,3] + IMPM[3,3,3] + IMMP[3,3,3];
IFin[3,3,3] = -(k[1]^3+k[2]^3+k[3]^3)/3*(Log[kt]+EulerGamma-4/3) +
	+ 1/3( \[Sigma][1][k[1],k[2],k[3]]\[Sigma][2][k[1],k[2],k[3]] - 4 \[Sigma][3][k[1],k[2],k[3]] );
IUep[3,3,3] = (k[1]^3+k[2]^3+k[3]^3)/6*( (Log[kt]+EulerGamma-4/3)^2+Pi^2/6 ) +
	- 1/3( \[Sigma][1][k[1],k[2],k[3]]\[Sigma][2][k[1],k[2],k[3]] - 4 \[Sigma][3][k[1],k[2],k[3]] )(Log[kt]+EulerGamma-4/3) +
	+ 1/27( 5(k[1]^3+k[2]^3+k[3]^3) + 9k[1]k[2]k[3] );
IV1e[3,3,3] = (k[1]^3-k[2]^3-k[3]^3)/6 * ( 2 Li[lt[23]/kt] + (Log[kt]+EulerGamma-4/3)^2+10/9-Pi^2/6 ) +
	- 2/3 k[1]^3 (Log[k[1]]+EulerGamma+Log[2]-7/3)(Log[kt]+EulerGamma-4/3) +
	+ 2/3 k[1](k[2]^2+k[3]^2-k[2]k[3])(Log[k[1]]+EulerGamma+Log[2]-7/3) +
	+ 1/3 ( \[Sigma][1][k[1],k[2],k[3]]\[Sigma][2][k[1],k[2],k[3]] - 2 \[Sigma][3][k[1],k[2],k[3]] - 2 k[1](k[2]^2+k[3]^2) )(Log[kt]+EulerGamma-4/3) +
	- k[1]/27 ( 20 k[1]^2 + 9 k[2] k[3] + 18 k[1](k[2]+k[3]) );
IV2e[3,3,3] = Swap[IV1e[3,3,3], {k[1],k[2]}, {lt[23],lt[13]}];
IV3e[3,3,3] = Swap[IV1e[3,3,3], {k[1],k[3]}, {lt[23],lt[12]}];


IEpsD[2,2,2] := u*IUep[2,2,2]+v[1]IV1e[2,2,2]+v[2]IV2e[2,2,2]+v[3]IV3e[2,2,2];
IEpsD[3,2,2] := u*IUep[3,2,2]+v[1]IV1e[3,2,2]+v[2]IV2e[3,2,2]+v[3]IV3e[3,2,2];
IEpsD[3,3,2] := u*IUep[3,3,2]+v[1]IV1e[3,3,2]+v[2]IV2e[3,3,2]+v[3]IV3e[3,3,2];
IEpsD[3,3,3] := u*IUep[3,3,3]+v[1]IV1e[3,3,3]+v[2]IV2e[3,3,3]+v[3]IV3e[3,3,3];


IDiv[2,3,2] := Swap[IDiv[3,2,2], {k[1],k[2]}, {v[1],v[2]}];
IDiv[2,2,3] := Swap[IDiv[3,2,2], {k[1],k[3]}, {v[1],v[3]}];
IDiv[3,2,3] := Swap[IDiv[3,3,2], {k[2],k[3]}, {v[2],v[3]}];
IDiv[2,3,3] := Swap[IDiv[3,3,2], {k[1],k[3]}, {v[1],v[3]}];


IFin[2,3,2] := Swap[IFin[3,2,2],k[1],k[2]];
IFin[2,2,3] := Swap[IFin[3,2,2],k[1],k[3]];
IFin[3,2,3] := Swap[IFin[3,3,2],k[2],k[3]];
IFin[2,3,3] := Swap[IFin[3,3,2],k[1],k[3]];


IEpsD[2,3,2] := Swap[IEpsD[3,2,2], {k[1],k[2]}, {v[1],v[2]}, {lt[13],lt[23]}];
IEpsD[2,2,3] := Swap[IEpsD[3,2,2], {k[1],k[3]}, {v[1],v[3]}, {lt[12],lt[23]}];
IEpsD[3,2,3] := Swap[IEpsD[3,3,2], {k[2],k[3]}, {v[2],v[3]}, {lt[12],lt[13]}];
IEpsD[2,3,3] := Swap[IEpsD[3,3,2], {k[1],k[3]}, {v[1],v[3]}, {lt[12],lt[23]}];


(* ::Subsection:: *)
(*KKI 3-pt*)


JDiv[2,2,2] = 0;
JFin[2,2,2] = -1/2 Log[lt[12]/kt];
JUep[2,2,2] = 1/4(Log[lt[12]]+EulerGamma)^2 - 1/4(Log[kt]+EulerGamma)^2;
JV1e[2,2,2] = 1/4 ( 2 Li[lt[23]/kt] - 2 Li[-lt[13]/lt[12]] + (Log[kt]+EulerGamma)^2 - (Log[lt[12]]+EulerGamma)^2 );
JV2e[2,2,2] = Swap[JV1e[2,2,2], {k[1],k[2]}, {lt[23],lt[13]}];
JV3e[2,2,2] = 1/2( 2 Li[lt[12]/kt] - Log[lt[12]/kt](Log[kt]-EulerGamma-2Log[2]) ) - Pi^2/6;


JDiv[3,2,2] = k[3]/(u-v[1]-v[2]+v[3])* ( 1/\[Epsilon] +
	+ 2v[3](Log[k[3]]-1) +
	+ 2 v[3]^2 \[Epsilon] (Log[k[3]]^2-2Log[k[3]]+2) );
JFin[3,2,2] = -(k[2]+k[3])/2 (Log[kt]+EulerGamma) +
	+ (k[2]-k[3])/2 (Log[lt[12]]+EulerGamma) +
	+ k[3];
JUep[3,2,2] = (k[2]+k[3])/4*(Log[kt]+EulerGamma-1)^2 +
	+ (k[3]-k[2])/4 * (Log[lt[12]]+EulerGamma-1)^2 +
	+ k[1]/2 Log[lt[12]/kt] +
	+ k[3]/2 (1 + Pi^2/6);
JV1e[3,2,2] = -(k[2]+k[3])/4 * ( 2 Li[lt[23]/kt] + (Log[kt]+EulerGamma-1)^2 ) +
	+ (k[2]-k[3])/4 ( 2 Li[-lt[13]/lt[12]]+(Log[lt[12]]+EulerGamma-1)^2 ) +
	+ k[1]/2 Log[lt[12]/kt] +
	+ k[3]/2 (-1+Pi^2/6);
JV2e[3,2,2] = (k[2]-k[3])/4 * ( 2 Li[lt[13]/kt] + (Log[kt]+EulerGamma-1)^2 ) +
	- (k[2]+k[3])/4 * ( 2 Li[-lt[23]/lt[12]] + (Log[lt[12]]+EulerGamma-1)^2 ) +
	+ Log[lt[12]/kt] * ( -k[1]/2+k[2](Log[k[2]]+EulerGamma+Log[2]-1) ) +
	- k[3]/2 (1-Pi^2/6);
JV3e[3,2,2] = -k[2]/2 * ( 2 Li[lt[12]/kt]+(Log[kt]+EulerGamma-1)^2 ) +
	+ (k[2]+k[3])/2 * (Log[kt]+EulerGamma-1)(Log[lt[12]]+EulerGamma-1) +
	- k[3](Log[k[3]]-1)( Log[kt]+Log[lt[12]]+2EulerGamma-2 ) +
	- (k[1]/2+k[2](EulerGamma+Log[2]))Log[lt[12]/kt] +
	- 3/2(k[3]-Pi^2/18(2k[2]+k[3]));


JDiv[2,2,3] = 0;
JFin[2,2,3] = -(k[1]+k[2])/2 Log[lt[12]/kt] - k[3];
JUep[2,2,3] = -(k[1]+k[2])/4 (Log[kt]+EulerGamma-1)^2 +
	+ (k[1]+k[2])/4 (Log[lt[12]]+EulerGamma-1)^2 +
	+ k[3]/2 (Log[lt[12]]+Log[kt]+2EulerGamma-2);
JV1e[2,2,3] = (k[2]-k[1])/4 ( 2 Li[lt[23]/kt] + (Log[kt]+EulerGamma-1)^2 ) +
	+ (k[1]-k[2])/4 ( 2 Li[-lt[13]/lt[12]] + (Log[lt[12]]+EulerGamma-1)^2 ) +
	- Log[lt[12]/kt] k[1] (Log[k[1]]+EulerGamma+Log[2]-1) +
	- k[3]/2(Log[kt]+Log[lt[12]]+2EulerGamma-2);
JV2e[2,2,3] = Swap[JV1e[2,2,3], {k[1],k[2]}, {lt[13],lt[23]}];
JV3e[2,2,3] = (k[1]+k[2])/2 ( 2 Li[lt[12]/kt] + (Log[kt]-EulerGamma-2Log[2]+3)^2 ) +
	- (k[1]+k[2])/2 (Log[kt]-EulerGamma-2Log[2]+3)(Log[lt[12]]-EulerGamma-2Log[2]+3) +
	+ k[3]/2 ( Log[kt]+Log[lt[12]]-4Log[k[3]]+2EulerGamma-2 ) +
	- Pi^2/6*(k[1]+k[2]);


JDiv[3,3,2] = 0;
JFin[3,3,2] = (k[1]^2+k[2]^2-k[3]^2)/4 Log[lt[12]/kt] - k[3](k[1]+k[2])/2;
JUep[3,3,2] = (k[1]^2+k[2]^2-k[3]^2)/8 (Log[kt]+EulerGamma-1/2)^2 +
	- (k[1]^2+k[2]^2-k[3]^2)/8 (Log[lt[12]]+EulerGamma-1/2)^2 +
	+ 1/4 (k[1] k[2] + k[1] k[3] + k[2] k[3] - k[3]^2)*Log[lt[12]] +
	+ 1/4 (-k[1] k[2] + k[1] k[3] + k[2] k[3] + k[3]^2)*Log[kt] +
	+ (-3+2EulerGamma)/4 k[3](k[1]+k[2]);
JV1e[3,3,2] = -(k[1]^2+k[2]^2-k[3]^2)/8 * ( 2 Li[lt[23]/kt] + (Log[kt]+EulerGamma-3/2)^2 ) +
	+ (k[1]^2+k[2]^2-k[3]^2)/8 * ( 2 Li[-lt[13]/lt[12]] + (Log[lt[12]]+EulerGamma-3/2)^2 ) +
	+ (-k[1]^2+k[2]^2+k[1] k[2])/4 * Log[lt[12]/kt] +
	+ k[3](k[1]-k[2])/4 * (Log[kt]+Log[lt[12]]+2EulerGamma-3) +
	- k[1] k[3](Log[k[1]]+EulerGamma+Log[2]-5/2);
JV2e[3,3,2] = Swap[JV1e[3,3,2], {k[1],k[2]}, {lt[13],lt[23]}];
JV3e[3,3,2] = (-k[1]^2-k[2]^2+k[3]^2)/4 * ( 2 Li[lt[12]/kt] - Log[lt[12]/kt](Log[kt]-EulerGamma-2Log[2]-1/2) ) +
	+ (-k[1] k[2] + k[1] k[3] + k[2] k[3] - k[3]^2)/4*Log[lt[12]] +
	+ (k[1] k[2] + k[1] k[3] + k[2] k[3] + k[3]^2)/4*Log[kt] +
	- k[3](k[1]+k[2])/4*(4 Log[k[3]]-2EulerGamma+1) +
	+ Pi^2/12(k[1]^2+k[2]^2-k[3]^2);


JDiv[3,2,3] = 0;
JFin[3,2,3] = -(k[1]^2-k[2]^2+k[3]^2)/4 Log[lt[12]/kt] + k[3](-k[1]+k[2])/2;
JUep[3,2,3] = -(k[1]^2-k[2]^2+k[3]^2)/8 (Log[kt]+EulerGamma-1/2)^2 +
	+ (k[1]^2-k[2]^2+k[3]^2)/8 (Log[lt[12]]+EulerGamma-1/2)^2 +
	+ 1/4(k[1] k[2] + k[1] k[3] - k[2] k[3] + k[2]^2)*Log[lt[12]] +
	+ 1/4(-k[1] k[2] + k[1] k[3] - k[2] k[3] - k[2]^2)*Log[kt] +
	+ (2EulerGamma-1)/4*k[1] k[3] +
	- (2EulerGamma-3)/4*k[2] k[3];
JV1e[3,2,3] = (k[1]^2-k[2]^2+k[3]^2)/8 * ( 2 Li[lt[23]/kt]+(Log[kt]+EulerGamma-1/2)^2 ) +
	- (k[1]^2-k[2]^2+k[3]^2)/8 ( 2 Li[-lt[13]/lt[12]] + (Log[lt[12]]+EulerGamma-1/2)^2 ) +
	- 1/4(k[1]+k[2])(2k[1]-k[2]-k[3])(Log[kt]+EulerGamma-1/2) +
	+ 1/4(k[1]+k[2])(2k[1]-k[2]+k[3])(Log[lt[12]]+EulerGamma-1/2) +
	- k[1] k[3] (Log[k[1]]+EulerGamma+Log[2]-3/2) +
	- k[2] k[3]/2;
JV2e[3,2,3] = (k[1]^2-k[2]^2+k[3]^2)/8 ( 2 Li[lt[13]/kt]+(Log[kt]+EulerGamma-1/2)^2 ) +
	- (k[1]^2-k[2]^2+k[3]^2)/8 ( 2 Li[-lt[23]/lt[12]]+(Log[lt[12]]+EulerGamma-1/2)^2 ) +
	+ (k[1]+k[2])(k[2]-k[3])/4 (Log[lt[12]]+EulerGamma-1/2) +
	- (k[1]+k[2])(k[2]+k[3])/4 (Log[kt]+EulerGamma-1/2) +
	+ k[2] k[3](Log[k[2]]+EulerGamma+Log[2]);
JV3e[3,2,3] = (k[1]^2-k[2]^2+k[3]^2)/4 ( 2 Li[lt[12]/kt] - Log[lt[12]/kt](Log[kt]-EulerGamma-2Log[2]) ) +
	- 1/8( 7 k[1]^2 + 2 k[1] k[2] - 5 k[2]^2 + 3k[3]^2)*Log[lt[12]/kt] +
	+ k[3](k[1]-k[2])/4 (Log[kt]+Log[lt[12]]-4Log[k[3]]+2EulerGamma-3) +
	- k[2] k[3]/2 +
	- Pi^2/12(k[1]^2-k[2]^2+k[3]^2);


JDiv[3,3,3] = k[3]^3/(u-v[1]-v[2]+v[3]) * ( 1/(3\[Epsilon]) +
	+ 2/9 v[3] (3Log[k[3]]-1) +
	+ 2/27 v[3]^2 \[Epsilon] (9Log[k[3]]^2-6Log[k[3]]+2) );
JFin[3,3,3] = (k[1]^3+k[2]^3+k[3]^3)/6 Log[lt[12]/kt] +
	- k[3]^3/3 (Log[lt[12]]+EulerGamma-4/3) +
	+ 1/3 k[3](k[1]^2 + k[2]^2 - k[1] k[2]);
JUep[3,3,3] = (k[1]^3+k[2]^3+k[3]^3)/12 (Log[kt]+EulerGamma-4/3)^2 +
	- (k[1]^3+k[2]^3-k[3]^3)/12 (Log[lt[12]]+EulerGamma-4/3)^2 +
	+ 1/6*(-\[Sigma][1][k[1],k[2],k[3]]\[Sigma][2][k[1],k[2],k[3]] + 4 \[Sigma][3][k[1],k[2],k[3]])(Log[kt]+EulerGamma-4/3) +
	+ 1/6*( \[Sigma][1][k[1],k[2],k[3]]\[Sigma][2][k[1],k[2],k[3]] - 2\[Sigma][3][k[1],k[2],k[3]] - 2 k[3](k[1]^2+k[2]^2) )(Log[lt[12]]+EulerGamma-4/3) +
	+ k[1] k[2] k[3]/3 +
	+ 5/27 k[3]^3 (1+3Pi^2/20);
JV1e[3,3,3] = (k[1]^3-k[2]^3-k[3]^3)/12 ( 2 Li[lt[23]/kt] + (Log[kt]+EulerGamma-4/3)^2 ) +
	+ (-k[1]^3+k[2]^3-k[3]^3)/12 ( 2 Li[-lt[13]/lt[12]] + (Log[lt[12]]+EulerGamma-4/3)^2 ) +
	- 1/6(Log[kt]+EulerGamma-4/3)( 2k[1]^3(Log[k[1]]+EulerGamma+Log[2]-7/3) +
		- (k[1]^2 k[2] + k[1]^2 k[3] + k[2]^2 k[3] + k[2] k[3]^2 - k[1] k[2]^2 - k[1] k[3]^2 + k[1]k[2]k[3]) ) +
	+ 1/6(Log[lt[12]]+EulerGamma-4/3)( 2k[1]^3(Log[k[1]]+EulerGamma+Log[2]-7/3) +
		+ (-k[1]^2 k[2] + k[1]^2 k[3] + k[2]^2 k[3] - k[2] k[3]^2 + k[1] k[2]^2 + k[1] k[3]^2 + k[1]k[2]k[3]) ) +
	- 2/3 k[1] k[2] k[3] (Log[k[1]]+EulerGamma+Log[2]-11/6) +
	- 2/3 k[1]^2 k[3] +
	- 5/27 k[3]^3 (1-3Pi^2/20);
JV2e[3,3,3] = Swap[JV1e[3,3,3], {k[1],k[2]}, {lt[13],lt[23]}];
JV3e[3,3,3] = -(k[1]^3+k[2]^3)/6 ( 2 Li[lt[12]/kt] - Log[lt[12]/kt](Log[kt]-EulerGamma-2Log[2]+8/3) ) +
	+ k[3]^3/6 (Log[kt]+EulerGamma-2/3)(Log[lt[12]]+EulerGamma-2/3) +
	+ 1/6(Log[kt]+EulerGamma-4/3)( -2k[3]^3 Log[k[3]] +
		+ \[Sigma][1][k[1],k[2],k[3]]\[Sigma][2][k[1],k[2],k[3]] - 2\[Sigma][3][k[1],k[2],k[3]] - 2k[3](k[1]^2+k[2]^2) ) +
	+ 1/6(Log[lt[12]]+EulerGamma-4/3)(-2k[3]^3 Log[k[3]] +
		- \[Sigma][1][k[1],k[2],k[3]]\[Sigma][2][k[1],k[2],k[3]] + 4\[Sigma][3][k[1],k[2],k[3]] ) +
	+ 2/3 k[3](k[1]^2+k[2]^2-k[1] k[2])(Log[k[3]]-1/3) +
	- k[1]k[2]k[3]/3 +
	- 17/27 k[3]^3 +
	+ Pi^2/36 (2k[1]^3+2k[2]^3+k[3]^3);


JEpsD[2,2,2] := u*JUep[2,2,2]+v[1]JV1e[2,2,2]+v[2]JV2e[2,2,2]+v[3]JV3e[2,2,2];
JEpsD[3,2,2] := u*JUep[3,2,2]+v[1]JV1e[3,2,2]+v[2]JV2e[3,2,2]+v[3]JV3e[3,2,2];
JEpsD[2,2,3] := u*JUep[2,2,3]+v[1]JV1e[2,2,3]+v[2]JV2e[2,2,3]+v[3]JV3e[2,2,3];
JEpsD[3,3,2] := u*JUep[3,3,2]+v[1]JV1e[3,3,2]+v[2]JV2e[3,3,2]+v[3]JV3e[3,3,2];
JEpsD[3,2,3] := u*JUep[3,2,3]+v[1]JV1e[3,2,3]+v[2]JV2e[3,2,3]+v[3]JV3e[3,2,3];
JEpsD[3,3,3] := u*JUep[3,3,3]+v[1]JV1e[3,3,3]+v[2]JV2e[3,3,3]+v[3]JV3e[3,3,3];


JDiv[2,3,2] := Swap[JDiv[3,2,2], {k[1],k[2]}, {v[1],v[2]}];
JDiv[2,3,3] := Swap[JDiv[3,2,3], {k[1],k[2]}, {v[1],v[2]}];


JFin[2,3,2] := Swap[JFin[3,2,2], {k[1],k[2]}, {lt[13],lt[23]}];
JFin[2,3,3] := Swap[JFin[3,2,3], {k[1],k[2]}, {lt[13],lt[23]}];


JEpsD[2,3,2] := Swap[JEpsD[3,2,2], {k[1],k[2]}, {v[1],v[2]}, {lt[13],lt[23]}];
JEpsD[2,3,3] := Swap[JEpsD[3,2,3], {k[1],k[2]}, {v[1],v[2]}, {lt[13],lt[23]}];


(* ::Subsection:: *)
(*4-pt contact, beta scheme*)


iReg[2,2,2,2] = kT^(-1-2 \[Epsilon])*Gamma[1+2 \[Epsilon]];
iReg[3,2,2,2] = Div2[kT]*(1 + 2 \[Epsilon] k[1]/kT);
iReg[3,3,2,2] = Div2[kT]*( kT/(-1+2\[Epsilon]) + k[1]+k[2] + 2 \[Epsilon] k[1]k[2]/kT );
iReg[3,3,3,2] = Div2[kT]*( kT^2/(2-6\[Epsilon]+4\[Epsilon]^2) + kT (kT-k[4])/(-1+2\[Epsilon]) 
	+ k[1]k[2]+k[1]k[3]+k[2]k[3] + 2 \[Epsilon] k[1]k[2]k[3]/kT );
iReg[3,3,3,3] = Div2[kT]*( kT^3/(3-8\[Epsilon]+4\[Epsilon]^2) + kT \[Sigma][2][k[1],k[2],k[3],k[4]]/(-1+2\[Epsilon])
	+ \[Sigma][3][k[1],k[2],k[3],k[4]] + 2 \[Epsilon] \[Sigma][4][k[1],k[2],k[3],k[4]]/kT );


iReg[2,3,2,2] := Swap[iReg[3,2,2,2],k[1],k[2]];
iReg[2,2,3,2] := Swap[iReg[3,2,2,2],k[1],k[3]];
iReg[2,2,2,3] := Swap[iReg[3,2,2,2],k[1],k[4]];
iReg[3,2,3,2] := Swap[iReg[3,3,2,2],k[2],k[3]];
iReg[3,2,2,3] := Swap[iReg[3,3,2,2],k[2],k[4]];
iReg[2,3,3,2] := Swap[iReg[3,3,2,2],k[1],k[3]];
iReg[2,3,2,3] := Swap[iReg[3,3,2,2],k[1],k[4]];
iReg[2,2,3,3] := Swap[Swap[iReg[3,3,2,2],k[1],k[3]],k[2],k[4]];
iReg[2,3,3,3] := Swap[iReg[3,3,3,2],k[1],k[4]];
iReg[3,2,3,3] := Swap[iReg[3,3,3,2],k[2],k[4]];
iReg[3,3,2,3] := Swap[iReg[3,3,3,2],k[3],k[4]];


(* ::Subsection:: *)
(*4-pt contact, renormalized*)


iRen[2,2,2,2] = 1/kT;
iRen[3,2,2,2] = -(Log[kT/\[Mu]]+1/2 a[3222][1]) + k[1]/kT;
iRen[3,3,2,2] = (k[3]+k[4])*(Log[kT/\[Mu]]+1/2a[3322][1]) + k[1]k[2]/kT - kT;
iRen[3,3,3,2] = (k[1]^2+k[2]^2+k[3]^2-k[4]^2)/2 * (Log[kT/\[Mu]]+1/2a[3332][1]) +
	+ k[1]k[2]k[3]/kT + kT(k[4]-kT/4);
iRen[3,3,3,3] = -(k[1]^3+k[2]^3+k[3]^3+k[4]^3)/3 * (Log[kT/\[Mu]]+1/2a[3333][1]) +
	+ k[1]k[2]k[3]k[4]/kT + kT(-\[Sigma][2][k[1],k[2],k[3],k[4]]+4/9 kT^2);


iRen[2,3,2,2] := Swap[iRen[3,2,2,2],k[1],k[2]];
iRen[2,2,3,2] := Swap[iRen[3,2,2,2],k[1],k[3]];
iRen[2,2,2,3] := Swap[iRen[3,2,2,2],k[1],k[4]];
iRen[3,2,3,2] := Swap[iRen[3,3,2,2],k[2],k[3]];
iRen[3,2,2,3] := Swap[iRen[3,3,2,2],k[2],k[4]];
iRen[2,3,3,2] := Swap[iRen[3,3,2,2],k[1],k[3]];
iRen[2,3,2,3] := Swap[iRen[3,3,2,2],k[1],k[4]];
iRen[2,2,3,3] := Swap[Swap[iRen[3,3,2,2],k[1],k[3]],k[2],k[4]];
iRen[2,3,3,3] := Swap[iRen[3,3,3,2],k[1],k[4]];
iRen[3,2,3,3] := Swap[iRen[3,3,3,2],k[2],k[4]];
iRen[3,3,2,3] := Swap[iRen[3,3,3,2],k[3],k[4]];


(* ::Subsection:: *)
(*4-pt contact, general scheme*)


IReg[2,2,2,2] = 1/kT;
IReg[3,2,2,2] = 1/((2u-vT)\[Epsilon]) + (-Log[kT]+k[1]/kT-EulerGamma);
IReg[3,3,2,2] = -k[3]/(2u-v[1]-v[2]+v[3]-v[4])*( 1/\[Epsilon] + 2v[3](Log[k[3]]+EulerGamma+Log[2]-1) ) +
	- k[4]/(2u-v[1]-v[2]-v[3]+v[4]) * ( 1/\[Epsilon] + 2v[4](Log[k[4]]+EulerGamma+Log[2]-1) ) +
	+ (k[3]+k[4])(Log[kT]+EulerGamma) +
	+ k[1]k[2]/kT - kT;
IReg[3,3,3,2] = -(k[1]^2+k[2]^2+k[3]^2-k[4]^2)/(2\[Epsilon](2u-vT)) +
	+ (k[1]^2+k[2]^2+k[3]^2-k[4]^2)/2 (Log[kT]+EulerGamma) +
	+ k[1]k[2]k[3]/kT + kT(k[4]-kT/4) +
	+ 1/(2u-vT)(v[1]k[1]^2 + v[2]k[2]^2 + v[3]k[3]^2 + v[4]k[4]^2);
IReg[3,3,3,3] = k[1]^3/(2u+v[1]-v[2]-v[3]-v[4])*( 1/(3\[Epsilon]) + 2v[1]/3(Log[k[1]]+EulerGamma+Log[2]-7/3) ) +
	+ k[2]^3/(2u-v[1]+v[2]-v[3]-v[4])*( 1/(3\[Epsilon]) + 2v[2]/3(Log[k[2]]+EulerGamma+Log[2]-7/3) ) +
	+ k[3]^3/(2u-v[1]-v[2]+v[3]-v[4])*( 1/(3\[Epsilon]) + 2v[3]/3(Log[k[3]]+EulerGamma+Log[2]-7/3) ) +
	+ k[4]^3/(2u-v[1]-v[2]-v[3]+v[4])*( 1/(3\[Epsilon]) + 2v[4]/3(Log[k[4]]+EulerGamma+Log[2]-7/3) ) +
	- (k[1]^3+k[2]^3+k[3]^3+k[4]^3)/3 (Log[kT]+EulerGamma) +
	+ k[1]k[2]k[3]k[4]/kT + kT(-\[Sigma][2][k[1],k[2],k[3],k[4]] + 4/9 kT^2);


IReg[2,3,2,2] := Swap[IReg[3,2,2,2], {k[1],k[2]}, {v[1],v[2]}];
IReg[2,2,3,2] := Swap[IReg[3,2,2,2], {k[1],k[3]}, {v[1],v[3]}];
IReg[2,2,2,3] := Swap[IReg[3,2,2,2], {k[1],k[4]}, {v[1],v[4]}];
IReg[3,2,3,2] := Swap[IReg[3,3,2,2], {k[2],k[3]}, {v[2],v[3]}];
IReg[3,2,2,3] := Swap[IReg[3,3,2,2], {k[2],k[4]}, {v[2],v[4]}];
IReg[2,3,3,2] := Swap[IReg[3,3,2,2], {k[1],k[3]}, {v[1],v[3]}];
IReg[2,3,2,3] := Swap[IReg[3,3,2,2], {k[1],k[4]}, {v[1],v[4]}];
IReg[2,2,3,3] := Swap[IReg[3,3,2,2], {k[1],k[3]}, {k[2],k[4]}, {v[1],v[3]}, {v[2],v[4]}];
IReg[2,3,3,3] := Swap[IReg[3,3,3,2], {k[1],k[4]}, {v[1],v[4]}];
IReg[3,2,3,3] := Swap[IReg[3,3,3,2], {k[2],k[4]}, {v[2],v[4]}];
IReg[3,3,2,3] := Swap[IReg[3,3,3,2], {k[3],k[4]}, {v[3],v[4]}];


(* ::Subsection:: *)
(*4-pt exchange, \[CapitalDelta][x]=2*)


iDiv[2,2,2,2,2] = 0;
iFin[2,2,2,2,2] = -1/(2s)PLp;
iLog[2,2,2,2,2] = 0;


iDiv[3,2,2,2,2] = 1/2 Div11[pt[34]]+Div2[pt[34]];
iFin[3,2,2,2,2] = k[2]/(2s)PLp + 1/2 PLm + 1/4(2-Log[pt[34]/pt[12]]^2);
iLog[3,2,2,2,2] = 1/2 Log[pt[34]/\[Mu]]^2 + Log[pt[34]/\[Mu]]*(-1+a[322][1]) + (-a[322][2]+1/2a[32222][2]);


iDiv[3,3,2,2,2] = (k[3]+k[4])/2*Div2[kT];
iFin[3,3,2,2,2] = (k[1]^2+k[2]^2-s^2)/(4s)PLp+(k[1]+k[2])/2*(Log[pt[34]/kT]+1)+7/8(k[3]+k[4]);
iLog[3,3,2,2,2] = -(k[3]+k[4])/2*(Log[kT/\[Mu]]+1/2a[33222][1]);


iDiv[3,2,3,2,2] = -(k[2]+s)/2*(Div11[pt[12]]+6Div2[pt[12]]) +
	- (k[4]+s)/2*(Div11[pt[34]]+6Div2[pt[34]]) +
	+ (s-2k[1]) Div2[pt[12]] +
	+ (s-2k[3])Div2[pt[34]];
iFin[3,2,3,2,2] = (s^2-k[2]k[4])/(2s)*PLp + (k[2]-k[4])/2*PLm +
	+ (k[2]+k[4]+2s)/4*Log[pt[12]/pt[34]]^2 +
	+ (k[3]+k[4])Log[kT/pt[34]] +
	+ (k[1]+k[2])Log[kT/pt[12]] +
	- 3kT -(k[2]+k[4])/2 - 3s;
iLog[3,2,3,2,2] = -(k[2]+s)/2*Log[pt[12]/\[Mu]]^2 - (k[4]+s)/2*Log[pt[34]/\[Mu]]^2 +
	+ ((pt[12]+k[2])-(k[2]+s)a[322][1])*Log[pt[12]/\[Mu]] +
	+ ((pt[34]+k[4])-(k[4]+s)a[322][1])*Log[pt[34]/\[Mu]] +
	+ (2s+kT)(1+a[322][1]) +
	+ (k[2]+k[4])*(a[322][2]-1/2a[32322][2]) +
	- s a[322][1]^2;


iDiv[3,2,3,3,2] = (s^2-k[3]^2-k[4]^2)/4*Div11[pt[34]] +
	+ (s(k[3]+k[4]) - (k[3]^2+k[3]k[4]+k[4]^2) + (5s^2+k[1]^2-k[2]^2)/4)*Div2[pt[34]];
iFin[3,2,3,3,2] = (s^2-k[3]^2-k[4]^2)/4*(k[2]/s*PLp + PLm) +
	- (s^2-k[3]^2-k[4]^2)/8*Log[pt[34]/pt[12]]^2 +
	+ 1/2*(s+k[2])(k[3]+k[4])*Log[pt[34]/pt[12]] +
	+ 1/4 (k[1]^2-(k[2]+k[3]+k[4])^2)*Log[pt[34]/kT] +
	+ 1/16 * ( 17 s^2 + 5 k[1]^2 - 4 k[1] k[2] - 9 k[2]^2 + 4(5s+k[1]-k[2])(k[3]+k[4]) - 12(k[3]+k[4])^2 + 8 k[3] k[4] );
iLog[3,2,3,3,2] = (s^2-k[3]^2-k[4]^2)/4*Log[pt[34]/\[Mu]]^2 +
	+ 1/4*(-k[1]^2+k[2]^2+(3-2a[322][1])(k[3]^2+k[4]^2) +
	+ 2 k[3] k[4] - 2s(k[3]+k[4]) +
	+ 2s^2(-1+a[322][1]))*Log[pt[34]/\[Mu]] +
	+ (k[3]+k[4])^2/8*(1+2a[322][1]) +
	- s (k[3]+k[4])/4*(3+2a[322][1]) +
	- s^2/4*(7/2+3a[322][1]) +
	+ (s^2-k[3]^2-k[4]^2)/4*(-2a[322][2]+a[3233234][2]) +
	+ 1/8*(-k[1]^2 a[323321][1] + k[2]^2 a[323322][1] + 3(k[3]^2+k[4]^2)a[323327][1]);


iDiv[3,3,3,3,2] = -(k[1]^3+k[2]^3+k[3]^3+k[4]^3)/6*Div2[kT];
iFin[3,3,3,3,2] = -(s^2-k[1]^2-k[2]^2)(s^2-k[3]^2-k[4]^2)/(8s)*PLp +
	+ 1/4 (s^2-k[1]^2-k[2]^2)(k[3]+k[4])*Log[pt[12]/kT] +
	+ 1/4 (s^2-k[3]^2-k[4]^2)(k[1]+k[2])*Log[pt[34]/kT] +
	+ 1/72 ( 18 s^2 \[Sigma][1][k[1],k[2],k[3],k[4]] - 25 \[Sigma][1][k[1],k[2],k[3],k[4]]^3 +
		+ 63 \[Sigma][1][k[1],k[2],k[3],k[4]]\[Sigma][2][k[1],k[2],k[3],k[4]] - 27 \[Sigma][3][k[1],k[2],k[3],k[4]] ) +
	-s/4(k[1]+k[2])(k[3]+k[4]);
iLog[3,3,3,3,2] = (k[1]^3+k[2]^3+k[3]^3+k[4]^3)/6*(Log[kT/\[Mu]]+1/2 a[33332][1]);


(* ::Subsection:: *)
(*4-pt exchange, \[CapitalDelta][x]=3*)


iDiv[2,2,2,2,3] = 0;
iFin[2,2,2,2,3] = (k[1]+k[2])(k[3]+k[4])/(2s^3)*PLp +
	- (k[1]+k[2])/s^2*Log[pt[12]/kT] +
	- (k[3]+k[4])/s^2*Log[pt[34]/kT] +
	+ 1/s;
iLog[2,2,2,2,3] = 0;


iDiv[3,2,2,2,3] = 1/2 Div2[pt[12]];
iFin[3,2,2,2,3] = (s^2+k[1]^2-k[2]^2)(k[3]+k[4])/(4s^3)*PLp +
	+ (k[1]^2-k[2]^2)/(2s^2)*Log[kT/pt[12]] +
	+ (k[1]-k[2])(k[3]+k[4])/(2s^2)*Log[kT/pt[34]] +
	+ (3s+4(k[1]-k[2]))/(8s);
iLog[3,2,2,2,3] = -1/2*(Log[pt[12]/\[Mu]]+1/2a[32223][1]);


iDiv[3,3,2,2,3] = -(k[3]+k[4])/6*Div11[pt[34]] - (6s+7(k[3]+k[4]))/9*Div2[pt[34]];
iFin[3,3,2,2,3] = -(k[3]+k[4])/6* ( (k[1]^3+k[2]^3)/s^3*PLp + PLm ) +
	+ (k[3]+k[4])/12 Log[pt[12]/pt[34]]^2 +
	+ (s^3+k[1]^3+k[2]^3)/(3s^2)*Log[pt[12]/pt[34]] +
	- kT (k[1]^2 - k[1] k[2] + k[2]^2)/(3s^2)*Log[kT/pt[34]] +
	- 1/3* ( (k[1]^2-k[1]k[2]+k[2]^2)/s + (k[1]+k[2]) + 7/3 s + 43/18(k[3]+k[4]) );
iLog[3,3,2,2,3] = -(k[3]+k[4])/6*Log[pt[34]/\[Mu]]^2 +
	+ 1/3 (s+(4/3-a[333][1])(k[3]+k[4]))*Log[pt[34]/\[Mu]] +
	+ (k[3]+k[4])/3*(1+a[333][1]+a[333][2]-1/2a[33223][2]) +
	+ s/3*(1+a[333][1]);


iDiv[3,2,3,2,3] = -(k[2]+k[4])/2*Div2[kT];
iFin[3,2,3,2,3] = (s^2+k[1]^2-k[2]^2)(s^2+k[3]^2-k[4]^2)/(8s^3)*PLp +
	+ (s^2+k[1]^2-k[2]^2)(k[3]-k[4])/(4s^2)*Log[kT/pt[12]] +
	+ (s^2+k[3]^2-k[4]^2)(k[1]-k[2])/(4s^2)*Log[kT/pt[34]] +
	+ 1/(8s) * ( 2(k[1]-k[2])(k[3]-k[4]) - 2 s(k[1]+k[3]) - 5 s(k[2]+k[4]) );
iLog[3,2,3,2,3] = (k[2]+k[4])/2*(Log[kT/\[Mu]]+1/2 a[32323][1]);


iDiv[3,2,3,3,3] = -(s^2+k[1]^2-k[2]^2)/12*Div11[pt[12]] +
	- 1/36* ( 11 s^2 + 12 s(k[1]-k[2]) + 4(2k[1]-5k[2])(k[1]+k[2]) + 9(k[3]^2+k[4]^2) )*Div2[pt[12]];
iFin[3,2,3,3,3] = (s^2+k[1]^2-k[2]^2)/12 * ( -(k[3]^3+k[4]^3)/s^3*PLp + PLm ) +
	+ (s^2+k[1]^2-k[2]^2)/24*Log[pt[12]/pt[34]]^2 +
	- (k[1]-k[2])(s^3+k[3]^3+k[4]^3)/(6s^2)*Log[pt[12]/pt[34]] +
	- kT/12 * ( k[1]+k[2]-k[3]-k[4] + 2(k[1]-k[2])(k[3]^2-k[3]k[4]+k[4]^2)/s^2 )*Log[kT/pt[12]] +
	- (k[1]-k[2])(k[3]^2-k[3]k[4]+k[4]^2)/(6s) +
	+ 1/432 * ( -52 k[1]^2 + 292 k[2]^2 + 108 k[2](k[3]+k[4]) +
		- 9(11 k[3]^2 + 4 k[3] k[4] + 11 k[4]^2) +
		+ 12 k[1](20 k[2] - 3 k[3] - 3 k[4]) ) +
	- s (11k[1]-17k[2])/36 +
	- 85/432 s^2;
iLog[3,2,3,3,3] = (k[2]^2-k[1]^2-s^2)/12*Log[pt[12]/\[Mu]]^2 +
	+ 1/6* ( k[1]^2*(5/6-a[333][1]) + k[2]^2*(-11/6+a[333][1]) +
		- k[1] k[2] + s(k[1]-k[2]) + 3/2(k[3]^2+k[4]^2) + s^2*(4/3-a[333][1]) )*Log[pt[12]/\[Mu]] +
	- (1/4 + 1/6a[333][1])k[2](k[1]+s) +
	+ 1/12*(1+2a[333][1]) s k[1] +
	+ 1/8(k[3]^2+k[4]^2) a[323337][1] +
	+ 1/24*(s^2+k[1]^2-k[2]^2)*( 1+2a[333][1]+4a[333][2]-2a[3233312][2] ) +
	- 1/24*k[1]^2 a[323331][1] +
	- 1/24*k[2]^2*(6+4a[333][1]-a[323332][1]);


i3333x3div12 = (s^3+k[1]^3+k[2]^3)/18*Div11[pt[12]] +
	+ 1/9*( 3\[Sigma][1][k[1],k[2],s]^3 - 7\[Sigma][1][k[1],k[2],s]\[Sigma][2][k[1],k[2],s] + \[Sigma][3][k[1],k[2],s]-s^3/3 )*Div2[pt[12]];
i3333x3div34 = i3333x3div12/.{k[1]->k[3],k[2]->k[4],pt[12]->pt[34]};
i3333x3poly = ( (k[1]^3+k[2]^3)(k[3]^3+k[4]^3) - s^6 )/(18s^3)*PLp +
	+ (k[3]^3+k[4]^3-k[1]^3-k[2]^3)/18*PLm;
i3333x3log12 = -(s^3+k[1]^3+k[2]^3)/36*Log[pt[12]/pt[34]]^2 +
	+1/9*( s^2(k[1]+k[2]) +
		+ s(k[1]^2 - k[1]k[2] + k[2]^2 - k[3]^2 + k[3]k[4] - k[4]^2) +
		+ (k[1] + k[2])^3/3 +
		- (k[1]^3 + k[2]^3)(k[3]^2 - k[3]k[4] + k[4]^2)/s^2 )*Log[pt[12]/kT];
i3333x3log34 = Swap[i3333x3log12, {k[1],k[3]}, {k[2],k[4]}, {pt[12],pt[34]}];
i3333x3rest = 1/27*( 14s^3 + 11s^2 kT +
		+ s( 8(k[1]^2 + k[2]^2 + k[3]^2 + k[4]^2) - 5(k[1]k[2] + k[3]k[4]) ) +
		+ 1/6*( 61\[Sigma][1][k[1],k[2],k[3],k[4]]^3 - 129\[Sigma][1][k[1],k[2],k[3],k[4]]\[Sigma][2][k[1],k[2],k[3],k[4]] + 15\[Sigma][3][k[1],k[2],k[3],k[4]] ) +
		+ 5 ( 2(k[3]+k[4])k[1]k[2] + 2(k[1]+k[2])k[3]k[4] - (k[1]+k[2])(k[3]+k[4])kT ) +
		+ 3 (k[1]^2 - k[1]k[2] + k[2]^2)(k[3]^2 - k[3]k[4] + k[4]^2)/s );
iDiv[3,3,3,3,3] = i3333x3div12 + i3333x3div34;
iFin[3,3,3,3,3] = i3333x3poly + i3333x3log12 + i3333x3log34 + i3333x3rest;
iLog[3,3,3,3,3] = (s^3+k[1]^3+k[2]^3)/18*Log[pt[12]/\[Mu]]^2 +
	+ (s^3+k[3]^3+k[4]^3)/18*Log[pt[34]/\[Mu]]^2 +
	- 1/9 * ( (5/3-a[333][1])*\[Sigma][1][k[1],k[2],s]^3 +
		+ (-4+3a[333][1])*\[Sigma][1][k[1],k[2],s]\[Sigma][2][k[1],k[2],s] +
		+ (1-3a[333][1])*\[Sigma][3][k[1],k[2],s] +
		- s^3/3 )*Log[pt[12]/\[Mu]] +
	- 1/9 * ( (5/3-a[333][1])*\[Sigma][1][k[3],k[4],s]^3 +
		+ (-4+3a[333][1])*\[Sigma][1][k[3],k[4],s]\[Sigma][2][k[3],k[4],s] +
		+ (1-3a[333][1])*\[Sigma][3][k[3],k[4],s] +
		- s^3/3 )*Log[pt[34]/\[Mu]] +
	- (4+3a[333][1])/27 * ( k[1]k[2](k[1]+k[2]) + k[3]k[4](k[3]+k[4]) +
		+ s (k[1]^2 + k[2]^2 + k[3]^2 + k[4]^2)+ s^2 kT) +
	+ s/27*(1+3a[333][1])(k[1]k[2]+k[3]k[4]) +
	- s^3/81*(26+24a[333][1]-9a[333][1]^2) +
	- (26+24a[333][1]+18a[333][2]-9a[33333][2])/162 * (k[1]^3+k[2]^3+k[3]^3+k[4]^3);


(* ::Subsection:: *)
(*4-pt exchange, scheme change*)


IDiv[2,2,2,2,2] = 0;


IDiv[3,2,2,2,2] = s^(-1-2\[Epsilon] v[x]) * ( j[2u-v[3]-v[4]-v[x],3,2,2][k[1],k[2],s]/(\[Epsilon](-u+v[3]+v[4]+v[x])) +
		+ j[3,2,2][k[1],k[2],s]i[2,2,2][s,k[3],k[4]] ) +
	+ 1/(2u-vT)*( 1/\[Epsilon] - (u-v[3]-v[4]+3v[x]) );


IDiv[3,3,2,2,2] = s^(-1-2\[Epsilon] v[x]) * ( j[2u-v[3]-v[4]-v[x],3,3,2][k[1],k[2],s]/(\[Epsilon](-u+v[3]+v[4]+v[x])) +
		+ j[3,3,2][k[1],k[2],s]i[2,2,2][s,k[3],k[4]] ) +
	+ k[3]/(2u-v[1]-v[2]+v[3]-v[4]) * ( 1/(2\[Epsilon]) +
		+ v[3] (Log[k[3]]+EulerGamma+Log[2]-7/4) +
		+ 1/4(-3u+3v[4]+v[x]) ) +
	+ k[4]/(2u-v[1]-v[2]-v[3]+v[4]) * ( 1/(2\[Epsilon]) +
		+ v[4] (Log[k[4]]+EulerGamma+Log[2]-7/4) +
		+ 1/4(-3u+3v[3]+v[x]) );


IDiv[3,2,3,2,2] = s^(-1-2\[Epsilon] v[x]) * j[3,2,2][k[1],k[2],s] i[2,3,2][s,k[3],k[4]] +
	- 2^(-1-2\[Epsilon] v[4]) Gamma[-1/2-\[Epsilon] v[4]] / ( \[Epsilon](u-v[3]+v[4]-v[x])Gamma[1/2+\[Epsilon] v[4]] ) s^(-1-2\[Epsilon] v[x]) k[4]^(1+2\[Epsilon] v[4]) j[2u-v[3]+v[4]-v[x],3,2,2][k[1],k[2],s] +
	- 2^(-1-2\[Epsilon] v[x]) Gamma[-1/2-\[Epsilon] v[x]] / ( \[Epsilon](u-v[3]-v[4]+v[x])Gamma[1/2+\[Epsilon] v[x]] ) j[2u-v[3]-v[4]+v[x],3,2,2][k[1],k[2],s] +
	+ Gamma[1/2+\[Epsilon] v[x]] / ( 2\[Epsilon](u-v[3]-v[4]+v[x]) Gamma[3/2+\[Epsilon] v[x]] ) i[2u-v[3]-v[4]+v[x],3,2,2][k[1],k[2],s] +
	- k[2]/(2u-v[1]+v[2]-v[3]-v[4]) ( 1/\[Epsilon] +
		+ 2v[2](Log[k[2]]+EulerGamma+Log[2]-1) +
		- (-u+v[3]+v[4]+3v[x]) ) +
	- k[4]/(2u-v[1]-v[2]-v[3]+v[4])( 1/\[Epsilon] +
		+ 2v[4](Log[k[4]]+EulerGamma+Log[2]-1) +
		+ (-u+v[3]-v[4]-3v[x]) );


IDiv[3,2,3,3,2] = s^(-1-2\[Epsilon] v[x]) * ( j[3,2,2][k[1],k[2],s] i[2,3,3][s,k[3],k[4]] +
		+ 1/(2\[Epsilon](u-v[3]-v[4]-v[x])) * ( k[3]^2/(1+2\[Epsilon] v[3]) + k[4]^2/(1+2\[Epsilon] v[4]) - s^2/(1-2 \[Epsilon] v[x])) j[2u-v[3]-v[4]-v[x],3,2,2][k[1],k[2],s] ) +
	+ 1/(4(2u-vT))*( (k[1]^2 - k[2]^2 - 2k[3]^2 - 2k[4]^2 - s^2)/\[Epsilon] +
		+ 1/2 s^2 ( 5(-u+v[3]+v[4])-11v[x] ) +
		+ k[1]^2 (3/2u - 2v[1] - 3/2v[3] - 3/2v[4] + 1/2v[x]) +
		+ k[2]^2 (-3/2u - 2v[2] + 3/2v[3] + 3/2v[4] - 1/2v[x]) +
		+ 2k[3]^2 (u + v[3] - v[4] + 3v[x]) +
		+ 2k[4]^2 (u - v[3] + v[4] + 3v[x]) );


IDiv[3,3,3,3,2] = s^(-1-2\[Epsilon] v[x]) * ( j[3,3,2][k[1],k[2],s] i[2,3,3][s,k[3],k[4]] +
		+ 1/(2\[Epsilon](u-v[3]-v[4]-v[x])) ( k[3]^2/(1+2\[Epsilon] v[3]) + k[4]^2/(1+2\[Epsilon] v[4]) - s^2/(1-2\[Epsilon] v[x]) ) j[2u-v[3]-v[4]-v[x],3,3,2][k[1],k[2],s] ) +
		- k[1]^3/(3(2u+v[1]-v[2]-v[3]-v[4])) * ( 1/(2\[Epsilon]) +
			+ v[1](Log[k[1]]+EulerGamma+Log[2]-7/3) +
			+ 1/4(3u-3v[3]-3v[4]+v[x]) ) +
		- k[2]^3/(3(2u-v[1]+v[2]-v[3]-v[4])) * ( 1/(2\[Epsilon]) +
			+ v[2](Log[k[2]]+EulerGamma+Log[2]-7/3) +
			+ 1/4(3u-3v[3]-3v[4]+v[x]) ) +
		-k[3]^3/(3(2u-v[1]-v[2]+v[3]-v[4])) * ( 1/(2\[Epsilon]) +
			+ v[3](Log[k[3]]+EulerGamma+Log[2]-7/3) +
			- 1/4(3u+3v[3]-3v[4]-v[x]) ) +
		-k[4]^3/(3(2u-v[1]-v[2]-v[3]+v[4])) * ( 1/(2\[Epsilon]) +
			+ v[4](Log[k[4]]+EulerGamma+Log[2]-7/3) +
			- 1/4(3u-3v[3]+3v[4]-v[x]) );


IDiv[2,2,2,2,3] = 0;


IDiv[3,2,2,2,3] = s^(-3-2\[Epsilon] v[x]) * ( j[3,2,3][k[1],k[2],s] i[3,2,2][s,k[3],k[4]] +
		- 2^(-1-2\[Epsilon] v[3]) Gamma[-1/2-\[Epsilon] v[3]] / ( \[Epsilon](u+v[3]-v[4]-v[x]) Gamma[1/2+\[Epsilon] v[3]] ) k[3]^(1+2\[Epsilon] v[3]) j[2u+v[3]-v[4]-v[x],3,2,3][k[1],k[2],s] +
		- 2^(-1-2\[Epsilon] v[4]) Gamma[-1/2-\[Epsilon] v[4]] / ( \[Epsilon](u-v[3]+v[4]-v[x]) Gamma[1/2+\[Epsilon] v[4]] ) k[4]^(1+2\[Epsilon] v[4]) j[2u-v[3]+v[4]-v[x],3,2,3][k[1],k[2],s] ) +
	+ 1/(2(2u-vT))*( 1/\[Epsilon] + 1/2(u-v[3]-v[4]-3v[x]) );


IDiv[3,3,2,2,3] = s^(-3-2\[Epsilon] v[x]) * ( j[3,3,3][k[1],k[2],s] i[3,2,2][s,k[3],k[4]] +
		- 2^(-1-2\[Epsilon] v[3]) Gamma[-1/2-\[Epsilon] v[3]] / ( \[Epsilon](u+v[3]-v[4]-v[x]) Gamma[1/2+\[Epsilon] v[3]] ) k[3]^(1+2\[Epsilon] v[3]) j[2u+v[3]-v[4]-v[x],3,3,3][k[1],k[2],s] +
		- 2^(-1-2\[Epsilon] v[4]) Gamma[-1/2-\[Epsilon] v[4]] / ( \[Epsilon](u-v[3]+v[4]-v[x]) Gamma[1/2+\[Epsilon] v[4]] ) k[4]^(1+2\[Epsilon] v[4]) j[2u-v[3]+v[4]-v[x],3,3,3][k[1],k[2],s] ) +
	- k[3]/(9(2u-v[1]-v[2]+v[3]-v[4])) ( 1/\[Epsilon] +
		+ 2v[3](Log[k[3]]+EulerGamma+Log[2]-7/6) +
		- 1/3(u-v[4]+3v[x]) ) +
	-k[4]/(9(2u-v[1]-v[2]-v[3]+v[4])) ( 1/\[Epsilon] +
		+ 2v[4](Log[k[4]]+EulerGamma+Log[2]-7/6) +
		- 1/3(u-v[3]+3v[x]) );


IDiv[3,2,3,2,3] = s^(-3-2\[Epsilon] v[x]) * ( j[3,2,3][k[1],k[2],s] i[3,3,2][s,k[3],k[4]] +
		+ 1/(2\[Epsilon](u-v[3]-v[4]-v[x])) ( k[3]^2/(1+2\[Epsilon] v[3]) - k[4]^2/(1-2\[Epsilon] v[4]) + s^2/(1+2\[Epsilon] v[x]) ) j[2u-v[3]-v[4]-v[x],3,2,3][k[1],k[2],s] ) +
	- k[2]/(2(2u-v[1]+v[2]-v[3]-v[4])) * ( 1/\[Epsilon] +
		+ 2v[2](Log[k[2]]+EulerGamma+Log[2]-1) +
		- 1/2(u-v[3]-v[4]+3v[x]) ) +
	- k[4]/(2(2u-v[1]-v[2]-v[3]+v[4])) * (1/\[Epsilon] +
		+ 2v[4](Log[k[4]]+EulerGamma+Log[2]-1) +
		+ 1/2(u-v[3]+v[4]-3v[x]) );


IDiv[3,2,3,3,3] = s^(-3-2\[Epsilon] v[x]) j[3,2,3][k[1],k[2],s] i[3,3,3][s,k[3],k[4]] +
	- s^(-3-2\[Epsilon] v[x])/(8\[Epsilon]) * ( 4^(-\[Epsilon] v[3])Gamma[-3/2-\[Epsilon] v[3]]/( (u+v[3]-v[4]-v[x]) Gamma[3/2+\[Epsilon] v[3]] ) k[3]^(3+2\[Epsilon] v[3])j[2u+v[3]-v[4]-v[x],3,2,3][k[1],k[2],s] +
		+ 4^(-\[Epsilon] v[4])Gamma[-3/2-\[Epsilon] v[4]] / ( (u-v[3]+v[4]-v[x]) Gamma[3/2+\[Epsilon] v[4]] ) k[4]^(3+2\[Epsilon] v[4]) j[2u-v[3]+v[4]-v[x],3,2,3][k[1],k[2],s] ) +
	+ 1/(8\[Epsilon](u-v[3]-v[4]+v[x]))*( 8/(3+2\[Epsilon] v[x])*i[2u-v[3]-v[4]+v[x],3,2,3][k[1],k[2],s] +
		- 4^(-\[Epsilon] v[x])Gamma[-3/2-\[Epsilon] v[x]] / Gamma[3/2+\[Epsilon] v[x]] j[2u-v[3]-v[4]+v[x],3,2,3][k[1],k[2],s] ) +
	+ 1/(36(2u-vT)) * ( (-5s^2 - 2k[1]^2 + 2k[2]^2 - 9k[3]^2 - 9k[4]^2)/\[Epsilon] +
		+ s^2/6 ( 37(-u+v[3]+v[4])+123v[x] ) +
		+ 2/3 k[1]^2 (-u+6v[1]+v[3]+v[4]+3v[x]) +
		+ 2/3 k[2]^2 (u+6v[2]-v[3]-v[4]-3v[x]) +
		+ 9/2 k[3]^2 (-u+5v[3]+v[4]+3v[x]) +
		+ 9/2 k[4]^2 (-u+v[3]+5v[4]+3v[x]) );


IDiv[3,3,3,3,3] = s^(-3-2\[Epsilon] v[x])j[3,3,3][k[1],k[2],s] i[3,3,3][s,k[3],k[4]] +
	- s^(-3-2\[Epsilon] v[x])/(8\[Epsilon]) * ( 4^(-\[Epsilon] v[3])Gamma[-3/2-\[Epsilon] v[3]]/( (u+v[3]-v[4]-v[x])Gamma[3/2+\[Epsilon] v[3]] ) k[3]^(3+2\[Epsilon] v[3]) j[2u+v[3]-v[4]-v[x],3,3,3][k[1],k[2],s] +
		+ 4^(-\[Epsilon] v[4])Gamma[-3/2-\[Epsilon] v[4]] / ( (u-v[3]+v[4]-v[x]) Gamma[3/2+\[Epsilon] v[4]] ) k[4]^(3+2\[Epsilon] v[4]) j[2u-v[3]+v[4]-v[x],3,3,3][k[1],k[2],s] ) +
	+ 1/(8\[Epsilon](u-v[3]-v[4]+v[x])) * ( 8/(3+2\[Epsilon] v[x])*i[2u-v[3]-v[4]+v[x],3,3,3][k[1],k[2],s] +
		- 4^(-\[Epsilon] v[x])Gamma[-3/2-\[Epsilon] v[x]]/Gamma[3/2+\[Epsilon] v[x]] j[2u-v[3]-v[4]+v[x],3,3,3][k[1],k[2],s] ) +
	+ k[1]^3/(27(2u+v[1]-v[2]-v[3]-v[4])) * ( 1/\[Epsilon] +
		+ 2v[1](Log[k[1]]+EulerGamma+Log[2]-7/3) +
		+ 1/3(u-v[3]-v[4]-3v[x]) ) +
	+ k[2]^3/(27(2u-v[1]+v[2]-v[3]-v[4])) * ( 1/\[Epsilon] +
		+ 2v[2](Log[k[2]]+EulerGamma+Log[2]-7/3) +
		+ 1/3(u-v[3]-v[4]-3v[x]) ) +
	+ k[3]^3/(27(2u-v[1]-v[2]+v[3]-v[4])) * ( 1/\[Epsilon] +
		+ 2v[3](Log[k[3]]+EulerGamma+Log[2]-7/3) +
		- 1/3(u+v[3]-v[4]+3v[x]) ) +
	+ k[4]^3/(27(2u-v[1]-v[2]-v[3]+v[4])) * ( 1/\[Epsilon] +
		+ 2v[4](Log[k[4]]+EulerGamma+Log[2]-7/3) +
		- 1/3(u-v[3]+v[4]+3v[x]) );


(* ::Subsection:: *)
(*4-pt exchange, symmetries*)


iDiv[2,3,2,2,\[CapitalDelta]_] := Swap[iDiv[3,2,2,2,\[CapitalDelta]],k[1],k[2]];
iDiv[2,2,3,2,\[CapitalDelta]_] := SwapPairs[iDiv[3,2,2,2,\[CapitalDelta]]];
iDiv[2,2,2,3,\[CapitalDelta]_] := Swap[iDiv[2,2,3,2,\[CapitalDelta]],k[3],k[4]];


iFin[2,3,2,2,\[CapitalDelta]_] := Swap[iFin[3,2,2,2,\[CapitalDelta]],k[1],k[2]];
iFin[2,2,3,2,\[CapitalDelta]_] := SwapPairs[iFin[3,2,2,2,\[CapitalDelta]]];
iFin[2,2,2,3,\[CapitalDelta]_] := Swap[iFin[2,2,3,2,\[CapitalDelta]],k[3],k[4]];


iLog[2,3,2,2,\[CapitalDelta]_] := Swap[iLog[3,2,2,2,\[CapitalDelta]],k[1],k[2]];
iLog[2,2,3,2,\[CapitalDelta]_] := SwapPairs[iLog[3,2,2,2,\[CapitalDelta]]];
iLog[2,2,2,3,\[CapitalDelta]_] := Swap[iLog[2,2,3,2,\[CapitalDelta]],k[3],k[4]];


IDiv[2,3,2,2,\[CapitalDelta]_] := Swap[IDiv[3,2,2,2,\[CapitalDelta]], {k[1],k[2]}, {v[1],v[2]}];
IDiv[2,2,3,2,\[CapitalDelta]_] := SwapPairs[IDiv[3,2,2,2,\[CapitalDelta]]];
IDiv[2,2,2,3,\[CapitalDelta]_] := Swap[IDiv[2,2,3,2,\[CapitalDelta]], {k[3],k[4]}, {v[3],v[4]}];


iDiv[2,2,3,3,\[CapitalDelta]_] := SwapPairs[iDiv[3,3,2,2,\[CapitalDelta]]];
iDiv[2,3,3,2,\[CapitalDelta]_] := Swap[iDiv[3,2,3,2,\[CapitalDelta]],k[1],k[2]];
iDiv[3,2,2,3,\[CapitalDelta]_] := Swap[iDiv[3,2,3,2,\[CapitalDelta]],k[3],k[4]];
iDiv[2,3,2,3,\[CapitalDelta]_] := Swap[Swap[iDiv[3,2,3,2,\[CapitalDelta]],k[1],k[2]],k[3],k[4]];


iFin[2,2,3,3,\[CapitalDelta]_] := SwapPairs[iFin[3,3,2,2,\[CapitalDelta]]];
iFin[2,3,3,2,\[CapitalDelta]_] := Swap[iFin[3,2,3,2,\[CapitalDelta]],k[1],k[2]];
iFin[3,2,2,3,\[CapitalDelta]_] := Swap[iFin[3,2,3,2,\[CapitalDelta]],k[3],k[4]];
iFin[2,3,2,3,\[CapitalDelta]_] := Swap[iFin[3,2,3,2,\[CapitalDelta]], {k[1],k[2]}, {k[3],k[4]}];


iLog[2,2,3,3,\[CapitalDelta]_] := SwapPairs[iLog[3,3,2,2,\[CapitalDelta]]];
iLog[2,3,3,2,\[CapitalDelta]_] := Swap[iLog[3,2,3,2,\[CapitalDelta]],k[1],k[2]];
iLog[3,2,2,3,\[CapitalDelta]_] := Swap[iLog[3,2,3,2,\[CapitalDelta]],k[3],k[4]];
iLog[2,3,2,3,\[CapitalDelta]_] := Swap[iLog[3,2,3,2,\[CapitalDelta]], {k[1],k[2]}, {k[3],k[4]}];


IDiv[2,2,3,3,\[CapitalDelta]_] := SwapPairs[IDiv[3,3,2,2,\[CapitalDelta]]];
IDiv[2,3,3,2,\[CapitalDelta]_] := Swap[IDiv[3,2,3,2,\[CapitalDelta]], {k[1],k[2]}, {v[1],v[2]}];
IDiv[3,2,2,3,\[CapitalDelta]_] := Swap[IDiv[3,2,3,2,\[CapitalDelta]], {k[3],k[4]}, {v[3],v[4]}];
IDiv[2,3,2,3,\[CapitalDelta]_] := Swap[IDiv[3,2,3,2,\[CapitalDelta]], {k[1],k[2]}, {k[3],k[4]}, {v[1],v[2]}, {v[3],v[4]}];


iDiv[2,3,3,3,\[CapitalDelta]_] := Swap[iDiv[3,2,3,3,\[CapitalDelta]],k[1],k[2]];
iDiv[3,3,3,2,\[CapitalDelta]_] := SwapPairs[iDiv[3,2,3,3,\[CapitalDelta]]];
iDiv[3,3,2,3,\[CapitalDelta]_] := Swap[iDiv[3,3,3,2,\[CapitalDelta]],k[3],k[4]];


iFin[2,3,3,3,\[CapitalDelta]_] := Swap[iFin[3,2,3,3,\[CapitalDelta]],k[1],k[2]];
iFin[3,3,3,2,\[CapitalDelta]_] := SwapPairs[iFin[3,2,3,3,\[CapitalDelta]]];
iFin[3,3,2,3,\[CapitalDelta]_] := Swap[iFin[3,3,3,2,\[CapitalDelta]],k[3],k[4]];


iLog[2,3,3,3,\[CapitalDelta]_] := Swap[iLog[3,2,3,3,\[CapitalDelta]],k[1],k[2]];
iLog[3,3,3,2,\[CapitalDelta]_] := SwapPairs[iLog[3,2,3,3,\[CapitalDelta]]];
iLog[3,3,2,3,\[CapitalDelta]_] := Swap[iLog[3,3,3,2,\[CapitalDelta]],k[3],k[4]];


IDiv[2,3,3,3,\[CapitalDelta]_] := Swap[IDiv[3,2,3,3,\[CapitalDelta]], {k[1],k[2]}, {v[1],v[2]}];
IDiv[3,3,3,2,\[CapitalDelta]_] := SwapPairs[IDiv[3,2,3,3,\[CapitalDelta]]];
IDiv[3,3,2,3,\[CapitalDelta]_] := Swap[IDiv[3,3,3,2,\[CapitalDelta]], {k[3],k[4]}, {v[3],v[4]}];


(* ::Section:: *)
(*Implementation*)


ScanDim[dim_, eps_] := { 
	Simplify[SeriesCoefficient[dim, {eps,0,0}],TimeConstraint->0.1], 
	Simplify[SeriesCoefficient[dim, {eps,0,1}],TimeConstraint->0.1]
};


suDivUnexp = { 
	Div1[p_] :> Gamma[\[Epsilon]] p^(-\[Epsilon]),
	Div11[p_] :> Gamma[\[Epsilon]]^2 p^(-2\[Epsilon]),
	Div2[p_] :> Gamma[2\[Epsilon]] p^(-2\[Epsilon]),
	Diva[a_,p_] :> Gamma[a \[Epsilon]] p^(-a \[Epsilon])
};
suDiv = { 
	Div1[p_] :> 1/\[Epsilon] - (EulerGamma+Log[p]) + \[Epsilon]/2*(Log[p]^2+2 EulerGamma Log[p]+EulerGamma^2+Pi^2/6),
	Div11[p_] :> 1/\[Epsilon]^2 - 2/\[Epsilon](Log[p]+EulerGamma) + 2(Log[p]^2+2EulerGamma Log[p]+EulerGamma^2+Pi^2/12),
	Div2[p_] :> 1/(2\[Epsilon]) - (EulerGamma+Log[p]) + \[Epsilon]*(Log[p]^2+2 EulerGamma Log[p]+EulerGamma^2+Pi^2/6),
	Diva[a_,p_] :> 1/(a \[Epsilon]) - (EulerGamma+Log[p]) + a \[Epsilon]/2*(Log[p]^2+2 EulerGamma Log[p]+EulerGamma^2+Pi^2/6)
};
suPL = { 
	PLp -> PolyLog[2,mt[34]/kT] + PolyLog[2,mt[12]/kT] + Log[pt[12]/kT] Log[pt[34]/kT] - Pi^2/6, 
	PLm -> PolyLog[2,mt[34]/kT] - PolyLog[2,mt[12]/kT] + 1/2*Log[pt[12]/kT]^2 - 1/2*Log[pt[34]/kT]^2
};
suKt = {
	kt -> k[1]+k[2]+k[3],
	Kt -> k[1]+k[2]+k[3]+k[4],
	kT -> k[1]+k[2]+k[3]+k[4],
	vt -> v[1]+v[2]+v[3],
	vT -> v[1]+v[2]+v[3]+v[4],
	lt[23] -> k[2]+k[3]-k[1],
	lt[13] -> k[1]+k[3]-k[2],
	lt[12] -> k[1]+k[2]-k[3],
	pt[12] -> k[1]+k[2]+s,
	mt[12] -> k[1]+k[2]-s,
	pt[34] -> k[3]+k[4]+s,
	mt[34] -> k[3]+k[4]-s 
};
suSigma = { 
	\[Sigma][1][ks__] :> Total[{ks}],
	\[Sigma][2][ks__] :> Module[{ii,jj}, Sum[{ks}[[ii]]*{ks}[[jj]],{ii,Length[{ks}]},{jj,ii+1,Length[{ks}]}]],
	\[Sigma][3][ks__] :> Module[{ii,jj,kk}, Sum[{ks}[[ii]]*{ks}[[jj]]*{ks}[[kk]],{ii,Length[{ks}]},{jj,ii+1,Length[{ks}]},{kk,jj+1,Length[{ks}]}]],
	\[Sigma][4][ks__] :> Module[{ii,jj,kk,ll}, Sum[{ks}[[ii]]*{ks}[[jj]]*{ks}[[kk]]*{ks}[[ll]],{ii,Length[{ks}]},{jj,ii+1,Length[{ks}]},{kk,jj+1,Length[{ks}]},{ll,kk+1,Length[{ks}]}]] 
};


suSymbols = Union[suDiv,suPL];
suMom = Union[suKt,suSigma];


knum[p_] := (p/.{s->k[x]})[[1]];


suSch4ptX = { 
	i[\[CapitalDelta]1_,\[CapitalDelta]2_,\[CapitalDelta]3_][k1_,k2_,k3_] :> HoldForm[iReg3pt][3 + 2 u \[Epsilon], 
		{ \[CapitalDelta]1 + (u + v[knum[k1]]) \[Epsilon], \[CapitalDelta]2 + (u + v[knum[k2]]) \[Epsilon], \[CapitalDelta]3 + (u + v[knum[k3]]) \[Epsilon]}, Momenta -> {k1,k2,k3}],
	j[\[CapitalDelta]1_,\[CapitalDelta]2_,\[CapitalDelta]3_][k1_,k2_,k3_] :> HoldForm[jReg3pt][3 + 2 u \[Epsilon], 
		{ \[CapitalDelta]1 + (u + v[knum[k1]]) \[Epsilon], \[CapitalDelta]2 + (u + v[knum[k2]]) \[Epsilon], \[CapitalDelta]3 + (u + v[knum[k3]]) \[Epsilon]}, Momenta -> {k1,k2,k3}],
	i[U_,\[CapitalDelta]1_,\[CapitalDelta]2_,\[CapitalDelta]3_][k1_,k2_,k3_] :> HoldForm[iReg3pt][3 + 2 U \[Epsilon], 
		{ \[CapitalDelta]1 + (U + v[knum[k1]]) \[Epsilon], \[CapitalDelta]2 + (U + v[knum[k2]]) \[Epsilon], \[CapitalDelta]3 + (U + v[knum[k3]]) \[Epsilon]}, Momenta -> {k1,k2,k3}],
	j[U_,\[CapitalDelta]1_,\[CapitalDelta]2_,\[CapitalDelta]3_][k1_,k2_,k3_] :> HoldForm[jReg3pt][3 + 2 U \[Epsilon], 
		{ \[CapitalDelta]1 + (U + v[knum[k1]]) \[Epsilon], \[CapitalDelta]2 + (U + v[knum[k2]]) \[Epsilon], \[CapitalDelta]3 + (U + v[knum[k3]]) \[Epsilon]}, Momenta -> {k1,k2,k3}]
};


(* ::Subsection:: *)
(*Regulated amplitudes*)


fcall:iReg2pt[d_, {\[CapitalDelta]1_, \[CapitalDelta]2_}, opts___?OptionQ] := 
	Module[{ValidOpts, ord,eps,mom,def, d0,d1, \[CapitalDelta]10,\[CapitalDelta]11, \[CapitalDelta]20,\[CapitalDelta]21, uval,vval},

	If[!TrueQ[Simplify[\[CapitalDelta]1==\[CapitalDelta]2, TimeConstraint->0.1]], Return[0]];
	ValidOpts = First /@ Options[iReg2pt];
	Scan[If[!MemberQ[ValidOpts, First[#]],
		Message[iReg2pt::optx, ToString[First[#]], ToString[Unevaluated[fcall]]]]&, Flatten[{opts}]];
	{ord,def,eps,mom} = ValidOpts /. Flatten[{opts}] /. Options[iReg2pt];
	If[ord =!= Infinity && !NumericQ[ord],
		Message[ExpansionOrder::word,ToString[ord], 1];
		ord = Infinity
	];
	
	{d0,d1} = ScanDim[d,eps];
	{\[CapitalDelta]10,\[CapitalDelta]11} = ScanDim[\[CapitalDelta]1,eps];
	{\[CapitalDelta]20,\[CapitalDelta]21} = ScanDim[\[CapitalDelta]2,eps];
	If[d0=!=3, Message[iReg2pt::wdim, d0,eps]];
	If[!MemberQ[{2,3}, \[CapitalDelta]10], Message[iReg2pt::wDim, \[CapitalDelta]10,eps]];
	If[!MemberQ[{2,3}, \[CapitalDelta]20], Message[iReg2pt::wDim, \[CapitalDelta]20,eps]];
	If[Simplify[d0+eps*d1 - d, TimeConstraint->0.1]=!=0, Message[iReg2pt::nonlin, d,eps]];
	If[Simplify[\[CapitalDelta]10+eps*\[CapitalDelta]11 - \[CapitalDelta]1, TimeConstraint->0.1]=!=0, Message[iReg2pt::nonlin, \[CapitalDelta]1,eps]];
	If[Simplify[\[CapitalDelta]20+eps*\[CapitalDelta]21 - \[CapitalDelta]2, TimeConstraint->0.1]=!=0, Message[iReg2pt::nonlin, \[CapitalDelta]2,eps]];
	If[d1===0 && \[CapitalDelta]11===0 && \[CapitalDelta]21===0, {d1,{\[CapitalDelta]11,\[CapitalDelta]21}}=def];
	
	uval=d1/2;
	vval=\[CapitalDelta]11-uval;
	If[ord===Infinity,
		IReg[\[CapitalDelta]10,\[CapitalDelta]20] /. { \[Epsilon]->eps, v->vval, k->mom },
		Series[IReg[\[CapitalDelta]10,\[CapitalDelta]20] /. { \[Epsilon]->eps, v->vval, k->mom }, {eps,0,ord}] //. suPolyGamma
	]
];


fcall:iReg2pt[d_, {\[CapitalDelta]1_, \[CapitalDelta]2_}, k___] := Null /; Message[iReg2pt::nonopt, Last[{k}], 1, ToString[Unevaluated[fcall]]];
iReg2pt[d_, a_, k___] := Null /; Message[iReg2pt::len, a, 2];
iReg2pt[a_] := Null /; Message[iReg2pt::argrx, "iReg2pt", 1, 2];
iReg2pt[] := Null /; Message[iReg2pt::argrx, "iReg2pt", 0, 2];


fcall:iReg3pt[d_, {\[CapitalDelta]1_, \[CapitalDelta]2_, \[CapitalDelta]3_}, opts___?OptionQ] := 
	Module[{ValidOpts, ord,eps,mom,def, d0,d1, \[CapitalDelta]10,\[CapitalDelta]11, \[CapitalDelta]20,\[CapitalDelta]21, \[CapitalDelta]30,\[CapitalDelta]31, uval,vs,j},

	ValidOpts = First /@ Options[iReg3pt];
	Scan[If[!MemberQ[ValidOpts, First[#]],
		Message[iReg3pt::optx, ToString[First[#]], ToString[Unevaluated[fcall]]]]&, Flatten[{opts}]];
	{ord,def,eps,mom} = ValidOpts /. Flatten[{opts}] /. Options[iReg3pt];
	If[ord =!= Infinity && !NumericQ[ord],
		Message[ExpansionOrder::word,ToString[ord], 1];
		ord = Infinity
	];
	If[!ListQ[mom] || (ListQ[mom] && Length[mom]=!=3), 
		Message[Momenta::len,ToString[mom],3];
		mom = Momenta /. Options[iReg3pt]
	];
	
	{d0,d1} = ScanDim[d,eps];
	{\[CapitalDelta]10,\[CapitalDelta]11} = ScanDim[\[CapitalDelta]1,eps];
	{\[CapitalDelta]20,\[CapitalDelta]21} = ScanDim[\[CapitalDelta]2,eps];
	{\[CapitalDelta]30,\[CapitalDelta]31} = ScanDim[\[CapitalDelta]3,eps];
	If[d0=!=3, Message[iReg3pt::wdim, d0,eps]];
	If[!MemberQ[{2,3}, \[CapitalDelta]10], Message[iReg3pt::wDim, \[CapitalDelta]10,eps]];
	If[!MemberQ[{2,3}, \[CapitalDelta]20], Message[iReg3pt::wDim, \[CapitalDelta]20,eps]];
	If[!MemberQ[{2,3}, \[CapitalDelta]30], Message[iReg3pt::wDim, \[CapitalDelta]30,eps]];
	If[Simplify[d0+eps*d1 - d, TimeConstraint->0.1]=!=0, Message[iReg3pt::nonlin, d,eps]];
	If[Simplify[\[CapitalDelta]10+eps*\[CapitalDelta]11 - \[CapitalDelta]1, TimeConstraint->0.1]=!=0, Message[iReg3pt::nonlin, \[CapitalDelta]1,eps]];
	If[Simplify[\[CapitalDelta]20+eps*\[CapitalDelta]21 - \[CapitalDelta]2, TimeConstraint->0.1]=!=0, Message[iReg3pt::nonlin, \[CapitalDelta]2,eps]];
	If[Simplify[\[CapitalDelta]30+eps*\[CapitalDelta]31 - \[CapitalDelta]3, TimeConstraint->0.1]=!=0, Message[iReg3pt::nonlin, \[CapitalDelta]3,eps]];
	If[d1===0 && \[CapitalDelta]11===0 && \[CapitalDelta]21===0 && \[CapitalDelta]31===0, {d1,{\[CapitalDelta]11,\[CapitalDelta]21,\[CapitalDelta]31}}=def];
	
	uval=d1/2;
	vs = { \[CapitalDelta]11-uval, \[CapitalDelta]21-uval, \[CapitalDelta]31-uval } // Expand;
	
	If[AllTrue[vs,#===0&],
		Which[
			ord===Infinity,
				iReg[\[CapitalDelta]10,\[CapitalDelta]20,\[CapitalDelta]30] /. suDivUnexp /. {\[Epsilon] -> uval*eps},
			TrueQ[ord <= 0],
				Series[iReg[\[CapitalDelta]10,\[CapitalDelta]20,\[CapitalDelta]30] /.suDiv /. {\[Epsilon] -> uval*eps}, {eps,0,ord}],
			True,
				Series[iReg[\[CapitalDelta]10,\[CapitalDelta]20,\[CapitalDelta]30] /. suDivUnexp /. {\[Epsilon] -> uval*eps}, {eps,0,ord}]
		]
		/. suSymbols /. suMom /. {k[j_]:>mom[[j]]} //.suPolyGamma ,
		Which[
			TrueQ[ord<0],
				Series[IDiv[\[CapitalDelta]10,\[CapitalDelta]20,\[CapitalDelta]30], {\[Epsilon],0,ord}],
			ord===0,
				Series[IDiv[\[CapitalDelta]10,\[CapitalDelta]20,\[CapitalDelta]30], {\[Epsilon],0,0}] + IFin[\[CapitalDelta]10,\[CapitalDelta]20,\[CapitalDelta]30],
			True,
				Series[IDiv[\[CapitalDelta]10,\[CapitalDelta]20,\[CapitalDelta]30], {\[Epsilon],0,1}] + IFin[\[CapitalDelta]10,\[CapitalDelta]20,\[CapitalDelta]30] + \[Epsilon]*IEpsD[\[CapitalDelta]10,\[CapitalDelta]20,\[CapitalDelta]30]
		] /. suSymbols /. suMom /. {\[Epsilon]->eps, u->uval, k[j_]:>mom[[j]], v[j_]:>vs[[j]]} //.suPolyGamma 
	]
];


fcall:iReg3pt[d_, {\[CapitalDelta]1_, \[CapitalDelta]2_, \[CapitalDelta]3_}, k___] := Null /; Message[iReg3pt::nonopt, Last[{k}], 1, ToString[Unevaluated[fcall]]];
iReg3pt[d_, a_, k___] := Null /; Message[iReg3pt::len, a, 3];
iReg3pt[a_] := Null /; Message[iReg3pt::argrx, "iReg3pt", 1, 2];
iReg3pt[] := Null /; Message[iReg3pt::argrx, "iReg3pt", 0, 2];


fcall:jReg3pt[d_, {\[CapitalDelta]1_, \[CapitalDelta]2_, \[CapitalDelta]3_}, opts___?OptionQ] := 
	Module[{ValidOpts, ord,eps,mom,def, d0,d1, \[CapitalDelta]10,\[CapitalDelta]11, \[CapitalDelta]20,\[CapitalDelta]21, \[CapitalDelta]30,\[CapitalDelta]31, uval,vs,j},

	ValidOpts = First /@ Options[jReg3pt];
	Scan[If[!MemberQ[ValidOpts, First[#]],
		Message[jReg3pt::optx, ToString[First[#]], ToString[Unevaluated[fcall]]]]&, Flatten[{opts}]];
	{ord,def,eps,mom} = ValidOpts /. Flatten[{opts}] /. Options[jReg3pt];
	If[ord =!= Infinity && !NumericQ[ord],
		Message[ExpansionOrder::word,ToString[ord], 1];
		ord = Infinity
	];
	If[!ListQ[mom] || (ListQ[mom] && Length[mom]=!=3), 
		Message[Momenta::len,ToString[mom],3];
		mom = Momenta /. Options[jReg3pt]
	];
	
	{d0,d1} = ScanDim[d,eps];
	{\[CapitalDelta]10,\[CapitalDelta]11} = ScanDim[\[CapitalDelta]1,eps];
	{\[CapitalDelta]20,\[CapitalDelta]21} = ScanDim[\[CapitalDelta]2,eps];
	{\[CapitalDelta]30,\[CapitalDelta]31} = ScanDim[\[CapitalDelta]3,eps];
	If[d0=!=3, Message[jReg3pt::wdim, d0,eps]];
	If[!MemberQ[{2,3}, \[CapitalDelta]10], Message[jReg3pt::wDim, \[CapitalDelta]10,eps]];
	If[!MemberQ[{2,3}, \[CapitalDelta]20], Message[jReg3pt::wDim, \[CapitalDelta]20,eps]];
	If[!MemberQ[{2,3}, \[CapitalDelta]30], Message[jReg3pt::wDim, \[CapitalDelta]30,eps]];
	If[Simplify[d0+eps*d1 - d, TimeConstraint->0.1]=!=0, Message[jReg3pt::nonlin, d,eps]];
	If[Simplify[\[CapitalDelta]10+eps*\[CapitalDelta]11 - \[CapitalDelta]1, TimeConstraint->0.1]=!=0, Message[jReg3pt::nonlin, \[CapitalDelta]1,eps]];
	If[Simplify[\[CapitalDelta]20+eps*\[CapitalDelta]21 - \[CapitalDelta]2, TimeConstraint->0.1]=!=0, Message[jReg3pt::nonlin, \[CapitalDelta]2,eps]];
	If[Simplify[\[CapitalDelta]30+eps*\[CapitalDelta]31 - \[CapitalDelta]3, TimeConstraint->0.1]=!=0, Message[jReg3pt::nonlin, \[CapitalDelta]3,eps]];
	If[d1===0 && \[CapitalDelta]11===0 && \[CapitalDelta]21===0 && \[CapitalDelta]31===0, {d1,{\[CapitalDelta]11,\[CapitalDelta]21,\[CapitalDelta]31}}=def];
	
	uval=d1/2;
	vs = { \[CapitalDelta]11-uval, \[CapitalDelta]21-uval, \[CapitalDelta]31-uval } // Expand;
	
	Which[
		TrueQ[ord<0],
			Series[JDiv[\[CapitalDelta]10,\[CapitalDelta]20,\[CapitalDelta]30], {\[Epsilon],0,ord}],
		ord===0,
			Series[JDiv[\[CapitalDelta]10,\[CapitalDelta]20,\[CapitalDelta]30], {\[Epsilon],0,0}] + JFin[\[CapitalDelta]10,\[CapitalDelta]20,\[CapitalDelta]30],
		True,
			Series[JDiv[\[CapitalDelta]10,\[CapitalDelta]20,\[CapitalDelta]30], {\[Epsilon],0,1}] + JFin[\[CapitalDelta]10,\[CapitalDelta]20,\[CapitalDelta]30] + \[Epsilon]*JEpsD[\[CapitalDelta]10,\[CapitalDelta]20,\[CapitalDelta]30]
	] /. suSymbols /. suMom /. {\[Epsilon]->eps, u->uval, k[j_]:>mom[[j]], v[j_]:>vs[[j]]} //.suPolyGamma
];


fcall:jReg3pt[d_, {\[CapitalDelta]1_, \[CapitalDelta]2_, \[CapitalDelta]3_}, k___] := Null /; Message[jReg3pt::nonopt, Last[{k}], 1, ToString[Unevaluated[fcall]]];
jReg3pt[d_, a_, k___] := Null /; Message[jReg3pt::len, a, 3];
jReg3pt[a_] := Null /; Message[jReg3pt::argrx, "jReg3pt", 1, 2];
jReg3pt[] := Null /; Message[jReg3pt::argrx, "jReg3pt", 0, 2];


fcall:iReg4ptC[d_, {\[CapitalDelta]1_, \[CapitalDelta]2_, \[CapitalDelta]3_, \[CapitalDelta]4_}, opts___?OptionQ] := 
	Module[{ValidOpts, ord,eps,mom,def, d0,d1, \[CapitalDelta]10,\[CapitalDelta]11, \[CapitalDelta]20,\[CapitalDelta]21, \[CapitalDelta]30,\[CapitalDelta]31, \[CapitalDelta]40,\[CapitalDelta]41, uval,vs,j},

	ValidOpts = First /@ Options[iReg4ptC];
	Scan[If[!MemberQ[ValidOpts, First[#]],
		Message[iReg4ptC::optx, ToString[First[#]], ToString[Unevaluated[fcall]]]]&, Flatten[{opts}]];
	{ord,def,eps,mom} = ValidOpts /. Flatten[{opts}] /. Options[iReg4ptC];
	If[ord =!= Infinity && !NumericQ[ord],
		Message[ExpansionOrder::word,ToString[ord], 1];
		ord = Infinity
	];
	If[!ListQ[mom] || (ListQ[mom] && Length[mom]=!=4), 
		Message[Momenta::len,ToString[mom],4];
		mom = Momenta /. Options[iReg4ptC]
	];
	
	{d0,d1} = ScanDim[d,eps];
	{\[CapitalDelta]10,\[CapitalDelta]11} = ScanDim[\[CapitalDelta]1,eps];
	{\[CapitalDelta]20,\[CapitalDelta]21} = ScanDim[\[CapitalDelta]2,eps];
	{\[CapitalDelta]30,\[CapitalDelta]31} = ScanDim[\[CapitalDelta]3,eps];
	{\[CapitalDelta]40,\[CapitalDelta]41} = ScanDim[\[CapitalDelta]4,eps];
	If[d0=!=3, Message[iReg4ptC::wdim, d0,eps]];
	If[!MemberQ[{2,3}, \[CapitalDelta]10], Message[iReg4ptC::wDim, \[CapitalDelta]10,eps]];
	If[!MemberQ[{2,3}, \[CapitalDelta]20], Message[iReg4ptC::wDim, \[CapitalDelta]20,eps]];
	If[!MemberQ[{2,3}, \[CapitalDelta]30], Message[iReg4ptC::wDim, \[CapitalDelta]30,eps]];
	If[!MemberQ[{2,3}, \[CapitalDelta]40], Message[iReg4ptC::wDim, \[CapitalDelta]40,eps]];
	If[Simplify[d0+eps*d1 - d, TimeConstraint->0.1]=!=0, Message[iReg4ptC::nonlin, d,eps]];
	If[Simplify[\[CapitalDelta]10+eps*\[CapitalDelta]11 - \[CapitalDelta]1, TimeConstraint->0.1]=!=0, Message[iReg4ptC::nonlin, \[CapitalDelta]1,eps]];
	If[Simplify[\[CapitalDelta]20+eps*\[CapitalDelta]21 - \[CapitalDelta]2, TimeConstraint->0.1]=!=0, Message[iReg4ptC::nonlin, \[CapitalDelta]2,eps]];
	If[Simplify[\[CapitalDelta]30+eps*\[CapitalDelta]31 - \[CapitalDelta]3, TimeConstraint->0.1]=!=0, Message[iReg4ptC::nonlin, \[CapitalDelta]3,eps]];
	If[Simplify[\[CapitalDelta]40+eps*\[CapitalDelta]41 - \[CapitalDelta]4, TimeConstraint->0.1]=!=0, Message[iReg4ptC::nonlin, \[CapitalDelta]4,eps]];
	If[d1===0 && \[CapitalDelta]11===0 && \[CapitalDelta]21===0 && \[CapitalDelta]31===0 && \[CapitalDelta]41===0, {d1,{\[CapitalDelta]11,\[CapitalDelta]21,\[CapitalDelta]31,\[CapitalDelta]41}}=def];
	
	uval=d1/2;
	vs = { \[CapitalDelta]11-uval, \[CapitalDelta]21-uval, \[CapitalDelta]31-uval, \[CapitalDelta]41-uval } // Expand;

	If[AllTrue[vs,#===0&],
		Which[
			ord===Infinity,
				iReg[\[CapitalDelta]10,\[CapitalDelta]20,\[CapitalDelta]30,\[CapitalDelta]40] /. suDivUnexp /. {\[Epsilon] -> uval*eps},
			TrueQ[ord <= 0],
				Series[iReg[\[CapitalDelta]10,\[CapitalDelta]20,\[CapitalDelta]30,\[CapitalDelta]40] /.suDiv /. {\[Epsilon] -> uval*eps}, {eps,0,ord}],
			True,
				Series[iReg[\[CapitalDelta]10,\[CapitalDelta]20,\[CapitalDelta]30,\[CapitalDelta]40] /. suDivUnexp /. {\[Epsilon] -> uval*eps}, {eps,0,ord}]
		]
		/. suSymbols /. suMom /. {k[j_]:>mom[[j]]} //.suPolyGamma,

		If[ord===Infinity || TrueQ[0<ord], ord=0];
		Series[IReg[\[CapitalDelta]10,\[CapitalDelta]20,\[CapitalDelta]30,\[CapitalDelta]40], {\[Epsilon],0,ord}] 
			/. suSymbols /. suMom /. {\[Epsilon]->eps, u->uval, k[j_]:>mom[[j]], v[j_]:>vs[[j]]} //.suPolyGamma
	]			
];


fcall:iReg4ptC[d_, {\[CapitalDelta]1_, \[CapitalDelta]2_, \[CapitalDelta]3_}, k___] := Null /; Message[iReg4ptC::nonopt, Last[{k}], 1, ToString[Unevaluated[fcall]]];
iReg4ptC[d_, a_, k___] := Null /; Message[iReg4ptC::len, a, 4];
iReg4ptC[a_] := Null /; Message[iReg4ptC::argrx, "iReg4ptC", 1, 2];
iReg4ptC[] := Null /; Message[iReg4ptC::argrx, "iReg4ptC", 0, 2];


fcall:iReg4ptX[d_, {\[CapitalDelta]1_, \[CapitalDelta]2_, \[CapitalDelta]3_, \[CapitalDelta]4_, \[CapitalDelta]x_}, opts___?OptionQ] := 
	Module[{ValidOpts, ord,eps,mom,keep,sch,def, d0,d1, \[CapitalDelta]10,\[CapitalDelta]11, \[CapitalDelta]20,\[CapitalDelta]21, \[CapitalDelta]30,\[CapitalDelta]31, \[CapitalDelta]40,\[CapitalDelta]41, \[CapitalDelta]x0,\[CapitalDelta]x1, uval,vs,j,ret},

	ValidOpts = First /@ Options[iReg4ptX];
	Scan[If[!MemberQ[ValidOpts, First[#]],
		Message[iReg4ptX::optx, ToString[First[#]], ToString[Unevaluated[fcall]]]]&, Flatten[{opts}]];
	{ord,def,eps,mom,keep,sch} = ValidOpts /. Flatten[{opts}] /. Options[iReg4ptX];
	If[ord =!= Infinity && !NumericQ[ord],
		Message[HandbooK`ExpansionOrder::word,ToString[ord], 1];
		ord = Infinity
	];
	If[!ListQ[mom] || (ListQ[mom] && Length[mom]=!=5), 
		Message[Momenta::len,ToString[mom],5];
		mom = Momenta /. Options[iReg4ptX]
	];
	
	{d0,d1} = ScanDim[d,eps];
	{\[CapitalDelta]10,\[CapitalDelta]11} = ScanDim[\[CapitalDelta]1,eps];
	{\[CapitalDelta]20,\[CapitalDelta]21} = ScanDim[\[CapitalDelta]2,eps];
	{\[CapitalDelta]30,\[CapitalDelta]31} = ScanDim[\[CapitalDelta]3,eps];
	{\[CapitalDelta]40,\[CapitalDelta]41} = ScanDim[\[CapitalDelta]4,eps];
	{\[CapitalDelta]x0,\[CapitalDelta]x1} = ScanDim[\[CapitalDelta]x,eps];
	If[d0=!=3, Message[iReg4ptX::wdim, d0,eps]];
	If[!MemberQ[{2,3}, \[CapitalDelta]10], Message[iReg4ptX::wDim, \[CapitalDelta]10,eps]];
	If[!MemberQ[{2,3}, \[CapitalDelta]20], Message[iReg4ptX::wDim, \[CapitalDelta]20,eps]];
	If[!MemberQ[{2,3}, \[CapitalDelta]30], Message[iReg4ptX::wDim, \[CapitalDelta]30,eps]];
	If[!MemberQ[{2,3}, \[CapitalDelta]40], Message[iReg4ptX::wDim, \[CapitalDelta]40,eps]];
	If[!MemberQ[{2,3}, \[CapitalDelta]x0], Message[iReg4ptX::wDim, \[CapitalDelta]x0,eps]];
	If[Simplify[d0+eps*d1 - d, TimeConstraint->0.1]=!=0, Message[iReg4ptX::nonlin, d,eps]];
	If[Simplify[\[CapitalDelta]10+eps*\[CapitalDelta]11 - \[CapitalDelta]1, TimeConstraint->0.1]=!=0, Message[iReg4ptX::nonlin, \[CapitalDelta]1,eps]];
	If[Simplify[\[CapitalDelta]20+eps*\[CapitalDelta]21 - \[CapitalDelta]2, TimeConstraint->0.1]=!=0, Message[iReg4ptX::nonlin, \[CapitalDelta]2,eps]];
	If[Simplify[\[CapitalDelta]30+eps*\[CapitalDelta]31 - \[CapitalDelta]3, TimeConstraint->0.1]=!=0, Message[iReg4ptX::nonlin, \[CapitalDelta]3,eps]];
	If[Simplify[\[CapitalDelta]40+eps*\[CapitalDelta]41 - \[CapitalDelta]4, TimeConstraint->0.1]=!=0, Message[iReg4ptX::nonlin, \[CapitalDelta]4,eps]];
	If[Simplify[\[CapitalDelta]x0+eps*\[CapitalDelta]x1 - \[CapitalDelta]x, TimeConstraint->0.1]=!=0, Message[iReg4ptX::nonlin, \[CapitalDelta]x,eps]];
	If[d1===0 && \[CapitalDelta]11===0 && \[CapitalDelta]21===0 && \[CapitalDelta]31===0 && \[CapitalDelta]41===0 && \[CapitalDelta]x1===0, {d1,{\[CapitalDelta]11,\[CapitalDelta]21,\[CapitalDelta]31,\[CapitalDelta]41,\[CapitalDelta]x1}}=def];
	
	uval=d1/2;
	vs = { \[CapitalDelta]11-uval, \[CapitalDelta]21-uval, \[CapitalDelta]31-uval, \[CapitalDelta]41-uval, \[CapitalDelta]x1-uval } // Expand;
	If[ord===Infinity || TrueQ[0<ord], ord=0];

	If[AllTrue[vs,#===0&],
		If[ord<0,
			Series[iDiv[\[CapitalDelta]10,\[CapitalDelta]20,\[CapitalDelta]30,\[CapitalDelta]40,\[CapitalDelta]x0] /.suDiv /. { \[Epsilon] -> uval*eps }, {eps,0,ord}],
			Series[iDiv[\[CapitalDelta]10,\[CapitalDelta]20,\[CapitalDelta]30,\[CapitalDelta]40,\[CapitalDelta]x0] /.suDiv /. { \[Epsilon] -> uval*eps }, {eps,0,0}] + iFin[\[CapitalDelta]10,\[CapitalDelta]20,\[CapitalDelta]30,\[CapitalDelta]40,\[CapitalDelta]x0]
			]
			/. suSymbols /. suMom /. {k[j_]:>mom[[j]], s->mom[[5]]} //.suPolyGamma,
		ret = IDiv[\[CapitalDelta]10,\[CapitalDelta]20,\[CapitalDelta]30,\[CapitalDelta]40,\[CapitalDelta]x0] /. suSch4ptX;
			ret = If[ord<0,
				Series[ret /. HoldForm[X_][x__, ks_] :> X[x, { HandbooK`ExpansionOrder -> ord+1, ks }], {\[Epsilon],0,ord}],
				If[!TrueQ[sch], 
					Normal[Series[iDiv[\[CapitalDelta]10,\[CapitalDelta]20,\[CapitalDelta]30,\[CapitalDelta]40,\[CapitalDelta]x0] /. suDiv, {\[Epsilon],0,0}]] + iFin[\[CapitalDelta]10,\[CapitalDelta]20,\[CapitalDelta]30,\[CapitalDelta]40,\[CapitalDelta]x0], 
					0] + 
				+ ret - (ret /. { u->1, v[j_]:>0, vT->0 }) 
				/. HoldForm[X_][x__, ks_] :> HoldForm[X][x, { HandbooK`ExpansionOrder -> 1, Regulator -> \[Epsilon], ks }]
			]
			/. suSymbols /. suMom 
			/. {\[Epsilon]->eps, u -> uval, k[j_]:>mom[[j]],s->mom[[5]], v[1]->vs[[1]],v[2]->vs[[2]],v[3]->vs[[3]],v[4]->vs[[4]],v[x]->vs[[5]]} 
			//.suPolyGamma;
			If[TrueQ[keep], ret, ReleaseHold[ret] //.suPolyGamma]
	] 
];


fcall:iReg4ptX[d_, {\[CapitalDelta]1_, \[CapitalDelta]2_, \[CapitalDelta]3_}, k___] := Null /; Message[iReg4ptX::nonopt, Last[{k}], 1, ToString[Unevaluated[fcall]]];
iReg4ptX[d_, a_, k___] := Null /; Message[iReg4ptX::len, a, 5];
iReg4ptX[a_] := Null /; Message[iReg4ptX::argrx, "iReg4ptX", 1, 2];
iReg4ptX[] := Null /; Message[iReg4ptX::argrx, "iReg4ptX", 0, 2];


(* ::Subsection:: *)
(*Renormalized amplitudes*)


fcall:iRen2pt[d_, {\[CapitalDelta]1_, \[CapitalDelta]2_}, opts___?OptionQ] := 
	Module[{ValidOpts, mom},

	If[!TrueQ[Simplify[\[CapitalDelta]1==\[CapitalDelta]2, TimeConstraint->0.1]], Return[0]];
	ValidOpts = First /@ Options[iRen2pt];
	Scan[If[!MemberQ[ValidOpts, First[#]],
		Message[iRen2pt::optx, ToString[First[#]], ToString[Unevaluated[fcall]]]]&, Flatten[{opts}]];
	{mom} = ValidOpts /. Flatten[{opts}] /. Options[iRen2pt];
	
	If[d=!=3, Message[iRen2pt::rdim, d]];
	If[!MemberQ[{2,3}, \[CapitalDelta]1], Message[iRen2pt::rDim, \[CapitalDelta]1]];
	If[!MemberQ[{2,3}, \[CapitalDelta]2], Message[iRen2pt::rDim, \[CapitalDelta]2]];
	
	iRen[\[CapitalDelta]1,\[CapitalDelta]2] /. { k->mom }
];


fcall:iRen2pt[d_, {\[CapitalDelta]1_, \[CapitalDelta]2_}, k___] := Null /; Message[iRen2pt::nonopt, Last[{k}], 1, ToString[Unevaluated[fcall]]];
iRen2pt[d_, a_, k___] := Null /; Message[iRen2pt::len, a, 2];
iRen2pt[a_] := Null /; Message[iRen2pt::argrx, "iRen2pt", 1, 2];
iRen2pt[] := Null /; Message[iRen2pt::argrx, "iRen2pt", 0, 2];


fcall:iRen3pt[d_, {\[CapitalDelta]1_, \[CapitalDelta]2_, \[CapitalDelta]3_}, opts___?OptionQ] := 
	Module[{ValidOpts, scale,act,mom},

	ValidOpts = First /@ Options[iRen3pt];
	Scan[If[!MemberQ[ValidOpts, First[#]],
		Message[iRen3pt::optx, ToString[First[#]], ToString[Unevaluated[fcall]]]]&, Flatten[{opts}]];
	{scale,act,mom} = ValidOpts /. Flatten[{opts}] /. Options[iRen3pt];
	If[!ListQ[mom] && Length[mom]=!=3, 
		Message[Momenta::len,ToString[mom],3];
		mom = Momenta /. Options[iRen3pt]
	];

	If[d=!=3, Message[iRen3pt::rdim, d]];
	If[!MemberQ[{2,3}, \[CapitalDelta]1], Message[iRen3pt::rDim, \[CapitalDelta]1]];
	If[!MemberQ[{2,3}, \[CapitalDelta]2], Message[iRen3pt::rDim, \[CapitalDelta]2]];
	If[!MemberQ[{2,3}, \[CapitalDelta]3], Message[iRen3pt::rDim, \[CapitalDelta]3]];
	
	iRen[\[CapitalDelta]1,\[CapitalDelta]2,\[CapitalDelta]3] /. suSymbols /. suMom /. { \[Mu]->scale, a->act, k[j_]:>mom[[j]] } //.suPolyGamma
];


fcall:iRen3pt[d_, {\[CapitalDelta]1_, \[CapitalDelta]2_, \[CapitalDelta]3_}, k___] := Null /; Message[iRen3pt::nonopt, Last[{k}], 1, ToString[Unevaluated[fcall]]];
iRen3pt[d_, a_, k___] := Null /; Message[iRen3pt::len, a, 3];
iRen3pt[a_] := Null /; Message[iRen3pt::argrx, "iRen3pt", 1, 2];
iRen3pt[] := Null /; Message[iRen3pt::argrx, "iRen3pt", 0, 2];


fcall:iRen4ptC[d_, {\[CapitalDelta]1_, \[CapitalDelta]2_, \[CapitalDelta]3_, \[CapitalDelta]4_}, opts___?OptionQ] := 
	Module[{ValidOpts, scale,act,mom},

	ValidOpts = First /@ Options[iRen4ptC];
	Scan[If[!MemberQ[ValidOpts, First[#]],
		Message[iRen4ptC::optx, ToString[First[#]], ToString[Unevaluated[fcall]]]]&, Flatten[{opts}]];
	{scale,act,mom} = ValidOpts /. Flatten[{opts}] /. Options[iRen4ptC];
	If[!ListQ[mom] && Length[mom]=!=4, 
		Message[Momenta::len,ToString[mom],4];
		mom = Momenta /. Options[iRen4ptC]
	];
	
	If[d=!=3, Message[iRen4ptC::rdim, d]];
	If[!MemberQ[{2,3}, \[CapitalDelta]1]=!=3, Message[iRen4ptC::rDim, \[CapitalDelta]1]];
	If[!MemberQ[{2,3}, \[CapitalDelta]2]=!=3, Message[iRen4ptC::rDim, \[CapitalDelta]2]];
	If[!MemberQ[{2,3}, \[CapitalDelta]3]=!=3, Message[iRen4ptC::rDim, \[CapitalDelta]3]];
	If[!MemberQ[{2,3}, \[CapitalDelta]4]=!=3, Message[iRen4ptC::rDim, \[CapitalDelta]4]];
	
	iRen[\[CapitalDelta]1,\[CapitalDelta]2,\[CapitalDelta]3,\[CapitalDelta]4] /. suSymbols /. suMom /. { \[Mu]->scale, a->act, k[j_]:>mom[[j]] } //.suPolyGamma
];


fcall:iRen4ptC[d_, {\[CapitalDelta]1_, \[CapitalDelta]2_, \[CapitalDelta]3_, \[CapitalDelta]4_}, k___] := Null /; Message[iRen4ptC::nonopt, Last[{k}], 1, ToString[Unevaluated[fcall]]];
iRen4ptC[d_, a_, k___] := Null /; Message[iRen4ptC::len, a, 4];
iRen4ptC[a_] := Null /; Message[iRen4ptC::argrx, "iRen4ptC", 1, 2];
iRen4ptC[] := Null /; Message[iRen4ptC::argrx, "iRen4ptC", 0, 2];


fcall:iRen4ptX[d_, {\[CapitalDelta]1_, \[CapitalDelta]2_, \[CapitalDelta]3_, \[CapitalDelta]4_, \[CapitalDelta]x_}, opts___?OptionQ] := 
	Module[{ValidOpts, scale,act,mom},

	ValidOpts = First /@ Options[iRen4ptX];
	Scan[If[!MemberQ[ValidOpts, First[#]],
		Message[iRen4ptX::optx, ToString[First[#]], ToString[Unevaluated[fcall]]]]&, Flatten[{opts}]];
	{scale,act,mom} = ValidOpts /. Flatten[{opts}] /. Options[iRen4ptX];
	If[!ListQ[mom] && Length[mom]=!=5, 
		Message[Momenta::len,ToString[mom],5];
		mom = Momenta /. Options[iRen4ptX]
	];
	
	If[d=!=3, Message[iRen4ptX::rdim, d]];
	If[!MemberQ[{2,3}, \[CapitalDelta]1], Message[iRen4ptX::rDim, \[CapitalDelta]1]];
	If[!MemberQ[{2,3}, \[CapitalDelta]2], Message[iRen4ptX::rDim, \[CapitalDelta]2]];
	If[!MemberQ[{2,3}, \[CapitalDelta]3], Message[iRen4ptX::rDim, \[CapitalDelta]3]];
	If[!MemberQ[{2,3}, \[CapitalDelta]4], Message[iRen4ptX::rDim, \[CapitalDelta]4]];
	If[!MemberQ[{2,3}, \[CapitalDelta]x], Message[iRen4ptX::rDim, \[CapitalDelta]x]];
	
	iFin[\[CapitalDelta]1,\[CapitalDelta]2,\[CapitalDelta]3,\[CapitalDelta]4,\[CapitalDelta]x]+iLog[\[CapitalDelta]1,\[CapitalDelta]2,\[CapitalDelta]3,\[CapitalDelta]4,\[CapitalDelta]x] /. suSymbols /. suMom /. { \[Mu]->scale, a->act, k[j_]:>mom[[j]],s->mom[[5]] } //.suPolyGamma
];


fcall:iRen4ptX[d_, {\[CapitalDelta]1_, \[CapitalDelta]2_, \[CapitalDelta]3_, \[CapitalDelta]4_, \[CapitalDelta]x_}, k___] := Null /; Message[iRen4ptX::nonopt, Last[{k}], 1, ToString[Unevaluated[fcall]]];
iRen4ptX[d_, a_, k___] := Null /; Message[iRen4ptX::len, a, 5];
iRen4ptX[a_] := Null /; Message[iRen4ptX::argrx, "iRen4ptX", 1, 2];
iRen4ptX[] := Null /; Message[iRen4ptX::argrx, "iRen4ptX", 0, 2];


(* ::Section:: *)
(*End*)


End[];
Protect @@ Names["HandbooK`*"];
EndPackage[];


==> anc/HypExp/HPL-2Examples.nb <==
(************** Content-type: application/mathematica **************
                     CreatedBy='Mathematica 5.2'

                    Mathematica-Compatible Notebook

This notebook can be used with any Mathematica-compatible
application, such as Mathematica, MathReader or Publicon. The data
for the notebook starts with the line containing stars above.

To get the notebook into a Mathematica-compatible application, do
one of the following:

* Save the data starting with the line of stars above into a file
  with a name ending in .nb, then open the file inside the
  application;

* Copy the data starting with the line of stars above to the
  clipboard, then use the Paste menu command inside the application.

Data for notebooks contains only printable 7-bit ASCII and can be
sent directly in email or through ftp in text mode.  Newlines can be
CR, LF or CRLF (Unix, Macintosh or MS-DOS style).

NOTE: If you modify the data for this notebook not in a Mathematica-
compatible application, you must delete the line below containing
the word CacheID, otherwise Mathematica-compatible applications may
try to use invalid cache data.

For more information on notebooks and Mathematica-compatible 
applications, contact Wolfram Research:
  web: http://www.wolfram.com
  email: info@wolfram.com
  phone: +1-217-398-0700 (U.S.)

Notebook reader applications are available free of charge from 
Wolfram Research.
*******************************************************************)

(*CacheID: 232*)


(*NotebookFileLineBreakTest
NotebookFileLineBreakTest*)
(*NotebookOptionsPosition[    116606,       4515]*)
(*NotebookOutlinePosition[    117602,       4546]*)
(*  CellTagsIndexPosition[    117558,       4542]*)
(*WindowFrame->Normal*)



Notebook[{

Cell[CellGroupData[{
Cell["Example for the HPL 2 package", "Subsubtitle",
  FontSize->24],

Cell[CellGroupData[{

Cell[BoxData[
    \(Package\ Loading\ and\ standard\ notation\)], "Subsubsection",
  FontSize->14],

Cell[CellGroupData[{

Cell[BoxData[
    \(<< HPL`\)], "Input"],

Cell[BoxData[
    \("*-*-*-*-*-* HPL 2.0 *-*-*-*-*-*\n\nAuthor: Daniel Maitre, University \
of Zurich"\)], "Print"],

Cell[BoxData[
    \("Rules for minimal set loaded for weights: 2, 3, 4, 5, 6."\)], "Print"],

Cell[BoxData[
    \("Rules for minimal set for + - weights loaded for weights: 2, 3, 4, 5, \
6."\)], "Print"],

Cell[BoxData[
    \("Table of MZVs loaded up to weight 6"\)], "Print"],

Cell[BoxData[
    \("Table of values at I loaded up to weight 6"\)], "Print"],

Cell[BoxData[
    \("$HPLFunctions gives a list of the functions of the package.\n\
$HPLOptions gives a list of the options of the package."\)], "Print"],

Cell[BoxData[
    \("More info in hep-ph/0507152, hep-ph/0703052 and at \n \
http://krone.physik.unizh.ch/~maitreda/HPL/"\)], "Print"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
    \(HPL[{2, 1}, x]\), "\[IndentingNewLine]", 
    \(HPL[{1, 0, \(-1\)}, x]\), "\[IndentingNewLine]", 
    \(HPL[{plus, minus}, x]\), "\[IndentingNewLine]", 
    \(HPL[{plus, 3, minus}, x]\)}], "Input"],

Cell[BoxData[
    \(HPL[{2, 1}, x]\)], "Output"],

Cell[BoxData[
    \(HPL[{1, \(-2\)}, x]\)], "Output"],

Cell[BoxData[
    \(HPL[{plus, minus}, x]\)], "Output"],

Cell[BoxData[
    \(HPL[{plus, 3, minus}, x]\)], "Output"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[" HPLMtoA and HPLAtoM", "Subsubsection",
  FontSize->14],

Cell[CellGroupData[{

Cell[BoxData[{
    \(HPLMtoA[{2, \(-3\), 0}]\), "\[IndentingNewLine]", 
    \(HPLAtoM[{1, 0, 0, 1, 0, \(-1\), 0}]\)}], "Input"],

Cell[BoxData[
    \({0, 1, 0, 0, \(-1\), 0}\)], "Output"],

Cell[BoxData[
    \({1, 3, \(-2\), 0}\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
    \(HPLMtoA[{2, plus, minus, 0}]\), "\[IndentingNewLine]", 
    \(HPLAtoM[{0, 1, plus, 0, minus, 0}]\)}], "Input"],

Cell[BoxData[
    \({0, 1, plus, minus, 0}\)], "Output"],

Cell[BoxData[
    \({2, plus, 0, minus, 0}\)], "Output"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["HPLpm21m1, HPL1m12pm", "Subsubsection"],

Cell[CellGroupData[{

Cell[BoxData[
    \(HPLpm21m1[HPL[{plus, minus}, t]]\)], "Input"],

Cell[BoxData[
    \(\(-HPL[{\(-1\), \(-1\)}, t]\) + HPL[{\(-1\), 1}, t] - 
      HPL[{1, \(-1\)}, t] + HPL[{1, 1}, t]\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(HPL1m12pm[HPL[{1, \(-2\)}, x]]\)], "Input"],

Cell[BoxData[
    \(\(-\(1\/4\)\)\ HPL[{minus, 0, minus}, x] + 
      1\/4\ HPL[{minus, 0, plus}, x] - 1\/4\ HPL[{plus, 0, minus}, x] + 
      1\/4\ HPL[{plus, 0, plus}, x]\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(HPLpm21m1[{plus, minus}, f]\)], "Input"],

Cell[BoxData[
    \(\(-f[\(-1\), \(-1\)]\) + f[\(-1\), 1] - f[1, \(-1\)] + 
      f[1, 1]\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(HPL1m12pm[{1, \(-2\)}, f]\)], "Input"],

Cell[BoxData[
    \(\(-\(1\/4\)\)\ f[minus, 0, minus] + 1\/4\ f[minus, 0, plus] - 
      1\/4\ f[plus, 0, minus] + 1\/4\ f[plus, 0, plus]\)], "Output"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Functions added", "Subsection",
  FontSize->16],

Cell[CellGroupData[{

Cell["HPLLogExtract", "Subsubsection",
  FontSize->14],

Cell[CellGroupData[{

Cell[BoxData[
    \(HPLLogExtract[HPL[{1, 2}, x]]\)], "Input"],

Cell[BoxData[
    \(HPL[{1}, x]\ HPL[{2}, x] - 2\ HPL[{2, 1}, x]\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(HPLLogExtract[HPL[{plus, minus, 0}, x]]\)], "Input"],

Cell[BoxData[
    \(HPL[{0}, x]\ HPL[{plus, minus}, x] - HPL[{0, plus, minus}, x] - 
      HPL[{plus, 0, minus}, x]\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
    \(\($HPLAutoConvertToKnownFunctions = True;\)\), "\[IndentingNewLine]", 
    \(HPLLogExtract[HPL[{1, 2}, x]]\)}], "Input"],

Cell[BoxData[
    \(\(-Log[1 - x]\)\ PolyLog[2, x] - 
      2\ \((1\/2\ Log[1 - x]\^2\ Log[x] + Log[1 - x]\ PolyLog[2, 1 - x] - 
            PolyLog[3, 1 - x] + Zeta[3])\)\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(HPLLogExtract[HPL[{plus, minus, 0}, x]]\)], "Input"],

Cell[BoxData[
    \(\(-HPL[{0, plus, minus}, x]\) - HPL[{plus, 0, minus}, x] + 
      HPL[{plus, minus}, x]\ Log[x]\)], "Output"]
}, Open  ]],

Cell["------------- restoring Defaulfts", "Text"],

Cell[BoxData[
    \(\($HPLAutoConvertToKnownFunctions = False;\)\)], "Input"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(HPLConvertToKnownFunctions\)], "Subsubsection",
  FontSize->14],

Cell[CellGroupData[{

Cell[BoxData[
    \(HPLConvertToKnownFunctions[HPL[{2, 2}, x]]\)], "Input"],

Cell[BoxData[
    \(1\/2\ PolyLog[2, x]\^2 - 2\ PolyLog[2, 2, x]\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(HPLConvertToKnownFunctions[HPL[{plus}, x]]\)], "Input"],

Cell[BoxData[
    \(Log[\(1 + x\)\/\(1 - x\)]\)], "Output"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(HPLProductExpand\)], "Subsubsection",
  FontSize->14],

Cell[CellGroupData[{

Cell[BoxData[
    \(HPLProductExpand[HPL[{2, 1}, t]\ HPL[{1, 0}, t]]\)], "Input"],

Cell[BoxData[
    \(HPL[{1, 2, 2}, t] + 2\ HPL[{1, 3, 1}, t] + 2\ HPL[{2, 1, 2}, t] + 
      HPL[{2, 2, 1}, t] + HPL[{1, 2, 1, 0}, t] + 
      3\ HPL[{2, 1, 1, 0}, t]\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(HPLProductExpand[
      HPL[{1, 0}, t]\ HPL[{\(-1\)}, t]\ HPL[{1, \(-1\)}, t]]\)], "Input"],

Cell[BoxData[
    \(2\ HPL[{\(-1\), 1, 1, \(-2\)}, t] + HPL[{\(-1\), 1, 2, \(-1\)}, t] + 
      HPL[{1, \(-2\), 1, \(-1\)}, t] + 3\ HPL[{1, \(-1\), 1, \(-2\)}, t] + 
      HPL[{1, \(-1\), 2, \(-1\)}, t] + 4\ HPL[{1, 1, \(-2\), \(-1\)}, t] + 
      4\ HPL[{1, 1, \(-1\), \(-2\)}, t] + 2\ HPL[{1, 2, \(-1\), \(-1\)}, t] + 
      HPL[{\(-1\), 1, \(-1\), 1, 0}, t] + 
      2\ HPL[{\(-1\), 1, 1, \(-1\), 0}, t] + 
      2\ HPL[{1, \(-1\), \(-1\), 1, 0}, t] + 
      3\ HPL[{1, \(-1\), 1, \(-1\), 0}, t] + 
      4\ HPL[{1, 1, \(-1\), \(-1\), 0}, t]\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(HPLProductExpand[HPL[{plus, minus}, t]\ HPL[{1, \(-1\)}, t]]\)], "Input"],

Cell[BoxData[
    \(HPL[{1, \(-1\), plus, minus}, t] + HPL[{1, plus, \(-1\), minus}, t] + 
      HPL[{1, plus, minus, \(-1\)}, t] + HPL[{plus, 1, \(-1\), minus}, t] + 
      HPL[{plus, 1, minus, \(-1\)}, t] + 
      HPL[{plus, minus, 1, \(-1\)}, t]\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(HPLProductExpand[
      HPL[{2}, t]\ \((HPL[{1, 0}, t] + HPL[{\(-1\)}, t])\)]\)], "Input"],

Cell[BoxData[
    \(HPL[{\(-2\), 1}, t] + HPL[{\(-1\), 2}, t] + 2\ HPL[{1, 3}, t] + 
      HPL[{2, \(-1\)}, t] + HPL[{2, 2}, t] + HPL[{1, 2, 0}, t] + 
      2\ HPL[{2, 1, 0}, t]\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(HPLProductExpand[HPL[{a, b}, x]\ HPL[{y, w, z}, x]]\)], "Input"],

Cell[BoxData[
    \(HPL[{a, b, y, w, z}, x] + HPL[{a, y, b, w, z}, x] + 
      HPL[{a, y, w, b, z}, x] + HPL[{a, y, w, z, b}, x] + 
      HPL[{y, a, b, w, z}, x] + HPL[{y, a, w, b, z}, x] + 
      HPL[{y, a, w, z, b}, x] + HPL[{y, w, a, b, z}, x] + 
      HPL[{y, w, a, z, b}, x] + HPL[{y, w, z, a, b}, x]\)], "Output"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["HPLConvertToSimplerArgument", "Subsubsection",
  FontSize->14],

Cell[CellGroupData[{

Cell[BoxData[
    \(HPLConvertToSimplerArgument[HPL[{2, 1}, \(-x\)]]\)], "Input"],

Cell[BoxData[
    \(HPL[{\(-2\), \(-1\)}, x]\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(HPLConvertToSimplerArgument[HPL[{2, 1}, 1 - x]]\)], "Input"],

Cell[BoxData[
    \(\(-HPL[{1, 0, 0}, x]\) + Zeta[3]\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(HPLConvertToSimplerArgument[
      HPL[{1, 1}, \(1 - x\)\/\(1 + x\)]]\)], "Input"],

Cell[BoxData[
    \(\(-HPL[{\(-2\)}, x]\) + HPL[{\(-1\), \(-1\)}, x] - 
      HPL[{\(-1\), 0}, x] + HPL[{0, 0}, x] - HPL[{\(-1\)}, x]\ Log[2] + 
      HPL[{0}, x]\ Log[2] + Log[2]\^2\/2\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(HPLConvertToSimplerArgument[HPL[{2}, \((x)\)/\((x - 1)\)]]\)], "Input"],

Cell[BoxData[
    \(\(-HPL[{2}, x]\) - HPL[{1, 1}, x]\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(HPLConvertToSimplerArgument[
      HPL[{plus, minus}, \((1 - x)\)/\((1 + x)\)]]\)], "Input"],

Cell[BoxData[
    \(\[Pi]\^2\/6 + HPL[{0, 0}, x] + HPL[{0, minus}, x] - HPL[{0, plus}, x] + 
      2\ HPL[{0}, x]\ Log[2]\)], "Output"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["HPLArgTransform", "Subsubsection"],

Cell[BoxData[
    RowBox[{\(transformation\ x\), "\[Rule]", 
      RowBox[{\(-x\), 
        FormBox["",
          "TraditionalForm"]}]}]], "Text"],

Cell[CellGroupData[{

Cell[BoxData[{
    \(HPLArgTransform[HPL[{2, \(-1\)}, X], 
      x \[Rule] \(-x\)]\), "\[IndentingNewLine]", 
    \(HPLArgTransform[HPL[{plus, 0, minus}, X], x \[Rule] \(-x\)]\)}], "Input"],

Cell[BoxData[
    \(HPL[{\(-2\), 1}, \(-X\)]\)], "Output"],

Cell[BoxData[
    \(\(-HPL[{plus, 0, minus}, \(-X\)]\)\)], "Output"]
}, Open  ]],

Cell[TextData[{
  "transformation x-> ",
  Cell[BoxData[
      \(TraditionalForm\`\@x\)]]
}], "Text"],

Cell[CellGroupData[{

Cell[BoxData[
    \(HPLArgTransform[HPL[{2, 1}, X], x \[Rule] \@x]\)], "Input"],

Cell[BoxData[
    \(2\ \((HPL[{\(-2\), \(-1\)}, \@X] - HPL[{\(-2\), 1}, \@X] - 
          HPL[{2, \(-1\)}, \@X] + HPL[{2, 1}, \@X])\)\)], "Output"]
}, Open  ]],

Cell["transformation 1-x", "Text"],

Cell[CellGroupData[{

Cell[BoxData[
    \(HPLArgTransform[HPL[{1, 1, 2}, X], x \[Rule] 1 - x]\)], "Input"],

Cell[BoxData[
    \(\[Pi]\^4\/30 + 1\/6\ \[Pi]\^2\ HPL[{0, 0}, 1 - X] + 
      HPL[{3, 0}, 1 - X] + 2\ HPL[{0}, 1 - X]\ Zeta[3]\)], "Output"]
}, Open  ]],

Cell["transformation x->(1-x)/(1+x)", "Text"],

Cell[CellGroupData[{

Cell[BoxData[
    \(HPLArgTransform[HPL[{2, 2}, X], x \[Rule] x/\((x - 1)\)]\)], "Input"],

Cell[BoxData[
    \(HPL[{2, 2}, X\/\(\(-1\) + X\)] + HPL[{1, 1, 2}, X\/\(\(-1\) + X\)] + 
      HPL[{2, 1, 1}, X\/\(\(-1\) + X\)] + 
      HPL[{1, 1, 1, 1}, X\/\(\(-1\) + X\)]\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(HPLArgTransform[HPL[{2}, X], 
      x \[Rule] \((1 - x)\)/\((1 + x)\), \[Delta]]\)], "Input"],

Cell[BoxData[
    \(\[Pi]\^2\/6 - HPL[{\(-1\), \(-1\)}, \(1 - X\)\/\(1 + X\)] + 
      HPL[{\(-1\), 0}, \(1 - X\)\/\(1 + X\)] - 
      HPL[{1, \(-1\)}, \(1 - X\)\/\(1 + X\)] + 
      HPL[{1, 0}, \(1 - X\)\/\(1 + X\)] + 
      HPL[{\(-1\)}, \(1 - X\)\/\(1 + X\)]\ Log[2] + 
      HPL[{1}, \(1 - X\)\/\(1 + X\)]\ Log[2]\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(HPLArgTransform[HPL[{plus, 0, minus}, X], 
      x \[Rule] \((1 - x)\)/\((1 + x)\), \[Delta]]\)], "Input"],

Cell[BoxData[
    \(\(-\(\(\[ImaginaryI]\ \[Pi]\^3\)\/8\)\) - 
      1\/12\ \[Pi]\^2\ HPL[{0}, \(1 - X\)\/\(1 + X\)] - 
      HPL[{0, plus, 0}, \(1 - X\)\/\(1 + X\)] - 
      HPL[{0, plus, minus}, \(1 - X\)\/\(1 + X\)] + 
      HPL[{0, plus, plus}, \(1 - X\)\/\(1 + X\)] - 
      2\ HPL[{0, plus}, \(1 - X\)\/\(1 + X\)]\ Log[2] - \(7\ Zeta[3]\)\/4 + 
      1\/16\ \[ImaginaryI]\ Zeta[3, 1\/4] - 
      1\/16\ \[ImaginaryI]\ Zeta[3, 3\/4]\)], "Output"]
}, Open  ]],

Cell["transformation x->1/x", "Text"],

Cell[CellGroupData[{

Cell[BoxData[
    \(HPLArgTransform[HPL[{2, \(-2\)}, X], 
      x \[Rule] 1/x, \[Delta]\_1]\)], "Input"],

Cell[BoxData[
    \(\(37\ \[Pi]\^4\)\/720 + HPL[{\(-4\)}, 1\/X] - 
      1\/6\ \[Pi]\^2\ HPL[{2}, 1\/X] - 1\/6\ \[Pi]\^2\ HPL[{0, 0}, 1\/X] + 
      HPL[{2, \(-2\)}, 1\/X] - HPL[{2, 0, 0}, 1\/X] - 
      HPL[{0, 0, 0, 0}, 1\/X] - 
      1\/12\ \[ImaginaryI]\ \[Pi]\^3\ HPL[{0}, 1\/X]\ \[Delta]\_1 + 
      3\/2\ HPL[{0}, 1\/X]\ Zeta[3]\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(HPLArgTransform[HPL[{minus, 0, plus}, X], 
      x \[Rule] 1/x, \[Delta]\_2]\)], "Input"],

Cell[BoxData[
    \(\(-2\)\ HPL[{0, 0, plus}, 1\/X] - HPL[{minus, 0, plus}, 1\/X] - 
      5\/24\ \[ImaginaryI]\ \[Pi]\^3\ \[Delta]\_2 - 
      2\ \[ImaginaryI]\ \[Pi]\ HPL[{0, 0}, 
          1\/X]\ \[Delta]\_2 - \[ImaginaryI]\ \[Pi]\ HPL[{minus, 0}, 
          1\/X]\ \[Delta]\_2 + \[Pi]\^2\ HPL[{0}, 1\/X]\ \[Delta]\_2\%2 + 
      1\/2\ \[Pi]\^2\ HPL[{minus}, 1\/X]\ \[Delta]\_2\%2 + 
      1\/2\ \[ImaginaryI]\ \[Pi]\^3\ \[Delta]\_2\%3 - 
      1\/16\ \[ImaginaryI]\ \[Delta]\_2\ Zeta[3, 1\/4] + 
      1\/16\ \[ImaginaryI]\ \[Delta]\_2\ Zeta[3, 3\/4]\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(HPLArgTransform[HPL[{2, \(-1\)}, X], x \[Rule] \@x]\)], "Input"],

Cell[BoxData[
    \(HPLArgTransform::"WrongWeight" \(\(:\)\(\ \)\) 
      "The argument transformation \!\(X \[Rule] \@X\) attempted is not \
defined for the weight vector \!\({2, \(\(-1\)\)}\)"\)], "Message"],

Cell[BoxData[
    \(HPL[{2, \(-1\)}, X]\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(HPLArgTransform[HPL[{1, \(-1\), 2}, X], x \[Rule] 1 - x]\)], "Input"],

Cell[BoxData[
    \(HPLArgTransform::"WrongWeight" \(\(:\)\(\ \)\) 
      "The argument transformation \!\(X \[Rule] \(\(1 - X\)\)\) attempted is \
not defined for the weight vector \!\({1, \(\(-1\)\), 2}\)"\)], "Message"],

Cell[BoxData[
    \(HPL[{1, \(-1\), 2}, X]\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(HPLArgTransform[HPL[{2, \(-1\)}, X], 
      x \[Rule] \((x)\)/\((x - 1)\)]\)], "Input"],

Cell[BoxData[
    \(HPLArgTransform::"WrongWeight" \(\(:\)\(\ \)\) 
      "The argument transformation \!\(X \[Rule] X\/\(\(\(-1\)\) + X\)\) \
attempted is not defined for the weight vector \!\({2, \(\(-1\)\)}\)"\)], \
"Message"],

Cell[BoxData[
    \(HPL[{2, \(-1\)}, X]\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(HPLArgTransform[HPL[{2, 3}, \(-\@x\)], t \[Rule] \(-t\)]\)], "Input"],

Cell[BoxData[
    \(HPL[{\(-2\), \(-3\)}, \@x]\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(HPLArgTransform[HPL[{2, 3}, 9/10], x \[Rule] 1 - x]\)], "Input"],

Cell[BoxData[
    \(1\/72\ \[Pi]\^4\ HPL[{1}, 1\/10] - 1\/6\ \[Pi]\^2\ HPL[{1, 2}, 1\/10] - 
      HPL[{1, 2, 1, 0}, 1\/10] - 1\/3\ \[Pi]\^2\ Zeta[3] + 
      HPL[{1, 0}, 1\/10]\ Zeta[3] + \(9\ Zeta[5]\)\/2\)], "Output"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(HPLReduceToMinimalSet\)], "Subsubsection",
  FontSize->14],

Cell[CellGroupData[{

Cell[BoxData[
    \(HPLReduceToMinimalSet[HPL[{1, 2, 3}, x]]\)], "Input"],

Cell[BoxData[
    \(HPL[{2}, x]\^3 - 4\ HPL[{3}, x]\ HPL[{2, 1}, x] - 
      HPL[{2}, x]\ HPL[{2, 2}, x] + HPL[{1}, x]\ HPL[{2, 3}, x] + 
      2\ HPL[{2, 1, 3}, x] - 2\ HPL[{2, 3, 1}, x]\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(HPLReduceToMinimalSet[HPL[{minus, minus, 0}, x]]\)], "Input"],

Cell[BoxData[
    \(1\/2\ \((HPL[{0}, x]\ HPL[{minus}, x]\^2 - 
          2\ \((HPL[{minus}, x]\ HPL[{0, minus}, x] - 
                HPL[{0, minus, minus}, x])\))\)\)], "Output"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["HPLAnalyticContinuation", "Subsubsection",
  FontSize->14],

Cell[CellGroupData[{

Cell[BoxData[
    \(HPLAnalyticContinuation[HPL[{0}, y], 
      AnalyticContinuationRegion \[Rule] m1to0, 
      AnalyticContinuationSign \[Rule] 1]\)], "Input"],

Cell[BoxData[
    \(\[ImaginaryI]\ \[Pi] + HPL[{0}, \(-y\)]\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(Simplify[
      HPLAnalyticContinuation[HPL[{1, \(-1\)}, y], 
        AnalyticContinuationRegion \[Rule] onetoinf, 
        AnalyticContinuationSign \[Rule] \(-1\)]]\)], "Input"],

Cell[BoxData[
    \(\(-\(\[Pi]\^2\/4\)\) + HPL[{\(-2\)}, 1\/y] - HPL[{0, 0}, 1\/y] + 
      HPL[{1, \(-1\)}, 1\/y] - 
      HPL[{1, 0}, 1\/y] - \[ImaginaryI]\ \[Pi]\ Log[2]\)], "Output"]
}, Open  ]],

Cell["-----------------------------------------", "Text"],

Cell[CellGroupData[{

Cell[BoxData[
    \(HPLAnalyticContinuation[HPL[{1}, 3\/2], 
      AnalyticContinuationSign \[Rule] \(-1\)]\)], "Input"],

Cell[BoxData[
    \(\(-\[ImaginaryI]\)\ \[Pi] + HPL[{0}, 2\/3] + HPL[{1}, 2\/3]\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(Simplify[
      HPLAnalyticContinuation[HPL[{1, 0}, \(-\(5\/2\)\)]]]\)], "Input"],

Cell[BoxData[
    \(\[Pi]\^2\/6 - 
      HPL[{\(-2\)}, 
        2\/5] + \[ImaginaryI]\ \((\[Pi] + \[ImaginaryI]\ HPL[{0}, 
                2\/5])\)\ \((\(-HPL[{\(-1\)}, 2\/5]\) + HPL[{0}, 2\/5])\) + 
      HPL[{0, 0}, 2\/5]\)], "Output"]
}, Open  ]],

Cell["-----------------------------------------------", "Text"],

Cell[CellGroupData[{

Cell[BoxData[
    \(HPL[{1}, 1.9]\)], "Input"],

Cell[BoxData[
    \(\(\(0.10536051565782623`\)\(\[InvisibleSpace]\)\) + 
      3.141592653589793`\ \[ImaginaryI]\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(\(-Log[1 - 1.9]\)\)], "Input"],

Cell[BoxData[
    \(\(\(0.1053605156578264`\)\(\[InvisibleSpace]\)\) - 
      3.141592653589793`\ \[ImaginaryI]\)], "Output"]
}, Open  ]],

Cell["-----------------------------------------------", "Text"],

Cell[BoxData[
    \(\($HPLAutoConvertToKnownFunctions = True;\)\)], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
    \(HPLAnalyticContinuation[HPL[{0}, t], 
      AnalyticContinuationSign \[Rule] \[Delta], 
      AnalyticContinuationRegion \[Rule] m1to0]\)], "Input"],

Cell[BoxData[
    \(Log[t]\)], "Output"]
}, Open  ]],

Cell[BoxData[
    \(\($HPLAutoConvertToKnownFunctions = False;\)\)], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
    \(HPLConvertToKnownFunctions[
      HPLAnalyticContinuation[HPL[{0}, t], 
        AnalyticContinuationSign \[Rule] \[Delta], 
        AnalyticContinuationRegion \[Rule] m1to0]]\)], "Input"],

Cell[BoxData[
    \(\[ImaginaryI]\ \[Pi]\ \[Delta] + Log[\(-t\)]\)], "Output"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["HPLInt", "Subsubsection"],

Cell[CellGroupData[{

Cell[BoxData[
    \(HPLInt[y + y/\((1 - y)\)^3\ HPL[{plus, minus}, y], y]\)], "Input"],

Cell[BoxData[
    \(y\^2\/2 + \(y\ \((\(-5\) + 6\ y)\)\)\/\(8\ \((\(-1\) + y)\)\^2\) + \
\(\((2 - 3\ y)\)\ HPL[{minus}, y]\)\/\(4\ \((\(-1\) + y)\)\^2\) + 
      5\/16\ HPL[{plus}, 
          y] + \(\((\(-1\) + 2\ y + 3\ y\^2)\)\ HPL[{plus, minus}, y]\)\/\(8\ \
\((\(-1\) + y)\)\^2\)\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(HPLInt[c\/\(y\ \((1 + y)\)\^2\)\ HPL[{plus, minus}, y], y]\)], "Input"],

Cell[BoxData[
    \(c\ \((y\/\(1 + y\) + HPL[{minus}, y]\/\(1 + y\) - 
          1\/2\ HPL[{plus}, 
              y] + \(\((1 - y)\)\ HPL[{plus, minus}, y]\)\/\(2 + 2\ y\) + 
          HPL[{0, plus, minus}, y] + 1\/2\ HPL[{minus, plus, minus}, y] - 
          1\/2\ HPL[{plus, plus, minus}, y])\)\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(HPLInt[x/\((1 - x^2)\)^3\ HPL[{plus, minus}, x], x]\)], "Input"],

Cell[BoxData[
    \(\(-\(\(x\ \((\(-7\) + 
                  5\ x\^2)\)\)\/\(32\ \((\(-1\) + x\^2)\)\^2\)\)\) + \(x\ \((\
\(-5\) + 3\ x\^2)\)\ HPL[{minus}, x]\)\/\(16\ \((\(-1\) + x\^2)\)\^2\) - 
      7\/64\ HPL[{plus}, 
          x] + \((\(-\(3\/32\)\) + 
            1\/\(4\ \((\(-1\) + x\^2)\)\^2\))\)\ HPL[{plus, minus}, 
          x]\)], "Output"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(MZV\)], "Subsubsection",
  FontSize->14],

Cell[CellGroupData[{

Cell[BoxData[
    \(Table[MZV[{n}], {n, 2, 8}]\)], "Input"],

Cell[BoxData[
    \({\[Pi]\^2\/6, Zeta[3], \[Pi]\^4\/90, Zeta[5], \[Pi]\^6\/945, 
      Zeta[7], \[Pi]\^8\/9450}\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(MZV[{\(-2\), \(-2\)}]\)], "Input"],

Cell[BoxData[
    \(\(-\(\[Pi]\^4\/480\)\)\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(MZV[{3, 1, 3, 1, 3, 1}]\)], "Input"],

Cell[BoxData[
    \(\[Pi]\^12\/43589145600\)], "Output"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["HPLI", "Subsubsection"],

Cell[CellGroupData[{

Cell[BoxData[
    \(HPLI[{plus, minus, plus}]\)], "Input"],

Cell[BoxData[
    \(\(-Catalan\)\ \[Pi] + \(21\ Zeta[3]\)\/8\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(HPLI[{3, \(-1\)}]\)], "Input"],

Cell[BoxData[
    \(\(\(1\/23040\)\((\((\(-121\) + 480\ \[ImaginaryI])\)\ \[Pi]\^4 + 
        1440\ \[ImaginaryI]\ \[Pi]\^3\ Log[2] - 360\ \[Pi]\^2\ Log[2]\^2 + 
        360\ Log[2]\^4 - 60\ \[ImaginaryI]\ PolyGamma[3, 1\/4] + 
        8640\ PolyLog[4, 1\/2] + 
        3780\ \((\[ImaginaryI]\ \[Pi] + Log[4])\)\ Zeta[3])\)\)\)], "Output"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \($HPLOptions\)], "Subsubsection",
  FontSize->14],

Cell[CellGroupData[{

Cell[BoxData[
    \($HPLOptions\)], "Input"],

Cell[BoxData[
    \({"$HPLAnalyticContinuationSign" \[Rule] 1, 
      "$HPLAutoConvertToKnownFunctions" \[Rule] False, 
      "$HPLAutoConvertToSimplerArgument" \[Rule] False, 
      "$HPLAutoLogExtract" \[Rule] False, 
      "$HPLAutoProductExpand" \[Rule] False, 
      "$HPLAutoReduceToMinimalSet" \[Rule] False}\)], "Output"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["$HPLFunctions", "Subsubsection",
  FontSize->14],

Cell[CellGroupData[{

Cell[BoxData[
    \($HPLFunctions\)], "Input"],

Cell[BoxData[
    \({"HPL", "HPL1m12pm", "HPLAnalyticContinuation", "HPLArgTransform", 
      "HPLAtoM", "HPLConvertToKnownFunctions", "HPLConvertToSimplerArgument", 
      "HPLI", "HPLInt", "HPLLogExtract", "HPLMtoA", "HPLpm21m1", 
      "HPLProductExpand", "HPLReduceToMinimalSet", "MZV"}\)], "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Functions modified", "Subsection",
  FontSize->16],

Cell[CellGroupData[{

Cell[BoxData[
    \(Derivative\ and\ integration\)], "Subsubsection",
  FontSize->14],

Cell[BoxData[
    \(\($HPLAutoConvertToKnownFunctions = False;\)\)], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
    \({\[PartialD]\_x HPL[{2, 10, 4}, x], \[PartialD]\_x 
          HPL[{\(-1\), 4, \(-6\)}, x], \[PartialD]\_x HPL[{1, 3, 7}, 
          x]}\)], "Input"],

Cell[BoxData[
    \({HPL[{1, 10, 4}, x]\/x, HPL[{4, \(-6\)}, x]\/\(1 + x\), 
      HPL[{3, 7}, x]\/\(1 - x\)}\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \({\[PartialD]\_x HPL[{plus, minus, 0}, x], \[PartialD]\_x 
          HPL[{minus, minus, plus}, x]}\)], "Input"],

Cell[BoxData[
    \({\(2\ HPL[{minus, 0}, x]\)\/\(1 - x\^2\), \(2\ x\ HPL[{minus, plus}, x]\
\)\/\(1 - x\^2\)}\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \({\[Integral]\_0\%t\( HPL[{2, 4}, x]\/\(1 - 
                x\)\) \[DifferentialD]x, \[Integral]\_0\%t\( HPL[{2, 4}, 
                x]\/x\) \[DifferentialD]x, \[Integral]\_0\%t\( HPL[{2, 4}, 
                x]\/\(1 + x\)\) \[DifferentialD]x}\)], "Input"],

Cell[BoxData[
    \({HPL[{1, 2, 4}, t], HPL[{3, 4}, t], HPL[{\(-1\), 2, 4}, t]}\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \({\[Integral]\_0\%t\(\( 2\ x\ HPL[{0, minus}, x]\)\/\(1 - 
                x\^2\)\) \[DifferentialD]x, \[Integral]\_0\%t\(\( 
                2\ HPL[{plus, 0, minus}, x]\)\/\(1 - 
                x\^2\)\) \[DifferentialD]x}\)], "Input"],

Cell[BoxData[
    \({HPL[{minus, 0, minus}, t], HPL[{plus, plus, 0, minus}, t]}\)], "Output"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(Series\)], "Subsubsection",
  FontSize->14],

Cell[CellGroupData[{

Cell[BoxData[
    \(Series[HPL[{2, 3, 4, 5}, x], {x, 0, 7}]\)], "Input"],

Cell[BoxData[
    InterpretationBox[
      RowBox[{\(x\^4\/6912\), "+", \(\(193\ x\^5\)\/1382400\), 
        "+", \(\(1026311\ x\^6\)\/8957952000\), 
        "+", \(\(241822151\ x\^7\)\/2633637888000\), "+", 
        InterpretationBox[\(O[x]\^8\),
          SeriesData[ x, 0, {}, 4, 8, 1],
          Editable->False]}],
      SeriesData[ x, 0, {
        Rational[ 1, 6912], 
        Rational[ 193, 1382400], 
        Rational[ 1026311, 8957952000], 
        Rational[ 241822151, 2633637888000]}, 4, 8, 1],
      Editable->False]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(Series[HPL[{1, 2, 3}, x], {x, 1, 1}]\)], "Input"],

Cell[BoxData[
    InterpretationBox[
      RowBox[{\((\(-\(\(143\ \[Pi]\^6\)\/45360\)\) + 
            1\/3\ \[Pi]\^2\ HPL[{0}, 0]\ Zeta[3] + Zeta[3]\^2 - 
            9\/2\ HPL[{0}, 0]\ Zeta[5])\), 
        "+", \(\((\(-\(\[Pi]\^4\/72\)\) + HPL[{0}, 0] - 
              HPL[{0}, 0]\ Zeta[3] + 1\/3\ \[Pi]\^2\ HPL[{0}, 0]\ Zeta[3] - 
              9\/2\ HPL[{0}, 0]\ Zeta[5])\)\ \((1 - x)\)\), "+", 
        InterpretationBox[\(O[1 - x]\^2\),
          SeriesData[ 
            Plus[ 1, 
              Times[ -1, x]], 0, {}, 0, 2, 1],
          Editable->False]}],
      SeriesData[ 
        Plus[ 1, 
          Times[ -1, x]], 0, {
        Plus[ 
          Times[ 
            Rational[ -143, 45360], 
            Power[ Pi, 6]], 
          Times[ 
            Rational[ 1, 3], 
            Power[ Pi, 2], 
            HPL[ {0}, 0], 
            Zeta[ 3]], 
          Power[ 
            Zeta[ 3], 2], 
          Times[ 
            Rational[ -9, 2], 
            HPL[ {0}, 0], 
            Zeta[ 5]]], 
        Plus[ 
          Times[ 
            Rational[ -1, 72], 
            Power[ Pi, 4]], 
          HPL[ {0}, 0], 
          Times[ -1, 
            HPL[ {0}, 0], 
            Zeta[ 3]], 
          Times[ 
            Rational[ 1, 3], 
            Power[ Pi, 2], 
            HPL[ {0}, 0], 
            Zeta[ 3]], 
          Times[ 
            Rational[ -9, 2], 
            HPL[ {0}, 0], 
            Zeta[ 5]]]}, 0, 2, 1],
      Editable->False]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(Series[HPL[{plus, minus}, x], {x, 0, 17}]\)], "Input"],

Cell[BoxData[
    InterpretationBox[
      RowBox[{\(\(2\ x\^3\)\/3\), "+", \(\(3\ x\^5\)\/5\), 
        "+", \(\(11\ x\^7\)\/21\), "+", \(\(25\ x\^9\)\/54\), 
        "+", \(\(137\ x\^11\)\/330\), "+", \(\(49\ x\^13\)\/130\), 
        "+", \(\(121\ x\^15\)\/350\), "+", \(\(761\ x\^17\)\/2380\), "+", 
        InterpretationBox[\(O[x]\^18\),
          SeriesData[ x, 0, {}, 3, 18, 1],
          Editable->False]}],
      SeriesData[ x, 0, {
        Rational[ 2, 3], 0, 
        Rational[ 3, 5], 0, 
        Rational[ 11, 21], 0, 
        Rational[ 25, 54], 0, 
        Rational[ 137, 330], 0, 
        Rational[ 49, 130], 0, 
        Rational[ 121, 350], 0, 
        Rational[ 761, 2380]}, 3, 18, 1],
      Editable->False]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(Series[HPL[{plus, minus}, x], {x, 1, 2}]\)], "Input"],

Cell[BoxData[
    InterpretationBox[
      RowBox[{\((\[Pi]\^2\/6 - \(3\ Log[2]\^2\)\/2 + Log[2]\ Log[1 - x] + 
            1\/2\ Log[1 - x]\^2)\), 
        "+", \(\((\(-1\) + Log[2]\/2 + 1\/2\ Log[1 - x])\)\ \((1 - x)\)\), 
        "+", \(\((\(-\(1\/4\)\) + Log[2]\/8 + 
              1\/8\ Log[1 - x])\)\ \((1 - x)\)\^2\), "+", 
        InterpretationBox[\(O[1 - x]\^3\),
          SeriesData[ 
            Plus[ 1, 
              Times[ -1, x]], 0, {}, 0, 3, 1],
          Editable->False]}],
      SeriesData[ 
        Plus[ 1, 
          Times[ -1, x]], 0, {
        Plus[ 
          Times[ 
            Rational[ 1, 6], 
            Power[ Pi, 2]], 
          Times[ 
            Rational[ -3, 2], 
            Power[ 
              Log[ 2], 2]], 
          Times[ 
            Log[ 2], 
            Log[ 
              Plus[ 1, 
                Times[ -1, x]]]], 
          Times[ 
            Rational[ 1, 2], 
            Power[ 
              Log[ 
                Plus[ 1, 
                  Times[ -1, x]]], 2]]], 
        Plus[ -1, 
          Times[ 
            Rational[ 1, 2], 
            Log[ 2]], 
          Times[ 
            Rational[ 1, 2], 
            Log[ 
              Plus[ 1, 
                Times[ -1, x]]]]], 
        Plus[ 
          Rational[ -1, 4], 
          Times[ 
            Rational[ 1, 8], 
            Log[ 2]], 
          Times[ 
            Rational[ 1, 8], 
            Log[ 
              Plus[ 1, 
                Times[ -1, x]]]]]}, 0, 3, 1],
      Editable->False]], "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Options", "Subsection",
  FontSize->16],

Cell[CellGroupData[{

Cell[BoxData[
    \($HPLAutoConvertToKnownFunctions\)], "Subsubsection",
  FontSize->14],

Cell[BoxData[
    \(\($HPLAutoConvertToKnownFunctions = False;\)\)], "Input"],

Cell[CellGroupData[{

Cell[BoxData[{
    \(HPL[{plus}, x]\), "\[IndentingNewLine]", 
    \(HPL[{3, 1, 1}, t] + HPL[{\(-1\), 1}, x]\)}], "Input"],

Cell[BoxData[
    \(HPL[{plus}, x]\)], "Output"],

Cell[BoxData[
    \(HPL[{\(-1\), 1}, x] + HPL[{3, 1, 1}, t]\)], "Output"]
}, Open  ]],

Cell[BoxData[
    \(\($HPLAutoConvertToKnownFunctions = True;\)\)], "Input"],

Cell[CellGroupData[{

Cell[BoxData[{
    \(HPL[{plus}, x]\), "\[IndentingNewLine]", 
    \(HPL[{3, 1, 1}, t] + HPL[{\(-1\), 1}, x]\)}], "Input"],

Cell[BoxData[
    \(Log[\(1 + x\)\/\(1 - x\)]\)], "Output"],

Cell[BoxData[
    \(\(-\(\[Pi]\^2\/12\)\) + Log[2]\^2\/2 - Log[2]\ Log[1 + x] + 
      PolyLog[2, \(1 + x\)\/2] + PolyLog[2, 3, t]\)], "Output"]
}, Open  ]],

Cell["------------- restoring Defaulfts", "Text"],

Cell[BoxData[
    \(\($HPLAutoConvertToKnownFunctions = False;\)\)], "Input"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \($HPLAutoProductExpand\)], "Subsubsection",
  FontSize->14],

Cell[BoxData[
    \(\($HPLAutoProductExpand = False;\)\)], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
    \(HPL[{plus}, t]\ HPL[{minus, 0}, t]\)], "Input"],

Cell[BoxData[
    \(HPL[{plus}, t]\ HPL[{minus, 0}, t]\)], "Output"]
}, Open  ]],

Cell[BoxData[
    \(\($HPLAutoProductExpand = True;\)\)], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
    \(HPL[{plus}, t]\ HPL[{minus, 0}, t]\)], "Input"],

Cell[BoxData[
    \(HPL[{minus, 0, plus}, t] + HPL[{minus, plus, 0}, t] + 
      HPL[{plus, minus, 0}, t]\)], "Output"]
}, Open  ]],

Cell[BoxData[
    \(\(--\(--\(--\(--\(--\(--\(--\(--\(--\(--\(----\)\)\)\)\)\)\)\)\)\)\)\)],\
 "Text"],

Cell[CellGroupData[{

Cell[BoxData[
    \(HPL[{\(-1\), 1}, t]\ \((HPL[{1}, t] + t)\)\)], "Input"],

Cell[BoxData[
    \(\((t + HPL[{1}, t])\)\ HPL[{\(-1\), 1}, t]\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(Expand[%]\)], "Input"],

Cell[BoxData[
    \(t\ HPL[{\(-1\), 1}, t] + 2\ HPL[{\(-1\), 1, 1}, t] + 
      HPL[{1, \(-1\), 1}, t]\)], "Output"]
}, Open  ]],

Cell["------------- restoring Defaulfts", "Text"],

Cell[BoxData[
    \(\($HPLAutoProductExpand = False;\)\)], "Input"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \($HPLAutoLogExtract\)], "Subsubsection",
  FontSize->14],

Cell[BoxData[
    \(\($HPLAutoLogExtract = False;\)\)], "Input"],

Cell[CellGroupData[{

Cell[BoxData[{
    \(HPL[{plus, 0}, t]\), "\[IndentingNewLine]", 
    \(HPL[{1, \(-2\)}, t]\)}], "Input"],

Cell[BoxData[
    \(HPL[{plus, 0}, t]\)], "Output"],

Cell[BoxData[
    \(HPL[{1, \(-2\)}, t]\)], "Output"]
}, Open  ]],

Cell[BoxData[
    \(\($HPLAutoLogExtract = True;\)\)], "Input"],

Cell[CellGroupData[{

Cell[BoxData[{
    \(HPL[{plus, 0}, t]\), "\[IndentingNewLine]", 
    \(HPL[{1, \(-2\)}, t]\)}], "Input"],

Cell[BoxData[
    \(HPL[{0}, t]\ HPL[{plus}, t] - HPL[{0, plus}, t]\)], "Output"],

Cell[BoxData[
    \(HPL[{\(-2\)}, t]\ HPL[{1}, t] - HPL[{\(-2\), 1}, t] - 
      HPL[{2, \(-1\)}, t]\)], "Output"]
}, Open  ]],

Cell[BoxData[
    \(\(--\(--\(--\(--\(--\(--\(\(-\)\(\ \ \)\)\)\)\)\)\)\)\)], "Text"],

Cell[BoxData[
    \(\($HPLAutoLogExtract = True;\)\)], "Input"],

Cell[BoxData[
    \(\($HPLAutoProductExpand = True;\)\)], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
    \(HPL[{1, \(-2\)}, t]\)], "Input"],

Cell[BoxData[
    \(HPL[{1, \(-2\)}, t]\)], "Output"]
}, Open  ]],

Cell[BoxData[
    \(\($HPLAutoProductExpand = False;\)\)], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
    \(HPL[{1, \(-2\)}, t]\)], "Input"],

Cell[BoxData[
    \(HPL[{\(-2\)}, t]\ HPL[{1}, t] - HPL[{\(-2\), 1}, t] - 
      HPL[{2, \(-1\)}, t]\)], "Output"]
}, Open  ]],

Cell[BoxData[
    \(\(--\(--\(--\(--\(--\(---\)\)\)\)\)\)\)], "Text"],

Cell[BoxData[
    \(\($HPLAutoLogExtract = True;\)\)], "Input"],

Cell[BoxData[
    \(\($HPLAutoConvertToKnownFunctions = True;\)\)], "Input"],

Cell[CellGroupData[{

Cell[BoxData[{
    \(HPL[{1, 4, 4}, t]\), "\[IndentingNewLine]", 
    \(HPL[{minus, plus, 0}, t]\)}], "Input"],

Cell[BoxData[
    \(\(-HPL[{2, 3, 4}, t]\) - HPL[{3, 2, 4}, t] - 2\ HPL[{4, 1, 4}, t] - 
      HPL[{4, 2, 3}, t] - HPL[{4, 3, 2}, t] - 2\ HPL[{4, 4, 1}, t] - 
      HPL[{4, 4}, t]\ Log[1 - t]\)], "Output"],

Cell[BoxData[
    \(\(-HPL[{0, minus, plus}, t]\) - HPL[{minus, 0, plus}, t] + 
      HPL[{minus, plus}, t]\ Log[t]\)], "Output"]
}, Open  ]],

Cell["------------- restoring Defaulfts", "Text"],

Cell[BoxData[{
    \(\($HPLAutoProductExpand = False;\)\), "\[IndentingNewLine]", 
    \(\($HPLAutoLogExtract = False;\)\), "\[IndentingNewLine]", 
    \(\($HPLAutoConvertToKnownFunctions = False;\)\)}], "Input"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \($HPLAutoReduceToMinimalSet\)], "Subsubsection",
  FontSize->14],

Cell[BoxData[
    \(\($HPLAutoReduceToMinimalSet = False;\)\)], "Input"],

Cell[CellGroupData[{

Cell[BoxData[{
    \(HPL[{plus, 0, minus, plus}, x]\), "\[IndentingNewLine]", 
    \(HPL[{1, 2, 1}, x]\)}], "Input"],

Cell[BoxData[
    \(HPL[{plus, 0, minus, plus}, x]\)], "Output"],

Cell[BoxData[
    \(HPL[{1, 2, 1}, x]\)], "Output"]
}, Open  ]],

Cell[BoxData[
    \(\($HPLAutoReduceToMinimalSet = True;\)\)], "Input"],

Cell[CellGroupData[{

Cell[BoxData[{
    \(HPL[{plus, 0, minus}, x]\), "\[IndentingNewLine]", 
    \(HPL[{1, 2, 1}, x]\)}], "Input"],

Cell[BoxData[
    \(HPL[{plus}, x]\ HPL[{0, minus}, x] - HPL[{0, minus, plus}, x] - 
      HPL[{0, plus, minus}, x]\)], "Output"],

Cell[BoxData[
    \(HPL[{1}, x]\ HPL[{2, 1}, x] - 3\ HPL[{2, 1, 1}, x]\)], "Output"]
}, Open  ]],

Cell["------------- restoring Defaulfts", "Text"],

Cell[BoxData[
    \(\(\($HPLAutoReduceToMinimalSet = False;\)\(\[IndentingNewLine]\)
    \)\)], "Input"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \($HPLAutoReduceToSimplerArgument\)], "Subsubsection",
  FontSize->14],

Cell[BoxData[
    \(\($HPLAutoConvertToSimplerArgument = False;\)\)], "Input"],

Cell[CellGroupData[{

Cell[BoxData[{
    \(HPL[{1, 2}, 1 - x]\), "\[IndentingNewLine]", 
    \(HPL[{plus, 0, minus}, 1/x]\)}], "Input"],

Cell[BoxData[
    \(HPL[{1, 2}, 1 - x]\)], "Output"],

Cell[BoxData[
    \(HPL[{plus, 0, minus}, 1\/x]\)], "Output"]
}, Open  ]],

Cell[BoxData[
    \(\($HPLAutoConvertToSimplerArgument = True;\)\)], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
    \(HPL[{1, 2}, 1 - x]\)], "Input"],

Cell[BoxData[
    \(\(-\(1\/6\)\)\ \[Pi]\^2\ HPL[{0}, x] - HPL[{2, 0}, x] - 
      2\ Zeta[3]\)], "Output"]
}, Open  ]],

Cell["------------- restoring Defaulfts", "Text"],

Cell[BoxData[
    \(\(\($HPLAutoConvertToSimplerArgument = False;\)\(\[IndentingNewLine]\)
    \)\)], "Input"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \($HPLAnalyticContinuationSign\)], "Subsubsection",
  FontSize->14],

Cell[CellGroupData[{

Cell[BoxData[
    \($HPLAnalyticContinuationSign\)], "Input"],

Cell[BoxData[
    \(1\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(HPL[{0}, \(-1\)]\)], "Input"],

Cell[BoxData[
    \(\[ImaginaryI]\ \[Pi]\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
    \(\($HPLAnalyticContinuationSign = \(-\[Delta]\);\)\), "\n", 
    \(HPL[{0}, \(-1\)]\)}], "Input"],

Cell[BoxData[
    \(\(-\[ImaginaryI]\)\ \[Pi]\ \[Delta]\)], "Output"]
}, Open  ]],

Cell["------------- restoring Defaulfts", "Text"],

Cell[BoxData[
    \(\(\($HPLAnalyticContinuationSign = 1;\)\(\[IndentingNewLine]\)
    \)\)], "Input"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Numerical evaluation", "Subsection",
  FontSize->16],

Cell[CellGroupData[{

Cell[BoxData[
    \(HPL\ with\ numerical\ argument\)], "Subsubsection",
  FontSize->14],

Cell[CellGroupData[{

Cell[BoxData[{
    \(HPL[{2, 1, 4, 5}, 0.5]\), "\n", 
    \(HPL[{0, plus, minus, 0, minus}, 0.5]\)}], "Input"],

Cell[BoxData[
    \(0.0001749072824577607`\)], "Output"],

Cell[BoxData[
    \(0.0008093162255908484`\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
    \(HPL[{2, 1, 4, 5}, 1\/2.`30. ]\), "\n", 
    \(HPL[{0, plus, minus, 0, minus}, 1\/2.`30. ]\)}], "Input"],

Cell[BoxData[
    \(0.000174907282457760677740168010076226784772025406`29.301741219702166\)]\
, "Output"],

Cell[BoxData[
    \(0.000809316225590848646790730451146176515409205823`29.253806918944214\)]\
, "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
    \(HPL[{2, 1, 4, 5}, 1\/2]\), "\[IndentingNewLine]", 
    \(HPL[{plus, minus, 0, minus}, 1\/2]\)}], "Input"],

Cell[BoxData[
    \(HPL[{2, 1, 4, 5}, 1\/2]\)], "Output"],

Cell[BoxData[
    \(HPL[{plus, minus, 0, minus}, 1\/2]\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
    \(N[HPL[{2, 1, 4, 5}, 1\/2], 50]\), "\[IndentingNewLine]", 
    \(N[HPL[{0, plus, minus, 0, minus}, 1\/2], 50]\)}], "Input"],

Cell[BoxData[
    \(0.0001749072824577606777401680100762268619019880860143080771988702027`\
50. \)], "Output"],

Cell[BoxData[
    \(0.0008093162255908486467907304511461767288205051927614793240885119468`\
50. \)], "Output"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(Numerical\ value\ of\ MZV\)], "Subsubsection",
  FontSize->14],

Cell[CellGroupData[{

Cell[BoxData[{
    \(HPL[{2, 1, 4, 5}, 1]\), "\[IndentingNewLine]", 
    \(HPL[{0, plus, 0, minus}, 1]\)}], "Input"],

Cell[BoxData[
    \(MZV[{2, 1, 4, 5}]\)], "Output"],

Cell[BoxData[
    \(\(-\(\(121\ \[Pi]\^4\)\/1440\)\) - 1\/3\ \[Pi]\^2\ Log[2]\^2 + 
      Log[2]\^4\/3 + 8\ PolyLog[4, 1\/2] + 7\ Log[2]\ Zeta[3]\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
    \(HPL[{2, 1, 4, 5}, 1. ]\), "\[IndentingNewLine]", 
    \(HPL[{0, plus, 0, minus}, 1. ]\)}], "Input"],

Cell[BoxData[
    \(0.027237392218036387`\)], "Output"],

Cell[BoxData[
    \(0.2834974841676745`\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(N[MZV[{4, 3}]]\)], "Input"],

Cell[BoxData[
    \(0.08515982253483365`\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(N[MZV[{2, 5, 4, 3}], 40]\)], "Input"],

Cell[BoxData[
    \(0.000097163968999849198015543839978284785025319575092085251`40. \)], \
"Output"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(Analytic\ continuation\)], "Subsubsection",
  FontSize->14],

Cell[CellGroupData[{

Cell[BoxData[{
    \(HPL[{2, 1, 0}, 1.4, 
      AnalyticContinuationSign \[Rule] 1]\), "\[IndentingNewLine]", 
    \(HPL[{minus, plus, 0}, 1.4, 
      AnalyticContinuationSign \[Rule] 1]\)}], "Input"],

Cell[BoxData[
    \(\(-1.995731282930338`\) - 1.738791877319439`\ \[ImaginaryI]\)], "Output"],

Cell[BoxData[
    \(\(\(1.0823282958343796`\)\(\[InvisibleSpace]\)\) - 
      7.751569170074952`\ \[ImaginaryI]\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
    \(HPL[{2, 1, 0}, 1.4, 
      AnalyticContinuationSign \[Rule] \(-1\)]\), "\[IndentingNewLine]", 
    \(HPL[{minus, plus, 0}, 1.4, AnalyticContinuationSign \[Rule] \[Delta]] // 
      Chop\)}], "Input"],

Cell[BoxData[
    \(\(-1.995731282930338`\) + 1.738791877319439`\ \[ImaginaryI]\)], "Output"],

Cell[BoxData[
    \(\(\(1.0823282958343796`\)\(\[InvisibleSpace]\)\) - 
      7.751569170074953`\ \[ImaginaryI]\ \[Delta]\)], "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Complex Argument", "Subsection"],

Cell[CellGroupData[{

Cell[BoxData[{
    \(HPL[{1, \(-2\), 3}, 
      0.5\ \[ImaginaryI] + 0.7]\), "\[IndentingNewLine]", 
    \(HPL[{plus, minus, 0}, 0.5\ \[ImaginaryI] + 0.7]\)}], "Input"],

Cell[BoxData[
    \(\(-0.05413004316940789`\) + 
      0.043829383051321814`\ \[ImaginaryI]\)], "Output"],

Cell[BoxData[
    \(\(\(0.15659952816614897`\)\(\[InvisibleSpace]\)\) - 
      0.5084775993630171`\ \[ImaginaryI]\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
    \(HPL[{1, \(-2\), 3}, 
      1.5\ \[ImaginaryI] + 1.7]\), "\[IndentingNewLine]", 
    \(HPL[{plus, minus, 0}, 1.5\ \[ImaginaryI] + 1.7]\)}], "Input"],

Cell[BoxData[
    \(\(-0.5036065685633799`\) - 0.2525533325314`\ \[ImaginaryI]\)], "Output"],

Cell[BoxData[
    \(\(\(1.7014342856631703`\)\(\[InvisibleSpace]\)\) - 
      1.0786286960410152`\ \[ImaginaryI]\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(N[HPL[{3, \(-2\), 1}, 13 + 7\ \[ImaginaryI]], 50]\)], "Input"],

Cell[BoxData[
    \(\(-2.\
6346279281243037714092494101947734783554557274121664314676714571757`49.\
99223014374361\) - 
      2.7289184907880926000947141638056212522510887136916030458687889978111`\
50.0075014165913\ \[ImaginaryI]\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(N[HPL[{0, plus, minus, plus}, 13 + 7\ \[ImaginaryI]], 50]\)], "Input"],

Cell[BoxData[
    \(6.8060017197430759251833294345157620921643906833438834248178440849786`\
50.0100303503329 - 
      6.4915066233930765780643429173450624350255531622084711931255434762371`\
49.98948380038449\ \[ImaginaryI]\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Plots (need some time...)", "Subsubsection",
  FontSize->14],

Cell[CellGroupData[{

Cell[BoxData[
    \(Plot[{Re[HPL[{\(-1\), \(-1\), \(-1\), 1}, t]], 
        Im[HPL[{\(-1\), \(-1\), \(-1\), 1}, t]]}, {t, \(-5\), 5}, 
      PlotStyle \[Rule] {Hue[1], Dashing[{0.02, 0.02}]}, 
      PlotRange \[Rule] {\(-4\), 4}]\)], "Input"],

Cell[GraphicsData["PostScript", "\<\
%!
%%Creator: Mathematica
%%AspectRatio: .61803 
MathPictureStart
/Mabs {
Mgmatrix idtransform
Mtmatrix dtransform
} bind def
/Mabsadd { Mabs
3 -1 roll add
3 1 roll add
exch } bind def
%% Graphics
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 10  scalefont  setfont
% Scaling calculations
0.5 0.0952381 0.309017 0.0772542 [
[.11905 .29652 -6 -9 ]
[.11905 .29652 6 0 ]
[.30952 .29652 -6 -9 ]
[.30952 .29652 6 0 ]
[.69048 .29652 -3 -9 ]
[.69048 .29652 3 0 ]
[.88095 .29652 -3 -9 ]
[.88095 .29652 3 0 ]
[.4875 0 -12 -4.5 ]
[.4875 0 0 4.5 ]
[.4875 .07725 -12 -4.5 ]
[.4875 .07725 0 4.5 ]
[.4875 .15451 -12 -4.5 ]
[.4875 .15451 0 4.5 ]
[.4875 .23176 -12 -4.5 ]
[.4875 .23176 0 4.5 ]
[.4875 .38627 -6 -4.5 ]
[.4875 .38627 0 4.5 ]
[.4875 .46353 -6 -4.5 ]
[.4875 .46353 0 4.5 ]
[.4875 .54078 -6 -4.5 ]
[.4875 .54078 0 4.5 ]
[.4875 .61803 -6 -4.5 ]
[.4875 .61803 0 4.5 ]
[ 0 0 0 0 ]
[ 1 .61803 0 0 ]
] MathScale
% Start of Graphics
1 setlinecap
1 setlinejoin
newpath
0 g
.25 Mabswid
[ ] 0 setdash
.11905 .30902 m
.11905 .31527 L
s
[(-4)] .11905 .29652 0 1 Mshowa
.30952 .30902 m
.30952 .31527 L
s
[(-2)] .30952 .29652 0 1 Mshowa
.69048 .30902 m
.69048 .31527 L
s
[(2)] .69048 .29652 0 1 Mshowa
.88095 .30902 m
.88095 .31527 L
s
[(4)] .88095 .29652 0 1 Mshowa
.125 Mabswid
.16667 .30902 m
.16667 .31277 L
s
.21429 .30902 m
.21429 .31277 L
s
.2619 .30902 m
.2619 .31277 L
s
.35714 .30902 m
.35714 .31277 L
s
.40476 .30902 m
.40476 .31277 L
s
.45238 .30902 m
.45238 .31277 L
s
.54762 .30902 m
.54762 .31277 L
s
.59524 .30902 m
.59524 .31277 L
s
.64286 .30902 m
.64286 .31277 L
s
.7381 .30902 m
.7381 .31277 L
s
.78571 .30902 m
.78571 .31277 L
s
.83333 .30902 m
.83333 .31277 L
s
.07143 .30902 m
.07143 .31277 L
s
.02381 .30902 m
.02381 .31277 L
s
.92857 .30902 m
.92857 .31277 L
s
.97619 .30902 m
.97619 .31277 L
s
.25 Mabswid
0 .30902 m
1 .30902 L
s
.5 0 m
.50625 0 L
s
[(-4)] .4875 0 1 0 Mshowa
.5 .07725 m
.50625 .07725 L
s
[(-3)] .4875 .07725 1 0 Mshowa
.5 .15451 m
.50625 .15451 L
s
[(-2)] .4875 .15451 1 0 Mshowa
.5 .23176 m
.50625 .23176 L
s
[(-1)] .4875 .23176 1 0 Mshowa
.5 .38627 m
.50625 .38627 L
s
[(1)] .4875 .38627 1 0 Mshowa
.5 .46353 m
.50625 .46353 L
s
[(2)] .4875 .46353 1 0 Mshowa
.5 .54078 m
.50625 .54078 L
s
[(3)] .4875 .54078 1 0 Mshowa
.5 .61803 m
.50625 .61803 L
s
[(4)] .4875 .61803 1 0 Mshowa
.125 Mabswid
.5 .01545 m
.50375 .01545 L
s
.5 .0309 m
.50375 .0309 L
s
.5 .04635 m
.50375 .04635 L
s
.5 .0618 m
.50375 .0618 L
s
.5 .09271 m
.50375 .09271 L
s
.5 .10816 m
.50375 .10816 L
s
.5 .12361 m
.50375 .12361 L
s
.5 .13906 m
.50375 .13906 L
s
.5 .16996 m
.50375 .16996 L
s
.5 .18541 m
.50375 .18541 L
s
.5 .20086 m
.50375 .20086 L
s
.5 .21631 m
.50375 .21631 L
s
.5 .24721 m
.50375 .24721 L
s
.5 .26266 m
.50375 .26266 L
s
.5 .27812 m
.50375 .27812 L
s
.5 .29357 m
.50375 .29357 L
s
.5 .32447 m
.50375 .32447 L
s
.5 .33992 m
.50375 .33992 L
s
.5 .35537 m
.50375 .35537 L
s
.5 .37082 m
.50375 .37082 L
s
.5 .40172 m
.50375 .40172 L
s
.5 .41717 m
.50375 .41717 L
s
.5 .43262 m
.50375 .43262 L
s
.5 .44807 m
.50375 .44807 L
s
.5 .47898 m
.50375 .47898 L
s
.5 .49443 m
.50375 .49443 L
s
.5 .50988 m
.50375 .50988 L
s
.5 .52533 m
.50375 .52533 L
s
.5 .55623 m
.50375 .55623 L
s
.5 .57168 m
.50375 .57168 L
s
.5 .58713 m
.50375 .58713 L
s
.5 .60258 m
.50375 .60258 L
s
.25 Mabswid
.5 0 m
.5 .61803 L
s
0 0 m
1 0 L
1 .61803 L
0 .61803 L
closepath
clip
newpath
1 0 0 r
.5 Mabswid
.02381 .59274 m
.02846 .59296 L
.03279 .59315 L
.03793 .59333 L
.04262 .59345 L
.04498 .5935 L
.04754 .59355 L
.04872 .59356 L
.04996 .59358 L
.05113 .59359 L
.0522 .5936 L
.05341 .59361 L
.05471 .59361 L
.05592 .59361 L
.05707 .59361 L
.05772 .59361 L
.05841 .59361 L
.05964 .5936 L
.0604 .5936 L
.06111 .59359 L
.06244 .59358 L
.06489 .59355 L
.06757 .5935 L
.07037 .59343 L
.07299 .59335 L
.07767 .59318 L
.08269 .59295 L
.09414 .5922 L
.10458 .59126 L
.11449 .5901 L
.12366 .58879 L
.14443 .58487 L
.16309 .58006 L
.18369 .57304 L
.20304 .56448 L
.22389 .55263 L
.24394 .53802 L
.26503 .5182 L
.28478 .4942 L
.30314 .46539 L
.3236 .42274 L
.34219 .36925 L
.35217 .3317 L
.36137 .28897 L
.37147 .22901 L
.37706 .18728 L
.38217 .14145 L
.38669 .09242 L
.39161 .02585 L
s
.39161 .02585 m
.39305 0 L
s
.40418 0 m
.40469 .61803 L
s
.40682 .61803 m
.40756 .52871 L
.40868 .46381 L
.40992 .42213 L
.41062 .40588 L
.41125 .39394 L
.41237 .37737 L
.41342 .36584 L
.41456 .35606 L
.41577 .34799 L
.41781 .33807 L
.41897 .33384 L
.42006 .33054 L
.4225 .32487 L
.42477 .32111 L
.42726 .31811 L
.42992 .31578 L
.43271 .314 L
.43535 .31278 L
.43772 .31194 L
.44028 .31124 L
.44251 .31077 L
.44497 .31036 L
.44753 .31003 L
.44992 .30979 L
.45212 .30962 L
.4542 .30949 L
.4566 .30937 L
.4588 .30929 L
.46116 .30922 L
.46338 .30917 L
.46581 .30912 L
.46843 .30909 L
.47104 .30907 L
.47235 .30906 L
.47378 .30905 L
.47501 .30904 L
.47632 .30904 L
.47868 .30903 L
.47992 .30903 L
.48106 .30902 L
.48229 .30902 L
.48364 .30902 L
.48482 .30902 L
.48591 .30902 L
.48708 .30902 L
.48833 .30902 L
.48945 .30902 L
.49067 .30902 L
.49183 .30902 L
Mistroke
.49291 .30902 L
.49397 .30902 L
.49493 .30902 L
.49605 .30902 L
.49709 .30902 L
.49826 .30902 L
.49951 .30902 L
.50068 .30902 L
.50175 .30902 L
.50301 .30902 L
.50372 .30902 L
.50438 .30902 L
.50559 .30902 L
.50687 .30902 L
.50809 .30902 L
.5094 .30902 L
.51064 .30902 L
.51177 .30902 L
.51303 .30902 L
.51441 .30902 L
.51585 .30902 L
.51719 .30902 L
.5196 .30902 L
.52187 .30902 L
.52391 .30903 L
.52612 .30903 L
.52854 .30903 L
.53109 .30904 L
.53567 .30905 L
.5406 .30908 L
.54511 .3091 L
.55032 .30914 L
.55525 .30919 L
.56402 .30931 L
.57357 .30948 L
.58393 .30973 L
.5933 .31004 L
.60412 .31049 L
.61429 .31105 L
.63442 .3125 L
.65291 .3142 L
.69247 .31874 L
.73052 .32388 L
.77101 .32984 L
.80999 .33579 L
.85143 .34217 L
.89134 .34827 L
.92975 .354 L
.9706 .35993 L
.97619 .36073 L
Mistroke
Mfstroke
0 g
[ .02 .02 ] 0 setdash
.02381 .09781 m
.06244 .1369 L
.10458 .18228 L
.14415 .22787 L
.18221 .27482 L
.22272 .3285 L
.26171 .38395 L
.30316 .44586 L
.32392 .47625 L
.33304 .48867 L
.34309 .50088 L
.34772 .5057 L
.35271 .51003 L
.35513 .51173 L
.35742 .51304 L
.35948 .51393 L
.36065 .51429 L
.36173 .51453 L
.36297 .51469 L
.36367 .51471 L
.36432 .51469 L
.3655 .51453 L
.36675 .51419 L
.36787 .51372 L
.36892 .51312 L
.37007 .51228 L
.3713 .51114 L
.37261 .50962 L
.37404 .50757 L
.37663 .50258 L
.37916 .49583 L
.3815 .48742 L
.38396 .47567 L
.38625 .46117 L
.38863 .44104 L
.39125 .41061 L
.39263 .38934 L
.3939 .36576 L
.39535 .33181 L
.39673 .29053 L
.39798 .24149 L
.39914 .18183 L
.40041 .09069 L
.40105 .0285 L
s
.40105 .0285 m
.40127 0 L
s
.40507 0 m
.40531 .30902 L
.40649 .30902 L
.40777 .30902 L
.40848 .30902 L
.40913 .30902 L
.41039 .30902 L
.41158 .30902 L
.4127 .30902 L
.41388 .30902 L
.41489 .30902 L
.41599 .30902 L
.41719 .30902 L
.41846 .30902 L
.41967 .30902 L
.42077 .30902 L
.42188 .30902 L
.42311 .30902 L
.42439 .30902 L
.4256 .30902 L
.42672 .30902 L
.42775 .30902 L
.42888 .30902 L
.43006 .30902 L
.43127 .30902 L
.43257 .30902 L
.43378 .30902 L
.43489 .30902 L
.43619 .30902 L
.43693 .30902 L
.4376 .30902 L
.43885 .30902 L
.44016 .30902 L
.4413 .30902 L
.44234 .30902 L
.44355 .30902 L
.44468 .30902 L
.44573 .30902 L
.44671 .30902 L
.44777 .30902 L
.44891 .30902 L
.45004 .30902 L
.45126 .30902 L
.45242 .30902 L
.45347 .30902 L
.45465 .30902 L
.45593 .30902 L
.45658 .30902 L
.45727 .30902 L
.45852 .30902 L
Mistroke
.45975 .30902 L
.46044 .30902 L
.4611 .30902 L
.46242 .30902 L
.46316 .30902 L
.46383 .30902 L
.46504 .30902 L
.46635 .30902 L
.46759 .30902 L
.46874 .30902 L
.46944 .30902 L
.47019 .30902 L
.47091 .30902 L
.47156 .30902 L
.4728 .30902 L
.47411 .30902 L
.4748 .30902 L
.47553 .30902 L
.47684 .30902 L
.47765 .30902 L
.47841 .30902 L
.47909 .30902 L
.47984 .30902 L
.48108 .30902 L
.48225 .30902 L
.48353 .30902 L
.48425 .30902 L
.48491 .30902 L
.48617 .30902 L
.48688 .30902 L
.48754 .30902 L
.48824 .30902 L
.48888 .30902 L
.48961 .30902 L
.4903 .30902 L
.49148 .30902 L
.49272 .30902 L
.49378 .30902 L
.49495 .30902 L
.4962 .30902 L
.49691 .30902 L
.49755 .30902 L
.4988 .30902 L
.49998 .30902 L
.50123 .30902 L
.50194 .30902 L
.50258 .30902 L
.50378 .30902 L
.50503 .30902 L
.50616 .30902 L
Mistroke
.50721 .30902 L
.50837 .30902 L
.5096 .30902 L
.51092 .30902 L
.51167 .30902 L
.51236 .30902 L
.51362 .30902 L
.51426 .30902 L
.51496 .30902 L
.51618 .30902 L
.51748 .30902 L
.51871 .30902 L
.51984 .30902 L
.52097 .30902 L
.52218 .30902 L
.52332 .30902 L
.52435 .30902 L
.52557 .30902 L
.52689 .30902 L
.52813 .30902 L
.52928 .30902 L
.53035 .30902 L
.53135 .30902 L
.53246 .30902 L
.53364 .30902 L
.53488 .30902 L
.53605 .30902 L
.5371 .30902 L
.53825 .30902 L
.53946 .30902 L
.54058 .30902 L
.5418 .30902 L
.54309 .30902 L
.54422 .30902 L
.54526 .30902 L
.54641 .30902 L
.54764 .30902 L
.54834 .30902 L
.54898 .30902 L
.54969 .30902 L
.55043 .30902 L
.55169 .30902 L
.55241 .30902 L
.55307 .30902 L
.55432 .30902 L
.55545 .30902 L
.55677 .30902 L
.55801 .30902 L
.55869 .30902 L
.55934 .30902 L
Mistroke
.56054 .30902 L
.56183 .30902 L
.56256 .30902 L
.56322 .30902 L
.56435 .30902 L
.56558 .30902 L
.56686 .30902 L
.56806 .30902 L
.56874 .30902 L
.56948 .30902 L
.57018 .30902 L
.57083 .30902 L
.57205 .30902 L
.57335 .30902 L
.57402 .30902 L
.57474 .30902 L
.57605 .30902 L
.5768 .30902 L
.5776 .30902 L
.57827 .30902 L
.57902 .30902 L
.57966 .30902 L
.58034 .30902 L
.58156 .30902 L
.58287 .30902 L
.58362 .30902 L
.58431 .30902 L
.58557 .30902 L
.58672 .30902 L
.58736 .30902 L
.58805 .30902 L
.58931 .30902 L
.59043 .30902 L
.59166 .30902 L
.59295 .30902 L
.59416 .30902 L
.59529 .30902 L
.59632 .30902 L
.59746 .30902 L
.59866 .30902 L
.59997 .30902 L
.60116 .30902 L
.60182 .30902 L
.60254 .30902 L
.60384 .30902 L
.60505 .30902 L
.60635 .30902 L
.60866 .30903 L
.61135 .30904 L
.61388 .30905 L
Mistroke
.61664 .30907 L
.61962 .30909 L
.62486 .30914 L
.62973 .3092 L
.63507 .30929 L
.64076 .30942 L
.6513 .30971 L
.66085 .31007 L
.6801 .31104 L
.70092 .3125 L
.74193 .31655 L
.78143 .32184 L
.81941 .32806 L
.85984 .33574 L
.89876 .34403 L
.94013 .35366 L
.97619 .36265 L
Mfstroke
% End of Graphics
MathPictureEnd
\
\>"], "Graphics",
  ImageSize->{378, 233.625},
  ImageMargins->{{43, 0}, {0, 0}},
  ImageRegion->{{0, 1}, {0, 1}},
  FontSize->12,
  ImageCache->GraphicsData["Bitmap", "\<\
CF5dJ6E]HGAYHf4PAg9QL6QYHg<PAVmbKF5d0`40005j0000jA000`40n007h00OooooNooo003ooomk
ool00;Coo`03003ooooo0<?oo`00]?oo00<00?ooool0`ooo002Eool01_P0oooooooon00001Koo`D0
00Koo`<00;_oo`00UOoo00Kh0?ooooooooP0000Aool400001Ooo003ooooo00001ooo00<00?ooool0
^ooo002Eool01_P0oooooooon00001Ooo`03003oo`0000Ooo`03003ooooo0;_oo`00UOoo00Kh0?oo
ool00?P0000Hool20007ool00`00ooooo`2kool009Goo`06n03ooooo003h00006Ooo00<00?ooool0
1Ooo00<00?ooool0^ooo002Eool01_P0ooooo`00n000027oo`03003ooooo0;_oo`00UOoo00Kh0?oo
ool00?P0000Qool2002lool009Goo`06n03ooooo003h00008Ooo00<00?ooool0^ooo002Eool01OP0
ooooo`00n0008_oo00<00?ooool0^ooo002Eool01OP0ooooo`00n0008_oo00<00?ooool0^ooo002E
ool01OP0ooooo`00n0008_oo00<00?ooool0^ooo002Eool01OP0ooooo`00n0008_oo00<00?ooool0
^ooo002Eool01OP0oooooooon0008_oo0P00_?oo002Eool01OP0oooooooon0008_oo00<00?ooool0
^ooo002Eool01_P0oooooooon000027oo`03003ooooo0;_oo`00UOoo00Kh0?ooooooooP0000Qool0
0`00ooooo`2kool009Goo`06n03ooooo003h00008Ooo00<00?ooool0^ooo002Dool01oP0oooooooo
003h0000027oo`800;coo`00U?oo00Oh0?ooooooo`00n000000Qool00`00ooooo`2kool009Coo`07
n03oooooool00?P000008Ooo00<00?ooool0^ooo002Dool01oP0oooooooo003h0000027oo`03003o
oooo0;_oo`00U?oo00Oh0?ooooooo`00n000000Qool00`00ooooo`2kool009Coo`06n03oooooool0
0?P08_oo00<00?ooool0^ooo002Dool01_P0oooooooo003h02;oo`800;coo`00U?oo00?h0?ooool0
0_oo00?h0?ooool08?oo00<00?ooool0^ooo002Dool00oP0ooooo`02ool00oP0ooooo`0Pool00`00
ooooo`2kool009Coo`03n03ooooo00;oo`03n03ooooo01Ooo`8000Ooo`03003ooooo0;_oo`00U?oo
00?h0?ooool00_oo00?h0?ooool05_oo00@00?ooool000Koo`03003ooooo0;_oo`00U?oo00?h0?oo
ool00_oo00?h0?ooool06Ooo00<00?ooool01?oo0`00^ooo002Cool00oP0ooooo`03ool00oP0003o
o`0@ool40003ool20007ool00`00ooooo`2kool009?oo`03n03ooooo00?oo`03n0000?oo01Woo`03
003ooooo00Coo`03003ooooo0;_oo`00Tooo00?h0?ooool00_oo00<00?P000005ooo00@00?ooool0
00Koo`03003ooooo0;_oo`00Tooo00?h0?ooool00_oo00<00?P000006?oo0P001ooo00<00?ooool0
^ooo002Cool00oP0ooooo`02ool00`00n000000Qool00`00ooooo`2kool009?oo`03n03ooooo00;o
o`03003h0000027oo`800;coo`00Tooo00?h0?ooool00_oo00<00?P000008Ooo00<00?ooool0^ooo
000@ool00`00ooooo`20ool00oP0ooooo`02ool00`00n000000Qool00`00ooooo`2kool0017oo`03
003ooooo07ooo`03n03ooooo00;oo`03003h0?oo027oo`03003ooooo0;_oo`004_oo00<00?ooool0
O_oo00?h0?ooool00_oo00<00?P0ool08Ooo00<00?ooool0^ooo000Cool00`00ooooo`1lool00oP0
ooooo`04ool00oP0ooooo`0Pool00`00ooooo`2kool001Coo`03003ooooo07_oo`03n03ooooo00Co
o`03n03ooooo023oo`800;coo`005Ooo00<00?ooool0N_oo00?h0?ooool01?oo00?h0?ooool08?oo
00<00?ooool0^ooo002Bool00oP0ooooo`04ool00oP0ooooo`0Pool00`00ooooo`2kool009;oo`03
n03ooooo00Coo`03n0000?oo023oo`03003ooooo0;_oo`00T_oo00?h0?ooool01?oo00?h0000ool0
8?oo00<00?ooool0^ooo002Bool00oP0ooooo`03ool00`00n000000Qool2002lool001[oo`03003o
oooo07Goo`03n03ooooo00?oo`03003h0000027oo`03003ooooo0;_oo`006ooo00<00?ooool0M?oo
00?h0?ooool00ooo00<00?P000008Ooo00<00?ooool0^ooo000Lool00`00ooooo`1bool00oP0oooo
o`04ool00`00n000000Qool00`00ooooo`2kool001goo`03003ooooo077oo`03n03ooooo00Coo`03
003h0000027oo`03003ooooo0;_oo`007_oo00<00?ooool0L?oo00?h0?ooool01?oo00<00?P00000
8Ooo00<00?ooool0^ooo000Oool00`00ooooo`1_ool00oP0ooooo`04ool00`00n03oo`0Qool2002l
ool0097oo`03n03ooooo00Coo`03003h0?oo027oo`03003ooooo0;_oo`00TOoo00?h0?ooool01Ooo
00?h0?ooool08?oo00<00?ooool0^ooo002Aool00oP0ooooo`05ool00oP0ooooo`0Fool40006ool0
0`00ooooo`2kool0097oo`03n03ooooo00Goo`03n03ooooo01Koo`03003ooooo00Ooo`03003ooooo
0;_oo`00TOoo00?h0?ooool01Ooo00?h0?ooool05ooo00<00?ooool01_oo0`00^ooo000Tool00`00
ooooo`1Zool00oP0ooooo`05ool00oP0003oo`0@ool40004ool00`00ooooo`05ool00`00ooooo`2k
ool002Goo`03003ooooo06Woo`03n03ooooo00Goo`03n0000?oo01Woo`03003ooooo00Coo`03003o
oooo0;_oo`009_oo00<00?ooool0J?oo00?h0?ooool01Ooo00?h0000ool05_oo00@00?ooool000Ko
o`03003ooooo0;_oo`009ooo00<00?ooool0Iooo00?h0?ooool01?oo00<00?P000006?oo0P001ooo
00<00?ooool0^ooo000Xool00`00ooooo`1Uool00oP0ooooo`05ool00`00n000000Qool00`00oooo
o`2kool002Woo`03003ooooo06Coo`03n03ooooo00Goo`03003h0000027oo`800;coo`00T?oo00?h
0?ooool01Ooo00<00?P000008Ooo00<00?ooool0^ooo002@ool00oP0ooooo`05ool00`00n000000Q
ool00`00ooooo`2kool0093oo`03n03ooooo00Goo`03003h0000027oo`03003ooooo0;_oo`00T?oo
00?h0?ooool01Ooo00<00?P0ool08Ooo00<00?ooool0^ooo000^ool00`00ooooo`1Oool00oP0oooo
o`04ool00`00oooh000Rool2002lool002ooo`03003ooooo05koo`03n03ooooo00Koo`03n03ooooo
023oo`03003ooooo0;_oo`00;ooo00<00?ooool0G_oo00?h0?ooool01_oo00?h0?ooool08?oo00<0
0?ooool0^ooo000`ool00`00ooooo`1Mool00oP0ooooo`06ool00oP0ooooo`0Pool00`00ooooo`2k
ool0037oo`03003ooooo05_oo`03n03ooooo00Ooo`03n03ooooo023oo`03003ooooo0;_oo`00<Ooo
00<00?ooool0Fooo00?h0?ooool01ooo00?h0000ool08?oo00<00?ooool0^ooo000bool00`00oooo
o`1Jool00oP0ooooo`07ool00oP0003oo`0Pool2002lool008ooo`03n03ooooo00Goo`04003oooP0
000Qool00`00ooooo`2kool008ooo`03n03ooooo00Goo`04003oooP0000Qool00`00ooooo`2kool0
08koo`03n03ooooo00Koo`04003oooP0000Qool00`00ooooo`2kool008koo`03n03ooooo00Koo`04
003oooP0000Qool00`00ooooo`2kool003Ooo`03003ooooo05Coo`03n03ooooo00Koo`04003oooP0
000Qool00`00ooooo`2kool003Soo`03003ooooo05?oo`03n03ooooo00Koo`04003oooP0000Qool2
002lool003Woo`03003ooooo05;oo`03n03ooooo00Koo`03003oooP002;oo`03003ooooo0;_oo`00
>Ooo00<00?ooool0DOoo00?h0?ooool01ooo00<00?oon0008_oo00<00?ooool0^ooo000jool00`00
ooooo`1@ool00oP0ooooo`09ool00oP0ooooo`0Fool40006ool00`00ooooo`2kool003_oo`03003o
oooo04ooo`03n03ooooo00Woo`03n03ooooo01Soo`03003ooooo00Goo`03003ooooo0;_oo`00??oo
00<00?ooool0C_oo00?h0?ooool02Ooo00?h0?ooool06?oo00<00?ooool01Ooo0`00^ooo002=ool0
0oP0ooooo`09ool00oP0ooooo`0@ool40004ool00`00ooooo`05ool00`00ooooo`2kool008goo`03
n03ooooo00Woo`03n0000?oo01Soo`03003ooooo00Goo`03003ooooo0;_oo`00S?oo00?h0?ooool0
2_oo00?h0000ool05_oo0`001ooo00<00?ooool0^ooo002<ool00oP0ooooo`0:ool00oP0003oo`0H
ool00`00ooooo`05ool00`00ooooo`2kool0043oo`03003ooooo04Woo`03n03ooooo00Soo`04003o
ooP0000Qool00`00ooooo`2kool0047oo`03003ooooo04Soo`03n03ooooo00Soo`04003oooP0000Q
ool2002lool004;oo`03003ooooo04Ooo`03n03ooooo00Soo`04003oooP0000Qool00`00ooooo`2k
ool004;oo`03003ooooo04Ooo`03n03ooooo00Soo`04003oooP0000Qool00`00ooooo`2kool004?o
o`03003ooooo04Koo`03n03ooooo00Soo`04003oooP0000Qool00`00ooooo`2kool004Coo`03003o
oooo04Goo`03n03ooooo00Soo`04003oooP0000Qool00`00ooooo`2kool004Goo`03003ooooo04?o
o`03n03ooooo00Woo`03003oooP002;oo`800;coo`00Rooo00?h0?ooool02Ooo00<00?oon0008_oo
00<00?ooool0^ooo002;ool00oP0ooooo`0;ool00oP0ooooo`0Pool00`00ooooo`2kool008_oo`03
n03ooooo00_oo`03n03ooooo023oo`03003ooooo0;_oo`00Rooo00?h0?ooool02ooo00?h0?ooool0
8?oo00<00?ooool0^ooo002;ool00oP0ooooo`0;ool00oP0ooooo`0Pool00`00ooooo`2kool003Go
o`03003ooooo01;oo`03003ooooo02_oo`@000ooo`03n03ooooo00_oo`03n0000?oo023oo`80047o
o`@004?oo`03003ooooo037oo`00=Ooo00<00?ooool04ooo00<00?ooool0:_oo00<00?ooool03ooo
00?h0?ooool03?oo00?h0000ool08?oo00<00?ooool0@?oo00<00?ooool0A?oo00<00?ooool0<Ooo
000bool5000Eool00`00ooooo`0Zool00`00ooooo`0>ool00oP0ooooo`0:ool01000oooh00008Ooo
00<00?ooool0@Ooo00<00?ooool0@?oo1@00<_oo000]ool400001Ooo003ooooo00005_oo00<00?oo
ool08ooo10001?oo00<00?ooool03Ooo00?h0?ooool02_oo00@00?oon000027oo`03003ooooo04;o
o`03003ooooo03ooo`04003ooooo000cool003?oo`03003oo`0001Ooo`03003ooooo02_oo`03003o
oooo00coo`03n03ooooo00[oo`04003oooP0000Qool00`00ooooo`13ool00`00ooooo`0oool00`00
ool0000cool003Coo`8001Soo`03003ooooo02Ooo`04003ooooo000>ool00oP0ooooo`0:ool01000
oooh00008Ooo00<00?ooool0@?oo00@00?ooool004;oo`8003?oo`00=Ooo00<00?ooool0@Ooo0P00
3ooo00?h0?ooool02_oo00@00?oon000027oo`8004;oo`8004Coo`03003ooooo037oo`00ROoo00?h
0?ooool02_oo00D00?oooooh0000027oo`03003ooooo0;_oo`00ROoo00?h0?ooool02_oo00@00?oo
oooh02;oo`03003ooooo0;_oo`00ROoo00?h0?ooool02_oo00@00?oooooh02;oo`03003ooooo0;_o
o`00ROoo00?h0?ooool03Ooo00?h0?ooool08?oo00<00?ooool0^ooo0007oon200000oP00000000=
00000oP00000000>00000oP0000000050006n0070005n0090005n00900000oP00000002D0008ool0
013oo`03003ooooo00koo`03003ooooo00koo`03003ooooo00koo`03003ooooo00goo`03003oo`00
013oo`03003ooooo00koo`03003ooooo00koo`03n03ooooo00ooo`03n03ooooo00Soo`Gh0003ool0
0?oo00ooo`03003ooooo00koo`03003ooooo00cooaCh0004003oooooool90004ool00`00ool00004
000:ool00`00ooooo`0>ool00`00ooooo`0?ool00`00ooooo`0>ool00`00ooooo`0>ool00`00oooo
o`0>ool00`00ooooo`0?ool0013oo`03003ooooo00koo`03003ooooo00koo`03003ooooo00koo`03
003ooooo00koo`80013oo`03003ooooo00koo`03003ooooo00koo`03n03ooooo00ooo`03n03ooooo
00Ooo`;h00Goo`03003ooooo00koo`03003ooooo00koo`03003ooooo00koo`03003ooooo00ooo`Oh
00[oo`03003ooooo00Coo`<000Ooo`03003ooooo00koo`03003ooooo00ooo`03003ooooo00koo`03
003ooooo00koo`03003ooooo00koo`03003ooooo00ooo`00E?oo00<00?ooool0<Ooo00?h0?ooool0
3ooo00?h0?ooool01Ooo0_P06?oo00<00?ooool0>?oo2?P04_oo1P00Hooo001Eool00`00ooooo`0`
ool00oP0ooooo`0?ool00oP0ooooo`05ool00oP0ooooo`0Gool00`00ooooo`10ool7n00Aool3001P
ool005Koo`03003ooooo02ooo`03n03ooooo00_oo`05003ooooooooh0006ool00oP0ooooo`0Hool0
0`00ooooo`17ool6n00Dool5001Eool005Ooo`03003ooooo02goo`03n03ooooo00coo`05003ooooo
oooh0005ool00oP0ooooo`0Iool2001>ool7n00Bool3001Bool008Ooo`03n03ooooo00coo`05003o
oooooooh0005ool00oP0ooooo`0Iool00`00ooooo`1Dool8n00Cool50017ool008Ooo`03n03ooooo
00coo`05003ooooooooh0004ool00oP0ooooo`0Jool00`00ooooo`1Lool7n00Aool30014ool008Oo
o`03n03ooooo00coo`05003ooooooooh0004ool00oP0ooooo`0Jool00`00ooooo`1Sool7n01Aool0
08Koo`03n03ooooo00goo`05003ooooooooh0004ool00oP0ooooo`0Jool00`00ooooo`1Zool7n00<
ool5000iool008Koo`03n03ooooo00goo`05003ooooooooh0003ool00oP0ooooo`0Kool2001bool8
n009ool3000fool005_oo`03003ooooo02Soo`03n03ooooo00goo`05003ooooooooh0003ool00oP0
ooooo`0Kool00`00ooooo`1iool7n00;ool00`00ooooo`0]ool005coo`03003ooooo02Ooo`03n03o
oooo00goo`05003ooooooooh0003ool00oP0ooooo`0Kool00`00ooooo`20ool8n004ool4000[ool0
05coo`03003ooooo02Koo`03n03ooooo01;oo`05n03ooooooooh000Mool00`00ooooo`28ool7n000
1?oo00000000:?oo001Mool00`00ooooo`0Uool00oP0ooooo`0Bool01OP0oooooooon0007Ooo00<0
0?ooool0Sooo1_P09_oo001Nool00`00ooooo`0Tool00oP0ooooo`0Bool01?P0ooooooP07_oo00<0
0?ooool0UOoo1?P01P007?oo001Nool00`00ooooo`0Sool00oP0ooooo`0Cool01?P0ooooooP07_oo
0P00W?oo1?P00`006Ooo001Oool00`00ooooo`0Rool00oP0ooooo`0Cool01?P0ooooooP07_oo00<0
0?ooool0X?oo1OP05_oo0024ool00oP0ooooo`0Cool01?P0ooooooP07_oo00<00?ooool0YOoo0oP0
00<00?P0ool04?oo0024ool00oP0ooooo`0?ool01@00oooooooon0000_oo00?h0?ooool07?oo00<0
0?ooool0ZOoo00<00?ooool03ooo0023ool00oP0ooooo`0@ool01@00oooooooon0000_oo00?h0?oo
ool07?oo00<00?ooool0^ooo0023ool00oP0ooooo`0@ool01@00oooooooon0000_oo00?h0?ooool0
7?oo00<00?ooool0^ooo0023ool00oP0ooooo`0@ool01@00oooooooon0000_oo00?h0?ooool07?oo
0P00_?oo001Sool00`00ooooo`0Lool00oP0ooooo`0Aool01`00oooooooon03oooP001ooo`03003o
oooo0;_oo`00I?oo00<00?ooool06ooo00?h0?ooool04?oo00<00?ooool00_oo00?h0?oon0007ooo
00<00?ooool0^ooo001Uool00`00ooooo`0Jool00oP0ooooo`0@ool00`00ooooo`02ool00oP0oooh
000Eool40006ool00`00ooooo`2kool006Koo`03003ooooo01Soo`03n03ooooo017oo`03003ooooo
00;oo`03n03oooP001Ooo`03003ooooo00Goo`03003ooooo0;_oo`00I_oo00<00?ooool06?oo00?h
0?ooool05_oo00?h0?oon0005ooo00<00?ooool01Ooo0`00^ooo001Wool00`00ooooo`0Fool00oP0
ooooo`0Gool00oP0oooh000Gool00`00ooooo`05ool00`00ooooo`2kool006Ooo`03003ooooo01Ko
o`03n03ooooo01Ooo`03n03oooP001Ooo`03003ooooo00Goo`03003ooooo0;_oo`00P?oo00?h0?oo
ool05ooo00?h0?oon0005Ooo0`001ooo00<00?ooool0^ooo001oool00oP0ooooo`0Hool00oP0oooh
000Gool00`00ooooo`05ool00`00ooooo`2kool007ooo`03n03ooooo01Soo`03n03oooP001ooo`03
003ooooo0;_oo`00Oooo00?h0?ooool04ooo00<00?ooool00_oo00?h0?oon0007ooo0P00_?oo001n
ool00oP0ooooo`0Dool00`00ooooo`02ool00oP0oooh000Oool00`00ooooo`2kool006_oo`03003o
oooo013oo`03n03ooooo01Coo`03003ooooo00;oo`03n03oooP001ooo`03003ooooo0;_oo`00K?oo
00<00?ooool03_oo00?h0?ooool05Ooo00<00?ooool00_oo00?h0?oon0007ooo00<00?ooool0^ooo
001/ool00`00ooooo`0>ool00oP0ooooo`0Eool00`00ooooo`02ool00oP0oooh000Oool00`00oooo
o`2kool006goo`03003ooooo00goo`03n03ooooo01Goo`03003ooooo00;oo`;h023oo`800;coo`00
K_oo00<00?ooool02ooo00?h0?ooool05Ooo00<00?ooool00ooo0_P08?oo00<00?ooool0^ooo001^
ool00`00ooooo`0;ool00oP0ooooo`0Eool00`00ooooo`03ool2n00Pool00`00ooooo`2kool006oo
o`03003ooooo00[oo`03n03ooooo01Goo`03003ooooo00?oo`;h023oo`03003ooooo0;_oo`00Nooo
00?h0?ooool07?oo0_P08?oo00<00?ooool0^ooo001kool00oP0ooooo`0Lool2n00Pool00`00oooo
o`2kool007[oo`03n03ooooo01goo`;h023oo`800;coo`00N_oo00?h0?ooool07Ooo0_P08?oo00<0
0?ooool0^ooo001iool00oP0ooooo`0Nool2n00Pool00`00ooooo`2kool007?oo`03003ooooo00?o
o`03n03ooooo01koo`;h023oo`03003ooooo0;_oo`00M?oo00<00?ooool00_oo00?h0?ooool06?oo
00<00?ooool00ooo0_P08?oo00<00?ooool0^ooo001eool01000ooooooP06ooo00<00?ooool00ooo
0_P08?oo00<00?ooool0^ooo001eool01000ooooooP06ooo00<00?ooool00ooo0_P08?oo0P00_?oo
001fool00`00n03oo`0Kool00`00ooooo`03ool2n00Pool00`00ooooo`2kool007Koo`03003h0?oo
01[oo`03003ooooo00Coo`;h023oo`03003ooooo0;_oo`00M_oo00?h0000ool06_oo00<00?ooool0
1?oo0_P05_oo10001_oo00<00?ooool0^ooo001fool00oP0ooooo`0Jool00`00ooooo`04ool2n00F
ool00`00ooooo`07ool00`00ooooo`2kool007Goo`03n03ooooo01_oo`03003ooooo00Coo`;h01Oo
o`03003ooooo00Koo`<00;_oo`00MOoo00?h0?ooool08_oo0_P06?oo00<00?ooool01Ooo00<00?oo
ool0^ooo001dool00oP0ooooo`0Sool2n00Iool00`00ooooo`04ool00`00ooooo`2kool007Coo`03
n03ooooo02?oo`;h01Koo`04003ooooo0006ool00`00ooooo`2kool007?oo`03n03ooooo00Goo`03
003ooooo01coo`;h01Ooo`8000Ooo`03003ooooo0;_oo`00L_oo00?h0?ooool01ooo00<00?ooool0
6ooo0_P08?oo00<00?ooool0^ooo001bool00oP0ooooo`08ool00`00ooooo`0Jool2n00Pool2002l
ool0077oo`03n03ooooo00[oo`03003ooooo013oo`03003ooooo00Koo`;h023oo`03003ooooo0;_o
o`00L?oo00?h0?ooool03?oo00<00?ooool03ooo00<00?ooool01_oo0_P08?oo00<00?ooool0^ooo
001_ool00oP0ooooo`0>ool00`00ooooo`0>ool00`00ooooo`06ool2n00Pool00`00ooooo`2kool0
06ooo`03n03ooooo01ooo`03003ooooo00Koo`;h023oo`03003ooooo0;_oo`00K_oo00?h0?ooool0
7ooo00<00?ooool01ooo0_P08?oo0P00_?oo001]ool00oP0ooooo`0Pool00`00ooooo`07ool2n00P
ool00`00ooooo`2kool006coo`03n03ooooo027oo`03003ooooo00Ooo`;h023oo`03003ooooo0;_o
o`00K?oo00?h0?ooool08?oo00<00?ooool02?oo0_P08?oo00<00?ooool0^ooo001[ool00oP0oooo
o`0Fool2000Dool2n00Pool00`00ooooo`2kool006[oo`03n03ooooo01Woo`03003ooooo017oo`;h
023oo`03003ooooo0;_oo`00JOoo00?h0?ooool06ooo00<00?ooool04?oo0_P08?oo0P00_?oo001Y
ool00oP0ooooo`0Lool4000>ool2n00Pool00`00ooooo`2kool006Soo`03n03ooooo01ooo`03003o
oooo00goo`;h023oo`03003ooooo0;_oo`00Iooo00?h0?ooool0<?oo0_P08?oo00<00?ooool0^ooo
001Vool00oP0ooooo`0aool2n00Pool00`00ooooo`2kool006Goo`03n03ooooo03;oo`;h023oo`80
0;coo`00Hooo0_P0=Ooo0_P08?oo00<00?ooool0^ooo001Rool00oP0ooooo`0eool2n00Pool00`00
ooooo`2kool0067oo`03n03ooooo03Koo`;h023oo`03003ooooo0;_oo`00H?oo00?h0?ooool0=ooo
0_P05ooo0P001ooo00<00?ooool0^ooo001Oool00oP0ooooo`0hool2n00Fool01000ooooo`001_oo
00<00?ooool0^ooo001Mool2n00kool2n00Iool00`00ooooo`04ool3002kool005coo`03n03ooooo
03_oo`;h01Ooo`8000Ooo`03003ooooo0;_oo`00Fooo00?h0?ooool0??oo0_P06Ooo00<00?ooool0
1?oo00<00?ooool0^ooo001Iool2n00oool2n00Fool01000ooooo`001_oo00<00?ooool0^ooo001H
ool00oP0ooooo`0oool2n00Gool20007ool00`00ooooo`2kool005Koo`;h04;oo`;h023oo`03003o
oooo0;_oo`00EOoo00?h0?ooool0@_oo0_P08?oo0P00_?oo001Dool00oP0ooooo`13ool2n00Pool0
0`00ooooo`2kool005;oo`;h04Koo`;h023oo`03003ooooo0;_oo`00D?oo0_P0B?oo0_P08?oo00<0
0?ooool0^ooo001>ool2n01:ool2n00Pool00`00ooooo`2kool004coo`;h04coo`;h023oo`800;co
o`00B?oo1?P0C_oo0_P08?oo00<00?ooool0^ooo0014ool4n01Bool00oP0ooooo`0Oool00`00oooo
o`2kool0047oo`?h05Koo`03n03ooooo01ooo`03003ooooo0;_oo`00?Ooo1?P0FOoo00?h0?ooool0
7ooo00<00?ooool0^ooo000hool5n01Mool00oP0ooooo`0Oool00`00ooooo`2kool003?oo`Gh06;o
o`03n03ooooo01ooo`800;coo`00:ooo2?P0Iooo00?h0?ooool07ooo00<00?ooool0^ooo000@oolK
n01_ool00oP0ooooo`0Oool00`00ooooo`2kool009[oo`03n03ooooo01ooo`03003ooooo0;_oo`00
V_oo00?h0?ooool07ooo00<00?ooool0^ooo002Jool00oP0ooooo`0Oool2002lool009[oo`03n03o
oooo01ooo`03003ooooo0;_oo`00V_oo00?h0?ooool07ooo00<00?ooool0^ooo002Jool00oP0oooo
o`0Oool00`00ooooo`2kool009[oo`03n03ooooo01Ooo`03003ooooo00Goo`03003ooooo0;_oo`00
V_oo00?h0?ooool05ooo00<00?ooool01Ooo00<00?ooool0^ooo002Jool00oP0ooooo`0Dool50006
ool3002kool00;7oo`04003ooooo0035ool00;;oo`03003oo`000<Goo`00/ooo0P00aOoo002dool0
0`00ooooo`33ool00001\
\>"],
  ImageRangeCache->{{{0, 377}, {232.625, 0}} -> {-5.47009, -4.16103, \
0.029019, 0.0357743}}],

Cell[BoxData[
    TagBox[\(\[SkeletonIndicator]  Graphics  \[SkeletonIndicator]\),
      False,
      Editable->False]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
    \(<< Graphics`Graphics`\), "\[IndentingNewLine]", 
    \(PolarPlot[{Re[
          HPL[{plus, minus}, 
            9/10\ \[ExponentialE]\^\(\[ImaginaryI]\ \[Theta]\)]], 
        Im[HPL[{plus, minus}, 
            9/10\ \[ExponentialE]\^\(\[ImaginaryI]\ \[Theta]\)]]}, {\[Theta], 
        0, 2\ \[Pi]}, 
      PlotStyle \[Rule] {Hue[1], Dashing[{0.02, 0.02}]}]\)}], "Input"],

Cell[GraphicsData["PostScript", "\<\
%!
%%Creator: Mathematica
%%AspectRatio: .19504 
MathPictureStart
/Mabs {
Mgmatrix idtransform
Mtmatrix dtransform
} bind def
/Mabsadd { Mabs
3 -1 roll add
3 1 roll add
exch } bind def
%% Graphics
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 10  scalefont  setfont
% Scaling calculations
0.384379 0.329879 0.0975209 0.329879 [
[.0545 .08502 -6 -9 ]
[.0545 .08502 6 0 ]
[.21944 .08502 -12 -9 ]
[.21944 .08502 12 0 ]
[.54932 .08502 -9 -9 ]
[.54932 .08502 9 0 ]
[.71426 .08502 -3 -9 ]
[.71426 .08502 3 0 ]
[.8792 .08502 -9 -9 ]
[.8792 .08502 9 0 ]
[.37188 .03155 -24 -4.5 ]
[.37188 .03155 0 4.5 ]
[.37188 .06453 -24 -4.5 ]
[.37188 .06453 0 4.5 ]
[.37188 .13051 -18 -4.5 ]
[.37188 .13051 0 4.5 ]
[.37188 .1635 -18 -4.5 ]
[.37188 .1635 0 4.5 ]
[ 0 0 0 0 ]
[ 1 .19504 0 0 ]
] MathScale
% Start of Graphics
1 setlinecap
1 setlinejoin
newpath
0 g
.25 Mabswid
[ ] 0 setdash
.0545 .09752 m
.0545 .10377 L
s
[(-1)] .0545 .08502 0 1 Mshowa
.21944 .09752 m
.21944 .10377 L
s
[(-0.5)] .21944 .08502 0 1 Mshowa
.54932 .09752 m
.54932 .10377 L
s
[(0.5)] .54932 .08502 0 1 Mshowa
.71426 .09752 m
.71426 .10377 L
s
[(1)] .71426 .08502 0 1 Mshowa
.8792 .09752 m
.8792 .10377 L
s
[(1.5)] .8792 .08502 0 1 Mshowa
.125 Mabswid
.08749 .09752 m
.08749 .10127 L
s
.12048 .09752 m
.12048 .10127 L
s
.15346 .09752 m
.15346 .10127 L
s
.18645 .09752 m
.18645 .10127 L
s
.25243 .09752 m
.25243 .10127 L
s
.28541 .09752 m
.28541 .10127 L
s
.3184 .09752 m
.3184 .10127 L
s
.35139 .09752 m
.35139 .10127 L
s
.41737 .09752 m
.41737 .10127 L
s
.45035 .09752 m
.45035 .10127 L
s
.48334 .09752 m
.48334 .10127 L
s
.51633 .09752 m
.51633 .10127 L
s
.58231 .09752 m
.58231 .10127 L
s
.61529 .09752 m
.61529 .10127 L
s
.64828 .09752 m
.64828 .10127 L
s
.68127 .09752 m
.68127 .10127 L
s
.74725 .09752 m
.74725 .10127 L
s
.78023 .09752 m
.78023 .10127 L
s
.81322 .09752 m
.81322 .10127 L
s
.84621 .09752 m
.84621 .10127 L
s
.02151 .09752 m
.02151 .10127 L
s
.91219 .09752 m
.91219 .10127 L
s
.94517 .09752 m
.94517 .10127 L
s
.97816 .09752 m
.97816 .10127 L
s
.25 Mabswid
0 .09752 m
1 .09752 L
s
.38438 .03155 m
.39063 .03155 L
s
[(-0.2)] .37188 .03155 1 0 Mshowa
.38438 .06453 m
.39063 .06453 L
s
[(-0.1)] .37188 .06453 1 0 Mshowa
.38438 .13051 m
.39063 .13051 L
s
[(0.1)] .37188 .13051 1 0 Mshowa
.38438 .1635 m
.39063 .1635 L
s
[(0.2)] .37188 .1635 1 0 Mshowa
.125 Mabswid
.38438 .00515 m
.38813 .00515 L
s
.38438 .01175 m
.38813 .01175 L
s
.38438 .01835 m
.38813 .01835 L
s
.38438 .02495 m
.38813 .02495 L
s
.38438 .03814 m
.38813 .03814 L
s
.38438 .04474 m
.38813 .04474 L
s
.38438 .05134 m
.38813 .05134 L
s
.38438 .05794 m
.38813 .05794 L
s
.38438 .07113 m
.38813 .07113 L
s
.38438 .07773 m
.38813 .07773 L
s
.38438 .08433 m
.38813 .08433 L
s
.38438 .09092 m
.38813 .09092 L
s
.38438 .10412 m
.38813 .10412 L
s
.38438 .11072 m
.38813 .11072 L
s
.38438 .11731 m
.38813 .11731 L
s
.38438 .12391 m
.38813 .12391 L
s
.38438 .13711 m
.38813 .13711 L
s
.38438 .1437 m
.38813 .1437 L
s
.38438 .1503 m
.38813 .1503 L
s
.38438 .1569 m
.38813 .1569 L
s
.38438 .17009 m
.38813 .17009 L
s
.38438 .17669 m
.38813 .17669 L
s
.38438 .18329 m
.38813 .18329 L
s
.38438 .18989 m
.38813 .18989 L
s
.25 Mabswid
.38438 0 m
.38438 .19504 L
s
0 0 m
1 0 L
1 .19504 L
0 .19504 L
closepath
clip
newpath
1 0 0 r
.5 Mabswid
.97619 .09752 m
.97389 .10209 L
.96789 .10616 L
.9566 .11066 L
.94206 .11462 L
.92572 .11798 L
.90859 .12079 L
.86453 .12599 L
.83972 .12805 L
.81588 .1296 L
.78947 .13087 L
.76117 .13179 L
.74718 .13208 L
.73209 .13228 L
.70518 .13235 L
.67985 .13207 L
.65719 .13155 L
.63395 .13073 L
.61 .12959 L
.56978 .12692 L
.53449 .12375 L
.50521 .12043 L
.44878 .11194 L
.40214 .10215 L
.36757 .09254 L
.33901 .08231 L
.32 .07372 L
.30413 .06478 L
.29068 .05495 L
.28604 .05069 L
.28204 .04637 L
.27916 .04266 L
.2767 .03876 L
.27505 .0354 L
.27447 .03393 L
.27396 .0324 L
.27356 .0309 L
.27328 .02957 L
.27309 .02827 L
.27298 .02708 L
.27294 .02573 L
.27298 .02452 L
.27311 .02324 L
.27321 .02261 L
.27334 .02193 L
.27366 .02069 L
.27401 .0196 L
.27504 .0173 L
.27626 .01534 L
.27763 .01364 L
Mistroke
.27904 .01222 L
.2807 .01084 L
.28404 .00873 L
.28628 .00765 L
.28851 .0068 L
.29061 .00615 L
.29294 .00559 L
.29422 .00534 L
.29539 .00515 L
.2966 .00499 L
.29774 .00487 L
.29907 .00476 L
.29978 .00471 L
.30053 .00468 L
.30181 .00465 L
.30323 .00465 L
.30395 .00466 L
.3047 .00469 L
.30606 .00476 L
.30753 .00487 L
.30914 .00504 L
.31206 .00545 L
.31478 .00596 L
.32009 .00728 L
.32489 .00886 L
.33544 .01362 L
.34592 .02028 L
.35478 .02776 L
.36344 .03726 L
.37114 .04854 L
.37659 .05937 L
.37904 .06572 L
.38088 .07166 L
.38225 .07727 L
.38284 .08027 L
.38336 .08347 L
.38373 .08627 L
.38389 .08776 L
.38404 .08938 L
.38415 .09085 L
.38423 .09221 L
.3843 .09351 L
.38434 .09487 L
.38437 .09645 L
.38438 .09735 L
.38438 .09817 L
.38435 .09968 L
.38431 .10128 L
.38424 .10271 L
.38416 .10405 L
Mistroke
.38391 .1071 L
.38353 .11037 L
.38308 .11334 L
.38175 .11999 L
.38025 .12557 L
.37824 .13154 L
.3736 .14203 L
.36676 .15333 L
.35931 .16264 L
.3494 .17205 L
.33904 .17937 L
.32839 .18481 L
.32286 .18689 L
.31967 .18788 L
.31675 .18864 L
.31425 .18919 L
.31154 .18968 L
.31005 .18989 L
.30868 .19005 L
.3073 .19019 L
.306 .19029 L
.30491 .19034 L
.30374 .19038 L
.30244 .1904 L
.30127 .19038 L
.30012 .19034 L
.29887 .19027 L
.29758 .19016 L
.29639 .19003 L
.2937 .1896 L
.29129 .18907 L
.28875 .18832 L
.28619 .18735 L
.28224 .18526 L
.28022 .18383 L
.27851 .18233 L
.27705 .18074 L
.27584 .17909 L
.27491 .1775 L
.27408 .17564 L
.2737 .17452 L
.27342 .17347 L
.27329 .17287 L
.27318 .17222 L
.27302 .171 L
.27295 .16981 L
.27295 .16852 L
.27302 .16739 L
.27317 .16612 L
.27345 .16463 L
Mistroke
.27379 .16322 L
.27495 .15989 L
.27642 .15679 L
.2785 .15333 L
.28353 .14697 L
.29149 .13941 L
.30336 .13076 L
.32094 .12085 L
.34327 .11103 L
.36981 .1018 L
.40303 .09268 L
.44814 .08322 L
.47438 .07887 L
.50208 .075 L
.52943 .07182 L
.56258 .0687 L
.60335 .06583 L
.62748 .06459 L
.65119 .06368 L
.67439 .06307 L
.69635 .06275 L
.72254 .06269 L
.74808 .06297 L
.77625 .06368 L
.79061 .06421 L
.80649 .06494 L
.83435 .06661 L
.85992 .06863 L
.8885 .07159 L
.91261 .07486 L
.93582 .07903 L
.94671 .08155 L
.95542 .08401 L
.96708 .08847 L
.97138 .09092 L
.97447 .09356 L
.97616 .09806 L
.97289 .103 L
.96559 .10727 L
.95347 .11163 L
.9384 .11545 L
.92199 .11864 L
.89885 .12215 L
.87525 .12493 L
.84773 .12744 L
.81733 .12952 L
.8032 .13026 L
.78792 .13094 L
.76035 .13181 L
.73394 .13226 L
Mistroke
.71022 .13236 L
.6885 .1322 L
.66598 .13178 L
.6455 .13117 L
.62752 .13046 L
.58629 .12813 L
.55091 .12533 L
.51791 .12195 L
.49042 .1185 L
.43772 .10988 L
.39814 .10116 L
.36452 .09157 L
.3217 .07457 L
.30488 .06525 L
.29198 .05604 L
.28412 .04872 L
.27825 .04132 L
.27624 .03791 L
.27539 .03619 L
.27465 .03441 L
.27411 .0329 L
.27365 .03128 L
.27333 .02985 L
.27312 .02856 L
.27299 .02724 L
.27294 .02602 L
.27296 .02496 L
.27304 .02384 L
.27321 .02265 L
.27346 .02144 L
.27373 .02043 L
.2741 .01936 L
.27513 .01712 L
.27633 .01524 L
.27789 .01335 L
.27978 .01157 L
.28346 .00904 L
.28579 .00787 L
.28809 .00695 L
.29056 .00616 L
.29294 .00559 L
.29563 .00512 L
.29702 .00494 L
.29781 .00486 L
.29857 .00479 L
.29994 .00471 L
.30121 .00466 L
.30259 .00464 L
.30337 .00465 L
.3041 .00467 L
Mistroke
.30545 .00472 L
.30667 .0048 L
.30809 .00493 L
.30944 .00507 L
.31198 .00544 L
.31468 .00594 L
.31952 .00712 L
.32472 .0088 L
.33036 .0111 L
.34136 .01712 L
.3507 .02408 L
.3604 .03361 L
.36827 .04392 L
.37442 .05464 L
.3772 .06084 L
.37941 .06681 L
.38109 .07243 L
.38233 .07766 L
.38337 .08354 L
.38377 .08665 L
.38408 .08994 L
.38419 .09152 L
.38424 .09236 L
.38428 .09324 L
.38434 .09486 L
.38437 .09636 L
.38438 .09779 L
.38437 .09914 L
.38433 .10061 L
.38427 .10219 L
.38417 .10387 L
.38403 .1057 L
.3837 .10901 L
.38326 .11223 L
.38276 .11519 L
.38149 .12105 L
.38003 .12628 L
.37572 .13764 L
.36965 .14898 L
.3628 .15858 L
.35403 .168 L
.34357 .17644 L
.33348 .18245 L
.32759 .18514 L
.32214 .18713 L
.31702 .18858 L
.31432 .18918 L
.31147 .18969 L
.30899 .19002 L
.30759 .19016 L
Mistroke
.30628 .19027 L
.30509 .19034 L
.304 .19038 L
.30276 .1904 L
.30158 .19039 L
.30024 .19035 L
.2995 .19031 L
.29881 .19027 L
.29756 .19016 L
.29625 .19001 L
.29403 .18967 L
.29165 .18916 L
.2892 .18847 L
.28669 .18756 L
.28253 .18545 L
.28072 .18422 L
.27893 .18272 L
.2775 .18126 L
.27616 .17957 L
.27514 .17792 L
.27421 .17595 L
.27387 .17505 L
.27357 .17404 L
.27333 .17306 L
.27316 .17213 L
.27301 .17088 L
.27295 .16966 L
.27295 .16853 L
.27303 .16727 L
.27321 .16586 L
.27334 .16514 L
.27351 .16432 L
.27435 .16144 L
.27551 .1586 L
.2772 .15541 L
.28155 .14926 L
.28982 .14084 L
.30119 .13219 L
.31498 .12393 L
.33478 .11449 L
.3617 .1044 L
.39458 .09479 L
.43189 .08631 L
.48249 .07766 L
.51389 .07356 L
.55283 .06954 L
.57437 .06776 L
.59892 .06609 L
.62353 .06477 L
.64716 .06381 L
Mistroke
.67179 .06313 L
.69549 .06276 L
.72243 .06269 L
.73636 .0628 L
.75192 .06305 L
.7783 .06375 L
.80696 .06496 L
.83387 .06657 L
.858 .06846 L
.88083 .07071 L
.90372 .07356 L
.92182 .07637 L
.93916 .07976 L
.9559 .08416 L
.96742 .08864 L
.97415 .09321 L
.97619 .09752 L
Mfstroke
0 g
[ .02 .02 ] 0 setdash
.38438 .09752 m
.4245 .09783 L
.46033 .09865 L
.50014 .10018 L
.53561 .10216 L
.56612 .10439 L
.59207 .10674 L
.64239 .11282 L
.66392 .11627 L
.6813 .11959 L
.69865 .12361 L
.71162 .12728 L
.72182 .13083 L
.73048 .13462 L
.73423 .13665 L
.73714 .1385 L
.74141 .14205 L
.74387 .14536 L
.74461 .14716 L
.74492 .14876 L
.74464 .1516 L
.74329 .15444 L
.74129 .15684 L
.73883 .15896 L
.73557 .16115 L
.73152 .16335 L
.72085 .16766 L
.70921 .17108 L
.69791 .17362 L
.68505 .17586 L
.67153 .17763 L
.65871 .17884 L
.65136 .17935 L
.64464 .1797 L
.64113 .17985 L
.63731 .17997 L
.63332 .18007 L
.62963 .18013 L
.62601 .18016 L
.6221 .18017 L
.61842 .18014 L
.61506 .18009 L
.60873 .17994 L
.60556 .17983 L
.60211 .17969 L
.59501 .17932 L
.5875 .17882 L
.57427 .17764 L
.56245 .17628 L
.55001 .17451 L
Mistroke
.52859 .17061 L
.49261 .16135 L
.47505 .15539 L
.45994 .14934 L
.43518 .13719 L
.4132 .12328 L
.39436 .10783 L
.38165 .09432 L
.37131 .07988 L
.36739 .07284 L
.36408 .06554 L
.36173 .05891 L
.36093 .05612 L
.3602 .05312 L
.35967 .05043 L
.35923 .04761 L
.35904 .04608 L
.35891 .04471 L
.35881 .04341 L
.35874 .04207 L
.35871 .04092 L
.3587 .03971 L
.35871 .03858 L
.35875 .03758 L
.35881 .03641 L
.35891 .03516 L
.35903 .03401 L
.35916 .03296 L
.35953 .0307 L
.35997 .02866 L
.3606 .02634 L
.36127 .02432 L
.36291 .0205 L
.36504 .01687 L
.36715 .01412 L
.36963 .01161 L
.3719 .00981 L
.37455 .00821 L
.37598 .00754 L
.37751 .00694 L
.37922 .00643 L
.37999 .00625 L
.38081 .00609 L
.38159 .00597 L
.38231 .00589 L
.38302 .00583 L
.3837 .00579 L
.3845 .00578 L
.38523 .0058 L
.38561 .00582 L
Mistroke
.38603 .00585 L
.38647 .00589 L
.38688 .00593 L
.38763 .00604 L
.38843 .00618 L
.38985 .00651 L
.39153 .00704 L
.39302 .00764 L
.39588 .00916 L
.39843 .01101 L
.40074 .01316 L
.4027 .01546 L
.40465 .01833 L
.40644 .02174 L
.40791 .02554 L
.40895 .02933 L
.40938 .03156 L
.40957 .03277 L
.40974 .03408 L
.40986 .03524 L
.40991 .03587 L
.40996 .03655 L
.41002 .03776 L
.41005 .03892 L
.41006 .0401 L
.41004 .04121 L
.41 .04244 L
.40992 .04378 L
.4098 .04521 L
.40966 .04658 L
.4093 .04918 L
.40885 .05169 L
.40834 .05404 L
.40684 .05952 L
.40475 .06536 L
.40186 .07185 L
.39479 .08404 L
.38296 .09911 L
.36851 .11312 L
.35012 .12706 L
.32923 .13955 L
.3016 .15234 L
.28398 .15882 L
.26628 .16426 L
.24783 .16894 L
.22597 .17332 L
.20227 .17678 L
.18862 .17821 L
.18236 .17873 L
.17547 .17922 L
Mistroke
.16881 .17959 L
.16259 .17985 L
.15657 .18003 L
.15012 .18014 L
.1443 .18017 L
.13881 .18013 L
.13273 .18001 L
.12616 .17979 L
.12254 .17963 L
.11917 .17945 L
.11151 .17895 L
.09756 .17767 L
.08501 .17606 L
.07195 .17384 L
.05935 .17103 L
.04711 .16739 L
.03798 .1637 L
.03353 .16136 L
.02998 .159 L
.0283 .15762 L
.02673 .15607 L
.02553 .15454 L
.02468 .15308 L
.02385 .15019 L
.02421 .14694 L
.02497 .1452 L
.02628 .14326 L
.02801 .14139 L
.03007 .13964 L
.03671 .13543 L
.04695 .13083 L
.05811 .12698 L
.07072 .12345 L
.08719 .11965 L
.10871 .1156 L
.13225 .11198 L
.15713 .10883 L
.18355 .10607 L
.21489 .10343 L
.25179 .10104 L
.2888 .09932 L
.31232 .09853 L
.33514 .09799 L
.37873 .09753 L
.40102 .09757 L
.42465 .09783 L
.46633 .09883 L
.49104 .09977 L
.51352 .10085 L
.55308 .10337 L
Mistroke
.58444 .106 L
.61465 .10918 L
.65999 .11559 L
.68202 .11975 L
.6992 .12375 L
.72277 .1312 L
.73106 .13491 L
.73746 .13873 L
.74123 .14187 L
.74378 .14519 L
.74456 .14698 L
.7449 .14857 L
.7449 .15028 L
.74451 .15201 L
.74304 .1548 L
.7418 .15631 L
.74042 .15766 L
.73747 .15994 L
.73365 .16225 L
.72537 .16602 L
.71603 .1692 L
.70662 .17172 L
.69488 .17421 L
.68347 .1761 L
.67132 .17765 L
.65783 .1789 L
.65123 .17935 L
.64424 .17972 L
.63829 .17994 L
.63175 .1801 L
.62813 .18015 L
.62481 .18017 L
.62119 .18016 L
.6174 .18013 L
.61106 .18 L
.6075 .1799 L
.6042 .17978 L
.59787 .17948 L
.59197 .17913 L
.58112 .1783 L
.56975 .17716 L
.5578 .17566 L
.53778 .17242 L
.51797 .16825 L
.48604 .15924 L
.45706 .14808 L
.43099 .1348 L
.41081 .12154 L
.39576 .10913 L
.38313 .09609 L
Mistroke
.37293 .08247 L
.36845 .07487 L
.36519 .06818 L
.3628 .06215 L
.36084 .05578 L
.36018 .053 L
.35961 .05009 L
.35936 .04851 L
.35916 .04709 L
.359 .04567 L
.35888 .04437 L
.3588 .04319 L
.35874 .04196 L
.35871 .04073 L
.3587 .03941 L
.35872 .03828 L
.35877 .03708 L
.35884 .03597 L
.35893 .03497 L
.35921 .03261 L
.35957 .03049 L
.36007 .02826 L
.36071 .02598 L
.36235 .02167 L
.3642 .01818 L
.36623 .01523 L
.36863 .01253 L
.37086 .01058 L
.37346 .00881 L
.3764 .00736 L
.3781 .00675 L
.37967 .00632 L
.38039 .00617 L
.38115 .00603 L
.38199 .00592 L
.38277 .00584 L
.38316 .00582 L
.38357 .0058 L
.38432 .00578 L
.38506 .00579 L
.38573 .00583 L
.3865 .00589 L
.38722 .00598 L
.38787 .00608 L
.38857 .00621 L
.39013 .00659 L
.39156 .00705 L
.3941 .00816 L
.39669 .0097 L
.39934 .01179 L
Mistroke
.40164 .01415 L
.40392 .01717 L
.40605 .02091 L
.40688 .02276 L
.40767 .02484 L
.40828 .02673 L
.40884 .02887 L
.40913 .03022 L
.40937 .0315 L
.40956 .03272 L
.40974 .0341 L
.40987 .03535 L
.40996 .03655 L
.41002 .03784 L
.41004 .03857 L
.41005 .03924 L
.41005 .04051 L
.41002 .04189 L
.40996 .04308 L
.40987 .04441 L
.40974 .04586 L
.40955 .04745 L
.4091 .05039 L
.40852 .05326 L
.40776 .05636 L
.40599 .06207 L
.40059 .07434 L
.39643 .08152 L
.39189 .08819 L
.3673 .11415 L
.34843 .12819 L
.32708 .14068 L
.29887 .15342 L
.28094 .15983 L
.26302 .16516 L
.24595 .16936 L
.22597 .17332 L
.21441 .17516 L
.2033 .17665 L
.19165 .17793 L
.18034 .17888 L
.16951 .17955 L
.1633 .17983 L
.15753 .18001 L
.15261 .18011 L
.14716 .18017 L
.14143 .18016 L
.13604 .18008 L
.12968 .17992 L
.12362 .17968 L
Mistroke
.11816 .17939 L
.11222 .179 L
.09888 .17781 L
.08666 .1763 L
.07433 .17429 L
.06344 .17203 L
.05221 .16904 L
.04159 .1653 L
.0376 .16352 L
.03376 .16149 L
.03083 .15963 L
.02814 .15748 L
.02572 .1548 L
.02428 .15212 L
.02381 .14935 L
.0243 .14667 L
.02603 .14358 L
.02947 .14011 L
.03443 .13671 L
.04062 .13349 L
.05014 .12964 L
.06364 .12535 L
.09783 .11754 L
.12248 .1134 L
.14863 .10984 L
.18344 .10608 L
.2205 .10302 L
.25836 .10069 L
.2955 .09907 L
.3382 .09793 L
.36016 .09763 L
.38438 .09752 L
Mfstroke
% End of Graphics
MathPictureEnd
\
\>"], "Graphics",
  ImageSize->{288, 56.125},
  ImageMargins->{{43, 0}, {0, 0}},
  ImageRegion->{{0, 1}, {0, 1}},
  ImageCache->GraphicsData["Bitmap", "\<\
CF5dJ6E]HGAYHf4PAg9QL6QYHg<PAVmbKF5d0`40004P0000>1000`40n007h00OK_oo00<00?ooool0
[ooo001^ool00`00ooooo`2_ool005?oo`[h00ooo`D00:ooo`00DOoo0oP02Ooo0_P03?oo0P0000?o
o`00ool00_oo00<00?ooool0Zooo001@ool2n00<ool3n009ool01000oooooooo0P000ooo00<00?oo
ool0Z_oo001?ool2n00@ool2n006ool00`00ooooo`02ool00`00ooooo`03ool00`00ooooo`2Yool0
04ooo`03n03ooooo017oo`;h00?oo`8000Coo`8000Coo`03003ooooo0:Woo`00Cooo00?h0?ooool0
2Ooo0P001?oo00<00?ooool00_P010001?oo0P001Ooo00<00?ooool0Z?oo001?ool00oP0ooooo`08
ool01000ooooo`002?oo00?h000000001Ooo00<00?ooool01?oo00<00?ooool0Z?oo001?ool00oP0
ooooo`08ool01000ooooo`002Ooo00<00?ooool01?oo0`001?oo00<00?ooool0Z?oo001?ool00oP0
ooooo`02ool40002ool01000ooooo`002Ooo00<00?P0ool01?oo00<00?ooool01?oo0P00ZOoo001@
ool00oP0ooooo`07ool01000ooooo`002Ooo00<00?P0n0001?oo0P001_oo00<00?ooool0Yooo001@
ool2n008ool01000ooooo`002?oo0P0000?oooP0ool00ooo00<00?ooool01Ooo00<00?ooool0Yooo
001Aool00oP0ooooo`07ool2000:ool200000ooon03oo`02ool20005ool2002Yool005;oo`03n03o
oooo01;oo`05003ooooooooh0002ool00`00ooooo`04ool00`00ooooo`2Xool005?oo`03n03ooooo
017oo`05003ooooooooh0002ool20005ool00`00ooooo`2Xool005Coo`03n03ooooo017oo`07003o
oooooooh0?oo00001_oo00<00?ooool0Z?oo000Bool4000Vool20004ool00`00ooooo`02ool3000;
ool00oP0ooooo`03ool20004ool00`00ooooo`02ool40002ool01?P0ool000001Ooo00<00?ooool0
7_oo0P001?oo00<00?ooool00_oo0`009_oo10009?oo10000ooo00<00?ooool00_oo0`007ooo000D
ool00`00ooooo`0Tool01000ooooo`002ooo00<00?ooool02Ooo0_P00_oo00@00?ooool000[oo`07
003ooooooooh0?oo00001_oo00<00?ooool07Ooo00@00?ooool000_oo`03003ooooo00ooobch01;o
o`03003ooooo00[oo`03003ooooo01coo`005?oo00<00?ooool09?oo00@00?ooool000_oo`03003o
oooo00_oo`;h0004003ooooo000:ool20003ool01?P0000000000ooo00<00?ooool07_oo00@00?oo
ool000_oo`03003ooooo013h01Goo`03003ooooo013ooa?h00;oo`03003ooooo00[oo`03003ooooo
01coo`003?oo10001?oo00<00?ooool07_oo10000_oo00@00?ooool000Soo`<000[oo`@00006oooh
0?P0n03oo`002_oo0P000ooo00?h000000001?oo00<00?ooool07_oo00@00?ooool000oh02Coo`03
003ooooo02;oo`gh00<001ooo`005?oo00<00?ooool09?oo00@00?ooool000Soo`03003ooooo013o
o`03003h0?P000;h00Woo`03003oo`0000;oo`03n0000?oo00?oo`03003ooooo01Woo`gh00Goo`03
003ooooo02Soo`03003ooooo02Goo`03003ooooo00;oo`_h01coo`004_oo0`009_oo00@00?ooool0
00Soo`03003ooooo013oo`03003ooooo00Ch00Goo`<00003ool00?oo00;oo`04n0000?ooool2000D
ool<n0001Ooo003ooooo00002?oo00<00?ooool09_oo0`009Ooo0`002Ooo00<00?ooool02?P05ooo
000Dool00`00ooooo`0Uool20009ool4000@ool20002ool4n005ool01000ool000000_oo00Gh0?oo
ooooo`00013oo`Wh00[oo`8000Woo`@002Ooo`03003ooooo02Goo`03003ooooo00Ooo`@000Goo`Sh
017oo`00HOoo1OP01Ooo00L00?oooooh0000ool0000<ool6n02:ool4n00>ool006Coo`Ch00Coo`05
003oooP0ool00009ool5n02Cool2n00<ool006Koo`Gh0004ool00?oon0020003ool6n02Jool00oP0
ooooo`09ool006Woo`Ch0003003h000000Kh09ooo`03n03ooooo00Soo`000_ooo`005@0000?h0000
000010000ooo0008ool00`00ooooo`06ool00`00ooooo`06ool00`00ooooo`07ool00`00ooooo`06
ool00`00ooooo`06ool00`00ooooo`06ool70003ool800000ooo003oo`08ool00`00ooooo`06ool0
1000oooooooo1?P000@00?P0000000Gh00;oo`03003ooooo00Koo`03003ooooo00Koo`03003oo`00
00P000;oo`D00003ool00?oo00Ooo`03003ooooo00Ooo`03003ooooo00Koo`03003ooooo00Koo`03
003ooooo00Ooo`03003ooooo00Koo`03003ooooo00Koo`03003ooooo00Ooo`03003ooooo00Koo`03
003ooooo00Koo`03003ooooo00Ooo`03003ooooo00Koo`03003ooooo00Coo`;h0003003ooooo00Oo
o`004Ooo00<00?ooool08?oo1P000ooo1@009Ooo0oP00_oo00<00?oon0000`000ooo1_P08?oo1000
0_oo20008ooo00<00?ooool0:ooo00<00?ooool05_oo0_P02ooo000Zool50003ool3000_ool3n004
ool01000ooooooP00_oo0P001ooo1_P0;?oo1@00H?oo0oP03?oo000Wool4000gool3n005ool01P00
oooooooon00000;oo`8000_oo`Kh02coo`<000?oo`<005?oo`Ch00ooo`007ooo1@00>ooo0oP01ooo
00<00?ooool00_oo00?h0?ooool05?oo2?P0;?oo1P00B_oo1OP04_oo000Lool3000nool3n007ool2
0005ool00oP0003oo`0Iool;n00]ool3000nool7n00Fool001Coo`D004;oo`?h00?oo`03003ooooo
00;oo`@000Coo`03n0000?oo01ooo`kh02Koo`D003?oo`Wh01_oo`004_oo0`00A?oo0_P00_oo00<0
0?ooool01Ooo00@00?ooool000Coo`03n0000?oo00Ooo`03003ooooo01oooa3h01ooo`<002;ooa3h
02?oo`004Ooo0P00A?oo0_P000Goo`00ooooo`0000Goo`8000?oo`03003ooooo00;oo`04n0000000
0007ool2000XoolIn00Bool2000>oolFn00]ool000goo`03003ooooo04Koo`;h00;oo`04003ooooo
0003ool20005ool01000oooooooo0_P000<00?ooool02Ooo0P00??oo5oP00P003?P0@ooo000;ool2
0018ool2n003ool01@00ooooo`00ool00P001ooo00H00?ooooooooP0ool2000<ool00`00ooooo`1A
ool2001>ool000[oo`03003ooooo04Ooo`03n03ooooo00?oo`03003ooooo008000Ooo`<000;oo`;h
0003ool00?oo067oo`8004goo`002Ooo00<00?ooool0Aooo00?h0?ooool01Ooo0P002ooo00@00?oo
oooh00;oo`80017oo`03003ooooo04ooo`03003ooooo04[oo`002Ooo00<00?ooool0A_oo00?h0?oo
ool01?oo0P003ooo00Gh0?ooooooo`0001?oo`8009coo`002?oo00<00?ooool0A_oo00?h0?ooool0
0ooo0P004?oo0_P00ooo0P005?oo0`00VOoo001@ool00oP0ooooo`02ool2000Bool00oP0ooooo`02
ool00`00ooooo`0Eool00`00ooooo`1;ool00`00ooooo`19ool0053oo`03n0000000008000Koo`80
00Coo`03003ooooo00;oo`800003n0000?oo00?oo`8001_oo`03003ooooo04Goo`03003ooooo04[o
o`002ooo00<00?ooool0@?oo0`002Ooo00@00?ooool000Soo`03003h0?oo00Goo`03003ooooo01_o
o`<0047oo`<004goo`003?oo0`00??oo100000?h0?ooool02?oo00@00?ooool000Soo`;h00Koo`<0
01koo`<003goo`8004ooo`003_oo0`00=Ooo1@001?oo00?h0?ooool02?oo00@00?ooool000Ooo`;h
0003ool00?oo00Coo`8002Koo`<003Coo`80057oo`004Ooo0P00;Ooo1P002Ooo00?h0?ooool02?oo
00@00?ooool000Koo`;h00?oo`03003ooooo00;oo`03003ooooo02Koo`H002Soo`D005Koo`005_oo
1P007_oo1P003ooo00?h0?ooool02?oo00@00?ooool000Goo`04n03ooooo0002ool00`00ooooo`02
ool2000[ool20003ool5000Mool6001Hool001coo`8000?ooaT001Goo`;h00[oo`8000Coo`;h00Co
o`8000Goo`03003ooooo03;oo`D000?oo`T000?oo`P0067oo`00D?oo0_P03Ooo0_P03Ooo0P00/?oo
001Aool3n008ool3n00?ool00`00ooooo`2_ool005?oo`Wh01;oo`800;3oo`00K_oo00<00?ooool0
[ooo0000\
\>"],
  ImageRangeCache->{{{0, 287}, {55.125, 0}} -> {-1.18862, -0.295626, \
0.0107256, 0.0107256}}],

Cell[BoxData[
    TagBox[\(\[SkeletonIndicator]  Graphics  \[SkeletonIndicator]\),
      False,
      Editable->False]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(Plot[{Re[
          HPL[{plus, minus}, \[ExponentialE]\^\(\[ImaginaryI]\ \[Theta]\)]], 
        Im[HPL[{plus, 
              minus}, \[ExponentialE]\^\(\[ImaginaryI]\ \[Theta]\)]]}, {\
\[Theta], 0, 2\ \[Pi]}, 
      PlotStyle \[Rule] {Hue[1], Dashing[{0.02, 0.02}]}]\)], "Input"],

Cell[GraphicsData["PostScript", "\<\
%!
%%Creator: Mathematica
%%AspectRatio: .61803 
MathPictureStart
/Mabs {
Mgmatrix idtransform
Mtmatrix dtransform
} bind def
/Mabsadd { Mabs
3 -1 roll add
3 1 roll add
exch } bind def
%% Graphics
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 10  scalefont  setfont
% Scaling calculations
0.0238095 0.151576 0.309024 0.126327 [
[.17539 .29652 -3 -9 ]
[.17539 .29652 3 0 ]
[.32696 .29652 -3 -9 ]
[.32696 .29652 3 0 ]
[.47854 .29652 -3 -9 ]
[.47854 .29652 3 0 ]
[.63011 .29652 -3 -9 ]
[.63011 .29652 3 0 ]
[.78169 .29652 -3 -9 ]
[.78169 .29652 3 0 ]
[.93327 .29652 -3 -9 ]
[.93327 .29652 3 0 ]
[.01131 .05637 -12 -4.5 ]
[.01131 .05637 0 4.5 ]
[.01131 .1827 -12 -4.5 ]
[.01131 .1827 0 4.5 ]
[.01131 .43535 -6 -4.5 ]
[.01131 .43535 0 4.5 ]
[.01131 .56168 -6 -4.5 ]
[.01131 .56168 0 4.5 ]
[ 0 0 0 0 ]
[ 1 .61803 0 0 ]
] MathScale
% Start of Graphics
1 setlinecap
1 setlinejoin
newpath
0 g
.25 Mabswid
[ ] 0 setdash
.17539 .30902 m
.17539 .31527 L
s
[(1)] .17539 .29652 0 1 Mshowa
.32696 .30902 m
.32696 .31527 L
s
[(2)] .32696 .29652 0 1 Mshowa
.47854 .30902 m
.47854 .31527 L
s
[(3)] .47854 .29652 0 1 Mshowa
.63011 .30902 m
.63011 .31527 L
s
[(4)] .63011 .29652 0 1 Mshowa
.78169 .30902 m
.78169 .31527 L
s
[(5)] .78169 .29652 0 1 Mshowa
.93327 .30902 m
.93327 .31527 L
s
[(6)] .93327 .29652 0 1 Mshowa
.125 Mabswid
.05412 .30902 m
.05412 .31277 L
s
.08444 .30902 m
.08444 .31277 L
s
.11476 .30902 m
.11476 .31277 L
s
.14507 .30902 m
.14507 .31277 L
s
.2057 .30902 m
.2057 .31277 L
s
.23602 .30902 m
.23602 .31277 L
s
.26633 .30902 m
.26633 .31277 L
s
.29665 .30902 m
.29665 .31277 L
s
.35728 .30902 m
.35728 .31277 L
s
.38759 .30902 m
.38759 .31277 L
s
.41791 .30902 m
.41791 .31277 L
s
.44822 .30902 m
.44822 .31277 L
s
.50885 .30902 m
.50885 .31277 L
s
.53917 .30902 m
.53917 .31277 L
s
.56948 .30902 m
.56948 .31277 L
s
.5998 .30902 m
.5998 .31277 L
s
.66043 .30902 m
.66043 .31277 L
s
.69074 .30902 m
.69074 .31277 L
s
.72106 .30902 m
.72106 .31277 L
s
.75138 .30902 m
.75138 .31277 L
s
.81201 .30902 m
.81201 .31277 L
s
.84232 .30902 m
.84232 .31277 L
s
.87264 .30902 m
.87264 .31277 L
s
.90295 .30902 m
.90295 .31277 L
s
.96358 .30902 m
.96358 .31277 L
s
.9939 .30902 m
.9939 .31277 L
s
.25 Mabswid
0 .30902 m
1 .30902 L
s
.02381 .05637 m
.03006 .05637 L
s
[(-2)] .01131 .05637 1 0 Mshowa
.02381 .1827 m
.03006 .1827 L
s
[(-1)] .01131 .1827 1 0 Mshowa
.02381 .43535 m
.03006 .43535 L
s
[(1)] .01131 .43535 1 0 Mshowa
.02381 .56168 m
.03006 .56168 L
s
[(2)] .01131 .56168 1 0 Mshowa
.125 Mabswid
.02381 .08164 m
.02756 .08164 L
s
.02381 .1069 m
.02756 .1069 L
s
.02381 .13217 m
.02756 .13217 L
s
.02381 .15743 m
.02756 .15743 L
s
.02381 .20796 m
.02756 .20796 L
s
.02381 .23323 m
.02756 .23323 L
s
.02381 .25849 m
.02756 .25849 L
s
.02381 .28376 m
.02756 .28376 L
s
.02381 .33429 m
.02756 .33429 L
s
.02381 .35955 m
.02756 .35955 L
s
.02381 .38482 m
.02756 .38482 L
s
.02381 .41009 m
.02756 .41009 L
s
.02381 .46062 m
.02756 .46062 L
s
.02381 .48588 m
.02756 .48588 L
s
.02381 .51115 m
.02756 .51115 L
s
.02381 .53641 m
.02756 .53641 L
s
.02381 .0311 m
.02756 .0311 L
s
.02381 .00584 m
.02756 .00584 L
s
.02381 .58694 m
.02756 .58694 L
s
.02381 .61221 m
.02756 .61221 L
s
.25 Mabswid
.02381 0 m
.02381 .61803 L
s
0 0 m
1 0 L
1 .61803 L
0 .61803 L
closepath
clip
newpath
1 0 0 r
.5 Mabswid
.03038 .61803 m
.03053 .61016 L
.03279 .52693 L
.03396 .49476 L
.03506 .46929 L
.03756 .42336 L
.04 .38976 L
.04262 .3618 L
.04516 .34042 L
.04793 .3217 L
.05297 .29624 L
.05788 .27872 L
.06244 .26677 L
.06795 .25621 L
.07314 .24906 L
.0778 .24437 L
.08284 .2407 L
.08546 .23927 L
.08834 .238 L
.09135 .237 L
.0928 .23661 L
.09416 .23631 L
.09542 .23607 L
.09679 .23586 L
.09793 .23571 L
.09919 .23559 L
.09989 .23554 L
.10055 .2355 L
.10124 .23547 L
.10199 .23545 L
.10265 .23544 L
.10334 .23543 L
.10458 .23545 L
.10581 .2355 L
.10651 .23553 L
.10715 .23558 L
.10958 .23579 L
.11179 .23607 L
.11412 .23643 L
.11898 .23741 L
.12432 .23878 L
.14269 .24522 L
.18303 .26457 L
.22185 .28601 L
.26313 .30973 L
.30289 .33257 L
.34113 .35366 L
.36249 .3645 L
.38183 .37312 L
.39154 .37677 L
Mistroke
.39664 .37843 L
.40202 .37996 L
.40674 .38106 L
.40924 .38154 L
.41192 .38196 L
.41438 .38227 L
.41555 .38238 L
.41663 .38247 L
.41771 .38254 L
.41888 .38259 L
.41992 .38261 L
.42101 .38261 L
.42216 .38259 L
.4234 .38254 L
.42471 .38245 L
.42592 .38233 L
.42809 .38203 L
.43041 .38158 L
.43314 .38085 L
.43571 .37995 L
.43805 .37892 L
.44052 .37761 L
.4451 .37444 L
.44931 .3705 L
.45384 .3649 L
.45882 .35661 L
.46405 .34467 L
.46901 .32902 L
.47346 .30976 L
.4783 .28024 L
.4808 .25985 L
.48356 .23127 L
.48645 .19156 L
.48777 .16858 L
.48916 .13982 L
.49036 .11001 L
.49168 .07031 L
.49289 .0248 L
Mfstroke
.49289 .0248 m
.49341 0 L
s
.50658 0 m
.50743 .03782 L
.50866 .08131 L
.51001 .11975 L
.51147 .15345 L
.51412 .20034 L
.51669 .23425 L
.51906 .2586 L
.52394 .29528 L
.52671 .31059 L
.52929 .32235 L
.53451 .34062 L
.5401 .35444 L
.54539 .36377 L
.55028 .37006 L
.55565 .37503 L
.55836 .37693 L
.56135 .37863 L
.56379 .37974 L
.56635 .38069 L
.56916 .38148 L
.5704 .38175 L
.57173 .382 L
.573 .3822 L
.57415 .38234 L
.5753 .38245 L
.57639 .38253 L
.57766 .38259 L
.57883 .38261 L
.58012 .38261 L
.58076 .3826 L
.58148 .38257 L
.58277 .38251 L
.58397 .38242 L
.58529 .3823 L
.5867 .38215 L
.59165 .38137 L
.59653 .38032 L
.60094 .37915 L
.62184 .37161 L
.66197 .35201 L
.7006 .33058 L
.74167 .30696 L
.78123 .28426 L
.81928 .26336 L
.84048 .25269 L
.85977 .24423 L
.86938 .24072 L
.87444 .23913 L
.87981 .23769 L
Mistroke
.88449 .23668 L
.88698 .23625 L
.88966 .23588 L
.89091 .23574 L
.89211 .23563 L
.89318 .23555 L
.89435 .23549 L
.89546 .23545 L
.89663 .23543 L
.89775 .23544 L
.89875 .23547 L
.89995 .23553 L
.90108 .23562 L
.90231 .23574 L
.90362 .23591 L
.90632 .23641 L
.90877 .23703 L
.91104 .23777 L
.91351 .23878 L
.91799 .24122 L
.92048 .24297 L
.92323 .24529 L
.9288 .25147 L
.93396 .25948 L
.93881 .26972 L
.94334 .28258 L
.9483 .30184 L
.95081 .31441 L
.95349 .33071 L
.9558 .34791 L
.95831 .37087 L
.96081 .39995 L
.96313 .43454 L
.96533 .47792 L
.96646 .50565 L
.96768 .54132 L
.96877 .58052 L
Mfstroke
.96877 .58052 m
.96963 .61803 L
s
0 g
[ .02 .02 ] 0 setdash
.04112 .61803 m
.04262 .60101 L
.04749 .55923 L
.05205 .52791 L
.06244 .47396 L
.07305 .43413 L
.08274 .40595 L
.09407 .37973 L
.10458 .36001 L
.12357 .33235 L
.14429 .31029 L
.16481 .29428 L
.18342 .28352 L
.20266 .27539 L
.21351 .27197 L
.22348 .26948 L
.23322 .26764 L
.23789 .26695 L
.24231 .26642 L
.24753 .26593 L
.24983 .26576 L
.25228 .26561 L
.25355 .26555 L
.25494 .26549 L
.25623 .26545 L
.2574 .26541 L
.25878 .26539 L
.25951 .26537 L
.26027 .26537 L
.26156 .26536 L
.26229 .26536 L
.26297 .26536 L
.26425 .26537 L
.26489 .26538 L
.2656 .2654 L
.26685 .26543 L
.26802 .26546 L
.27066 .26557 L
.27349 .26573 L
.27869 .26614 L
.28343 .26664 L
.29296 .26804 L
.30202 .26986 L
.31163 .27234 L
.32186 .27565 L
.34026 .28346 L
.36171 .29613 L
.3819 .31248 L
.40201 .33458 L
.4205 .3622 L
Mistroke
.43936 .4016 L
.45006 .43187 L
.46004 .46831 L
.46506 .49101 L
.47052 .52037 L
.47533 .55188 L
.48043 .59376 L
Mfstroke
.48043 .59376 m
.48269 .61803 L
s
.49936 .61803 m
.49976 0 L
s
.51733 0 m
.5195 .02363 L
.52418 .06256 L
.52916 .09572 L
.5381 .14173 L
.54745 .17798 L
.55754 .20844 L
.57582 .24922 L
.58537 .26556 L
.59583 .28066 L
.61692 .30445 L
.63651 .32067 L
.65745 .33344 L
.66768 .33828 L
.67877 .34263 L
.68836 .3457 L
.69892 .3484 L
.70386 .34943 L
.70917 .35037 L
.71376 .35105 L
.71877 .35166 L
.72169 .35195 L
.7244 .35217 L
.72721 .35236 L
.72976 .3525 L
.73096 .35255 L
.73226 .3526 L
.73339 .35263 L
.73462 .35266 L
.73593 .35268 L
.73665 .35268 L
.73732 .35269 L
.73852 .35269 L
.7398 .35268 L
.74102 .35267 L
.74172 .35265 L
.74237 .35264 L
.74368 .3526 L
.7451 .35255 L
.74765 .35244 L
.74999 .3523 L
.75538 .35187 L
.76106 .35123 L
.77067 .34974 L
.78119 .34748 L
.79147 .34461 L
.80081 .34139 L
.82177 .33184 L
.84097 .31975 L
.86177 .30201 L
Mistroke
.88166 .27892 L
.89181 .26399 L
.90271 .24478 L
.91295 .22281 L
.9223 .19825 L
.9318 .16712 L
.94061 .13013 L
.94886 .08434 L
.95347 .05139 L
.95764 .01452 L
Mfstroke
.95764 .01452 m
.9589 0 L
s
% End of Graphics
MathPictureEnd
\
\>"], "Graphics",
  ImageSize->{288, 177.938},
  ImageMargins->{{43, 0}, {0, 0}},
  ImageRegion->{{0, 1}, {0, 1}},
  ImageCache->GraphicsData["Bitmap", "\<\
CF5dJ6E]HGAYHf4PAg9QL6QYHg<PAVmbKF5d0`40004P0000/A000`40n007h00Ooooo8Ooo003ooolQ
ool000ooo`03003ooooo083oo`04n0000?oon01mool00`00ooooo`0:ool000ooo`03003ooooo083o
o`04n0000?oon002ool00`00ooooo`1hool00`00ooooo`0:ool000ooo`80087oo`04n0000?oon002
ool00`00ooooo`1hool00`00ooooo`0:ool000ooo`03003ooooo083oo`04n0000?oon002ool00`00
ooooo`1hool00`00ooooo`0:ool000ooo`03003ooooo07ooo`05n03oo`00oooh0003ool00`00oooo
o`1gool00`00ooooo`0:ool000ooo`03003ooooo07ooo`05n03oo`00oooh0003ool00`00ooooo`24
ool000ooo`03003ooooo07ooo`05n03ooooooooh0003ool00`00ooooo`1fool00`00ooooo`0;ool0
00ooo`03003ooooo07ooo`05n03ooooooooh001lool00`00ooooo`0;ool000ooo`03003ooooo07oo
o`05n03ooooooooh001lool00`00ooooo`0;ool000ooo`80083oo`05n03ooooooooh001lool00`00
ooooo`0;ool000ooo`03003ooooo07ooo`05n03ooooooooh001lool00`00ooooo`0;ool000ooo`03
003ooooo07ooo`05n03oo`00oooh001lool00`00ooooo`0;ool000ooo`03003ooooo07ooo`05n03o
o`00oooh0003ool00`00ooooo`24ool000ooo`03003ooooo07ooo`05n03oo`00oooh0003ool00`00
ooooo`24ool000Ooo`@000Coo`03003ooooo07ooo`05n03oo`00oooh0003ool00`00ooooo`24ool0
00Ooo`03003ooooo00Goo`03003ooooo07ooo`05n03oo`00oooh0004ool00`00ooooo`23ool000So
o`03003ooooo00Coo`<007ooo`05n03oo`00oooh0004ool00`00ooooo`23ool00003ool000000080
00Coo`03003ooooo00?oo`03003ooooo07ooo`05n03ooooooooh0004ool00`00ooooo`1dool00`00
ooooo`0<ool000[oo`03003ooooo00;oo`03003ooooo07ooo`03n03ooooo00;oo`03n03ooooo07So
o`03003ooooo00coo`001ooo00@00?ooool000Coo`03003ooooo07ooo`03n03ooooo00;oo`03n03o
oooo07Soo`03003ooooo00coo`002?oo0P001Ooo00<00?ooool0Oooo00?h0?ooool00_oo00?h0?oo
ool0Mooo00<00?ooool03Ooo000?ool00`00ooooo`1oool00oP0ooooo`02ool00oP0ooooo`1gool0
0`00ooooo`0=ool000ooo`03003ooooo07ooo`03n03oo`0000;oo`03n03ooooo07Ooo`03003ooooo
00goo`003ooo0P00P?oo00?h0?oo00000_oo00?h0?ooool00_oo00<00?ooool0P_oo000?ool00`00
ooooo`1oool00oP0ool00002ool00oP0ooooo`02ool00`00ooooo`22ool000ooo`03003ooooo07oo
o`03n03oo`0000;oo`03n03ooooo00;oo`03003ooooo08;oo`003ooo00<00?ooool0Oooo00?h0?oo
00000_oo00?h0?ooool00ooo00<00?ooool0POoo000?ool00`00ooooo`1oool00oP0ool00002ool0
0oP0ooooo`03ool00`00ooooo`21ool000ooo`03003ooooo07ooo`03n03ooooo00;oo`03n03ooooo
00?oo`03003ooooo073oo`03003ooooo00koo`003ooo00<00?ooool0Oooo00?h0?ooool00_oo00?h
0?ooool0M_oo00<00?ooool03_oo000?ool20020ool00oP0ooooo`02ool00oP0ooooo`1fool00`00
ooooo`0>ool000ooo`03003ooooo07ooo`03n03ooooo00;oo`03n03ooooo07Goo`03003ooooo00oo
o`003ooo00<00?ooool0Oooo00?h0?ooool00_oo00?h0?ooool0MOoo00<00?ooool03ooo000?ool0
0`00ooooo`1oool00oP0ool00002ool00oP0ooooo`1eool00`00ooooo`0?ool000ooo`03003ooooo
07ooo`03n03oo`0000;oo`03n03ooooo00Coo`03003ooooo083oo`003ooo00<00?ooool0Oooo00?h
0?oo00000_oo00?h0?ooool01?oo00<00?ooool0P?oo000?ool00`00ooooo`1nool01?P0ooooo`00
0_oo00?h0?ooool01?oo00<00?ooool0P?oo000?ool2001oool01?P0ooooo`000_oo00?h0?ooool0
1Ooo00<00?ooool0Oooo000?ool00`00ooooo`1nool01?P0ooooo`000_oo00?h0?ooool01Ooo00<0
0?ooool0Oooo000?ool00`00ooooo`1nool00oP0ooooo`04ool00oP0ooooo`04ool00`00ooooo`1/
ool00`00ooooo`0@ool000ooo`03003ooooo07koo`03n03ooooo00Coo`03n03ooooo07?oo`03003o
oooo013oo`003ooo00<00?ooool0O_oo00?h0?ooool01?oo00?h0?ooool0Looo00<00?ooool04?oo
000?ool00`00ooooo`1nool00oP0ooooo`04ool00oP0ooooo`1bool00`00ooooo`0Aool000ooo`03
003ooooo07koo`03n03ooooo00Coo`03n03ooooo07;oo`03003ooooo017oo`003ooo0P00Oooo00Ch
0?ooool000?oo`03n03ooooo07;oo`03003ooooo017oo`003ooo00<00?ooool0O_oo00Ch0?ooool0
00?oo`03n03ooooo00Goo`03003ooooo07koo`003ooo00<00?ooool0O_oo00Ch0?ooool000?oo`03
n03ooooo00Goo`03003ooooo07koo`003ooo00<00?ooool0O_oo00Ch0?ooool000?oo`03n03ooooo
00Koo`03003ooooo07goo`003ooo00<00?ooool0O_oo00Ch0?ooool000?oo`03n03ooooo00Koo`03
003ooooo07goo`001ooo10001?oo00<00?ooool0O_oo00Ch0?ooool000?oo`03n03ooooo00Ooo`03
003ooooo07coo`002Ooo00<00?ooool00ooo00<00?ooool0O_oo00Ch0?ooool000?oo`03n03ooooo
00Ooo`03003ooooo06Ooo`03003ooooo01;oo`002Ooo00<00?ooool00ooo0`00O_oo00?h0?ooool0
1?oo00?h0?ooool0LOoo00<00?ooool04_oo00000ooo000000020004ool00`00ooooo`03ool00`00
ooooo`1nool00oP0ooooo`04ool00oP0ooooo`1`ool00`00ooooo`0Cool000Woo`03003ooooo00?o
o`03003ooooo07koo`03n03ooooo00Coo`03n03ooooo073oo`03003ooooo01?oo`001ooo0`001Ooo
00<00?ooool0O_oo00?h0?ooool01?oo00?h0?ooool0Kooo00<00?ooool05?oo0009ool00`00oooo
o`03ool00`00ooooo`1nool01?P0ooooo`000ooo00?h0?ooool02Ooo00<00?ooool0Hooo00<00?oo
ool05?oo000?ool00`00ooooo`1nool01?P0ooooo`000ooo00?h0?ooool02Ooo00<00?ooool0N_oo
000?ool00`00ooooo`1nool01?P0ooooo`000ooo00?h0?ooool02Ooo00<00?ooool0N_oo000?ool2
001oool01?P0ooooo`000ooo00?h0?ooool02Ooo00<00?ooool0N_oo000?ool00`00ooooo`1mool0
1OP0oooooooo00000ooo00?h0?ooool02_oo00<00?ooool0NOoo000?ool00`00ooooo`1mool01OP0
oooooooo00000ooo00?h0?ooool02_oo00<00?ooool0H?oo00<00?ooool05_oo000?ool00`00oooo
o`1mool01OP0oooooooo00001?oo00?h0?ooool02_oo00<00?ooool0Gooo00<00?ooool05_oo000?
ool00`00ooooo`1mool00oP0ooooo`06ool00oP0ooooo`1[ool00`00ooooo`0Gool000ooo`03003o
oooo07goo`03n03ooooo00Koo`03n03ooooo06_oo`03003ooooo01Ooo`003ooo00<00?ooool0OOoo
00?h0?ooool01_oo00?h0?ooool0J_oo00<00?ooool06?oo000?ool2001nool00oP0ooooo`06ool0
0oP0ooooo`1Zool00`00ooooo`0Hool000ooo`03003ooooo00ooo`ch06;oo`05n03oooooool00004
ool00oP0ooooo`0<ool00`00ooooo`1Cool:n00Iool000ooo`03003ooooo00goo`;h00coo`;h063o
o`05n03oooooool00004ool00oP0ooooo`0=ool00`00ooooo`1>ool4n00:ool2n00Gool000ooo`03
003ooooo00coo`03n03ooooo00koo`;h05koo`05n03oooooool00004ool00oP0ooooo`0=ool00`00
ooooo`1;ool3n00?ool2n00Fool000ooo`03003ooooo00_oo`03n03ooooo017oo`;h05_oo`03n03o
oooo00;oo`03003ooooo00?oo`03n03ooooo00goo`03003ooooo04Soo`;h01Coo`03n03ooooo01?o
o`003ooo00<00?ooool02_oo00?h0?ooool05?oo0_P0FOoo00?h0?ooool00_oo00<00?ooool00ooo
00?h0?ooool03Ooo00<00?ooool0AOoo0oP03_oo00<00?ooool01_oo00?h0?ooool04_oo000?ool0
0`00ooooo`09ool00oP0ooooo`0Gool2n01Gool00oP0ooooo`02ool00`00ooooo`03ool00oP0oooo
o`0=ool00`00ooooo`13ool2n00Aool00`00ooooo`06ool00oP0ooooo`0Bool000ooo`8000[oo`03
n03ooooo01Woo`;h05Goo`03n03ooooo00;oo`03003ooooo00?oo`03n03ooooo057oo`;h01;oo`03
003ooooo00Soo`03n03ooooo017oo`003ooo00<00?ooool02?oo00?h0?ooool07?oo0_P0Dooo00?h
0?ooool02?oo00?h0?ooool0D?oo00?h0?ooool04_oo00<00?ooool02?oo00?h0?ooool04Ooo000?
ool00`00ooooo`08ool00oP0ooooo`0Nool00oP0ooooo`0<ool40004ool7000eool00oP0ooooo`08
ool00oP0ooooo`1>ool2n00Dool00`00ooooo`0:ool00oP0ooooo`0@ool000ooo`03003ooooo00So
o`03n03ooooo01ooo`;h00Woo`<001?oo`03003ooooo02koo`03n03ooooo00Soo`03n03ooooo013o
o`03003ooooo03Woo`;h01Goo`03003ooooo00_oo`03n03ooooo013oo`003ooo00<00?ooool01ooo
00?h0?ooool06ooo10000ooo0_P00_oo00<00?ooool06Ooo1`009ooo00<00?P0ool02_oo00?h0?oo
ool04Ooo00<00?ooool02?oo00<00?ooool09Ooo0`001?oo00?h0?ooool08Ooo0P0000?h0?ooool0
4?oo000?ool00`00ooooo`07ool00oP0ooooo`0Mool00`00ooooo`03ool3000Oool3000Wool01000
oooh00001?oo00<00?ooool00ooo00?h0?ooool04Ooo00<00?ooool02?oo00<00?ooool0:?oo00@0
0?oon03h02?oo`05003ooooo003h000Aool000ooo`03003ooooo00Koo`03n03ooooo01koo`04003o
ooooool20003ool2n00Nool00`00ooooo`0Xool00oP0003oo`03ool00`00ooooo`04ool00oP0oooo
o`0Aool00`00ooooo`04ool5000Yool2n00Uool01@00ooooo`00n0004Ooo000?ool20007ool00oP0
ooooo`0Nool00`00ooooo`08ool2n00Mool00`00ooooo`02ool00`00ooooo`0Qool00`00n03oo`04
ool00`00ooooo`04ool00oP0ooooo`0Bool00`00ooooo`03ool01000ooooo`009ooo0P0000?h0?oo
ool05ooo00<00?ooool02ooo0`000_oo00?h0?ooool03_oo000?ool00`00ooooo`06ool00oP0oooo
o`0Nool00`00ooooo`0:ool00oP0ooooo`0Kool00`00ooooo`02ool00`00ooooo`0Qool00oP0003o
o`03ool00`00ooooo`04ool00oP0ooooo`0Cool00`00ooooo`03ool00`00ool0000Wool2n00Iool0
0`00ooooo`0<ool00`00ooooo`02ool00oP0ooooo`0>ool000ooo`03003ooooo00Goo`03n03ooooo
01goo`<000goo`;h01Soo`04003ooooo0005ool2000Oool01000oooh00001?oo00<00?ooool01?oo
00?h0?ooool06_oo0P009Ooo0_P000<00?ooool05ooo00<00?ooool03Ooo00<00?ooool00_oo00?h
0?ooool03_oo000?ool00`00ooooo`05ool00oP0ooooo`0Lool01000ooooo`003ooo0_P05ooo0P00
2?oo00<00?ooool07Ooo00<00?P0ool01?oo00<00?ooool01?oo00?h0?ooool06ooo00<00?ooool0
8Ooo0_P00_oo10005_oo00<00?ooool03_oo0`000_oo00?h0?ooool03Ooo000?ool00`00ooooo`05
ool00oP0ooooo`0Jool2000Eool2n00oool00oP0ooooo`04ool00`00ooooo`04ool00oP0ooooo`0m
ool2n00Mool00`00ooooo`0Dool00oP0ooooo`0=ool000ooo`03003ooooo00Goo`03n03ooooo01Wo
o`03003ooooo01Ooo`;h03goo`03n03ooooo00_oo`03n03ooooo01Koo`03003ooooo02;oo`;h01ko
o`03003ooooo01Goo`03n03ooooo00goo`003ooo00<00?ooool01Ooo00?h0?ooool0=Ooo0_P0>ooo
00?h0?ooool03?oo00?h0?ooool05_oo00<00?ooool08?oo00?h0?ooool0=_oo00?h0?ooool03Ooo
0008ool?00000oP00000000g0002n00i00000oP00000000<00000oP00000000g0002n00i00000oP0
0000000=000000ooo`03003ooooo00Coo`03n0000?oo00Ooo`03003ooooo00Goo`03003ooooo00Ko
o`03003ooooo00Goo`03003ooooo00Koo`03003ooooo00Goo`03003ooooo00Goo`03003h0?P000Ko
o`03003ooooo00Goo`03003ooooo00Koo`03003ooooo00?oo`<000Soo`03003ooooo00Goo`03003o
oooo00Coo`03n0000?oo00Ooo`03003ooooo00;oo`04n03ooooo0008ool00`00ooooo`05ool00`00
ooooo`04ool00`00ool00007ool00`00ooooo`05ool00`00ooooo`06ool01000oooh0?P01?oo00<0
0?ooool01_oo00<00?ooool01Ooo00<00?ooool01_oo00<00?oo00001Ooo00<00?ooool01_oo00<0
0?ooool01Ooo00<00?ooool00_oo00Ch0?ooool000Soo`40007oo`7oo`003ooo00<00?ooool01?oo
00?h0?ooool05_oo00<00?ooool01ooo00<00?ooool06Ooo00?h0?ooool02ooo00<00?ooool03_oo
00<00?ooool05Ooo00?h0000ool03?oo00?h0?ooool06Ooo0P006?oo0_P03ooo00<00?ooool03_oo
0P005ooo00<00?ooool00_oo00?h0?ooool03?oo000?ool00`00ooooo`04ool00oP0ooooo`0Eool0
0`00ooooo`0Uool2n00Lool00`00ooooo`0Eool00oP0ooooo`04ool00`00ooooo`06ool00oP0oooo
o`0aool00oP0ooooo`0Oool00`00ooooo`0Lool00oP0ooooo`0<ool000ooo`03003ooooo00Coo`03
n03ooooo01Coo`03003ooooo02Soo`;h01_oo`03003ooooo01?oo`03n03ooooo00Goo`03003ooooo
00Koo`03n03ooooo02ooo`;h027oo`03003ooooo01goo`03n03ooooo00coo`003ooo00<00?ooool0
1?oo00?h0?ooool04ooo00<00?ooool0:ooo00?h0?ooool0;_oo00?h0?ooool01Ooo00<00?ooool0
1_oo00?h0?ooool07Ooo00<00?ooool03Ooo0_P0A?oo00?h0?ooool02ooo000?ool00`00ooooo`04
ool00oP0ooooo`0Bool00`00ooooo`0]ool2n00^ool00oP0ooooo`05ool00`00ooooo`06ool00oP0
ooooo`0Nool2000<ool00oP0ooooo`14ool00oP0ooooo`0;ool000ooo`8000Coo`03n03ooooo04Go
o`03n03ooooo02_oo`03n03ooooo00Goo`03003ooooo00Ooo`03n03ooooo01ooo`03003ooooo00Oo
o`;h023oo`8002Goo`03n03ooooo00_oo`003ooo00<00?ooool00ooo00?h0?ooool0A_oo0_P06?oo
00<00?ooool03ooo00?h0?ooool01_oo00<00?ooool01ooo00?h0?ooool08?oo0P001Ooo0_P08?oo
0P009ooo00?h0?ooool02ooo000?ool00`00ooooo`03ool00oP0ooooo`18ool2n00Gool00`00oooo
o`0>ool00oP0ooooo`0@ool00oP0ooooo`0Uool2n00Pool2000Yool00oP0ooooo`0;ool000ooo`03
003ooooo00?oo`03n03ooooo013oo`03003ooooo03Ooo`;h01Koo`03003ooooo00coo`03n03ooooo
017oo`03n03ooooo02?oo`;h0003ool00000008004Soo`03n03ooooo00_oo`003ooo00<00?ooool0
0ooo00?h0?ooool03ooo00<00?ooool0>_oo0_P05Ooo00<00?ooool02ooo00?h0?ooool04_oo00?h
0?ooool08?oo0_P01ooo0P004_oo1000<?oo00?h0?ooool02ooo000?ool00`00ooooo`03ool00oP0
ooooo`0?ool00`00ooooo`0lool2n00Dool00`00ooooo`09ool00oP0ooooo`0Cool00oP0ooooo`0N
ool2n00@ool60005ool2000dool00oP0ooooo`0;ool000ooo`03003ooooo00;oo`03n03ooooo00oo
o`03003ooooo03ooo`;h01koo`03n03ooooo01Coo`03n03ooooo01_oo`;h05?oo`03n03ooooo00_o
o`003ooo0P000ooo00?h0?ooool03_oo00<00?ooool0@_oo0_P07?oo00?h0?ooool02?oo00<00?oo
ool02Ooo00?h0?ooool06Ooo0_P0EOoo00?h0?ooool02ooo000?ool00`00ooooo`02ool00oP0oooo
o`0>ool00`00ooooo`14ool2n00?ool00`00ooooo`07ool00oP0ooooo`09ool00`00ooooo`0:ool0
0oP0ooooo`0Fool2n01Hool00oP0ooooo`0:ool000ooo`03003ooooo00;oo`03n03ooooo05Ooo`;h
00koo`03003ooooo00Goo`;h00_oo`03003ooooo00[oo`03n03ooooo01Coo`;h05[oo`03n03ooooo
00[oo`003ooo00<00?ooool00_oo00?h0?ooool0FOoo0_P04ooo00?h0?ooool02ooo00<00?ooool0
2ooo00?h0?ooool04Ooo0_P0G?oo00?h0?ooool02_oo000?ool00`00ooooo`02ool00oP0ooooo`1K
ool2n00@ool00oP0ooooo`0<ool00`00ooooo`0<ool2n00?ool2n01Nool00oP0ooooo`0:ool000oo
o`05003ooooooooh001Pool4n00:ool2n00?ool00`00ooooo`0>ool00oP0ooooo`0:ool2n01Pool0
0oP0ooooo`0:ool000ooo`05003ooooooooh000>ool00`00ooooo`1Cool;n00Rool<n01Rool00oP0
ooooo`0:ool000ooo`8000;oo`03n03ooooo00coo`03003ooooo05_oo`03003ooooo093oo`03n03o
oooo00[oo`003ooo00D00?ooooooooP000goo`03003ooooo05goo`03003ooooo093oo`03n03ooooo
00Woo`003ooo00D00?ooooooooP000goo`03003ooooo05goo`03003ooooo093oo`03n03ooooo00Wo
o`003ooo00D00?ooooooooP000coo`03003ooooo05ooo`03003ooooo08ooo`03n03ooooo00Woo`00
3ooo00D00?ooooooooP000coo`03003ooooo05ooo`03003ooooo00koo`03003ooooo07koo`03n03o
oooo00Woo`003ooo00D00?ooooooooP006ooo`03003ooooo00goo`03003ooooo07koo`03n03ooooo
00Woo`003ooo00D00?ooooooooP007ooo`03003ooooo07koo`03n03ooooo00Woo`003ooo0P000_oo
00?h0?ooool0OOoo00<00?ooool0O_oo00?h0?ooool02Ooo000?ool01@00oooooooon000Oooo00<0
0?ooool0O_oo00?h0?ooool02Ooo000?ool01@00oooooooon0002_oo00<00?ooool0L_oo00<00?oo
ool0O_oo00?h0?ooool02Ooo000?ool01@00oooooooon0002_oo00<00?ooool0Hooo00<00?ooool0
SOoo00?h0?ooool02Ooo000?ool01@00oooooooon0002_oo00<00?ooool0I?oo00<00?ooool0S?oo
00?h0?ooool02Ooo0007ool40004ool01@00oooooooon0002Ooo00<00?ooool0IOoo00<00?ooool0
S?oo00?h0?ooool02Ooo0009ool00`00ooooo`03ool01@00oooooooon0002Ooo00<00?ooool0I_oo
00<00?ooool0Rooo00?h0?ooool02Ooo0009ool00`00ooooo`03ool300000ooon03oo`08ool00`00
ooooo`1Vool00`00ooooo`2;ool00oP0ooooo`09ool000Woo`03003ooooo00?oo`05003ooooooooh
0008ool00`00ooooo`1Wool00`00ooooo`0:ool00`00ooooo`1nool00oP0ooooo`09ool000Woo`03
003ooooo00?oo`05003ooooooooh001bool00`00ooooo`0:ool00`00ooooo`1nool00oP0ooooo`09
ool000Ooo`<000Goo`05003ooooooooh001oool00`00ooooo`1nool00oP0ooooo`09ool000Woo`03
003ooooo00?oo`04003ooooon020ool00`00ooooo`1nool00oP0ooooo`09ool000ooo`04003ooooo
n020ool00`00ooooo`1nool00oP0ooooo`09ool000ooo`04003ooooon008ool00`00ooooo`1eool0
0`00ooooo`1nool00oP0ooooo`09ool000ooo`800003oooh0?oo00Ooo`03003ooooo06[oo`03003o
oooo08[oo`03n03ooooo00Soo`003ooo00@00?oooooh00Soo`03003ooooo06[oo`03003ooooo08[o
o`03n03ooooo00Soo`003ooo00@00?oooooh00Ooo`03003ooooo06_oo`03003ooooo08[oo`03n03o
oooo00Soo`003ooo00@00?oooooh00Ooo`03003ooooo06_oo`03003ooooo08[oo`03n03ooooo00So
o`003ooo00@00?oooooh00Ooo`03003ooooo06coo`03003ooooo08Woo`03n03ooooo00Soo`003ooo
00@00?oooooh07Koo`03003ooooo00Ooo`03003ooooo07ooo`03n03ooooo00Soo`003ooo00@00?oo
oooh083oo`03003ooooo07ooo`03n03ooooo00Soo`003ooo0P0000?oooP0ool0Oooo00<00?ooool0
Oooo00?h0?ooool02?oo000?ool01000ooooooP0P?oo00<00?ooool0Oooo00?h0?ooool02?oo000?
ool01000ooooooP0P?oo00<00?ooool0Oooo00?h0?ooool02?oo000?ool01000ooooooP01_oo00<0
0?ooool0Mooo00<00?ooool0Oooo00?h0?ooool02?oo000?ool01000ooooooP01_oo00<00?ooool0
K_oo00<00?ooool01_oo00<00?ooool0Oooo00?h0?ooool02?oo000?ool01000ooooooP01_oo00<0
0?ooool0K_oo00<00?ooool0R?oo00?h0?ooool02?oo000?ool01000ooooooP01Ooo00<00?ooool0
Kooo00<00?ooool0R?oo00?h0?ooool02?oo000?ool200000ooon03oo`04ool00`00ooooo`1`ool0
0`00ooooo`27ool00oP0ooooo`08ool000ooo`03003oooP000Koo`03003ooooo073oo`03003ooooo
08Ooo`03n03ooooo00Soo`003ooo00<00?oon000NOoo00<00?ooool01Ooo00<00?ooool0Oooo00?h
0?ooool02?oo000?ool00`00oooh0021ool00`00ooooo`1oool00oP0ooooo`08ool000ooo`03003o
ooP0087oo`03003ooooo07ooo`03n03ooooo00Soo`003ooo00<00?oon000POoo00<00?ooool0P?oo
00?h0?ooool01ooo000?ool00`00oooh0021ool00`00ooooo`20ool00oP0ooooo`07ool000ooo`80
0003n03ooooo00?oo`03003ooooo07Woo`03003ooooo083oo`03n03ooooo00Ooo`003ooo00<00?oo
n0001Ooo00<00?ooool0L_oo00<00?ooool01?oo00<00?ooool0P?oo00?h0?ooool01ooo000?ool0
0`00oooh0005ool00`00ooooo`1bool00`00ooooo`27ool00oP0ooooo`07ool000ooo`03003oooP0
00Coo`03003ooooo07?oo`03003ooooo08Ooo`03n03ooooo00Ooo`003ooo00<00?oon0001?oo00<0
0?ooool0M?oo00<00?ooool0Q_oo00?h0?ooool01ooo0007ool40004ool00`00oooh0004ool00`00
ooooo`1dool00`00ooooo`26ool00oP0ooooo`07ool000Ooo`03003ooooo00Goo`03003oooP007_o
o`03003ooooo00?oo`03003ooooo083oo`03n03ooooo00Ooo`002?oo00<00?ooool01?oo0P0000?h
0?ooool0Oooo00<00?ooool0P?oo00?h0?ooool01ooo0009ool00`00ooooo`03ool00`00oooh0021
ool00`00ooooo`20ool00oP0ooooo`07ool000[oo`03003ooooo00;oo`03003oooP0087oo`03003o
oooo083oo`03n03ooooo00Ooo`001ooo00@00?ooool000Coo`03003oooP0087oo`03003ooooo083o
o`03n03ooooo00Ooo`002?oo0P001Ooo00<00?oon0000ooo00<00?ooool0Nooo00<00?ooool0P?oo
00?h0?ooool01ooo000?ool00`00oooh0003ool00`00ooooo`1eool00`00ooooo`03ool00`00oooo
o`20ool00oP0ooooo`07ool000ooo`03003oooP000?oo`03003ooooo07Goo`03003ooooo08Koo`03
n03ooooo00Ooo`003ooo0P0000Ch0?ooool007Soo`03003ooooo08Koo`03n03ooooo00Ooo`003ooo
00<00?oon0000_oo00<00?ooool0Mooo00<00?ooool0QOoo00?h0?ooool01ooo000?ool00`00oooh
0002ool00`00ooooo`1gool00`00ooooo`25ool00oP0ooooo`07ool000ooo`03003oooP007coo`03
003ooooo00;oo`03003ooooo083oo`03n03ooooo00Ooo`003ooo00<00?oon000O?oo00<00?ooool0
0_oo00<00?ooool0P?oo00?h0?ooool01ooo000?ool00`00oooh001lool00`00ooooo`02ool00`00
ooooo`20ool00oP0ooooo`07ool000ooo`03003oooP007coo`03003ooooo00;oo`03003ooooo083o
o`03n03ooooo00Ooo`003ooo0P0000?h0?ooool0N_oo00<00?ooool00_oo00<00?ooool0P?oo00?h
0?ooool01ooo000?ool00`00oooh0002ool00`00ooooo`1gool00`00ooooo`02ool00`00ooooo`20
ool00oP0ooooo`07ool000ooo`03003oooP000;oo`03003ooooo07coo`03003ooooo083oo`03n03o
oooo00Ooo`00oooo8Ooo003ooolQool00001\
\>"],
  ImageRangeCache->{{{0, 287}, {176.938, 0}} -> {-0.367127, -2.5179, \
0.0237193, 0.02846}}],

Cell[BoxData[
    TagBox[\(\[SkeletonIndicator]  Graphics  \[SkeletonIndicator]\),
      False,
      Editable->False]], "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
FrontEndVersion->"5.2 for X",
ScreenRectangle->{{0, 1280}, {0, 1024}},
WindowSize->{1016, 692},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
PrintingPageRange->{Automatic, Automatic},
PrintingOptions->{"PaperSize"->{612, 792},
"PaperOrientation"->"Portrait",
"PostScriptOutputFile":>FrontEnd`FileName[{$RootDirectory, "benutzer", \
"theorie", "maitreda", "DA", "Mathematica", "HypExp"}, "HPLExamples.nb.ps", \
CharacterEncoding -> "iso8859-1"],
"Magnification"->1},
ShowCellLabel->False,
ShowCellTags->True
]

(*******************************************************************
Cached data follows.  If you edit this Notebook file directly, not
using Mathematica, you must remove the line containing CacheID at
the top of  the file.  The cache data will then be recreated when
you save this file from within Mathematica.
*******************************************************************)

(*CellTagsOutline
CellTagsIndex->{}
*)

(*CellTagsIndex
CellTagsIndex->{}
*)

(*NotebookFileOutline
Notebook[{

Cell[CellGroupData[{
Cell[1776, 53, 68, 1, 39, "Subsubtitle"],

Cell[CellGroupData[{
Cell[1869, 58, 98, 2, 29, "Subsubsection"],

Cell[CellGroupData[{
Cell[1992, 64, 40, 1, 27, "Input"],
Cell[2035, 67, 115, 2, 55, "Print"],
Cell[2153, 71, 91, 1, 23, "Print"],
Cell[2247, 74, 109, 2, 23, "Print"],
Cell[2359, 78, 70, 1, 23, "Print"],
Cell[2432, 81, 77, 1, 23, "Print"],
Cell[2512, 84, 153, 2, 39, "Print"],
Cell[2668, 88, 134, 2, 39, "Print"]
}, Open  ]],

Cell[CellGroupData[{
Cell[2839, 95, 218, 4, 75, "Input"],
Cell[3060, 101, 48, 1, 27, "Output"],
Cell[3111, 104, 53, 1, 27, "Output"],
Cell[3167, 107, 55, 1, 27, "Output"],
Cell[3225, 110, 58, 1, 27, "Output"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{
Cell[3332, 117, 61, 1, 29, "Subsubsection"],

Cell[CellGroupData[{
Cell[3418, 122, 127, 2, 43, "Input"],
Cell[3548, 126, 57, 1, 27, "Output"],
Cell[3608, 129, 51, 1, 27, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[3696, 135, 131, 2, 43, "Input"],
Cell[3830, 139, 56, 1, 27, "Output"],
Cell[3889, 142, 56, 1, 27, "Output"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{
Cell[3994, 149, 45, 0, 28, "Subsubsection"],

Cell[CellGroupData[{
Cell[4064, 153, 65, 1, 27, "Input"],
Cell[4132, 156, 131, 2, 27, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[4300, 163, 63, 1, 27, "Input"],
Cell[4366, 166, 186, 3, 44, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[4589, 174, 60, 1, 27, "Input"],
Cell[4652, 177, 103, 2, 27, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[4792, 184, 58, 1, 27, "Input"],
Cell[4853, 187, 151, 2, 44, "Output"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{
Cell[5053, 195, 53, 1, 34, "Subsection"],

Cell[CellGroupData[{
Cell[5131, 200, 54, 1, 29, "Subsubsection"],

Cell[CellGroupData[{
Cell[5210, 205, 62, 1, 27, "Input"],
Cell[5275, 208, 78, 1, 27, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[5390, 214, 72, 1, 27, "Input"],
Cell[5465, 217, 129, 2, 27, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[5631, 224, 141, 2, 43, "Input"],
Cell[5775, 228, 185, 3, 44, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[5997, 236, 72, 1, 27, "Input"],
Cell[6072, 239, 129, 2, 27, "Output"]
}, Open  ]],
Cell[6216, 244, 49, 0, 32, "Text"],
Cell[6268, 246, 77, 1, 27, "Input"]
}, Open  ]],

Cell[CellGroupData[{
Cell[6382, 252, 83, 2, 29, "Subsubsection"],

Cell[CellGroupData[{
Cell[6490, 258, 75, 1, 27, "Input"],
Cell[6568, 261, 78, 1, 44, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[6683, 267, 75, 1, 27, "Input"],
Cell[6761, 270, 59, 1, 44, "Output"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{
Cell[6869, 277, 73, 2, 29, "Subsubsection"],

Cell[CellGroupData[{
Cell[6967, 283, 81, 1, 27, "Input"],
Cell[7051, 286, 180, 3, 27, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[7268, 294, 111, 2, 27, "Input"],
Cell[7382, 298, 558, 9, 59, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[7977, 312, 93, 1, 27, "Input"],
Cell[8073, 315, 262, 4, 43, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[8372, 324, 110, 2, 27, "Input"],
Cell[8485, 328, 191, 3, 27, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[8713, 336, 84, 1, 27, "Input"],
Cell[8800, 339, 319, 5, 43, "Output"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{
Cell[9168, 350, 68, 1, 29, "Subsubsection"],

Cell[CellGroupData[{
Cell[9261, 355, 81, 1, 27, "Input"],
Cell[9345, 358, 58, 1, 27, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[9440, 364, 80, 1, 27, "Input"],
Cell[9523, 367, 66, 1, 27, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[9626, 373, 102, 2, 44, "Input"],
Cell[9731, 377, 199, 3, 46, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[9967, 385, 91, 1, 27, "Input"],
Cell[10061, 388, 67, 1, 27, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[10165, 394, 112, 2, 27, "Input"],
Cell[10280, 398, 135, 2, 46, "Output"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{
Cell[10464, 406, 40, 0, 28, "Subsubsection"],
Cell[10507, 408, 146, 4, 29, "Text"],

Cell[CellGroupData[{
Cell[10678, 416, 189, 3, 43, "Input"],
Cell[10870, 421, 58, 1, 27, "Output"],
Cell[10931, 424, 68, 1, 27, "Output"]
}, Open  ]],
Cell[11014, 428, 101, 4, 33, "Text"],

Cell[CellGroupData[{
Cell[11140, 436, 79, 1, 33, "Input"],
Cell[11222, 439, 147, 2, 37, "Output"]
}, Open  ]],
Cell[11384, 444, 34, 0, 32, "Text"],

Cell[CellGroupData[{
Cell[11443, 448, 84, 1, 27, "Input"],
Cell[11530, 451, 141, 2, 46, "Output"]
}, Open  ]],
Cell[11686, 456, 45, 0, 32, "Text"],

Cell[CellGroupData[{
Cell[11756, 460, 89, 1, 27, "Input"],
Cell[11848, 463, 189, 3, 43, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[12074, 471, 113, 2, 27, "Input"],
Cell[12190, 475, 331, 6, 83, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[12558, 486, 126, 2, 27, "Input"],
Cell[12687, 490, 451, 8, 83, "Output"]
}, Open  ]],
Cell[13153, 501, 37, 0, 32, "Text"],

Cell[CellGroupData[{
Cell[13215, 505, 104, 2, 27, "Input"],
Cell[13322, 509, 349, 6, 83, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[13708, 520, 109, 2, 27, "Input"],
Cell[13820, 524, 568, 9, 80, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[14425, 538, 84, 1, 33, "Input"],
Cell[14512, 541, 209, 3, 28, "Message"],
Cell[14724, 546, 53, 1, 27, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[14814, 552, 89, 1, 27, "Input"],
Cell[14906, 555, 222, 3, 20, "Message"],
Cell[15131, 560, 56, 1, 27, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[15224, 566, 107, 2, 27, "Input"],
Cell[15334, 570, 229, 4, 36, "Message"],
Cell[15566, 576, 53, 1, 27, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[15656, 582, 89, 1, 33, "Input"],
Cell[15748, 585, 60, 1, 37, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[15845, 591, 84, 1, 27, "Input"],
Cell[15932, 594, 220, 3, 44, "Output"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{
Cell[16201, 603, 78, 2, 29, "Subsubsection"],

Cell[CellGroupData[{
Cell[16304, 609, 73, 1, 27, "Input"],
Cell[16380, 612, 201, 3, 45, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[16618, 620, 81, 1, 27, "Input"],
Cell[16702, 623, 180, 3, 44, "Output"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{
Cell[16931, 632, 64, 1, 29, "Subsubsection"],

Cell[CellGroupData[{
Cell[17020, 637, 161, 3, 27, "Input"],
Cell[17184, 642, 73, 1, 27, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[17294, 648, 198, 4, 27, "Input"],
Cell[17495, 654, 186, 3, 49, "Output"]
}, Open  ]],
Cell[17696, 660, 57, 0, 32, "Text"],

Cell[CellGroupData[{
Cell[17778, 664, 120, 2, 44, "Input"],
Cell[17901, 668, 93, 1, 44, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[18031, 674, 101, 2, 44, "Input"],
Cell[18135, 678, 237, 5, 46, "Output"]
}, Open  ]],
Cell[18387, 686, 63, 0, 32, "Text"],

Cell[CellGroupData[{
Cell[18475, 690, 46, 1, 27, "Input"],
Cell[18524, 693, 126, 2, 27, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[18687, 700, 50, 1, 27, "Input"],
Cell[18740, 703, 125, 2, 27, "Output"]
}, Open  ]],
Cell[18880, 708, 63, 0, 32, "Text"],
Cell[18946, 710, 76, 1, 27, "Input"],

Cell[CellGroupData[{
Cell[19047, 715, 168, 3, 27, "Input"],
Cell[19218, 720, 40, 1, 27, "Output"]
}, Open  ]],
Cell[19273, 724, 77, 1, 27, "Input"],

Cell[CellGroupData[{
Cell[19375, 729, 207, 4, 43, "Input"],
Cell[19585, 735, 78, 1, 27, "Output"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{
Cell[19712, 742, 31, 0, 28, "Subsubsection"],

Cell[CellGroupData[{
Cell[19768, 746, 86, 1, 27, "Input"],
Cell[19857, 749, 297, 5, 50, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[20191, 759, 91, 1, 45, "Input"],
Cell[20285, 762, 310, 5, 84, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[20632, 772, 84, 1, 27, "Input"],
Cell[20719, 775, 353, 7, 49, "Output"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{
Cell[21121, 788, 60, 2, 29, "Subsubsection"],

Cell[CellGroupData[{
Cell[21206, 794, 59, 1, 27, "Input"],
Cell[21268, 797, 126, 2, 46, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[21431, 804, 54, 1, 27, "Input"],
Cell[21488, 807, 56, 1, 46, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[21581, 813, 56, 1, 27, "Input"],
Cell[21640, 816, 56, 1, 46, "Output"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{
Cell[21745, 823, 29, 0, 28, "Subsubsection"],

Cell[CellGroupData[{
Cell[21799, 827, 58, 1, 27, "Input"],
Cell[21860, 830, 74, 1, 44, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[21971, 836, 50, 1, 27, "Input"],
Cell[22024, 839, 339, 5, 81, "Output"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{
Cell[22412, 850, 68, 2, 29, "Subsubsection"],

Cell[CellGroupData[{
Cell[22505, 856, 44, 1, 27, "Input"],
Cell[22552, 859, 329, 6, 43, "Output"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{
Cell[22930, 871, 54, 1, 29, "Subsubsection"],

Cell[CellGroupData[{
Cell[23009, 876, 46, 1, 27, "Input"],
Cell[23058, 879, 304, 4, 43, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{
Cell[23423, 890, 56, 1, 42, "Subsection"],

Cell[CellGroupData[{
Cell[23504, 895, 85, 2, 29, "Subsubsection"],
Cell[23592, 899, 77, 1, 27, "Input"],

Cell[CellGroupData[{
Cell[23694, 904, 168, 3, 27, "Input"],
Cell[23865, 909, 123, 2, 44, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[24025, 916, 130, 2, 27, "Input"],
Cell[24158, 920, 124, 2, 44, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[24319, 927, 277, 4, 45, "Input"],
Cell[24599, 933, 93, 1, 27, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[24729, 939, 255, 4, 45, "Input"],
Cell[24987, 945, 93, 1, 27, "Output"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{
Cell[25129, 952, 63, 2, 29, "Subsubsection"],

Cell[CellGroupData[{
Cell[25217, 958, 72, 1, 27, "Input"],
Cell[25292, 961, 540, 13, 46, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[25869, 979, 69, 1, 27, "Input"],
Cell[25941, 982, 1469, 48, 96, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[27447, 1035, 74, 1, 27, "Input"],
Cell[27524, 1038, 736, 18, 46, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[28297, 1061, 73, 1, 27, "Input"],
Cell[28373, 1064, 1528, 53, 89, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{
Cell[29962, 1124, 45, 1, 42, "Subsection"],

Cell[CellGroupData[{
Cell[30032, 1129, 88, 2, 29, "Subsubsection"],
Cell[30123, 1133, 77, 1, 27, "Input"],

Cell[CellGroupData[{
Cell[30225, 1138, 122, 2, 43, "Input"],
Cell[30350, 1142, 48, 1, 27, "Output"],
Cell[30401, 1145, 73, 1, 27, "Output"]
}, Open  ]],
Cell[30489, 1149, 76, 1, 27, "Input"],

Cell[CellGroupData[{
Cell[30590, 1154, 122, 2, 43, "Input"],
Cell[30715, 1158, 59, 1, 44, "Output"],
Cell[30777, 1161, 144, 2, 46, "Output"]
}, Open  ]],
Cell[30936, 1166, 49, 0, 32, "Text"],
Cell[30988, 1168, 77, 1, 27, "Input"]
}, Open  ]],

Cell[CellGroupData[{
Cell[31102, 1174, 78, 2, 29, "Subsubsection"],
Cell[31183, 1178, 67, 1, 27, "Input"],

Cell[CellGroupData[{
Cell[31275, 1183, 67, 1, 27, "Input"],
Cell[31345, 1186, 68, 1, 27, "Output"]
}, Open  ]],
Cell[31428, 1190, 66, 1, 27, "Input"],

Cell[CellGroupData[{
Cell[31519, 1195, 67, 1, 27, "Input"],
Cell[31589, 1198, 119, 2, 27, "Output"]
}, Open  ]],
Cell[31723, 1203, 102, 2, 29, "Text"],

Cell[CellGroupData[{
Cell[31850, 1209, 75, 1, 27, "Input"],
Cell[31928, 1212, 76, 1, 27, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[32041, 1218, 42, 1, 27, "Input"],
Cell[32086, 1221, 116, 2, 27, "Output"]
}, Open  ]],
Cell[32217, 1226, 49, 0, 32, "Text"],
Cell[32269, 1228, 67, 1, 27, "Input"]
}, Open  ]],

Cell[CellGroupData[{
Cell[32373, 1234, 75, 2, 29, "Subsubsection"],
Cell[32451, 1238, 64, 1, 27, "Input"],

Cell[CellGroupData[{
Cell[32540, 1243, 105, 2, 43, "Input"],
Cell[32648, 1247, 51, 1, 27, "Output"],
Cell[32702, 1250, 53, 1, 27, "Output"]
}, Open  ]],
Cell[32770, 1254, 63, 1, 27, "Input"],

Cell[CellGroupData[{
Cell[32858, 1259, 105, 2, 43, "Input"],
Cell[32966, 1263, 81, 1, 27, "Output"],
Cell[33050, 1266, 114, 2, 27, "Output"]
}, Open  ]],
Cell[33179, 1271, 85, 1, 29, "Text"],
Cell[33267, 1274, 63, 1, 27, "Input"],
Cell[33333, 1277, 66, 1, 27, "Input"],

Cell[CellGroupData[{
Cell[33424, 1282, 52, 1, 27, "Input"],
Cell[33479, 1285, 53, 1, 27, "Output"]
}, Open  ]],
Cell[33547, 1289, 67, 1, 27, "Input"],

Cell[CellGroupData[{
Cell[33639, 1294, 52, 1, 27, "Input"],
Cell[33694, 1297, 114, 2, 27, "Output"]
}, Open  ]],
Cell[33823, 1302, 69, 1, 29, "Text"],
Cell[33895, 1305, 63, 1, 27, "Input"],
Cell[33961, 1308, 76, 1, 27, "Input"],

Cell[CellGroupData[{
Cell[34062, 1313, 110, 2, 43, "Input"],
Cell[34175, 1317, 205, 3, 43, "Output"],
Cell[34383, 1322, 129, 2, 27, "Output"]
}, Open  ]],
Cell[34527, 1327, 49, 0, 32, "Text"],
Cell[34579, 1329, 212, 3, 59, "Input"]
}, Open  ]],

Cell[CellGroupData[{
Cell[34828, 1337, 83, 2, 29, "Subsubsection"],
Cell[34914, 1341, 72, 1, 27, "Input"],

Cell[CellGroupData[{
Cell[35011, 1346, 116, 2, 43, "Input"],
Cell[35130, 1350, 64, 1, 27, "Output"],
Cell[35197, 1353, 51, 1, 27, "Output"]
}, Open  ]],
Cell[35263, 1357, 71, 1, 27, "Input"],

Cell[CellGroupData[{
Cell[35359, 1362, 110, 2, 43, "Input"],
Cell[35472, 1366, 129, 2, 27, "Output"],
Cell[35604, 1370, 84, 1, 27, "Output"]
}, Open  ]],
Cell[35703, 1374, 49, 0, 32, "Text"],
Cell[35755, 1376, 104, 2, 43, "Input"]
}, Open  ]],

Cell[CellGroupData[{
Cell[35896, 1383, 88, 2, 29, "Subsubsection"],
Cell[35987, 1387, 78, 1, 27, "Input"],

Cell[CellGroupData[{
Cell[36090, 1392, 113, 2, 43, "Input"],
Cell[36206, 1396, 52, 1, 27, "Output"],
Cell[36261, 1399, 61, 1, 44, "Output"]
}, Open  ]],
Cell[36337, 1403, 77, 1, 27, "Input"],

Cell[CellGroupData[{
Cell[36439, 1408, 51, 1, 27, "Input"],
Cell[36493, 1411, 107, 2, 44, "Output"]
}, Open  ]],
Cell[36615, 1416, 49, 0, 32, "Text"],
Cell[36667, 1418, 110, 2, 43, "Input"]
}, Open  ]],

Cell[CellGroupData[{
Cell[36814, 1425, 85, 2, 29, "Subsubsection"],

Cell[CellGroupData[{
Cell[36924, 1431, 61, 1, 27, "Input"],
Cell[36988, 1434, 35, 1, 27, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[37060, 1440, 49, 1, 27, "Input"],
Cell[37112, 1443, 54, 1, 27, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[37203, 1449, 117, 2, 43, "Input"],
Cell[37323, 1453, 69, 1, 27, "Output"]
}, Open  ]],
Cell[37407, 1457, 49, 0, 32, "Text"],
Cell[37459, 1459, 102, 2, 43, "Input"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{
Cell[37610, 1467, 58, 1, 42, "Subsection"],

Cell[CellGroupData[{
Cell[37693, 1472, 87, 2, 29, "Subsubsection"],

Cell[CellGroupData[{
Cell[37805, 1478, 110, 2, 43, "Input"],
Cell[37918, 1482, 56, 1, 27, "Output"],
Cell[37977, 1485, 56, 1, 27, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[38070, 1491, 124, 2, 80, "Input"],
Cell[38197, 1495, 105, 2, 27, "Output"],
Cell[38305, 1499, 105, 2, 27, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[38447, 1506, 126, 2, 80, "Input"],
Cell[38576, 1510, 57, 1, 44, "Output"],
Cell[38636, 1513, 68, 1, 44, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[38741, 1519, 143, 2, 80, "Input"],
Cell[38887, 1523, 110, 2, 27, "Output"],
Cell[39000, 1527, 110, 2, 27, "Output"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{
Cell[39159, 1535, 82, 2, 29, "Subsubsection"],

Cell[CellGroupData[{
Cell[39266, 1541, 116, 2, 43, "Input"],
Cell[39385, 1545, 51, 1, 27, "Output"],
Cell[39439, 1548, 159, 2, 46, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[39635, 1555, 120, 2, 43, "Input"],
Cell[39758, 1559, 55, 1, 27, "Output"],
Cell[39816, 1562, 53, 1, 27, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[39906, 1568, 47, 1, 27, "Input"],
Cell[39956, 1571, 54, 1, 27, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[40047, 1577, 57, 1, 27, "Input"],
Cell[40107, 1580, 100, 2, 27, "Output"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{
Cell[40256, 1588, 79, 2, 29, "Subsubsection"],

Cell[CellGroupData[{
Cell[40360, 1594, 200, 4, 43, "Input"],
Cell[40563, 1600, 93, 1, 27, "Output"],
Cell[40659, 1603, 125, 2, 27, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[40821, 1610, 220, 4, 43, "Input"],
Cell[41044, 1616, 93, 1, 27, "Output"],
Cell[41140, 1619, 135, 2, 27, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{
Cell[41336, 1628, 38, 0, 38, "Subsection"],

Cell[CellGroupData[{
Cell[41399, 1632, 168, 3, 43, "Input"],
Cell[41570, 1637, 105, 2, 27, "Output"],
Cell[41678, 1641, 127, 2, 27, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[41842, 1648, 168, 3, 43, "Input"],
Cell[42013, 1653, 92, 1, 27, "Output"],
Cell[42108, 1656, 126, 2, 27, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[42271, 1663, 82, 1, 27, "Input"],
Cell[42356, 1666, 243, 5, 27, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[42636, 1676, 90, 1, 27, "Input"],
Cell[42729, 1679, 236, 4, 27, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[43002, 1688, 66, 1, 29, "Subsubsection"],

Cell[CellGroupData[{
Cell[43093, 1693, 242, 4, 43, "Input"],
Cell[43338, 1699, 26018, 899, 242, 10189, 698, "GraphicsData", "PostScript", \
"Graphics"],
Cell[69359, 2600, 130, 3, 27, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[69526, 2608, 391, 8, 67, "Input"],
Cell[69920, 2618, 21128, 1092, 65, 15371, 1016, "GraphicsData", "PostScript", \
"Graphics"],
Cell[91051, 3712, 130, 3, 27, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[91218, 3720, 299, 6, 32, "Input"],
Cell[91520, 3728, 24901, 776, 186, 8263, 566, "GraphicsData", "PostScript", \
"Graphics"],
Cell[116424, 4506, 130, 3, 27, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)



(*******************************************************************
End of Mathematica Notebook file.
*******************************************************************)



==> anc/HypExp/HPL.m <==
(* ::Package:: *)

(************************************************************************)
(* This file was generated automatically by the Mathematica front end.  *)
(* It contains Initialization cells from a Notebook file, which         *)
(* typically will have the same name as this file except ending in      *)
(* ".nb" instead of ".m".                                               *)
(*                                                                      *)
(* This file is intended to be loaded into the Mathematica kernel using *)
(* the package loading commands Get or Needs.  Doing so is equivalent   *)
(* to using the Evaluate Initialization Cells menu command in the front *)
(* end.                                                                 *)
(*                                                                      *)
(* DO NOT EDIT THIS FILE.  This entire file is regenerated              *)
(* automatically each time the parent Notebook file is saved in the     *)
(* Mathematica front end.  Any changes you make to this file will be    *)
(* overwritten.                                                         *)
(************************************************************************)



If[MemberQ[$Packages,"HPL`"],Print["Package HPL already loaded..."];Abort[]]


BeginPackage["HPL`",{"Global`"}]


Print["*-*-*-*-*-* HPL 2.0 *-*-*-*-*-*\n\nAuthor: Daniel Maitre, University of Zurich"];


$HPLFunctions=Sort[{"HPL","HPLAnalyticContinuation","HPLAtoM","HPLConvertToKnownFunctions","HPLConvertToSimplerArgument","HPLLogExtract","HPLMtoA","HPLProductExpand","HPLReduceToMinimalSet","MZV","HPLpm21m1","HPL1m12pm","HPLInt","HPLArgTransform","HPLI"}]


$HPLOptions={"$HPLAnalyticContinuationSign"->$HPLAnalyticContinuationSign,"$HPLAutoConvertToKnownFunctions"->$HPLAutoConvertToKnownFunctions,"$HPLAutoConvertToSimplerArgument"->$HPLAutoConvertToSimplerArgument,"$HPLAutoLogExtract"->$HPLAutoLogExtract,"$HPLAutoProductExpand"->$HPLAutoProductExpand,"$HPLAutoReduceToMinimalSet"->$HPLAutoReduceToMinimalSet}


HPL::usage="HPL[{m1,...,mk},x] is the harmonic polylogarithm \!\(\*SubscriptBox[\"Li\", 
RowBox[{\"m1\", \",\", \"m2\", \",\", \"...\", \",\", \"mk\"}]]\)(x)"


MZV::usage="MZV[{m1,...,mk}] is the multiple zeta value of {m1,...,mk}"


HPLMtoA::usage="HPLMtoA[m_List] converts the list m in the \"m\" notation into a list in the \"a\" notation"
HPLAtoM::usage="HPLAtoM[a_List] converts the list a in the \"a\" notation into a list in the \"m\" notation"

HPLLogExtract::usage="HPLLogExtract[x] Extracts the logarithmic divergencies of the HPL of the expression x."


HPLConvertToKnownFunctions::usage="HPLConvertToKnownFunctions[x] returns the expression x with all HPL's replaced by their representation in terms of more common function (when possible)."


HPLProductExpand::usage="HPLProductExpand[x] returns x with all products of HPL's replaced by their expansion as a sum of single HPL's. "


HPLConvertToSimplerArgument::usage="HPConvertToSimplerArgument[x] returns its argument with the HPL of argument -t, 1-t, t^2, t/(t-1),(1-t)/(1+t) should be converted into HPL's of argument t."


HPLReduceToMinimalSet::usage="HPLReduceToMinimalSet[x] returns its argument with the HPL's reduced to a minimal set."


HPLAnalyticContinuation::usage="HPLAnalyticContinuation[x,AnalyticContinuationRegion->r,AnalyticContinuationSign->s] gives the analytic continuation of the HPL's in the expression x. For symbolic arguments, the interval where the argument is defined can be given with r (more details with ?AnalyticContinuationRegion). The prescription for the values on the branch cuts is given by the value of s (more details with ?AnalyticContinuationSign)"

minftom1::usage="Value for the option AnalyticContinuationRegion representing the interval (-\[Infinity],-1)"
m1to0::usage="Value for the option AnalyticContinuationRegion representing the interval (-1,0)"
onetoinf::usage="Value for the option AnalyticContinuationRegion representing the interval (1,\[Infinity])"

AnalyticContinuationRegion::usage="AnalyticContinuationRegion is an option for the function HPLAnalyticContinuation which specifies the interval of  the real axis from where the arguments of the HPL's are to be brought to the interval (0,1). The possible values are \n minftom1 for (-\[Infinity],-1) \n m1to0 for (-1,0),\n onetoinf for (1,\[Infinity])."

AnalyticContinuationSign::usage="AnalyticContinuationSign is an option for the function HPLAnalyticContinuation which specifies from which side of the branch cut the argument has to be approched. For AnalyticContinuationSign=1, the argument of the HPL HPL[{...},x] is understood as x+\[ImaginaryI]\[Delta] with \[Delta] infinitesimal and positive. For AnalyticContinuationSign=-1 it is understood as x-\[ImaginaryI]\[Delta]. If the option is not sepecified, the default value is +1."



HPLInt::usage="HPLInt[x,t] returns a primitive of x with respect to t. It works for cases of the form:\n
t^j/(1-t^2)^k HPL[{...},t]\n
t^j/(1-t)^k HPL[{...},t]\n
t^j/(1+t)^k HPL[{...},t] "


HPLArgTransform::usage="HPLArgTransform[x,r,delta] transform the argument of the HPLs in x using the rule r. This rule has to be one of\n
x->-x\n
x->1-x\n
x->\!\(\*SqrtBox[\"x\"]\)\n
x->x/(x-1)\n
x->(1-x)/(1+x)\n
x->1/x\n
the rule may be expressed in terms of any symbol. The argument delta is optional. It fixes whether the argument is in the upper (delta=+1) or in the lower (delta=-1) half complex plane. It can also be left symbolic. The default value for delta if it is omitted is $HPLAnalyticContinuationSign."


HPLpm21m1::usage="HPLpm21m1[x] Converts HPLs of +- weights into HPLs of integer weights. \n
HPLpm21m1[{...},f] converts a vector in +- notation into the corresponding sum of vectors in integer notation with head f."


HPL1m12pm::usage="HPL1m12pm[x] Converts HPLs of integer weights into HPLs of +- weights. \n
HPL1m12pm[{...},f] converts a vector in integer notation into the corresponding sum of vectors in +- notation with head f."


plus::usage="plus is the + weight for the HPLs"
minus::usage="minus is the - weight for the HPLs"


HPLI::usage="HPLI[m] is the HPL[m,x] of weight m evaluated at x=\[ImaginaryI]" 


Unprotect[Integrate];


$HPLAutoLogExtract::usage="Sets whether the Logs of x and 1-x should be extracted automatically. Default is True"


$HPLAutoConvertToKnownFunctions::usage="Sets whether the Harmonic Polylogs should be replaced by their expressions in terms of known function, when possible. Default is True"


$HPLAutoProductExpand::usage="Sets whether products of HPL should be expanded or not. Default is True."


$HPLAutoReduceToMinimalSet::usage="Sets whether the HPL should be reduced to a minimal set. Default is True"


$HPLAutoConvertToSimplerArgument::usage="Sets whether the HPL of argument -t, 1-t, t^2, t/(t-1),(1-t)/(1+t) should be converted into HPL's of argument t. Default is False"


$HPLAnalyticContinuationSign::usage="$HPLAnalyticContinuationSign is either +1 or -1. It sets the sign of the infinitesimal imaginary part \[Delta] of the argument -x+\[Delta]\[ImaginaryI] for the analytic continuation in the interval (-1,0)."


HPLs6::usage="HPLs6 is the harmonic sum S(-5,-1;\[Infinity]). Its numerical value is 0.9874414264032997137..."
HPLs7a::usage="HPLs7a is the harmonic sum S(-5,-1,-1;\[Infinity]). Its numerical value is -0.9529600757562986034..."
HPLs7b::usage="HPLs7b is the harmonic sum S(5,-1,1;\[Infinity]). Its numerical value is 1.0291212629643245342..."
HPLs8a::usage="HPLs8a is the harmonic sum S(5,3;\[Infinity]). Its numerical value is 1.0417850291827918834..."
HPLs8b::usage="HPLs8b is the harmonic sum S(-7,-1;\[Infinity]). Its numerical value is 0.99644774839783766600..."
HPLs8c::usage="HPLs8c is the harmonic sum S(-5,-1,-1,-1;\[Infinity]). Its numerical value is 0.98396667382173367094..."
HPLs8d::usage="HPLs8d is the harmonic sum S(-5,-1,1,1;\[Infinity]). Its numerical value is 0.99996261346268344768..."
Sinf::usage="Sinf is the divergent harmonic sum \!\(\*UnderscriptBox[OverscriptBox[\"\[Sum]\", \"\[Infinity]\"], 
RowBox[{\"i\", \"=\", \"1\"}]]\)\!\(\*FractionBox[\"1\", \"i\"]\) = H[{1},1]"


HPLAutoAnalyticContinuation::wrongoption="Not allowed option for AnalyticContinuationSign. The allowed values are  \n minftom1 for (-\[Infinity],-1) \n m1to0 for (-1,0),\n onetoinf for (1,\[Infinity])."


HPLLogExtract::AutoProductExpand="HPLLogExtract called with option $HPLAutoProductExpand switched on and $HPLAutoConvertToKnownFunctions switched off. HPLLogExtract will have no effects."


HPLArgTransform::BadRule="The rhs of the rule `1` in HPLArgTransform does not depend on the lhs."


HPLArgTransform::UnKnownRule="Rule `1` in HPLArgTransform could not be identified as an implemented transformation"


HPLArgTransform::WrongWeight="The argument transformation `1` attempted is not defined for the weight vector `2`"


Begin["`Private`"]


Weight[mm_List]:=Apply[Plus,Abs/@(mm/.{0->1,plus->1,minus->1})]
Weight[HPL[mm_List,x_]]:=Apply[Plus,Abs/@(mm/.{0->1,plus->1,minus->1})]


HPL/:HPL[mm_List,x_]:=HPL[HPLAtoM[mm],x]/;MatchQ[mm,{_Integer...,0,(_Integer?Positive | _Integer?Negative)..,_Integer...}]


HPL/:HPL[mm:{_Integer...,0,(_Integer?Positive | _Integer?Negative)..,_Integer...},x_]:=HPL[HPLAtoM[mm],x]


HPLAtoM[mm_List]:=Module[{ii,res},
res={};
For[ii=1,ii<=Length[mm],ii++,Switch[mm[[-ii]],
0,Switch[Length[res],
0,res=Prepend[res,0],
_,Switch[res[[1]],
0,res=Prepend[res,0],
_Integer?Positive,res=ReplacePart[res,res[[1]]+1,1],
_Integer?Negative,res=ReplacePart[res,res[[1]]-1,1],
_,res=Prepend[res,0]
]],
_,res=Prepend[res,mm[[-ii]]]
]
];
Return[res]
]



HPLMtoA[mm_List]:=Module[{res,ii},
res={};
For[ii=1,ii<=Length[mm],ii++,Switch[mm[[ii]],
0,res=Append[res,0],
_Integer?Positive,For[jj=1,jj<mm[[ii]],jj++,res=Append[res,0]];res=Append[res,1],
_Integer?Negative,For[jj=1,jj<-mm[[ii]],jj++,res=Append[res,0]];res=Append[res,-1],
_,res=Append[res,mm[[ii]]]
]
];res
];


plus[s_Plus]:=plus/@s
plus[c_ h_HPL]:=c plus[h]
plus[HPL[mm_List,x_]]:=HPL[Flatten[{1,mm}],x]+HPL[Flatten[{-1,mm}],x]
plus[x_]:=x
minus[s_Plus]:=minus/@s
minus[c_ h_HPL]:=c minus[h]
minus[HPL[mm_List,x_]]:=HPL[Flatten[{1,mm}],x]-HPL[Flatten[{-1,mm}],x]
minus[x_]:=x
zero[s_Plus]:=zero/@s
zero[c_ h_HPL]:=c zero[h]
zero[HPL[{mm___},x_]]:=HPL[{0,mm},x]
zero[x_]:=x


HPLpm21m1[ex_]:=ex//.{HPL[{mm1___,plus,mm2___},x_]->HPL[{mm1,1,mm2},x]+HPL[{mm1,-1,mm2},x],HPL[{mm1___,minus,mm2___},x_]->HPL[{mm1,1,mm2},x]-HPL[{mm1,-1,mm2},x]}


HPLpm21m1[ll:{(plus|0|minus)..},f_]:=H@@ll//.{H[mm1___,plus,mm2___]->H[mm1,1,mm2]+H[mm1,-1,mm2],H[mm1___,minus,mm2___]->H[mm1,1,mm2]-H[mm1,-1,mm2]}/.h_H:>(f)@@h


HPL1m12pm[ex_]:=ex//.{HPL[{mm1___,1,mm2___},x_]:>(HPL[{mm1,plus,mm2},x]+HPL[{mm1,minus,mm2},x])/2,HPL[{mm1___,-1,mm2___},x_]:>1/2 (HPL[{mm1,plus,mm2},x]-HPL[{mm1,minus,mm2},x]),HPL[{mm1___,n_Integer?Positive,mm2___},x_]:>1/2 (HPL[Flatten[{mm1,Table[0,{ii,1,n-1}],plus,mm2}],x]+HPL[Flatten[{mm1,Table[0,{ii,1,n-1}],minus,mm2}],x]),HPL[{mm1___,n_Integer?Negative,mm2___},x_]:>1/2 (HPL[Flatten[{mm1,Table[0,{ii,1,-n-1}],plus,mm2}],x]-HPL[Flatten[{mm1,Table[0,{ii,1,-n-1}],minus,mm2}],x])}//Expand


HPL1m12pm[ll_List,f_]:=H@@ll//.{H[mm1___,1,mm2___]:>(H[mm1,plus,mm2]+H[mm1,minus,mm2])/2,H[mm1___,-1,mm2___]:>1/2 (H[mm1,plus,mm2]-H[mm1,minus,mm2]),H[mm1___,n_Integer?Positive,mm2___]:>1/2 (H@@Flatten[{mm1,Table[0,{ii,1,n-1}],plus,mm2}]+H@@Flatten[{mm1,Table[0,{ii,1,n-1}],minus,mm2}]),H[mm1___,n_Integer?Negative,mm2___]:>1/2 (H@@Flatten[{mm1,Table[0,{ii,1,-n-1}],plus,mm2}]-H@@Flatten[{mm1,Table[0,{ii,1,-n-1}],minus,mm2}])}/.h_H:>f@@h//Expand



HPLMtoA[mm_List]:=Module[{res,ii},
res={};
For[ii=1,ii<=Length[mm],ii++,Switch[mm[[ii]],
0,res=Append[res,0],
_Integer?Positive,For[jj=1,jj<mm[[ii]],jj++,res=Append[res,0]];res=Append[res,1],
_Integer?Negative,For[jj=1,jj<-mm[[ii]],jj++,res=Append[res,0]];res=Append[res,-1],
Complex[0,_Integer?Positive],For[jj=1,jj<-I mm[[ii]],jj++,res=Append[res,0]];res=Append[res,I],
Complex[_Integer?Negative],For[jj=1,jj<I mm[[ii]],jj++,res=Append[res,0]];res=Append[res,-I]
]
];
Return[res]
]/;ArrayQ[mm,1,(IntegerQ[#]||MatchQ[#,Complex[0,_Integer]]&)]

HPLAtoM[mm_List]:=Module[{ii,res},
res={};
For[ii=1,ii<=Length[mm],ii++,Switch[mm[[-ii]],
0,Switch[Length[res],
0,res=Prepend[res,0],
_,Switch[res[[1]],
	0,res=Prepend[res,0],
	_Integer?Positive,res=ReplacePart[res,res[[1]]+1,1],
	_Integer?Negative,res=ReplacePart[res,res[[1]]-1,1],
	Complex[0,_Integer?Positive],res=ReplacePart[res,res[[1]]+I,1],
	Complex[0,_Integer?Negative],res=ReplacePart[res,res[[1]]-I,1]
]],
_,res=Prepend[res,mm[[-ii]]]
]
];
Return[res]
]/;ArrayQ[mm,1,(IntegerQ[#]||MatchQ[#,Complex[0,_Integer]]&)]




TrueLength[L_List]:=Length[HPLAtoM[L/.{plus->1,minus->1}]]


HPL/: Derivative[mm:{(0)..},1][HPL]:=If[MatchQ[#2,0],If[Not[MatchQ[#1[[-1]],0]],If[1>=TrueLength[#1],S[#1,1],0],HPL[{0},0]],DerofHPL[#1,#2]]&


HPL/: Derivative[0,1][HPL]:=If[MatchQ[#2,0],If[Not[MatchQ[#1[[-1]],0]],If[1>=TrueLength[#1],S[#1,1],0],HPL[{0},0]],DerofHPL[#1,#2]]&


HPL/: Derivative[mm:{(0)..},n_Integer?(#>1&)][HPL]:=If[MatchQ[#2,0],If[Not[MatchQ[#1[[-1]],0]],If[n>=TrueLength[#1],n! S[#1,n],0],HPL[{0},0]],Derivative[0,1][Derivative[mm,n-1][HPL]][#1,#2]]&
HPL/: Derivative[0,n_Integer?(#>1&)][HPL]:=If[#2==0,If[Not[MatchQ[#1[[-1]],0]],If[n>=TrueLength[#1],n! S[#1,n],0],HPL[{0},0]],Derivative[0,1][Derivative[0,n-1][HPL]][#1,#2]]&


plusorminus[j_]:=If[EvenQ[j],plus,minus]


plusminusHPLProductExpand[x_]:=x//pm21m1//Expand//HPLProductExpand//one2pm//Expand


DerofHPL:=Switch[
Length[#1],
	0,0,
	1,Switch[#1[[1]],
		0,1/#2,
		1,1/(1-#2),
		-1,1/(1+#2),
		plus,2/(1-#2^2),
		minus,2 #2/(1-#2^2),
		sq,1/Sqrt[1-#2^2],
		sq2,1/#2/Sqrt[1-#2^2],
		n_Integer?Positive,1/(#2) HPL[{#1[[1]]-1},#2],
		n_Integer?Negative,1/(#2) HPL[{#1[[1]]+1},#2],
		_,$HPLDerivativeFailed
	],
	_,Switch[#1[[1]],
		0,1/#2 HPL[Delete[#1,1],#2],
		1,1/(1-#2) HPL[Delete[#1,1],#2],
		-1,1/(1+#2) HPL[Delete[#1,1],#2],
		plus,2/(1-#2^2) HPL[Delete[#1,1],#2],
		minus,2 #2/(1-#2^2) HPL[Delete[#1,1],#2],
		sq,1/Sqrt[1-#2^2] HPL[Delete[#1,1],#2],
		sq2,1/#2/Sqrt[1-#2^2] HPL[Delete[#1,1],#2],
		n_Integer?Positive,1/#2 HPL[ReplacePart[#1,#1[[1]]-1,1],#2],
		n_Integer?Negative,1/#2 HPL[ReplacePart[#1,#1[[1]]+1,1],#2],
		_,$HPLDerivativeFailed
	]
]&


HPLConvertToKnownFunctions[HPL[{1},x_?(!SameQ[#,1]&),___DoConvert]]:=-Log[1-x]
HPLConvertToKnownFunctions[HPL[{0},x_?(!SameQ[#,0]&),___DoConvert]]:=Log[x]
HPLConvertToKnownFunctions[HPL[{-1},x_?(!SameQ[#,-1]&),___DoConvert]]:=Log[1+x]
HPLConvertToKnownFunctions[HPL[{-1},-1,___DoConvert]]:=-HPL[{1},1]


HPLConvertToKnownFunctions[HPL[{1,1},x_,___DoConvert]]:=1/2 Log[1-x]^2
HPLConvertToKnownFunctions[HPL[{1,-1},x_,___DoConvert]]:=PolyLog[2,(1-x)/2]-Log[2] Log[1-x]-PolyLog[2,1/2]
HPLConvertToKnownFunctions[HPL[{-1,1},x_,___DoConvert]]:=PolyLog[2,(1+x)/2]-Log[2] Log[1+x]-PolyLog[2,1/2]
HPLConvertToKnownFunctions[HPL[{-1,0},x_,___DoConvert]]:=Log[1+x] Log[x]+PolyLog[2,-x]
HPLConvertToKnownFunctions[HPL[{-2},x_,___DoConvert]]:=-PolyLog[2,-x]
HPLConvertToKnownFunctions[HPL[{1,0},x_,___DoConvert]]:=-Log[1-x] Log[x]-PolyLog[2,x]



HPLConvertToKnownFunctions[HPL[{1,2},x_,___DoConvert]]:=-2 PolyLog[1,2,x]-Log[1-x] PolyLog[2,x]
HPLConvertToKnownFunctions[HPL[{2,1},x_,___DoConvert]]:=PolyLog[1,2,x]
HPLConvertToKnownFunctions[HPL[{1,1,1},x_,___DoConvert]]:=-1/6 Log[1-x]^3
HPLConvertToKnownFunctions[HPL[{2,-1},x_,___DoConvert]]:=PolyLog[3,2 x/(1+x)]-PolyLog[3,x/(1+x)]-PolyLog[3,(1+x)/2]+PolyLog[3,1/2]-PolyLog[3,x]+Log[1+x] PolyLog[2,1/2]+Log[1+x] PolyLog[2,x]+1/2  Log[2] Log[1+x]^2
HPLConvertToKnownFunctions[HPL[{-2,1},x_,___DoConvert]]:=-PolyLog[1,2,x]+PolyLog[3,-2 x/(1-x)]-PolyLog[3,-x]-PolyLog[3,(1-x)/2]+PolyLog[3,1/2]+PolyLog[3,x]+Log[1-x] PolyLog[2,-x]+Log[1-x] PolyLog[2,1/2]-Log[1-x] PolyLog[2,x]+1/2 Log[2] Log[1-x]^2-1/6 Log[1-x]^3
HPLConvertToKnownFunctions[HPL[{-2,-1},x_,___DoConvert]]:=PolyLog[1,2,-x]
HPLConvertToKnownFunctions[HPL[{1,-1,-1},x_,___DoConvert]]:=-1/2 Log[(1-x)/2] Log[1+x]^2-Log[1+x] PolyLog[2,(1+x)/2]-PolyLog[3,1/2]+PolyLog[3,(1+x)/2]
HPLConvertToKnownFunctions[HPL[{-1,1,1},x_,___DoConvert]]:=1/2 Log[(1+x)/2] Log[1-x]^2+Log[1-x] PolyLog[2,(1-x)/2]+PolyLog[3,1/2]-PolyLog[3,(1-x)/2]
HPLConvertToKnownFunctions[HPL[{-1,-2},x_,___DoConvert]]:=(-(1/6))*Pi^2*Log[1+x]-Log[1+x]*PolyLog[2,1+x]+2*PolyLog[3,1+x]-2*Zeta[3]
HPLConvertToKnownFunctions[HPL[{-1,2},x_,___DoConvert]]:=(1/12)*(-4*Log[2]^3+Pi^2*Log[4]+(Pi^2+6*Log[2]^2)*Log[1-x]+2*Log[1-x]^2*(Log[(1-x)/8]-3*Log[x])-Log[1+x]*(Pi^2-6*Log[2]^2+Log[64]*Log[1+x])-12*Log[1-x]*PolyLog[2,-x]+12*PolyLog[3,(1-x)/2]-12*PolyLog[3,1-x]+12*PolyLog[3,-x]-12*PolyLog[3,(2*x)/(-1+x)]+12*PolyLog[3,x/(1+x)]-12*PolyLog[3,(2*x)/(1+x)]+12*PolyLog[3,(1+x)/2]-9*Zeta[3]);
HPLConvertToKnownFunctions[HPL[{-1,1,-1},x_,___DoConvert]]:=(-(1/6))*Pi^2*Log[2]+Log[2]^3/3+Log[(1-x)/2]*Log[1+x]^2+Log[1+x]*(-(Pi^2/12)+Log[2]^2/2-Log[2]*Log[1-x]+PolyLog[2,(1-x)/2])+2*Log[1+x]*PolyLog[2,(1+x)/2]-2*PolyLog[3,(1+x)/2]+(7*Zeta[3])/4
HPLConvertToKnownFunctions[HPL[{-1,-1,1},x_,___DoConvert]]:=(-4 Log[2]^3 + Pi^2 Log[4] - 2 Log[1 + x] (Pi^2 - 6 Log[2]^2 + Log[64] Log[1 + x])+24 PolyLog[3, (1 + x)/2] - 21 Zeta[3])/24
HPLConvertToKnownFunctions[HPL[{1,-1,1},x_,___DoConvert]]:=(1/12)*(-4*Log[2]^3+Pi^2*Log[4]+Log[1-x]*(Pi^2-6*Log[2]^2-12*Log[1-x]*Log[(1+x)/2]+12*Log[2]*Log[1+x])-12*Log[1-x]*(2*PolyLog[2,(1-x)/2]+PolyLog[2,(1+x)/2])+24*PolyLog[3,(1-x)/2]-21*Zeta[3])
HPLConvertToKnownFunctions[HPL[{1,1,-1},x_,___DoConvert]]:=Log[1-x]*(PolyLog[2,(1-x)/2]+PolyLog[2,(1+x)/2])+(1/24)*(4*Log[2]^3-Pi^2*Log[4]-2*Log[1-x]*(Pi^2-6*Log[2]^2+Log[64]*Log[1-x]-12*Log[(1-x)/2]*Log[1+x])-24*PolyLog[3,(1-x)/2]+21*Zeta[3])
HPLConvertToKnownFunctions[HPL[{1,-2},x_,___DoConvert]]:=(1/12)*(-4*Log[2]^3+Pi^2*Log[4]+(Pi^2+6*Log[2]^2)*Log[1-x]+2*Log[1-x]^2*(Log[(1-x)/8]-3*Log[x])-Log[1+x]*(Pi^2-6*Log[2]^2+Log[64]*Log[1+x])-12*Log[1+x]*PolyLog[2,x]+12*PolyLog[3,(1-x)/2]-12*PolyLog[3,1-x]+12*PolyLog[3,-x]-12*PolyLog[3,(2*x)/(-1+x)]+12*PolyLog[3,x/(1+x)]-12*PolyLog[3,(2*x)/(1+x)]+12*PolyLog[3,(1+x)/2]-9*Zeta[3])
HPLConvertToKnownFunctions[HPL[{-1,0,0},x_,___DoConvert]]:=(1/2)*Log[x]^2*Log[1+x]+Log[x]*PolyLog[2,-x]-PolyLog[3,-x]
HPLConvertToKnownFunctions[HPL[{-2,0},x_,___DoConvert]]:=-Log[x] PolyLog[2,-x]+2 PolyLog[3,-x]

HPLConvertToKnownFunctions[HPL[{1,-1,0},x_,___DoConvert]]:=1/24 (4 Log[2]^3-\[Pi]^2 Log[4]-4 Log[1-x]^3+12 Log[1-x]^2 Log[2 x]+2 Log[x] (\[Pi]^2-6 Log[2]^2+12 Log[2] Log[1+x])-2 Log[1-x] (\[Pi]^2+6 Log[2]^2+12 Log[x] Log[1+x])-24 Log[x] PolyLog[2,(1+x)/2]-24 PolyLog[3,(1-x)/2]+24 PolyLog[3,1-x]+48 PolyLog[3,x]+24 PolyLog[3,(2 x)/(-1+x)]-6 PolyLog[3,x^2]-3 Zeta[3])
HPLConvertToKnownFunctions[HPL[{1,0,0},x_,___DoConvert]]:=(-(1/2))*Log[1-x]*Log[x]^2-Log[x]*PolyLog[2,x]+PolyLog[3,x]
HPLConvertToKnownFunctions[HPL[{2,0},x_,___DoConvert]]:=Log[x] PolyLog[2,x]-2 PolyLog[3,x]
HPLConvertToKnownFunctions[HPL[{1,1,0},x_,___DoConvert]]:=Log[1-x]^2*Log[x]+Log[1-x]*PolyLog[2,1-x]+Log[1-x]*PolyLog[2,x]-PolyLog[3,1-x]+Zeta[3]
HPLConvertToKnownFunctions[HPL[{-1,-1,0},x_,___DoConvert]]:=(1/6)*(Log[1+x]*(Pi^2+3*(-Log[-x]+Log[x])*Log[1+x])-6*PolyLog[3,1+x]+6*Zeta[3])
HPLConvertToKnownFunctions[HPL[{-1,1,0},x_,___DoConvert]]:=(1/24)*(4*Log[2]^3-Pi^2*Log[4]-2*Log[x]*(Pi^2-6*Log[2]^2+12*Log[2]*Log[1+x])+2*Log[1+x]*(Pi^2-6*Log[2]^2+Log[64]*Log[1+x])+24*Log[x]*PolyLog[2,(1+x)/2]-24*PolyLog[3,x]-24*PolyLog[3,x/(1+x)]+24*PolyLog[3,(2*x)/(1+x)]-24*PolyLog[3,(1+x)/2]+21*Zeta[3])


HPLConvertToKnownFunctions[HPL[{1,3},x_,___DoConvert]]:=-1/2  PolyLog[2,x]^2-Log[1-x] PolyLog[3,x]
HPLConvertToKnownFunctions[HPL[{1,1,2},x_,___DoConvert]]:=1/2 Log[1-x]^2 PolyLog[2,x]+2 Log[1-x] PolyLog[1,2,x]+3 PolyLog[1,3,x]
HPLConvertToKnownFunctions[HPL[{1,2,1},x_,___DoConvert]]:=-Log[1-x] PolyLog[1,2,x]-3 PolyLog[1,3,x]
HPLConvertToKnownFunctions[HPL[{2,2},x_,___DoConvert]]:=-2 PolyLog[2,2,x]+1/2 PolyLog[2,x]^2
HPLConvertToKnownFunctions[HPL[{3,1},x,___DoConvert]]:=PolyLog[2,2,x]
HPLConvertToKnownFunctions[HPL[{2,1,1},x_,___DoConvert]]:=PolyLog[1,3,x]
HPLConvertToKnownFunctions[HPL[{1,1,1,1},x_,___DoConvert]]:=1/24 Log[1-x]^4
HPLConvertToKnownFunctions[HPL[{-1,1,1,1},x_,___DoConvert]]:=(-(1/6))*Log[1-x]^3*Log[(1+x)/2]-(1/2)*Log[1-x]^2*PolyLog[2,(1-x)/2]+Log[1-x]*PolyLog[3,(1-x)/2]+PolyLog[4,1/2]-PolyLog[4,(1-x)/2]
HPLConvertToKnownFunctions[HPL[{-1,1,-1,-1},x_,___DoConvert]]:=(1/24)*((-4*Log[2]^3 + Pi^2*Log[4])*Log[1 + x] - 
   72*PolyLog[4, 1/2] + 72*PolyLog[4, (1 + x)/2] +3*Log[1 + x]*(4*Log[1 + x]*PolyLog[2, (1 + x)/2] - 16*PolyLog[3, (1 + x)/2] - 7*Zeta[3]))
HPLConvertToKnownFunctions[HPL[{-3,-1},x_,___DoConvert]]:=PolyLog[2,2,-x]
HPLConvertToKnownFunctions[HPL[{-2,-1,-1},x_,___DoConvert]]:=-(Pi^4/90) + (1/6)*Log[-x]*Log[1 + x]^3 + 
  (1/2)*Log[1 + x]^2*PolyLog[2, 1 + x] - 
  Log[1 + x]*PolyLog[3, 1 + x] + PolyLog[4, 1 + x]


HPLConvertToKnownFunctions[HPL[{4,1},x_,___DoConvert]]:=PolyLog[3,2,x]
HPLConvertToKnownFunctions[HPL[{3,1,1},x_,___DoConvert]]:=PolyLog[2,3,x]


HPLConvertToKnownFunctions[HPL[mm:{(1)..},x_?(!SameQ[#,1]&),___DoConvert]]:=1/(Length[mm]!) (-Log[1-x])^Length[mm]
HPLConvertToKnownFunctions[HPL[mm:{(-1)..},x_,___DoConvert]]:=1/(Length[mm]!) (Log[1+x])^Length[mm]



HPLConvertToKnownFunctions[HPL[{n_Integer?(#>1&)},x_,___DoConvert]]:=PolyLog[n,x]
HPLConvertToKnownFunctions[HPL[{n_Integer?(#<-1&)},x_?(!MatchQ[#,-1]&),___DoConvert]]:=-PolyLog[-n,-x]
HPLConvertToKnownFunctions[HPL[mm:{1,(1)..},x_,___DoConvert]]:=(-1)^Length[mm] Log[1-x]^Length[mm]/Length[mm]!
HPLConvertToKnownFunctions[HPL[mm:{-1,((-1)..)},x_,___DoConvert]]:=Log[1+x]^Length[mm]/Length[mm]!
HPLConvertToKnownFunctions[HPL[mm:{0,((0)..)},x_,___DoConvert]]:=Log[x]^Length[mm]/Length[mm]!
HPLConvertToKnownFunctions[HPL[{m_Integer?(#>1&),o:((1)..)},x_,___DoConvert]]:=PolyLog[m-1,Length[{o}]+1,x]


knowns={__Integer}?(Weight[#]<4&)|{n_Integer}|{1,3}|{1,1,2}|{1,2,1}|{2,2}|{3,1}|{2,1,1}|{1,1,1,1}|{-1,1,1,1}|{-1,1,-1,-1}|{-3,-1}|{-2,-1,-1}|{4,1}|{3,1,1}|{(1)..}|{(-1)..}|x_?(MatchQ[#,Prepend[Table[1,{j,1,Length[#]-1}],n_Integer?Positive]]&)|{plus}|{minus}


HPLConvertToKnownFunctions[x_]:=(
Module[{res},
res=x/.HPL[mm_List?(MatchQ[#,knowns]&),xx_]:>HPLConvertToKnownFunctions[HPL[mm,xx,DoConvert[]]];
Return[res];
]
)


HPLConvertToKnownFunctions[HPL[{plus},x_?(!MatchQ[#,1]&),___DoConvert]]:=Log[(1+x)/(1-x)]
HPLConvertToKnownFunctions[HPL[{minus},x_?(!MatchQ[#,1]&),___DoConvert]]:=-Log[1-x^2]


HPL[mm_?(MatchQ[#,knowns]&),x_?(!MatchQ[#,1|1.]&)]:=HPLConvertToKnownFunctions[HPL[mm,x,DoConvert[]]]/;$HPLAutoConvertToKnownFunctions


newprod[a1_List,a2_List]:=Normal[SparseArray[Flatten[{Position[#,1],Position[#,2]}]->Join[a1,a2]]]&/@Permutations[PadLeft[PadLeft[{},Length[a2],2],Length[a1]+Length[a2],1]]


HPE = {HH[m1__]*HH[m2__] :> 
    Tr[Apply[HH, newprod[{m1}, {m2}], {1}]], 
   HH[m__]^(ex_) :> HH[m]^(ex - 2)*
     Tr[Apply[HH, newprod[{m}, {m}], {1}]]};


HProductExpand[x_] := (Module[{res},res = Expand[x] //. HPE; 
     Return[If[MatchQ[x, res], res, HProductExpand[
        res]]]])


HProductExpand3[x_]:=FixedPoint[Expand[#//.HPE]&,x]


newprod2[L_List]:=(p=Permutations[Flatten[Table[Table[j,{ii,1,Length[L[[j]]]}],{j,1,Length[L]}]]];Normal[SparseArray[Flatten[Table[Position[#,ii],{ii,1,Length[L]}]]->Join@@L]]&/@p)


HPLProductExpand[x_]:=(
Module[{res},
res=Expand[x]/.{HPL[m1:{_Integer...},xx_] HPL[m2:{_Integer..},xx_]:>((HProductExpand[(HH@@(HPLMtoA[m1])) (HH@@(HPLMtoA[m2]))])/.HH[mmm__]:>HPL[{mmm},xx]),HPL[m1_List,xx_]^ex_:>(HProductExpand[(HH@@(HPLMtoA[m1]))^ex]/.HH[mmm__]:>HPL[{mmm},xx])};
Return[If[MatchQ[x,res],res,HPLProductExpand[res]]]
]
)


HPLProductExpand[x_]:=(
Module[{res},
res=Expand[x]/.{HPL[m1_List,xx_] HPL[m2_List,xx_]:>((HProductExpand[(HH@@(HPLMtoA[m1])) (HH@@(HPLMtoA[m2]))])/.HH[mmm__]:>HPL[{mmm},xx]),HPL[m1_List,xx_]^ex_:>(HProductExpand[(HH@@(HPLMtoA[m1]))^ex]/.HH[mmm__]:>HPL[{mmm},xx])};
Return[If[MatchQ[x,res],res,HPLProductExpand[res]]]
]
)


Build[mm_List,a_List,b_List]:=(Module[{i},
res={};
i1=0;
i2=0;
For[i=1,i<=Length[mm],i++,res=Append[res,If[mm[[i]]==1,i1+=1;a[[i1]],i2+=1;b[[i2]]]]];
Return[res]]
)
OrderedMerge[l1_List,l2_List]:=(
Build[#,l1,l2]&/@Permutations[Join[Table[1,{ii,1,Length[l1]}],Table[2,{jj,1,Length[l2]}]]]
)


HPL/:HPL[m1_List,x_] HPL[m2_List,x_]:=Tr[HPL[#,x]&/@HPLAtoM/@OrderedMerge[HPLMtoA[m1],HPLMtoA[m2]]]/;$HPLAutoProductExpand
HPL/:HPL[m1_List,x_]^ex_:=Switch[ex,
0,1,
1,HPL[m1,x],
_Integer?Positive,HPL[m1,x]^(ex-2) Tr[HPL[#,x]&/@HPLAtoM/@OrderedMerge[HPLMtoA[m1],HPLMtoA[m1]]]
]/;IntegerQ[ex]&&Positive[ex]&&$HPLAutoProductExpand


HPLzwischen/:HPLzwischen[m1_List,x_] HPLzwischen[m2_List,x_]:=Tr[HPLzwischen[#,x]&/@HPLAtoM/@OrderedMerge[HPLMtoA[m1],HPLMtoA[m2]]]/;$HPLAutoProductExpand
HPLzwischen/:HPLzwischen[m1_List,x_]^ex_:=Switch[ex,
0,1,
1,HPLzwischen[m1,x],
_Integer?Positive,HPLzwischen[m1,x]^(ex-2) Tr[HPLzwischen[#,x]&/@HPLAtoM/@OrderedMerge[HPLMtoA[m1],HPLMtoA[m1]]]
]/;IntegerQ[ex]&&Positive[ex]&&$HPLAutoProductExpand


ProductExpansion={HPL[m1_List,x_] HPL[m2_List,x_]:>Tr[HPL[#,x]&/@HPLAtoM/@OrderedMerge[HPLMtoA[m1],HPLMtoA[m2]]],HPL[m1_List,x_]^ex_:>Switch[ex,
0,1,
1,HPL[m1,x],
_Integer?Positive,HPL[m1,x]^(ex-2) Tr[HPL[#,x]&/@HPLAtoM/@OrderedMerge[HPLMtoA[m1],HPLMtoA[m1]]]
]/;IntegerQ[ex]&&Positive[ex],HPL[m1_List,x_] HPL[m2_List,one]:>HPL[m1,x] HPLatOne[m2]}


ProductExpansionzwischen={HPLzwischen[m1_List,x_] HPLzwischen[m2_List,x_]:>Tr[HPLzwischen[#,x]&/@HPLAtoM/@OrderedMerge[HPLMtoA[m1],HPLMtoA[m2]]],HPLzwischen[m1_List,x_]^ex_:>Switch[ex,
0,1,
1,HPLzwischen[m1,x],
_Integer?Positive,HPLzwischen[m1,x]^(ex-2) Tr[HPLzwischen[#,x]&/@HPLAtoM/@OrderedMerge[HPLMtoA[m1],HPLMtoA[m1]]]
]/;IntegerQ[ex]&&Positive[ex],HPLzwischen[m1_List,x_] HPLzwischen[m2_List,one]:>HPLzwischen[m1,x] HPLatOne[m2]}


ProductExpand[x_]:=Expand[x]//.ProductExpansion
ProductExpandzwischen[x_]:=(Module[{remember=$HPLAutoProductExpand,res},
$HPLAutoProductExpand=True;
res=Expand[x]//.ProductExpansionzwischen;
$HPLAutoProductExpand=remember;
Return[If[MatchQ[x,res],res,HPLProductExpand[res]]];
])


NumberOfZerosfromRight[mm_List]:=Module[{i},For[i=1,i<=Length[mm],i++,If[Not[MatchQ[mm[[-i]],0]],Return[i-1]]];
Return[Length[mm]]]


NumberOfOnesfromLeft[mm_List]:=Module[{i},For[i=1,i<=Length[mm],i++,If[Not[MatchQ[mm[[i]],1]],Return[i-1]]];
Return[Length[mm]]]


NumberOfMinusOnesfromLeft[mm_List]:=Module[{i},For[i=1,i<=Length[mm],i++,If[Not[MatchQ[mm[[i]],-1]],Return[i-1]]];
Return[Length[mm]]]


HPLLogExtract[h:HPL[{_},_,___DoLogExtract]]:=h
HPLLogExtract[h:HPL[{_},_,DoLogExtract[]]]:=Delete[h,-1]


HPLLogExtract[HPL[mm:{1,(1)..},x_,___DoLogExtract]]:=1/Length[mm]! HPL[{1},x]^Length[mm] 
HPLLogExtract[HPL[mm:{0,(0)..},x_,___DoLogExtract]]:=1/Length[mm]! HPL[{0},x]^Length[mm] 


HPL[mm:({1,__Integer}|{__,0}),x_]:=HPLLogExtract[HPL[mm,x,DoLogExtract[]]]/;(($HPLAutoLogExtract&&Not[$HPLAutoProductExpand])||$HPLAutoConvertToKnownFunctions)


HPLLogExtract[HPL[mm:{__,0},x_,___DoLogExtract]]:=
	Module[{res},If[$HPLAutoProductExpand&&Not[$HPLAutoConvertToKnownFunctions],Message[HPLLogExtract::AutoProductExpand];Return[HPL[mm,x]]];res=LE2[H@@HPLMtoA[mm]];res/.H[mmm__]:>HPLLogExtract[HPL[{mmm},x]]//Expand]


HPLLogExtract[HPL[mm:{_?(!SameQ[#,1]&),___,_?(!SameQ[#,0]&)},x_,___DoLogExtract]]:=HPL[mm,x]


HPLLogExtract[HPL[mm:{___,(plus|minus),___,_?(!SameQ[#,0]&)},x_,___DoLogExtract]]:=HPL[mm,x]


HPLLogExtract[HPL[mm:{___,(plus|minus)},x_,___DoLogExtract]]:=HPL[mm,x]


HPL[mm:{_?(!SameQ[#,1]&),___,_?(!SameQ[#,0]&)},x_,DoLogExtract[]]:=HPL[mm,x]


HPL[mm:{_},x_,DoLogExtract[]]:=HPL[mm,x]


HPL[mm:{___,(plus|minus),___,_?(!SameQ[#,0]&)},x_,DoLogExtract[]]:=HPL[mm,x]


HPL[mm:{___,(plus|minus)},x_,DoLogExtract[]]:=HPL[mm,x]


HPLLogExtractMinus1[x_]:=(
Module[{remember1,remember2},
remember1=$HPLAutoLogExtract;
remember2=$HPLAutoProductExpand;
$HPLAutoLogExtract=False;
$HPLAutoProductExpand=False;
res=x//.LogExtractionMinus1;
$HPLAutoLogExtract=remember1;
$HPLAutoProductExpand=remember2;
Return[res];
]
)


HPLLogExtract[HPL[mm:{__Integer,0},x_,___DoLogExtract]]:=	1/(NumberOfZerosfromRight[mm]) (HPL[{0},x] HPLLogExtract[HPL[Delete[mm,-1],x]]-HPLLogExtract[Sum[Abs[mm[[j]]] HPL[Delete[ReplacePart[mm,Switch[mm[[j]],_Integer?Positive,mm[[j]]+1,_Integer?Negative,mm[[j]]-1],j],-1],x],{j,1,Length[mm]-NumberOfZerosfromRight[mm]}]])//Expand


HPLLogExtract[HPL[mm:{1,__Integer},x_,___DoLogExtract]]:=
	1/(NumberOfOnesfromLeft[mm]) (HPL[{1},x] HPLLogExtract[HPL[Delete[mm,1],x,DoLogExtract[]]]-HPLLogExtract[Sum[Switch[mm[[j]],
0,HPL[Join[Table[mm[[i]],{i,2,Length[mm]-NumberOfZerosfromRight[mm]}],
{NumberOfZerosfromRight[mm]-Length[mm]+j+1},
Table[0,{i,j+1,Length[mm]}]
],x],
_Integer?Positive,Sum[HPL[Delete[Insert[ReplacePart[mm,mm[[j]]-i+1,j],i,j],1],x],{i,2,mm[[j]]}]+HPL[Delete[Insert[mm,1,j+1],1],x],
_Integer?Negative,Sum[HPL[Delete[Insert[ReplacePart[mm,mm[[j]]+i-1,j],i,j],1],x],{i,2,-mm[[j]]}]+HPL[Delete[Insert[mm,1,j+1],1],x]
],{j,NumberOfOnesfromLeft[mm]+1,Length[mm]}]])//Expand


LogExtract[x_]:=x//.LogExtraction
LogExtractMinus1[x_]:=x//.LogExtractionMinus
LogExtractzwischen[x_]:=x//.LogExtractionzwischen


HPLLogExtract[x_]:=x/.h_HPL:>HPLLogExtract[h]


LogExtraction={HPL[mm:{__Integer,0},x_]:>
	1/(NumberOfZerosfromRight[mm]) (HPL[{0},x] HPL[Delete[mm,-1],x]-Sum[Abs[mm[[j]]] HPL[Delete[ReplacePart[mm,Switch[mm[[j]],_Integer?Positive,mm[[j]]+1,_Integer?Negative,mm[[j]]-1],j],-1],x],{j,1,Length[mm]-NumberOfZerosfromRight[mm]}]),
HPL[mm:{1,__Integer},x_]:>
	1/(NumberOfOnesfromLeft[mm]) (HPL[{1},x] HPL[Delete[mm,1],x]-Sum[Switch[mm[[j]],
0,HPL[Join[Table[mm[[i]],{i,2,Length[mm]-NumberOfZerosfromRight[mm]}],
{NumberOfZerosfromRight[mm]-Length[mm]+j+1},
Table[0,{i,j+1,Length[mm]}]
],x],
_Integer?Positive,Sum[HPL[Delete[Insert[ReplacePart[mm,mm[[j]]-i+1,j],i,j],1],x],{i,2,mm[[j]]}]+HPL[Delete[Insert[mm,1,j+1],1],x],
_Integer?Negative,Sum[HPL[Delete[Insert[ReplacePart[mm,mm[[j]]+i-1,j],i,j],1],x],{i,2,-mm[[j]]}]+HPL[Delete[Insert[mm,1,j+1],1],x]
],{j,NumberOfOnesfromLeft[mm]+1,Length[mm]}])};

LogExtractionMinus1={HPL[mm:{__Integer,0},x_]:>
	1/(NumberOfZerosfromRight[mm]) (HPL[{0},x] HPL[Delete[mm,-1],x]-Sum[Abs[mm[[j]]] HPL[Delete[ReplacePart[mm,Switch[mm[[j]],_Integer?Positive,mm[[j]]+1,_Integer?Negative,mm[[j]]-1],j],-1],x],{j,1,Length[mm]-NumberOfZerosfromRight[mm]}]),
HPL[mm:{-1,__Integer},x_]:>
	1/(NumberOfMinusOnesfromLeft[mm]) (HPL[{-1},x] HPL[Delete[mm,1],x]-Sum[Switch[mm[[j]],
0,HPL[Join[Table[mm[[i]],{i,2,Length[mm]-NumberOfZerosfromRight[mm]}],
{NumberOfZerosfromRight[mm]-Length[mm]+j+1},
Table[0,{i,j+1,Length[mm]}]
],x],
_Integer?Positive,Sum[HPL[Delete[Insert[ReplacePart[mm,mm[[j]]-i+1,j],-i,j],1],x],{i,2,mm[[j]]}]+HPL[Delete[Insert[mm,-1,j+1],1],x],
_Integer?Negative,Sum[HPL[Delete[Insert[ReplacePart[mm,mm[[j]]+i-1,j],-i,j],1],x],{i,2,-mm[[j]]}]+HPL[Delete[Insert[mm,-1,j+1],1],x]
],{j,NumberOfMinusOnesfromLeft[mm]+1,Length[mm]}])};

LogExtractionzwischen={HPLzwischen[mm:{__Integer,0},x_]:>
	1/(NumberOfZerosfromRight[mm]) (HPLzwischen[{0},x] HPLzwischen[Delete[mm,-1],x]-Sum[Abs[mm[[j]]] HPLzwischen[Delete[ReplacePart[mm,Switch[mm[[j]],_Integer?Positive,mm[[j]]+1,_Integer?Negative,mm[[j]]-1],j],-1],x],{j,1,Length[mm]-NumberOfZerosfromRight[mm]}]),
HPLzwischen[mm:{1,__Integer},x_]:>
	1/(NumberOfOnesfromLeft[mm]) (HPLzwischen[{1},x] HPLzwischen[Delete[mm,1],x]-Sum[Switch[mm[[j]],
0,HPLzwischen[Join[Table[mm[[i]],{i,2,Length[mm]-NumberOfZerosfromRight[mm]}],
{NumberOfZerosfromRight[mm]-Length[mm]+j+1},
Table[0,{i,j+1,Length[mm]}]
],x],
_Integer?Positive,Sum[HPLzwischen[Delete[Insert[ReplacePart[mm,mm[[j]]-i+1,j],i,j],1],x],{i,2,mm[[j]]}]+HPLzwischen[Delete[Insert[mm,1,j+1],1],x],
_Integer?Negative,Sum[HPLzwischen[Delete[Insert[ReplacePart[mm,mm[[j]]+i-1,j],i,j],1],x],{i,2,-mm[[j]]}]+HPLzwischen[Delete[Insert[mm,1,j+1],1],x]
],{j,NumberOfOnesfromLeft[mm]+1,Length[mm]}])};


IntofHPLm1[HPL[mm1_List,one] HPL[mm2_List,x_],x_]:=HPLatOne[mm1] IntofHPLm1[ HPL[mm2,x],x]
IntofHPLm1[HPL[mm_List,one],x_]:=HPLatOne[mm] HPL[{1},x]
IntofHPLm1[HPL[mm_List,x_],x_]:=Switch[mm[[1]],
		n_Integer,HPL[Prepend[mm,1],x],
		_,$HPLIntegrateFailed
	]

IntofHPLm1[HPLzwischen[mm1_List,one] HPLzwischen[mm2_List,x_],x_]:=HPLatOne[mm1] IntofHPLm1[ HPLzwischen[mm2,x],x]
IntofHPLm1[HPLzwischen[mm_List,one],x_]:=HPLatOne[mm] HPLzwischen[{1},x]
IntofHPLm1[HPLzwischen[mm_List,x_],x_]:=Switch[mm[[1]],
		n_Integer,HPLzwischen[Prepend[mm,1],x],
		_,$HPLIntegrateFailed
	]

IntofHPLm1[y_,x_]:=y



IntofHPLp1[HPL[mm1_List,one] HPL[mm2_List,x_],x_]:=HPLatOne[mm1] IntofHPLp1[ HPL[mm2,x],x]
IntofHPLp1[HPL[mm_List,one],x_]:=HPLatOne[mm] HPL[{-1},x]

IntofHPLp1[HPL[mm1_List,minusone] HPL[mm2_List,x_],x_]:=HPL[mm1,-1] IntofHPLp1[ HPL[mm2,x],x]
IntofHPLp1[HPL[mm_List,minusone],x_]:=HPL[mm,-1] HPLzwischen[{-1},x]

IntofHPLp1[HPL[mm_List,x_],x_]:=Switch[mm[[1]],
		n_Integer,HPL[Prepend[mm,-1],x],
		_,$HPLIntegrateFailed
	]

IntofHPLp1[HPLzwischen[mm1_List,one] HPLzwischen[mm2_List,x_],x_]:=HPLatOne[mm1] IntofHPLp1[ HPLzwischen[mm2,x],x]

IntofHPLp1[HPLzwischen[mm_List,one],x_]:=HPLatOne[mm] HPLzwischen[{-1},x]

IntofHPLp1[HPLzwischen[mm1_List,minusone] HPLzwischen[mm2_List,x_],x_]:=HPL[mm1,-1] IntofHPLp1[HPLzwischen[mm2,x],x]
IntofHPLp1[HPLzwischen[mm_List,minusone],x_]:=HPL[mm,-1] HPLzwischen[{-1},x]

IntofHPLp1[HPLzwischen[mm_List,x_],x_]:=Switch[mm[[1]],
		n_Integer,HPLzwischen[Prepend[mm,-1],x],
		_,$HPLIntegrateFailed
	]
IntofHPLp1[y_,x_]:=y


IntofHPL0[HPL[mm_List,x_],x_]:=Switch[mm[[1]],
		0,HPL[Prepend[mm,0],x],
		n_Integer?Positive,HPL[ReplacePart[mm,mm[[1]]+1,1],x],
		n_Integer?Negative,HPL[ReplacePart[mm,mm[[1]]-1,1],x],
		_,$HPLIntegrateFailed
	]

IntofHPL0[HPLzwischen[mm1_List,one] HPLzwischen[mm2_List,x_],x_]:=HPLatOne[mm1] IntofHPL0[ HPLzwischen[mm2,x],x]
IntofHPL0[HPLzwischen[mm_List,one],x_]:=HPLatOne[mm] HPLzwischen[{0},x]

IntofHPL0[HPLzwischen[mm1_List,minusone] HPLzwischen[mm2_List,x_],x_]:=HPL[mm1,-1] IntofHPL0[ HPLzwischen[mm2,x],x]
IntofHPL0[HPLzwischen[mm_List,minusone],x_]:=HPL[mm,-1] HPLzwischen[{0},x]

IntofHPL0[HPL[mm_List,minusone],x_]:=HPL[mm,-1] HPLzwischen[{0},x]

IntofHPL0[HPLzwischen[mm_List,x_],x_]:=Switch[mm[[1]],
		0,HPLzwischen[Prepend[mm,0],x],
		n_Integer?Positive,HPLzwischen[ReplacePart[mm,mm[[1]]+1,1],x],
		n_Integer?Negative,HPLzwischen[ReplacePart[mm,mm[[1]]-1,1],x],
		_,$HPLIntegrateFailed
	]

IntofHPL0[y_,x_]:=y


Unprotect[Integrate];
Integrate/: Integrate[HPL[mm_List,t_]/(1-t_),{t_,0,x_}]:=IntofHPLm1[HPL[mm,x],x];
Integrate/: Integrate[HPL[mm_List,t_]/(1+t_),{t_,0,x_}]:=IntofHPLp1[HPL[mm,x],x];
Integrate/: Integrate[HPL[mm_List,t_]/(t_),{t_,0,x_}]:=IntofHPL0[HPL[mm,x],x];
Integrate/: Integrate[2 t_ HPL[mm_List,t_]/(1-Power[t_,2]),{t_,0,x_}]:=HPL[Prepend[mm,minus],x];
Integrate/: Integrate[2 HPL[mm_List,t_]/(1-(t_)^2),{t_,0,x_}]:=HPL[Prepend[mm,plus],x];
Protect[Integrate];



MinimalSetLoaded={};


Module[{ii},For[ii=2,ii<=10,ii++,If[FileType[ToFileName[{$HPLPath},"MinimalSet"<>ToString[ii]<>".m"]]==File,Get[ToFileName[{$HPLPath},"MinimalSet"<>ToString[ii]<>".m"]];MinimalSetLoaded=Append[MinimalSetLoaded,ii]]]]


Print["Rules for minimal set loaded for weights: "<>StringTake[StringJoin[ToString[#]<>", "&/@MinimalSetLoaded],{1,-3}]<>"."];


MinimalSetpmLoaded={};


Module[{ii},For[ii=2,ii<=10,ii++,If[FileType[ToFileName[{$HPLPath},"MinimalSetpm"<>ToString[ii]<>".m"]]==File,Get[ToFileName[{$HPLPath},"MinimalSetpm"<>ToString[ii]<>".m"]];MinimalSetpmLoaded=Append[MinimalSetpmLoaded,ii]]]]


Print["Rules for minimal set for + - weights loaded for weights: "<>StringTake[StringJoin[ToString[#]<>", "&/@MinimalSetpmLoaded],{1,-3}]<>"."];


HPLReduceToMinimalSet[x_]:=(Module[{remember1,remember2,res},
remember1=$HPLAutoProductExpand;
remember2=$HPLAutoReduceToMinimalSet;
$HPLAutoProductExpand=False;
$HPLAutoReduceToMinimalSet=True;
res=x/.HPL[mm_List,y_]->HPL[mm,y];
$HPLAutoProductExpand=remember1;
$HPLAutoReduceToMinimalSet=remember2;
Return[res]
])


S[L_List,n_]:=Switch[Length[L],
1,If[n>0,Switch[L[[1]],
plus,(1+(-1)^(n+1))/n,
minus,(1-(-1)^(n+1))/n,
_,Sign[L[[1]]]^(n+1)/n^Abs[L[[1]]]],0],
_,Switch[L[[1]],
plus,Sum[S[Delete[L,1],ii],{ii,1,n-1}]/n+(Sum[(-1)^(ii+1) S[Delete[L,1],ii],{ii,1,n-1}]/n  (-1)^n),
minus,Sum[S[Delete[L,1],ii],{ii,1,n-1}]/n-(Sum[(-1)^(ii+1) S[Delete[L,1],ii],{ii,1,n-1}]/n  (-1)^n),
0,1/n  S[Delete[L,1],n],
_,Sum[Sign[L[[1]]]^(ii+1) S[Delete[L,1],ii],{ii,1,n-1}]/n^Abs[L[[1]]]  Sign[L[[1]]]^n
]]


S2[mm_List,t_,imax_]:=(
Module[{i,nbrnull,l},Res=-1;New={};
res=Table[-1,{ii,0,Length[mm]}];
new=Table[0,{ii,0,Length[mm]}];
i=Length[mm];
nbrnull=0;
While[nbrnull<20&&i<=imax,
Res=New;
res=new;
new[[Length[mm]+1]]=1;
For[l=Length[mm],l>1,l--,
new[[l]]=res[[l]]+(Sign[mm[[l]]]^(i-l+1)/(i-l+1)^Abs[mm[[l]]]) new[[l+1]]];new[[1]]=(Sign[mm[[1]]]^i/(i^Abs[mm[[1]]])) new[[2]];
New=Append[New,new[[1]]];
i++
];
Return[SeriesData[t,0,New,Length[mm],imax+1,1]]])


HPL/:Series[HPL[mm:{__Integer},x_],{x_,0,order_Integer?Positive}]:=(
Module[{res},res=Switch[Length[mm],
1,If[mm[[1]]==0,Return[Series[Log[x],{x,0,order}]],Sum[S[mm,n] x^n,{n,1,order}]],
_,If[mm[[-1]]==0,1/(NumberOfZerosfromRight[mm]) (Log[x] Series[HPL[Delete[mm,-1],x],{x,0,order}]-Sum[Abs[mm[[j]]] Series[HPL[Delete[ReplacePart[mm,Switch[mm[[j]],_Integer?Positive,mm[[j]]+1,_Integer?Negative,mm[[j]]-1],j],-1],x],{x,0,order}],{j,1,Length[mm]-NumberOfZerosfromRight[mm]}]),(-1)^NumberOfNeg[mm] S2[HPLToZeta[mm],x,order]]
];
Return[Series[res,{x,0,order}]]]
)


HPL/:Series[HPL[mm:{(plus|0|minus)..},x_],{x_,0,order_Integer}]:=(
Module[{res,t},
res=HPLpm21m1[HPL[mm,t]];
res=res/.h_HPL:>Series[h,{t,0,order}];
Return[Series[res/.t->x,{x,0,order}]]]
)


HPL/:Series[HPL[mm:{__Integer?Positive},x_],{x_,1,order_Integer}]:=(
Module[{remember1=$HPLAutoConvertToKnownFunctions,res,t},
$HPLAutoConvertToKnownFunctions=False;
res=HPLConvertToSimplerArgument[HPL[mm,1-t]];
res=Series[res/.HPL[nn_,t]:>Series[HPL[nn,t],{t,0,order}],{t,0,order}];res=Series[res,{t,0,order}];
$HPLAutoConvertToKnownFunctions=remember1;
Return[res/.t->1-x]]
)


HPL/:Series[HPL[mm:{__Integer},x_],{x_,1,order_Integer}]:=(
Module[{res,onemx,t},
res=HPLConvertToSimplerArgument[HPL[mm,(1-t)/(1+t)]];
res=HPLLogExtract[res];
res = Collect[Expand[res], HPL[{0}, t], 
     Normal[Series[# /. 
            HPL[nn_, t] :> Series[HPL[nn, t], {t, 0, order}], {t, 0, order}]] &];
res=res/.HPL[{0},t]->Log[1-x]-Log[2]+Sum[(onemx)^j/(j 2^j),{j,1,order}];res=res/.t->Sum[(onemx)^j/2^j,{j,1,order}];
res=Collect[Expand[res],Log[1-x],Series[#,{onemx,0,order}]&]/.onemx->(1-x);
Return[res]]
)


HPL/:Series[HPL[mm:{(plus|0|minus)..},x_],{x_,1,order_Integer}]:=(
Module[{res,onemx,t},
res=HPLConvertToSimplerArgument[HPL[mm,(1-t)/(1+t)]];
res=HPLLogExtract[res];
res = Collect[Expand[res], HPL[{0}, t], 
     Normal[Series[# /. 
            HPL[nn_, t] :> Series[HPL[nn, t], {t, 0, order}], {t, 0, order}]] &];
res=res/.HPL[{0},t]->Log[1-x]-Log[2]+Sum[(onemx)^j/(j 2^j),{j,1,order}];res=res/.t->Sum[(onemx)^j/2^j,{j,1,order}];
res=Collect[Expand[res],Log[1-x],Series[#,{onemx,0,order}]&]/.onemx->(1-x);
res=Series[res/.HPL[nn_,t]:>Series[HPL[nn,t],{t,0,order}],{t,0,order}];
Return[res]]
)


HPL/:Limit[HPL[mm_List,z_],z_->1]:=(
Module[{res,t},
res=HPLConvertToSimplerArgument[HPL[mm,1-t]];
res=Limit[res,t->0];
Return[res]])


SeparationPoint[1]=0.99;
SeparationPoint[2]=0.99;
SeparationPoint[3]=0.99;
SeparationPoint[4]=0.9;
SeparationPoint[5]=0.95;
SeparationPoint[6]=0.95;
SeparationPoint[w_?(#>6&)]=0.95;

nknowns={__Integer}?(Weight[#]<4&)|{n_Integer}|{1,3}|{1,1,2}|{1,2,1}|{2,2}|{3,1}|{2,1,1}|{1,1,1,1}|{-1,1,1,1}|{-1,1,-1,-1}|{-3,-1}|{-2,-1,-1}|{4,1}|{3,1,1}|x_?(ArrayQ[#,1,Function[t,t==-1]]&)|x_?(ArrayQ[#,1,Function[t,t==1]]&)|x_?(MatchQ[#,Prepend[Table[1,{j,1,Length[#]-1}],n_Integer?Positive]]&);


LE[H[1,rest__]]:=(Module[{s,t,n},
s=Split[{1,rest}];
n=Length[s[[1]]];
t=Delete[newprod[s[[1]],Flatten[Delete[s,1]]],1];
Return[1/n! (H[1]^n) LE[H@@Flatten[Delete[s,1]]]-Plus@@(LE/@Apply[H,t,{1}])]]
)


LE[HH[1,rest__]]:=(Module[{s,t,n},
s=Split[{1,rest}];
n=Length[s[[1]]];
t=Delete[newprod[s[[1]],Flatten[Delete[s,1]]],1];
Return[1/n! (HH[1]^n) LE[HH@@Flatten[Delete[s,1]]]-Plus@@(LE/@Apply[HH,t,{1}])]]
)


LE2[H[rest__,0]]:=(Module[{s,t,n},
s=Split[{rest,0}];
n=Length[s[[-1]]];
t=Delete[newprod[Flatten[Delete[s,-1]],s[[-1]]],1];
Return[1/n! (H[0]^n) H@@Flatten[Delete[s,-1]]-Plus@@(LE2/@Apply[H,t,{1}])]]
)


LE2[HH[rest__,0]]:=(Module[{s,t,n},
s=Split[{rest,0}];
n=Length[s[[-1]]];
t=Delete[newprod[Flatten[Delete[s,-1]],s[[-1]]],1];
Return[1/n! (HH[0]^n) HH@@Flatten[Delete[s,-1]]-Plus@@(LE2/@Apply[HH,t,{1}])]]
)


LE[x_]:=x
LE2[x_]:=x
HH[]:=1
H[]:=1


newint[x_Plus,a_]:=newint[#,a]&/@x
newint[x_ HH[mm__],a_]:=x newint[HH[mm],a]
newint[HH[mm__],a_]:=HH[a,mm]
newint[x_,a_]:=x HH[a]


newint[x_Plus,a_]:=newint[#,a]&/@x
newint[x_ HH[mm__],a_]:=x newint[HH[mm],a]
newint[HH[mm__],a_]:=HH[a,mm]
newint[x_,a_]:=x HH[a]


newint[HH[mm__],zero2x]:=HH[0,mm]-HZ[0,mm]
newint[x_,zero2x]:=x (HH[0]-HZ[0])


F[H[0]]:=-HH[1]-HH[-1]
F[H[1]]:=-HH[0]-HO[-1]+HH[-1]
F[H[-1]]:=-HH[-1]+HO[-1]



F[H[m_,mm___]]:=(Module[{res,res2,y},
res=Switch[m,
0,
res2=HProductExpand[F[H[mm]]];HO[m,mm]-newint[res2,1]-newint[res2,-1],
1,LE[H[m,mm]]/.xx_H:>F[xx],
-1,res2=HProductExpand[F[H[mm]]];HO[m,mm]-newint[res2,-1]	
];
Return[res]
])


Fpm[H[0]]:=-HH[plus]
Fpm[H[1]]:=-HH[0]-HO[-1]+1/2 (HH[plus]-HH[minus])
Fpm[H[-1]]:=-HH[-1]+HO[-1]
Fpm[H[plus]]:=-HH[0]
Fpm[H[minus]]:=-HH[0]+(HH[plus]-HH[minus])-2 HO[-1]


Fpm[H[m_,mm___]]:=(Module[{res,res2,rplus,rminus,y,tt},
res=Switch[m,
0,
res2=HProductExpand[Fpm[H[mm]]];HO[m,mm]-newint[res2,plus],	
plus,res2=HProductExpand[Fpm[H[mm]]];HO[m,mm]-(newint[res2,zero2x]),
minus,res2=HProductExpand[Fpm[H[mm]]];HO[m,mm]-newint[res2,zero2x]+newint[res2,plus]-newint[res2,minus]
];
Return[res//.HZ[mmm__]:>(Fpm[H[mmm]]/.{HH[mmmm__]:>HO[mmmm]})//Collect[#,_HPL]&]
])


Fpm4[H[0]]:=-HH[plus]
Fpm4[H[plus]]:=-HH[0]
Fpm4[H[minus]]:=-HH[0]+(HH[plus]-HH[minus])-2 Log[2]


Fpm4[H[m_,mm___]]:=(Module[{res,res2,rplus,rminus,y,tt},
res2=HProductExpand[Fpm4[H[mm]]];
res=Switch[m,
0,
HIU[m,mm]-((newint[res2,plus])//(#-(#/.HH->HIL))&),	
plus,HIU[m,mm]-((newint[res2,0])//(#-(#/.HH->HIL))&),
minus,HIU[m,mm]-((newint[res2,0]-newint[res2,plus]+newint[res2,minus])//(#-(#/.HH->HIL))&)
];
Return[res]])


HPL[mm:{(plus|0|minus)..},(1-x_)/(1+x_)]:=Module[{res},res=Fpm4[H@@mm]/.{HIU[mmm__]:>HPL[{mmm},I],HIL[mmm__]:>HPL[{mmm},-I],HH[mmm__]:>HPL[{mmm},x]}]/;$HPLAutoConvertToSimplerArgument


 N2[mm_List,x_?NumericQ,p_:MachinePrecision]:=(Module[{y,res},res=LE2[H@@(HPLMtoA[mm])]/.H[0]->Log[x]//.H[mmm__]:>(-1)^NumberOfNeg[{mmm}] NHPL2[HPLToZeta[HPLAtoM[{mmm}]],x,p+Weight[mm]]/.y->x;
N[res,p]])


 N3[mm_List,x_?NumericQ,p_:MachinePrecision]:=(Module[{y=(1-x)/(1+x),res},res=F[H@@(HPLMtoA[mm])]/.HH[mmm__]:>LE2[HH[mmm]]/.HH[0]->Log[y]/.{HH[mmm__]:>(-1)^NumberOfNeg[{mmm}] NHPL2[HPLToZeta[HPLAtoM[{mmm}]],y,p+Weight[mm]],HO[mmm__]:>HPLatOne[HPLAtoM[{mmm}]]};
res=N[res,p+Weight[mm]];
N[res,p]])


 CN2[mm_List,x_?NumericQ,p_:MachinePrecision]:=(Module[{y,res},res=LE2[H@@(HPLMtoA[mm])]/.H[0]->Log[x]//.H[mmm__]:>(-1)^NumberOfNeg[{mmm}] CNHPL[HPLToZeta[HPLAtoM[{mmm}]],x]/.y->x;
N[res,p]])


 CN3[mm_List,x_?NumericQ,p_:MachinePrecision]:=(Module[{y=(1-x)/(1+x),res},res=F[H@@(HPLMtoA[mm])]/.HH[mmm__]:>LE2[HH[mmm]]/.HH[0]->Log[y]/.{HH[mmm__]:>(-1)^NumberOfNeg[{mmm}]CNHPL[HPLToZeta[HPLAtoM[{mmm}]],y],HO[mmm__]:>HPLatOne[HPLAtoM[{mmm}]]};
N[res,p]])


 Npm2[mm_List,x_?NumericQ,p_:MachinePrecision]:=(Module[{y,res},res=LE2[H@@(HPLMtoA[mm])]/.H[0]->Log[x]//.H[mmm__]:> NHPL3[pm2zeta[HPLAtoM[{mmm}]],x,p+Weight[mm]]/.y->x;
N[res,p]])


 Npm3[mm_List,x_?NumericQ,p_:MachinePrecision]:=(Module[{y=(1-x)/(1+x),res},res=Expand[Fpm[H@@(HPLMtoA[mm])]]/.HH[mmm__]:>LE2[HH[mmm]]/.HH[0]->Log[y];
res=res/.HO[mmm__]->HPLatOne[HPLAtoM[{mmm}]]//Expand;
res=res/.HH[mmm__]:>NHPL3[pm2zeta[HPLAtoM[{mmm}]],y,p+Weight[mm]];
res=Collect[res//Expand,_HPL];
res=N[res,p+Weight[mm]];
N[res,p]])


CNpm2[mm_List,x_?NumericQ,p_:MachinePrecision]:=(Module[{y,res},res=LE2[H@@(HPLMtoA[mm])]/.H[0]->Log[x]//.H[mmm__]:> CNHPLpm[pm2zeta[HPLAtoM[{mmm}]],x]/.y->x;
N[res,p]])


CNpm3[mm_List,x_?NumericQ,p_:MachinePrecision]:=(Module[{y=(1-x)/(1+x),res},res=Expand[Fpm[H@@mm]]/.HH[mmm__]:>LE2[HH[mmm]];
res=res/.HO[mmm__]->HPLatOne[{mmm}]//Expand;
res=res/.HH[0]->Log[y];
res=res/.HH[mmm__]:>CNHPLpm[pm2zeta[{mmm}],y];
res=Collect[res//Expand,_HPL];
res=N[res,p+Weight[mm]];
N[res,p]])


 HPL/:HPL[mm:{__Integer}?(MatchQ[#,nknowns]&),x_Real?(NumericQ[#]&&#>0&&#<1&&Not[Precision[#]==Infinity]&),opts___Rule]:=(Module[{y,res},res=HPLConvertToKnownFunctions[HPL[mm,y]]/.y->x;
Return[res]])


 HPL/:HPL[mm:{__Integer},x_Real?NumericQ,opts___Rule]:=CN2[mm,x,Precision[x]]/;x>0&&x<SeparationPoint[Weight[mm]]&&Not[Precision[x]==Infinity]&&Precision[x]<=$MachinePrecision;


 HPL/:HPL[mm:{__Integer},x_Real?NumericQ,opts___Rule]:=CN3[mm,x,Precision[x]]/;x>=SeparationPoint[Weight[mm]]&&x<1&&Not[Precision[x]==Infinity]&&Precision[x]<=$MachinePrecision;


 HPL/:HPL[mm:{(plus|0|minus)..},x_Real?NumericQ,opts___Rule]:=CNpm2[mm,x,Precision[x]]/;x>0&&x<SeparationPoint[Weight[mm]]&&Not[Precision[x]==Infinity]&&Precision[x]<=$MachinePrecision;


 HPL/:HPL[mm_List,x_Real?NumericQ,opts___Rule]:=CNpm3[mm,x,Precision[x]]/;x>=SeparationPoint[Weight[mm]]&&x<1&&Not[Precision[x]==Infinity]&&Precision[x]<=$MachinePrecision;


 HPL/:HPL[mm:{__Integer},x_Real?NumericQ,opts___Rule]:=N2[mm,x,Precision[x]]/;x>0&&x<SeparationPoint[Weight[mm]]&&Not[Precision[x]==Infinity]


 HPL/:HPL[mm:{__Integer},x_Real?NumericQ,opts___Rule]:=N3[mm,x,Precision[x]]/;x>=SeparationPoint[Weight[mm]]&&x<1&&Not[Precision[x]==Infinity]


 HPL/:HPL[mm:{(plus|0|minus)..},x_Real?NumericQ,opts___Rule]:=Npm2[mm,x,Precision[x]]/;x>0&&x<SeparationPoint[Weight[mm]]&&Not[Precision[x]==Infinity]


 HPL/:HPL[mm_List,x_Real?NumericQ,opts___Rule]:=Npm3[mm,x,Precision[x]]/;x>=SeparationPoint[Weight[mm]]&&x<1&&Not[Precision[x]==Infinity]


 HPL/:N[HPL[mm:{__Integer},x_?(Element[#,Reals]&&Precision[#]==Infinity&&#>0&),opts___Rule],p_:$MachinePrecision]:=N2[mm,x,p]/;x<SeparationPoint[Weight[mm]]


 HPL/:N[HPL[mm:{__Integer},x_?(Element[#,Reals]&&Precision[#]==Infinity&& #<1&),opts___Rule],p_:$MachinePrecision]:= N3[mm,x,p]/;x>=SeparationPoint[Weight[mm]];


 HPL/:N[HPL[mm:{(plus|0|minus)..},x_?(Element[#,Reals]&&Precision[#]==Infinity&&#>0&),opts___Rule],p_:$MachinePrecision]:=Npm2[mm,x,p]/;x<SeparationPoint[Weight[mm]]


 HPL/:N[HPL[mm:{(plus|0|minus)..},x_?(Element[#,Reals]&&Precision[#]==Infinity&& #<1&),opts___Rule],p_:$MachinePrecision]:=Npm3[mm,x,p]/;x>=SeparationPoint[Weight[mm]]


HPL/:HPL[mm_List,x_?NumberQ,opts___Rule]:=N[HPLatOne[mm,opts],Precision[x]]/;x==1&&Not[Precision[x]==Infinity];


HPL/:N[HPL[mm_List,x_?(Element[#,Reals]&),opts___Rule],p_:$MachinePrecision]:=(Module[{res},res=HPLAutoAnalyticContinuation[mm,x,opts];
N[res,p]])/;Not[x>=0&&x<=1]&&Precision[x]==Infinity;


HPL/:HPL[mm_List,x_?(Element[#,Reals]&),opts___Rule]:=(Module[{res},res=HPLAutoAnalyticContinuation[mm,x,opts];
Return[N[res,Precision[x]]]])/;Not[x>=0&&x<1]&&Not[Precision[x]==Infinity];


HPL/:N[HPL[mm_List,x_?NumberQ,opts___Rule],p_:$MachinePrecision]:=N[HPLatOne[mm,opts],p]/;x==1&&Precision[x]==Infinity;


HPL/:HPL[mm_List,x_?NumberQ,opts___Rule]:=N[HPLAnalyticContinuation[HPL[mm,-1],opts,AnalyticContinuationRegion->m1to0],Precision[x]]/;x==-1&&Not[Precision[x]==Infinity];


NHPL2[mm_List,x_,prec_]:=(
Module[{i,nbrnull,l},Res=-1;New=0;
res=Table[-1,{ii,0,Length[mm]}];
new=Table[0,{ii,0,Length[mm]}];
i=Length[mm];
nbrnull=0;
While[nbrnull<20,
Res=New;
res=new;
new[[Length[mm]+1]]=1;
For[l=Length[mm],l>1,l--,
new[[l]]=res[[l]]+(Sign[mm[[l]]]^(i-l+1)/(i-l+1)^Abs[mm[[l]]]) new[[l+1]]];new[[1]]=res[[1]]+(x^i Sign[mm[[1]]]^i/(i^Abs[mm[[1]]])) new[[2]];
New=N[new[[1]],prec];
i++;
If[New==Res,nbrnull++,nbrnull=0]
];
Return[New]])


NHPL3[mm_List,x_,prec_]:=(
Module[{i,nbrnull,l},Res=-1;New=0;
res=Table[-1,{ii,0,Length[mm]}];
new=Table[0,{ii,0,Length[mm]}];
i=Length[mm];
nbrnull=0;
While[nbrnull<20,
Res=New;
res=new;
new[[Length[mm]+1]]=1;
For[l=Length[mm],l>1,l--,
new[[l]]=res[[l]]+((1+Sign[mm[[l]]](-1)^(i-l+1))/(i-l+1)^Abs[mm[[l]]]) new[[l+1]]];new[[1]]=res[[1]]+(x^i (1+Sign[mm[[1]]](-1)^i)/(i^Abs[mm[[1]]])) new[[2]];
New=N[new[[1]],prec];
i++;
If[New==Res,nbrnull++,nbrnull=0]
];
Return[New]])


CNHPL=Compile[{{mm,_Integer,1},{x,_Real}},
Module[{i=0.0,nbrnull=0.0,res=Table[0.0,{ii,0,Length[mm]}],new=Table[0.0,{ii,0,Length[mm]}],Res=0.0,New=0.0,zw=0.0},
i=Length[mm];
While[nbrnull<10,
Res=New;
res=new;
new[[Length[mm]+1]]=1;

For[l=Length[mm],l>1,l--,
new[[l]]=res[[l]]+(Sign[mm[[l]]]^Round[(i-l+1)]/(i-l+1)^Abs[mm[[l]]]) new[[l+1]]];
new[[1]]=res[[1]]+(x^i Sign[mm[[1]]]^Round[i]/(i^Abs[mm[[1]]])) new[[2]];
New=N[new[[1]]];
i++;
If[New==Res,nbrnull++,nbrnull=0]
];
Return[New]]
];


CNHPLpm=Compile[{{mm,_Integer,1},{x,_Real}},
Module[{i=0.0,nbrnull=0.0,l=0.0},Res=0.0;New=0.0;
res=Table[0.0,{ii,0,Length[mm]}];
new=Table[0.0,{ii,0,Length[mm]}];
i=Length[mm];
nbrnull=0.0;
While[nbrnull<20,
Res=New;
res=new;
new[[Length[mm]+1]]=1;
For[l=Length[mm],l>1,l--,
new[[l]]=res[[l]]+((1+Sign[mm[[l]]](-1)^Round[(i-l+1)])/(i-l+1)^Abs[mm[[l]]]) new[[l+1]]];new[[1]]=res[[1]]+(x^i (1+Sign[mm[[1]]](-1)^Round[i])/(i^Abs[mm[[1]]])) new[[2]];
New=N[new[[1]]];
i++;
If[New==Res,nbrnull++,nbrnull=0]
];
Return[New]]];


 N3[mm_List,x_?NumericQ,p_:MachinePrecision]:=(Module[{y=(1-x)/(1+x),res},res=F[H@@(HPLMtoA[mm])]/.HH[mmm__]:>LE2[HH[mmm]]/.HH[0]->Log[y]/.{HH[mmm__]:>(-1)^NumberOfNeg[{mmm}] NHPL2[HPLToZeta[HPLAtoM[{mmm}]],y,p+Weight[mm]],HO[mmm__]:>HPLatOne[HPLAtoM[{mmm}]]};
res=N[res,p+Weight[mm]];
N[res,p]])


 N4Complex[mm_List,x_?NumericQ,p_:MachinePrecision]:=(Module[{y=1/x,res,remember=$HPLAnalyticContinuationSign},
$HPLAnalyticContinuationSign=Sign[Im[x]];res=F3[H@@(HPLMtoA[mm])];
$HPLAnalyticContinuationSign=remember;
res=res/.HH[mmm__]:>LE2[HH[mmm]]/.HH[0]->Log[y];
res=res/.HO[mmm__]:>HPL[HPLAtoM[{mmm}],1];
res=Collect[res,_HH,Expand];
res=res/.{HH[mmm__]:>(-1)^NumberOfNeg[{mmm}]NHPL2[HPLToZeta[HPLAtoM[{mmm}]],y,p+Weight[mm]]};
N[res,p]])


N5[mm:{___Integer},ix_?NumericQ,p_:MachinePrecision]:=Module[{res,x=-I ix},res=LE2[H@@(HPLMtoA[mm])]/.H[0]-> Log[ix]//.H[mmm__]
:>numzetaix[HPLAtoM[{mmm}],x,p+Weight[mm]];
Return[N[res,p]]
]


 CN2Complex[mm_List,x_?NumericQ,p_:MachinePrecision]:=(Module[{y,res},res=LE2[H@@(HPLMtoA[mm])]/.H[0]->Log[x]//.H[mmm__]:>(-1)^NumberOfNeg[{mmm}] CNHPLComplex[HPLToZeta[HPLAtoM[{mmm}]],x]/.y->x;
N[res,p]])


 CN3Complex[mm_List,x_?NumericQ,p_:MachinePrecision]:=(Module[{y=(1-x)/(1+x),res},res=F[H@@(HPLMtoA[mm])]/.HH[mmm__]:>LE2[HH[mmm]]/.HH[0]->Log[y]/.{HH[mmm__]:>(-1)^NumberOfNeg[{mmm}]CNHPLComplex[HPLToZeta[HPLAtoM[{mmm}]],y],HO[mmm__]:>HPLatOne[HPLAtoM[{mmm}]]};
N[res,p]])


 CN4Complex[mm_List,x_?NumericQ,p_:MachinePrecision]:=(Module[{y=1/x,res,remember=$HPLAnalyticContinuationSign},
$HPLAnalyticContinuationSign=Sign[Im[x]];res=F3[H@@(HPLMtoA[mm])];
$HPLAnalyticContinuationSign=remember;
res=res/.HH[mmm__]:>LE2[HH[mmm]]/.HH[0]->Log[y]/.{HH[mmm__]:>(-1)^NumberOfNeg[{mmm}]CNHPLComplex[HPLToZeta[HPLAtoM[{mmm}]],y],HO[mmm__]:>HPL[HPLAtoM[{mmm}],1]};
N[res,p]])


 Npm2[mm_List,x_?NumericQ,p_:MachinePrecision]:=(Module[{y,res},res=LE2[H@@(HPLMtoA[mm])]/.H[0]->Log[x]//.H[mmm__]:> NHPL3[pm2zeta[HPLAtoM[{mmm}]],x,p+Weight[mm]]/.y->x;
N[res,p]])


 Npm3[mm_List,x_?NumericQ,p_:MachinePrecision]:=(Module[{y=(1-x)/(1+x),res},res=Expand[Fpm[H@@(HPLMtoA[mm])]]/.HH[mmm__]:>LE2[HH[mmm]]/.HH[0]->Log[y];
res=res/.HO[mmm__]->HPLatOne[HPLAtoM[{mmm}]]//Expand;
res=res/.HH[mmm__]:>NHPL3[pm2zeta[HPLAtoM[{mmm}]],y,p+Weight[mm]];
res=Collect[res//Expand,_HPL];
res=N[res,p+Weight[mm]];
N[res,p]])


Npm4[mm_List,x_?NumericQ,p_:MachinePrecision]:=(Module[{y=1/x,res},res=If[Im[x]>0,F3pmUpper[H@@mm],F3pmLower[H@@mm]];
res=res/.HH[mmm__]:>LE2[HH[mmm]];res=Expand[res];
res=res/.HO[mmm__]->HPLatOne[{mmm}]//Expand;
res=res/.HH[0]->Log[y];
res=res/.HH[mmm__]:>NHPL3[pm2zeta[{mmm}],y,p+Weight[mm]];
res=res/.{HIU[mmm__]:>HPLpm21m1[HPL[{mmm},I]],HIL[mmm__]:>HPLpm21m1[HPL[{mmm},-I]]};
res=N[res,p+Weight[mm]];
N[res,p]])


CNpm2Complex[mm_List,x_?NumericQ,p_:MachinePrecision]:=(Module[{y,res},res=LE2[H@@(HPLMtoA[mm])]/.H[0]->Log[x]//.H[mmm__]:> CNHPLpmComplex[pm2zeta[HPLAtoM[{mmm}]],x]/.y->x;
N[res,p]])


CNpm3Complex[mm_List,x_?NumericQ,p_:MachinePrecision]:=(Module[{y=(1-x)/(1+x),res},res=Expand[Fpm[H@@mm]]/.HH[mmm__]:>LE2[HH[mmm]];
res=res/.HO[mmm__]->HPLatOne[{mmm}]//Expand;
res=res/.HH[0]->Log[y];
res=res/.HH[mmm__]:>CNHPLpmComplex[pm2zeta[{mmm}],y];
res=Collect[res//Expand,_HPL];
res=N[res,p+Weight[mm]];
N[res,p]])


CNpm4Complex[mm_List,x_?NumericQ,p_:MachinePrecision]:=(Module[{y=1/x,res},res=If[Im[x]>0,F3pmUpper[H@@mm],F3pmLower[H@@mm]];
res=res/.HH[mmm__]:>LE2[HH[mmm]];res=Expand[res];
res=res/.HO[mmm__]->HPLatOne[{mmm}]//Expand;
res=res/.HH[0]->Log[y];
res=res/.HH[mmm__]:>CNHPLpmComplex[pm2zeta[{mmm}],y];
res=res/.{HIU[mmm__]:>HPLpm21m1[HPL[{mmm},I]],HIL[mmm__]:>HPLpm21m1[HPL[{mmm},-I]]};
res=N[res,p+Weight[mm]];
N[res,p]])


FindRegion[x_?NumericQ]:=Switch[Abs[x],
_?(#<0.9&),Return[1],
_?(#>1.5&),Return[2],
_,Switch[Abs[Arg[x]],
_?(#<(5\[Pi])/12&), Return[3],
_?(#>(7\[Pi])/12&), Return[4],
_, Return[5]]
];


 HPL/:HPL[mm:{__Integer},x_Complex?(NumericQ[#]&&Precision[#]<=$MachinePrecision&),opts___Rule]:=Switch[FindRegion[x],
1,CN2Complex[mm,x,Precision[x]],
2,CN4Complex[mm,x,Precision[x]],
3,CN3Complex[mm,x,Precision[x]],
4,Module[{res,y},
res=LE2[H@@HPLMtoA[mm]];
res=res/.H[0]:>Log[x];
res=res/.H[mmm__]:>
HPLArgTransform[HPL[{mmm},y],y->-y]/.y->x;
Return[res]],
5,N5[mm,x,Precision[x]]
];


 HPL/:HPL[mm:{(plus|0|minus)..},x_Complex?(NumericQ[#]&&Precision[#]<=$MachinePrecision&),opts___Rule]:=Switch[FindRegion[x],
1,CNpm2Complex[mm,x,Precision[x]],
2,CNpm4Complex[mm,x,Precision[x]],
3,CNpm3Complex[mm,x,Precision[x]],
4,Module[{res,y},
res=LE2[H@@HPLMtoA[mm]];
res=res/.H[0]:>Log[x];
res=res/.H[mmm__]:>
HPLArgTransform[HPL[{mmm},y],y->-y]/.y->x;
Return[res]],
5,Module[{y,res},res=HPLpm21m1[mm,H];
res=res/.H[mmm__]:>N5[{mmm},x,Precision[x]+Weight[mm]];
Return[N[res,Precision[x]]];
]

];


 HPL[mm:{__Integer},x_?(NumericQ[#]&&Precision[#]<\[Infinity]&)]:=Switch[FindRegion[x],
1,N2[mm,x,Precision[x]],
2,N4Complex[mm,x,Precision[x]],
3,N3[mm,x,Precision[x]],
4,N[
Module[{res,y},
res=LE2[H@@HPLMtoA[mm]];
res=res/.H[0]:>Log[x];
res=res/.H[mmm__]:>
HPLArgTransform[HPL[{mmm},y],y->-y]/.y->x
]
,Precision[x]],
5,N5[mm,x,Precision[x]]
];


 HPL[mm:{(plus|0|minus)..},x_?(NumericQ[#]&&Precision[#]<\[Infinity]&)]:=Switch[FindRegion[x],
1,Npm2[mm,x,Precision[x]],
2,Npm4[mm,x,Precision[x]],
3,Npm3[mm,x,Precision[x]],
4,N[Module[{res,y},
res=LE2[H@@HPLMtoA[mm]];
res=res/.H[0]:>Log[x];
res=res/.H[mmm__]:>
HPLArgTransform[HPL[{mmm},y],y->-y]/.y->x
],Precision[x]],
5,Module[{y,res},res=HPLpm21m1[mm,H];
res=res/.H[mmm__]:>N5[{mmm},x,Precision[x]+Weight[mm]];
N[res,Precision[x]]
]

];


 HPL/:N[HPL[mm:{__Integer},x_?NumericQ],p_:$MachinePrecision]:=Switch[FindRegion[x],
1,N2[mm,x,p],
2,N4Complex[mm,x,p],
3,N3[mm,x,p],
4,N[
Module[{res,y},
res=LE2[H@@HPLMtoA[mm]];
res=res/.H[0]:>Log[x];
res=res/.H[mmm__]:>
HPLArgTransform[HPL[{mmm},y],y->-y]/.y->x
]
,p],
5,N5[mm,x,p]
];


 HPL/:N[HPL[mm:{(plus|0|minus)..},x_?NumericQ],p_:$MachinePrecision]:=Switch[FindRegion[x],
1,Npm2[mm,x,p],
2,Npm4[mm,x,p],
3,Npm3[mm,x,p],
4,N[Module[{res,y},
res=LE2[H@@HPLMtoA[mm]];
res=res/.H[0]:>Log[x];
res=res/.H[mmm__]:>
HPLArgTransform[HPL[{mmm},y],y->-y]/.y->x
],p],
5,Module[{y,res},res=HPLpm21m1[mm,H];
res=res/.H[mmm__]:>N5[{mmm},x,p+Weight[mm]];
N[res,p]
]

];


HPL[mm:({__Integer}|{(plus|0|minus)..}),x_?(NumericQ[#]&&Precision[#]<\[Infinity]&)]:=N[HPL[mm,x],Precision[x]]


CNHPLComplex=Compile[{{mm,_Integer,1},{x,_Complex}},
Module[{i=0.0,nbrnull=0.0,res=Table[0.0+0.0 I,{ii,0,Length[mm]}],new=Table[0.0+0.0 I,{ii,0,Length[mm]}],Res=0.0+0.0 I,New=0.0+0.0 I},
i=Length[mm];
While[nbrnull<10,
Res=New;
res=new;
new[[Length[mm]+1]]=1;

For[l=Length[mm],l>1,l--,
new[[l]]=res[[l]]+(Sign[mm[[l]]]^Round[(i-l+1)]/(i-l+1)^Abs[mm[[l]]]) new[[l+1]]];
new[[1]]=res[[1]]+(x^i Sign[mm[[1]]]^Round[i]/(i^Abs[mm[[1]]])) new[[2]];
New=N[new[[1]]];
i++;
If[New==Res,nbrnull++,nbrnull=0]
];
Return[New]]
];


CNHPLpmComplex=Compile[{{mm,_Integer,1},{x,_Complex}},
Module[{i=0.0,nbrnull=0.0,l=0.0},Res=0.0+0.0 I;New=0.0+0.0 I;
res=Table[0.0+0.0 I,{ii,0,Length[mm]}];
new=Table[0.0+0.0 I,{ii,0,Length[mm]}];
i=Length[mm];
nbrnull=0.0;
While[nbrnull<20,
Res=New;
res=new;
new[[Length[mm]+1]]=1;
For[l=Length[mm],l>1,l--,
new[[l]]=res[[l]]+((1+Sign[mm[[l]]](-1)^(i-l+1))/(i-l+1)^Abs[mm[[l]]]) new[[l+1]]];new[[1]]=res[[1]]+(x^i (1+Sign[mm[[1]]](-1)^Round[i])/(i^Abs[mm[[1]]])) new[[2]];
New=N[new[[1]]];
i++;
If[New==Res,nbrnull++,nbrnull=0]
];
Return[New]]];


newint[x_Plus,a_]:=newint[#,a]&/@x
newint[x_ HH[mm__],a_]:=x newint[HH[mm],a]
newint[HH[mm__],a_]:=HH[a,mm]
newint[x_,a_]:=x HH[a]


T3[H[0]]:=-HH[1]
T3[H[1]]:=-HH[0]
T3[H[m_,mm___]]:=(Module[{res,res2,y},
res2=HProductExpand[T3[H[mm]]];
res=Switch[m,
0,HO[m,mm]-newint[res2,1],
1,LE[H[m,mm]]/.xx_H:>T3[xx]
];
Return[res]
])


F[H[0]]:=-HH[1]-HH[-1]
F[H[1]]:=-HH[0]-HO[-1]+HH[-1]
F[H[-1]]:=-HH[-1]+HO[-1]



F[H[m_,mm___]]:=(Module[{res,res2,y},
res=Switch[m,
0,
res2=HProductExpand[F[H[mm]]];HO[m,mm]-newint[res2,1]-newint[res2,-1],
1,LE[H[m,mm]]/.xx_H:>F[xx],
-1,res2=HProductExpand[F[H[mm]]];HO[m,mm]-newint[res2,-1]	
];
Return[res]
])


F2[H[0]]:=HH[1]+HH[0];
F2[H[1]]:=-HH[1]


F2[H[m_,mm___]]:=Module[{res,res2},
If[NumberOfZerosfromRight[{m,mm}]>=1,res=LE2[H[m,mm]]/.H[xx__]:>F2[H[xx]];Return[res]];
res=Switch[m,
0,res2=HProductExpand[F2[H[mm]]];res=newint[res2,1]+newint[res2,0],
1,LE[H[m,mm]]]/.H[xx__]:>F2[H[xx]];
Return[res]
]


F3[H[0]]:=-HH[0]
F3[H[1]]:=HH[1]+HH[0]+HPL[{0},-1];
F3[H[-1]]:=HH[-1]-HH[0];


F3[H[m_,mm___]]:=(Module[{res,res2,y},
res=Switch[m,
0,((newint[HProductExpand[F3[H[mm]]],0])//((#/.HH->HO)-#&))+HO[m,mm],
1,LE[H[m,mm]]/.xx_H:>F3[xx],
-1,res2=HProductExpand[F3[H[mm]]];((newint[res2,0]-newint[res2,-1])//((#/.HH->HO)-#&))+HO[m,mm]
];
Return[res]
])


F3pmUpper[H[0]]:=-HH[0]
F3pmUpper[H[plus]]:=HH[plus]+I \[Pi];
F3pmUpper[H[minus]]:=HH[minus]+2 HH[0]+I \[Pi];


F3pmLower[H[0]]:=-HH[0]
F3pmLower[H[plus]]:=HH[plus]-I \[Pi];
F3pmLower[H[minus]]:=HH[minus]+2 HH[0]-I \[Pi];


F3pm\[Delta][H[0]]:=-HH[0]
F3pm\[Delta][H[plus]]:=HH[plus]+$HPLAnalyticContinuationSign I \[Pi];
F3pm\[Delta][H[minus]]:=HH[minus]+2 HH[0]+$HPLAnalyticContinuationSign I \[Pi];


F3pmUpper[H[m_,mm___]]:=(Module[{res,res2,y,\[Delta],remember},
res=Switch[m,
0,((newint[HProductExpand[F3pmUpper[H[mm]]],0])//((#/.HH->HIL)-#&))+HIU[m,mm],
plus,
res2=HProductExpand[F3pmUpper[H[mm]]];
HIU[m,mm]+(#-(#/.HH->HIL)&)[newint[res2,plus]],
minus,res2=HProductExpand[F3pmUpper[H[mm]]];
    HIU[m,mm]-((#/.HH->HIL)-#&)[newint[res2,minus]+2 newint[res2,0]]
];
Return[res]
])


F3pmLower[H[m_,mm___]]:=(Module[{res,res2,y,\[Delta],remember},
res=Switch[m,
0,((newint[HProductExpand[F3pmLower[H[mm]]],0])//((#/.HH->HIU)-#&))+HIL[m,mm],
plus,
res2=HProductExpand[F3pmLower[H[mm]]];
HIL[m,mm]+(#-(#/.HH->HIU)&)[newint[res2,plus]],
minus,res2=HProductExpand[F3pmLower[H[mm]]];
    HIL[m,mm]-((#/.HH->HIU)-#&)[newint[res2,minus]+2 newint[res2,0]]
];
Return[res]
])


F3pm\[Delta][H[m_,mm___]]:=(Module[{res,res2,y,\[Delta],remember},
res=Switch[m,
0,((newint[HProductExpand[F3pm\[Delta][H[mm]]],0])//((#/.HH->HIm\[Delta])-#&))+HI\[Delta][m,mm],
plus,
res2=HProductExpand[F3pm\[Delta][H[mm]]];
HI\[Delta][m,mm]+(#-(#/.HH->HIm\[Delta])&)[newint[res2,plus]],
minus,res2=HProductExpand[F3pm\[Delta][H[mm]]];
    HI\[Delta][m,mm]-((#/.HH->HIm\[Delta])-#&)[newint[res2,minus]+2 newint[res2,0]]
];
Return[res]
])


HPLIRule={HIL[plus]->-\[Pi] I/2,HIU[plus]->\[Pi] I/2,HI\[Delta][plus]->\[Delta] \[Pi] I/2,HIm\[Delta][plus]->-\[Delta] \[Pi] I/2,HIU[minus]->-Log[2],HIL[minus]->-Log[2],HI\[Delta][minus]->-Log[2],HIm\[Delta][minus]->-Log[2],HIU[0]->I \[Pi]/2,HIL[0]->-I \[Pi]/2,HI\[Delta][0]->\[Delta] I \[Pi]/2,HIm\[Delta][0]->-\[Delta] I \[Pi]/2,h:HIU[(plus)..]:>(\[Pi] I/2)^Length[h]/(Length[h]!),h:HIL[(plus)..]:>(-\[Pi] I/2)^Length[h]/(Length[h]!),h:HI\[Delta][(plus)..]:>(\[Delta] \[Pi] I/2)^Length[h]/(Length[h]!),h:HIm\[Delta][(plus)..]:>(-\[Delta] \[Pi] I/2)^Length[h]/(Length[h]!),h:HIU[(minus)..]:>(-Log[2])^Length[h]/(Length[h]!),h:HIL[(minus)..]:>(-Log[2])^Length[h]/(Length[h]!),h:HI\[Delta][(minus)..]:>(-Log[2])^Length[h]/(Length[h]!),h:HIm\[Delta][(minus)..]:>(-Log[2])^Length[h]/(Length[h]!),h:HIU[(0)..]:>(\[Pi] I/2)^Length[h]/(Length[h]!),h:HIL[(0)..]:>(-\[Pi] I/2)^Length[h]/(Length[h]!),h:HI\[Delta][(0)..]:>(\[Delta] \[Pi] I/2)^Length[h]/(Length[h]!),h:HIm\[Delta][(0)..]:>(-\[Delta] \[Pi] I/2)^Length[h]/(Length[h]!),HIL[plus,0]->-\[Pi]^2/4+2 I Catalan,HIU[plus,0]->-\[Pi]^2/4-2 I Catalan,HI\[Delta][plus,0]->-\[Pi]^2/4-\[Delta] 2 I Catalan,HIm\[Delta][plus,0]->-\[Pi]^2/4+\[Delta] 2 I Catalan,HIU[0,plus]->I 2 Catalan,HIL[0,plus]->-2  I Catalan,HI\[Delta][0,plus]->\[Delta] 2  I Catalan,HIm\[Delta][0,plus]->-\[Delta] 2  I Catalan,HIU[0,minus]->-\[Pi]^2/24,HIL[0,minus]->-\[Pi]^2/24,HI\[Delta][0,minus]->-\[Pi]^2/24,HIm\[Delta][0,minus]->-\[Pi]^2/24,HIU[minus,0]->\[Pi]^2/24-I Log[2] \[Pi]/2,HIL[minus,0]->\[Pi]^2/24+I Log[2] \[Pi]/2,HI\[Delta][minus,0]->\[Pi]^2/24-\[Delta] I Log[2] \[Pi]/2,HIm\[Delta][minus,0]->\[Pi]^2/24+\[Delta] I Log[2] \[Pi]/2};


HPL\[Delta]I[mm:{(plus|0|minus)..},\[Delta]_]:=(1+\[Delta])/2 HPL[mm,I]+(1-\[Delta])/2 HPL[mm,-I]//HPLProductExpand


HPLArgTransform[h:HPL[{__},_],r_Rule,opts___]:=Switch[r[[2]],
Evaluate[_?(FreeQ[#,r[[1]]]&)],Message[HPLArgTransform::BadRule,r];h,
-r[[1]],HPLArgTransform[h,1,opts],
Evaluate[Sqrt[r[[1]]]],HPLArgTransform[h,2,opts],
Evaluate[1-r[[1]]],HPLArgTransform[h,3,opts],
Evaluate[(1-r[[1]])/(1+r[[1]])],HPLArgTransform[h,4,opts],
Evaluate[r[[1]]/(r[[1]]-1)],HPLArgTransform[h,5,opts],
Evaluate[1/r[[1]]],HPLArgTransform[h,6,opts],
_,Message[HPLArgTransform::UnKnownRule,r];h
]


HPLArgTransform[x_,r_Rule,opts___]:=x/.h:HPL[{__},_]:>HPLArgTransform[h,r,opts];


HPLArgTransform[(H|HPL)[mm:{___Integer,_Integer?Positive|_Integer?Negative},x_],1,\[Delta]_:$HPLAnalyticContinuationSign]:=(-1)^Length[mm] HPL[-mm,-x]


HPLArgTransform[(H|HPL)[mm:{(plus|0|minus)...,(plus|minus)},x_],1,\[Delta]_:$HPLAnalyticContinuationSign]:=(-1)^Length[Cases[mm,plus]] HPL[mm,-x]


HPLArgTransform[(H|HPL)[mm:{___Integer,0},x_],1,\[Delta]_:$HPLAnalyticContinuationSign]:=Module[{res},res=LE2[H@@HPLMtoA[mm]];
res=res/.H[0]->HPL[{0},-x]+I \[Pi] \[Delta];
res=res/.H[mmm__]:>HPLArgTransform[HPL[{mmm},x],1,\[Delta]]]


HPLArgTransform[(H|HPL)[mm:{(plus|0|minus)...,0},x_],1,\[Delta]_:$HPLAnalyticContinuationSign]:=Module[{res},res=LE2[H@@mm];
res=res/.H[0]->HPL[{0},-x]+\[Delta] I \[Pi];
res=res/.H[mmm__]:>(-1)^Length[Cases[{mmm},plus]] HPL[{mmm},-x]]


HPLArgTransform[x_,1,___]:=x


HPLArgTransform[(H|HPL)[{0},x_],2,\[Delta]_:$HPLAnalyticContinuationSign]:=2 HPL[{0},Sqrt[x]]
HPLArgTransform[HPL[{1},x_],2,\[Delta]_:$HPLAnalyticContinuationSign]:=HPL[{1},Sqrt[x]]-HPL[{-1},Sqrt[x]]


HPLArgTransform[(H|HPL)[mm:{__Integer?NonNegative},x_],2,\[Delta]_:$HPLAnalyticContinuationSign]:=
HPLpm21m1[HPL[(HPLMtoA[mm])/.(1->minus),Sqrt[x]] 2^Count[HPLMtoA[mm],0]]


HPLArgTransform[(H|HPL)[mm:{___,(_?Negative|plus|minus),___},x_],2,___]:=(Message[HPLArgTransform::WrongWeight,x->Sqrt[x],mm];HPL[mm,x])


HPLArgTransform[x_,2,___]:=x


HPLArgTransform[(H|HPL)[{0},x_],3,\[Delta]_:$HPLAnalyticContinuationSign]:=-HPL[{1},1-x]
HPLArgTransform[(H|HPL)[{1},x_],3,\[Delta]_:$HPLAnalyticContinuationSign]:=-HPL[{0},1-x]


HPLArgTransform[(H|HPL)[mm:{__Integer?NonNegative},x_],3,\[Delta]_:$HPLAnalyticContinuationSign]:=Module[{res},res=T3[H@@(HPLMtoA[mm])]/.{HO[mmm__]:>HPLatOne[HPLAtoM[{mmm}]],HH[mmm__]->HPL[{mmm},1-x]}]//HPLProductExpand


HPLArgTransform[(H|HPL)[mm:{___,(_?Negative|plus|minus),___},x_],3,___]:=(Message[HPLArgTransform::WrongWeight,x->1-x,mm];HPL[mm,x])


HPLArgTransform[x_,3,___]:=x


HPLArgTransform[(H|HPL)[{0},x_],4,\[Delta]_:$HPLAnalyticContinuationSign]:=-HPL[{1},(1-x)/(1+x)]-HPL[{-1},(1-x)/(1+x)]
HPLArgTransform[(H|HPL)[{1},x_],4,\[Delta]_:$HPLAnalyticContinuationSign]:=-HPL[{0},(1-x)/(1+x)]-Log[2]+HPL[{-1},(1-x)/(1+x)]
HPLArgTransform[(H|HPL)[{-1},x_],4,\[Delta]_:$HPLAnalyticContinuationSign]:=-HPL[{-1},(1-x)/(1+x)]+Log[2]


HPLArgTransform[(H|HPL)[mm:{__Integer},x_],4,\[Delta]_:$HPLAnalyticContinuationSign]:=Module[{res},res=F[H@@(HPLMtoA[mm])];res=res/.{HH[mmm__]->HPL[{mmm},(1-x)/(1+x)],HO[mmm__]:>HPLatOne[HPLAtoM[{mmm}]]};Return[res//HPLProductExpand]]


HPLArgTransform[(H|HPL)[mm:{(plus|0|minus)..},x_],4,\[Delta]_:$HPLAnalyticContinuationSign]:=Module[{res},res=Fpm4[H@@mm]/.{HIU[mmm__]:>HPL[{mmm},I],HIL[mmm__]:>HPL[{mmm},-I],HI\[Delta][mmm__]:>HPL\[Delta]I[{mmm},\[Delta]],HIm\[Delta][mmm__]:>HPL\[Delta]I[{mmm},-\[Delta]],HH[mmm__]:>HPL[{mmm},(1-x)/(1+x)]};Return[res//HPLProductExpand]]


HPLArgTransform[x_,4,___]:=x


HPLArgTransform[(H|HPL)[{0},x_],5,\[Delta]_:$HPLAnalyticContinuationSign]:=HPL[{1},x/(x-1)]+HPL[{0},x/(x-1)]+\[Delta] I \[Pi]
HPLArgTransform[(H|HPL)[{1},x_],5,\[Delta]_:$HPLAnalyticContinuationSign]:=-HPL[{1},x/(x-1)]


HPLArgTransform[(H|HPL)[mm:{__Integer?Positive},x_],5,\[Delta]_:$HPLAnalyticContinuationSign]:=Module[{res,y},
res=F2[H@@(HPLMtoA[mm])];
Return[res/.HH[xx__]:>HPL[{xx},x/(x-1)]]//HPLProductExpand]


HPLArgTransform[(H|HPL)[mm:{__Integer?NonNegative,0},x_],5,\[Delta]_:$HPLAnalyticContinuationSign]:=Module[{res,y},
res=LE2[H@@HPLMtoA[mm]];
res=res/.H[0]:>HPL[{1},x/(x-1)]+HPL[{0},x/(x-1)]+\[Delta] I \[Pi];
res=res/.H[mmm__]:>F2[H[mmm]];
Return[res/.HH[xx__]:>HPL[{xx},x/(x-1)]]//HPLProductExpand]


HPLArgTransform[(H|HPL)[mm:{___,(_?Negative|plus|minus),___},x_],5,___]:=(Message[HPLArgTransform::WrongWeight,x->x/(x-1),mm];HPL[mm,x])


HPLArgTransform[x_,5,___]:=x


T6[H[0],\[Delta]_]:=-HH[0]
T6[H[1],\[Delta]_]:=HH[1]+HH[0]+\[Delta] I \[Pi];
T6[H[-1],\[Delta]_]:=HH[-1]-HH[0];


T6[H[m_,mm___],\[Delta]_]:=(Module[{res,res2,y},
res=Switch[m,
0,((newint[HProductExpand[T6[H[mm],\[Delta]]],0])//((#/.HH->HO)-#&))+HO[m,mm],
1,LE[H[m,mm]]/.xx_H:>T6[xx,\[Delta]],
-1,res2=HProductExpand[T6[H[mm],\[Delta]]];((newint[res2,0]-newint[res2,-1])//((#/.HH->HO)-#&))+HO[m,mm]
];
Return[res]
])


T6pm[H[0],\[Delta]_]:=-HH[0]
T6pm[H[plus],\[Delta]_]:=HH[plus]+\[Delta] I \[Pi];
T6pm[H[minus],\[Delta]_]:=HH[minus]+2 HH[0]+\[Delta] I \[Pi];


T6pm[H[m_,mm___],\[Delta]_]:=(Module[{res,res2,y,remember},
res=Switch[m,
0,((newint[HProductExpand[T6pm[H[mm],\[Delta]]],0])//((#/.HH->HIm\[Delta])-#&))+HI\[Delta][m,mm],
plus,
res2=HProductExpand[T6pm[H[mm],\[Delta]]];
HI\[Delta][m,mm]+(#-(#/.HH->HIm\[Delta])&)[newint[res2,plus]],
minus,res2=HProductExpand[T6pm[H[mm],\[Delta]]];
    HI\[Delta][m,mm]-((#/.HH->HIm\[Delta])-#&)[newint[res2,minus]+2 newint[res2,0]]
];
Return[res]
])


HPLArgTransform[(H|HPL)[{0},x_],6,\[Delta]_:$HPLAnalyticContinuationSign]:=-HPL[{0},1/x]
HPLArgTransform[(H|HPL)[{1},x_],6,\[Delta]_:$HPLAnalyticContinuationSign]:=HPL[{1},1/x]+HPL[{0},1/x]+\[Delta] I \[Pi]
HPLArgTransform[(H|HPL)[{-1},x_],6,\[Delta]_:$HPLAnalyticContinuationSign]:=HPL[{-1},1/x]-HPL[{0},1/x]


HPLArgTransform[(H|HPL)[mm:{__Integer},x_],6,\[Delta]_:$HPLAnalyticContinuationSign]:=Module[{res},res=T6[H@@(HPLMtoA[mm]),\[Delta]]/.{HO[mmm__]:>HPLatOne[HPLAtoM[{mmm}]],HH[mmm__]->HPL[{mmm},1/x]}//HPLProductExpand]


HPLArgTransform[(H|HPL)[mm:{(plus|0|minus)..},x_],6,\[Delta]_:$HPLAnalyticContinuationSign]:=Module[{res},res=T6pm[H@@mm,\[Delta]]/.{HI\[Delta][mmm__]:>HPL\[Delta]I[{mmm},\[Delta]],HIm\[Delta][mmm__]:>HPL\[Delta]I[{mmm},-\[Delta]],HH[mmm__]:>HPL[{mmm},1/x]};
res//HPLProductExpand]


HPLArgTransform[x_,6,___]:=x


match1={mm:({__Integer}|{(plus|0|minus)..}),x:(-_|_?(Element[#,Reals]&&#<0&&#>-1&))}


HPLConvertToSimplerArgument[HPL[Sequence@@match1,___DoArgConvert]]:=Module[{y},HPLArgTransform[H[mm,-y],1]/.y->-x]


match2={mm:{__Integer?NonNegative},x_^2}


HPLConvertToSimplerArgument[HPL[Sequence@@match2,___DoArgConvert]]:=Module[{y},HPLArgTransform[H[mm,y],2,$HPLAnalyticContinuationSign]/.\[Sqrt]y->x/.y->x^2]


match3={mm:{__Integer?NonNegative},1-x_}


HPLConvertToSimplerArgument[HPL[Sequence@@match3,___DoArgConvert]]:=Module[{y},HPLArgTransform[H[mm,1-y],3,$HPLAnalyticContinuationSign]/.y->x]


match4={mm:({(plus|0|minus)..}|{__Integer}),(1-x_)/(1+x_)}


HPLConvertToSimplerArgument[HPL[Sequence@@match4,___DoArgConvert]]:=Module[{y},HPLArgTransform[H[mm,y],4,$HPLAnalyticContinuationSign]/.(1-y)/(1+y)->x/.y->(1-x)/(x+1)]


match5={mm:{___Integer?NonNegative,_Integer?Positive},x_/(x_-1)}


HPLConvertToSimplerArgument[HPL[Sequence@@match5,___DoArgConvert]]:=Module[{y},HPLArgTransform[H[mm,y],5,$HPLAnalyticContinuationSign]/.(y)/(y-1)->x/.y->x/(x-1)]


match6={mm:({__Integer}|{(plus|0|minus)..}),1/x_}


HPLConvertToSimplerArgument[HPL[mm:({__Integer}|{(plus|0|minus)..}),1/x_,___DoArgConvert]]:=Module[{y},HPLArgTransform[H[mm,1/y],6,$HPLAnalyticContinuationSign]/.y->x]


HPLConvertToSimplerArgument[x_]:=x/.h_HPL:>HPLConvertToSimplerArgument[h]


HPLConvertToSimplerArgument[h_HPL]:=h


toconvert=match1|match2|match3|match4|match5|match6


HPL[mm_List,x_]:=HPLConvertToSimplerArgument[HPL[mm,x,DoArgConvert[]]]/;MatchQ[{mm,x},toconvert]&&$HPLAutoConvertToSimplerArgument


Options[HPLAnalyticContinuation]:={AnalyticContinuationSign->$HPLAnalyticContinuationSign,AnalyticContinuationRegion->Automatic};


HPLAnalyticContinuation[HPL[mm:{__Integer},x_],opts___Rule]:=(
Module[{\[Delta],trans,t,u,xx,res,remember1,remember2,remember3,remember4},
remember1=$HPLAutoProductExpand;
remember2=$HPLAutoConvertToKnownFunctions;
remember3=$HPLAutoConvertToSimplerArgument;

$HPLAutoProductExpand=False;
$HPLAutoConvertToKnownFunctions=False;
$HPLAutoConvertToSimplerArgument=False;
\[Delta]=AnalyticContinuationSign/.{opts}/.Options[HPLAnalyticContinuation];
trans=AnalyticContinuationRegion/.{opts}/.Options[HPLAnalyticContinuation];
Switch[trans,
Automatic,
Return[HPLAutoAnalyticContinuation[mm,x,opts]],
m1to0,
res=HPLLogExtract[HPL[mm,t]];
res=res/.HPL[{0},t]->HPL[{0},-x]+\[Delta] I \[Pi];
res=res/.HPL[mmm_List,t]:>(HPLConvertToSimplerArgument[HPL[mmm,-u]]/.u->-x);
$HPLAutoProductExpand=remember1;
$HPLAutoConvertToKnownFunctions=remember2;
$HPLAutoConvertToSimplerArgument=remember3;
Return[res],
minftom1,
res=HPLLogExtractMinus1[HPL[mm,t]];
res=res/.HPL[{0},t]->-HPL[{0},-1/x]+\[Delta] I \[Pi];
res=res/.HPL[{-1},t]->I \[Pi] \[Delta]-HPL[{0},-1/x]-HPL[{1},-1/x];
res=res/.HPL[mmm_List,t]:>HPLAnalyticContinuation[HPLConvertToSimplerArgument[HPL[mmm,-u]]/.u->-x,AnalyticContinuationSign->-\[Delta],AnalyticContinuationRegion->onetoinf];
$HPLAutoProductExpand=remember1;
$HPLAutoConvertToKnownFunctions=remember2;
Return[res],
onetoinf,
remember4=$HPLAnalyticContinuationSign;
$HPLAnalyticContinuationSign=\[Delta];
res=HPLConvertToSimplerArgument[HPL[mm,1/t]];
$HPLAnalyticContinuationSign=remember4;
$HPLAutoProductExpand=remember1;
$HPLAutoConvertToKnownFunctions=remember2;
Return[res/.t->1/x],
_,Message[HPLAutoAnalyticContinuation::wrongoption];Return[HPL[mm,x]]
]
])


HPLAnalyticContinuation[HPL[mm:{(plus|0|minus)..},x_],opts___Rule]:=(
Module[{\[Delta],trans,t,u,xx,res,remember1,remember2,remember3,remember4,remember\[Delta]},
remember1=$HPLAutoProductExpand;
remember2=$HPLAutoConvertToKnownFunctions;
remember3=$HPLAutoConvertToSimplerArgument;
remember\[Delta]=$HPLAnalyticContinuationSign;
$HPLAutoProductExpand=False;
$HPLAutoConvertToKnownFunctions=False;
$HPLAutoConvertToSimplerArgument=False;

\[Delta]=AnalyticContinuationSign/.{opts}/.Options[HPLAnalyticContinuation];
trans=AnalyticContinuationRegion/.{opts}/.Options[HPLAnalyticContinuation];
Switch[trans,
Automatic,
Return[HPLAutoAnalyticContinuation[mm,x,opts]],
m1to0,
$HPLAnalyticContinuationSign=\[Delta];
res=(HPLArgTransform[HPL[mm,u],u->-u,\[Delta]]);
$HPLAnalyticContinuationSign=remember\[Delta];
$HPLAutoProductExpand=remember1;
$HPLAutoConvertToKnownFunctions=remember2;
$HPLAutoConvertToSimplerArgument=remember3;
Return[res/.u->x],
minftom1,
res=HPLLogExtractMinus1[HPL[mm,t]];
res=res/.HPL[{0},t]->-HPL[{0},-1/x]+\[Delta] I \[Pi];
res=res/.HPL[{-1},t]->I \[Pi] \[Delta]-HPL[{0},-1/x]-HPL[{1},-1/x];
res=res/.HPL[mmm_List,t]:>HPLAnalyticContinuation[HPLConvertToSimplerArgument[HPL[mmm,-u]]/.u->-x,AnalyticContinuationSign->-\[Delta],AnalyticContinuationRegion->onetoinf];
$HPLAutoProductExpand=remember1;
$HPLAutoConvertToKnownFunctions=remember2;
Return[res],
onetoinf,
remember4=$HPLAnalyticContinuationSign;
$HPLAnalyticContinuationSign=\[Delta];
res=HPLConvertToSimplerArgument[HPL[mm,1/t]];
$HPLAnalyticContinuationSign=remember4;
$HPLAutoProductExpand=remember1;
$HPLAutoConvertToKnownFunctions=remember2;
Return[res/.t->1/x],
_,Message[HPLAutoAnalyticContinuation::wrongoption];Return[HPL[mm,x]]
]
])


HPLAnalyticContinuation[x_,opts___Rule]:=x/.HPL[mm_List,y_]:>HPLAnalyticContinuation[HPL[mm,y],opts]


SetAttributes[HPLAutoAnalyticContinuation,NHoldFirst]


HPLAutoAnalyticContinuation[mm_List,x:(_Rational?(#<0&&#>=-1&)|_Real?(#<0&&#>=-1&)|x_?(!MatchQ[#,_. _Complex]&&NumericQ[#]&&#<0&&#>=-1&)),opts___Rule]:=(Module[{res,y},
res=HPLAnalyticContinuation[HPL[mm,y],AnalyticContinuationRegion->m1to0,opts];
Return[res/.y->x]
])


HPLAutoAnalyticContinuation[mm_List,x_?(Element[#,Reals]&&NumericQ[#]&&#<-1&),opts___Rule]:=(Module[{res,y},
res=HPLAnalyticContinuation[HPL[mm,y],AnalyticContinuationRegion->minftom1,opts];
Return[res/.y->x]
])


HPLAutoAnalyticContinuation[mm_List,x:(_Rational?(#>1&)|_Real?(#>1&)|_?(!MatchQ[#,_. _Complex]&&NumericQ[#]&&#>1&)),opts___Rule]:=(Module[{res,y},
res=HPLAnalyticContinuation[HPL[mm,y],AnalyticContinuationRegion->onetoinf,opts];
Return[res/.y->x]
])


HPLAutoAnalyticContinuation[mm_List,x_,opts___Rule]:=HPL[mm,x]


HPL[mm_List,0|0.,opts___Rule]:=0/;Not[MatchQ[mm,Table[0,{j,1,Length[mm]}]]]
HPL[mm_List,1,opts___Rule]:=HPLatOne[mm,opts]/;Not[MatchQ[mm,{1}]]


HPL[mm:{___Integer,0},-1]:=Block[{t},HPLArgTransform[HPL[mm,t],x->-x,$HPLAnalyticContinuationSign]/.t->-1]/;Not[MatchQ[mm,{-1}]]
HPL[mm:{(_Integer)..},-1,opts___Rule]:=Block[{t},HPLArgTransform[HPL[mm,t],x->-x,$HPLAnalyticContinuationSign]/.t->-1]/;Not[MatchQ[mm,{-1}]]

HPL[mm:{(plus|0|minus)...,0},-1]:=Block[{t},HPLArgTransform[HPL[mm,t],x->-x,$HPLAnalyticContinuationSign,Reals]/.t->-1]
HPL[mm:{(plus|0|minus)..},-1,opts___Rule]:=Block[{t},HPLArgTransform[HPL[mm,t],x->-x]/.t->-1]


HPLatOne[{-1},opts___Rule]:=Log[2]
HPLatOne[{0},opts___Rule]:=0
HPLatOne[{1},opts___Rule]:=ComplexInfinity


NumberOfNeg[L_]:=Apply[Plus,If[#<0,1,0]&/@L]
ConstructHPLVector[mm_List]:=Module[{res,ii},
res={mm[[1]]};
For[ii=2,ii<=Length[mm],ii++,res=Append[res,mm[[ii]] Sign[res[[ii-1]]]]];
Return[res]
]


HPLToZeta[mm_List]:=Prepend[Table[mm[[jj]] Sign[mm[[jj-1]]],{jj,2,Length[mm]}],mm[[1]]]
pm2zeta[{plus}]:={-1}
pm2zeta[{minus}]:={1}
pm2zeta[{0}]:={0}
pm2zeta[{plus,ll__}]:=Prepend[#,-Sign[#[[1]]]]&[pm2zeta[{ll}]]
pm2zeta[{minus,ll__}]:=Prepend[#,Sign[#[[1]]]]&[pm2zeta[{ll}]]
pm2zeta[{0,ll__}]:=ReplacePart[#,#[[1]]+Sign[#[[1]]],1]&[pm2zeta[{ll}]]
pm2zeta[{0,plus,0,0,minus}]


(*Get[ToFileName[{$HPLPath},"h6table.mat"]]
Get[ToFileName[{$HPLPath},"h7table.mat"]]
Get[ToFileName[{$HPLPath},"h8table.mat"]]*)

MaxMZVTables:=Module[{ii},For[ii=6,ii<=10,ii++,If[FileType[ToFileName[{$HPLPath},"h"<>ToString[ii]<>"table.mat"]]==None,Return[ii-1]]]]

$MaxMZVTables=MaxMZVTables
Print["Table of MZVs loaded up to weight "<>ToString[$MaxMZVTables]];
Module[{ii},For[ii=6,ii<=$MaxMZVTables,ii++,Get[ToFileName[{$HPLPath},"h"<>ToString[ii]<>"table.mat"]]]]

HPLatOne[mm_List,opts___Rule]:=MZV[mm]/;ArrayQ[mm,1,Positive]


HPLatOne[mm_List,opts___Rule]:=(-1)^NumberOfNeg[mm] MZV[HPLToZeta[mm]]/;ArrayQ[mm,1,#!=0&]


HPLatOne[mm:{_Integer..,0},opts___Rule]:=
	1/(NumberOfZerosfromRight[mm]) (-Sum[Abs[mm[[j]]] HPLatOne[Delete[ReplacePart[mm,Switch[mm[[j]],_Integer?Positive,mm[[j]]+1,_Integer?Negative,mm[[j]]-1],j],-1]],{j,1,Length[mm]-NumberOfZerosfromRight[mm]}])/;Length[mm]>=2





HPLatOne[{n_Integer?Negative},opts___Rule]:=(1-2^(1+n)) Zeta[-n]/;n<-1


HPLatOne[mm:{___,plus|minus,___}]:=HPLpm21m1[mm,HPL[{##},1]&]


SetAttributes[HPLI,NHoldAll]


MaxHPLatITables:=Module[{ii},For[ii=2,ii<=10,ii++,If[FileType[ToFileName[{$HPLPath},"HPLatI"<>ToString[ii]<>".m"]]==None,Return[ii-1]]]]

$MaxHPLatITables=MaxHPLatITables

Module[{ii},For[ii=1,ii<=$MaxHPLatITables,ii++,Get[ToFileName[{$HPLPath},"HPLatI"<>ToString[ii]<>".m"]]]];
Module[{ii},For[ii=4,ii<=$MaxHPLatITables,ii++,Get[ToFileName[{$HPLPath},"numHPLatI"<>ToString[ii]<>".m"]]]]Print["Table of values at I loaded up to weight "<>ToString[$MaxHPLatITables]];


HPL[mm:{(plus|0|minus)...},-I]:=Module[{res},res=LE2[H@@mm];
res=res/.H[0]->-I \[Pi]/2;
res=res/.H[mmm__]:>(-1)^Length[Cases[{mmm},plus]] HPL[{mmm},I];
res=res//HPLProductExpand
]


HPL[{plus},I]:=\[Pi] I/2;
HPL[{plus},-I]:=-\[Pi] I/2;
HPL[{plus},$HPLAnalyticContinuationSign I]:=$HPLAnalyticContinuationSign \[Pi] I/2;
HPL[{plus},-$HPLAnalyticContinuationSign I]:=-$HPLAnalyticContinuationSign \[Pi] I/2;


HPL[{minus},I|-I|$HPLAnalyticContinuationSign I|-$HPLAnalyticContinuationSign I]:=-Log[2];


HPL[{0},I]:=\[Pi] I/2;
HPL[{0},-I]:=-\[Pi] I/2;
HPL[{0},$HPLAnalyticContinuationSign I]:=$HPLAnalyticContinuationSign \[Pi] I/2;
HPL[{0},-$HPLAnalyticContinuationSign I]:=-$HPLAnalyticContinuationSign \[Pi] I/2;


HPL[mm:{(plus)..},I]:=(\[Pi] I/2)^Length[mm]/(Length[mm])!;
HPL[mm:{(plus)..},-I]:=(-\[Pi] I/2)^Length[mm]/(Length[mm])!;
HPL[mm:{(plus)..},$HPLAnalyticContinuationSign I]:=($HPLAnalyticContinuationSign \[Pi] I/2)^Length[mm]/(Length[mm])!;
HPL[mm:{(plus)..},-$HPLAnalyticContinuationSign I]:=(-$HPLAnalyticContinuationSign \[Pi] I/2)^Length[mm]/(Length[mm])!;


HPL[mm:{(0)..},I]:=(\[Pi] I/2)^Length[mm]/(Length[mm])!;
HPL[mm:{(0)..},-I]:=(-\[Pi] I/2)^Length[mm]/(Length[mm])!;
HPL[mm:{(0)..},$HPLAnalyticContinuationSign I]:=($HPLAnalyticContinuationSign \[Pi] I/2)^Length[mm]/(Length[mm])!;
HPL[mm:{(0)..},-$HPLAnalyticContinuationSign I]:=(-$HPLAnalyticContinuationSign \[Pi] I/2)^Length[mm]/(Length[mm])!;


HPL[mm:{(minus)..},I|-I|$HPLAnalyticContinuationSign I|-$HPLAnalyticContinuationSign I]:=(-Log[2])^Length[mm]/(Length[mm])!;


HPL[mm:{(minus|0)..,minus},(I|-I)]:=2^(-Count[mm,0])Expand[HPL[(mm/.minus->1),-1]]


HPL[mm:{(minus|0)..,0},pmI:(I|-I)]:=Expand[(H@@(mm/.minus->1)//LE2)/.{H[0]:>HPL[{0},pmI],H[mmm__]:>2^(-Count[{mmm},0]) HPL[{mmm},-1]}]


HPL[mm:{(0)..,plus},I]:=I 2^(1-2 Length[mm]) (Zeta[Length[mm],1/4]-Zeta[Length[mm],3/4])


HPL[mm:{(_Integer|plus|minus)..},I]:=Module[{t},HPLReduceToMinimalSet[HPL[mm,t]]/.HPL[mmm_,t]:>HPLI[HPLMtoA[mmm]]]


N[HPLI[mm:{(_Integer|plus|minus)..}],p_:MachinePrecision]:=N5[mm,I,p]


HPLI[mm:{___,_Integer?(#>1&)|_Integer?(#<-1&),___}]:=HPLI[HPLMtoA[mm]]


MZV[mm_List]:=MZV[HPLAtoM[mm]]/;MatchQ[mm,{___,0,___,(_?Positive | _?Negative),___}]

MEx[mm_List]:=Table[Prepend[mm[[2]][[jj]],mm[[1]]],{jj,1,Length[mm[[2]]]}]
MEx[mm_List]:={{mm[[1]]}}/;Length[mm[[2]]]==0
ZProd[n_]:=Apply[Join,Table[MEx[{j,ZProd[n-j]}],{j,1,n}]]
ZProd[0]:=1

NumberOfIn[a_,L_]:=Apply[Plus,If[MatchQ[a,#],1,0]&/@L]
MZVf[L_,n_]:=Table[NumberOfIn[j,L],{j,1,n}]
MZVg[n_]:=MZVf[#,n]&/@Union[Sort/@ZProd[n]]
MZVl[L_List,n_]:=Product[1/L[[j]]! (-PolyLog[j,(-1)^j]/j)^L[[j]],{j,1,n}]
MZVk[n_]:=(-1)^n Apply[Plus,MZVl[#,n]&/@MZVg[n]]


MZV[{1}]:=HPL[{1},1];
MZV[{m_Integer?Positive}]:=Zeta[m]
MZV[{m_Integer?Negative}]:=2^m (2-2^-m) Zeta[-m]
MZV[{4,2}]:=Zeta[3]^2-4 Pi^6/2835
MZV[mm_List]:=Zeta[Length[mm]+1]/;MatchQ[mm,Prepend[Table[1,{ii,1,Length[mm]-1}],2]]
MZV[mm_List]:=MZV[{Length[mm]+1,1}]/;MatchQ[mm,Prepend[Table[1,{ii,1,Length[mm]-1}],3]]&&Length[mm]>2
MZV[mm_List]:=2 (2 Pi)^(2 Length[mm])/(2 Length[mm]+1)! (1/2)^(2 Length[mm]+1)/;MatchQ[mm,Table[2,{ii,1,Length[mm]}]]
MZV[mm_List]:=2 Pi^(2 Length[mm])/(2 Length[mm]+2)!/;MatchQ[mm,Table[If[EvenQ[ii],1,3],{ii,1,Length[mm]}]]&&Length[mm]>2&&EvenQ[Length[mm]]
MZV[{m1_Integer,1}]:=m1/2 Zeta[m1+1]-1/2 Sum[Zeta[k+1] Zeta[m1-k],{k,1,m1-2}]/;m1>2

MZV[mm_List]:=Simplify[4 (2 Pi)^(4 Length[mm])/(4 Length[mm]+2)! (1/2)^(2 Length[mm]+1)]/;MatchQ[mm,Table[4,{ii,1,Length[mm]}]]

MZV[mm_List]:=Simplify[6(2 Pi)^(6 Length[mm])/(6 Length[mm]+3)!]/;MatchQ[mm,Table[6,{ii,1,Length[mm]}]]

MZV[mm_List]:=Simplify[8 (2 Pi)^(8 Length[mm])/(8 Length[mm]+4)! ((1+1/Sqrt[2])^(4 Length[mm]+2)+(1-1/Sqrt[2])^(4Length[mm]+2))]/;MatchQ[mm,Table[8,{ii,1,Length[mm]}]]
MZV[mm_List]:=2^-(Length[mm]-1) Sum[(-1)^k MZV[Table[4,{kk,1,(Length[mm]-1)/2-k}]]((4 k+1) Zeta[4 k+2]-4 Sum[Zeta[4 jj-1] Zeta[4 k-4 jj+3],{jj,1,k}]),{k,0,(Length[mm]-1)/2}]/;MatchQ[mm,Prepend[Table[If[EvenQ[ii],3,1],{ii,1,(Length[mm]-1)}],2]]&&Length[mm]>2&&OddQ[Length[mm]]

MZV[mm_List]:=(-1)^Length[mm] (Log[2]^Length[mm])/Length[mm]!/;MatchQ[mm,Prepend[Table[1,{jj,2,Length[mm]}],-1]]&&Length[mm]>1
MZV[mm_List]:=-PolyLog[Length[mm],1/2]/;MatchQ[mm,Join[{-1,-1},Table[1,{jj,3,Length[mm]}]]]&&Length[mm]>2

MZV[mm_List]:=Simplify[Pi^(2 Length[mm])/(2 Length[mm]+1)! (-1)^(Length[mm](Length[mm]+1)/2)/2^Length[mm]]/;MatchQ[mm,Table[-2,{ii,1,Length[mm]}]]

MZV[mm_List]:=Simplify[Pi^(4 Length[mm])/(4 Length[mm]+2)! (-1)^(Length[mm](Length[mm]+1)/2)/2^Length[mm] ((1+Sqrt[2])^(2 Length[mm]+1)+(1-Sqrt[2])^(2 Length[mm]+1))]/;MatchQ[mm,Table[-4,{ii,1,Length[mm]}]]

MZV[mm_List]:=Simplify[Pi^(6 Length[mm])/(6 Length[mm]+3)! 3/2 (1+2^(3 Length[mm]+1) (-1)^(Length[mm](Length[mm]+1)/2) (((1+Sqrt[3])/2)^(6 Length[mm]+3)+((1-Sqrt[3])/2)^(6 Length[mm]+3)-1))]/;MatchQ[mm,Table[-6,{ii,1,Length[mm]}]]
MZV[mm_List]:=MZVk[Length[mm]]/;MatchQ[mm,Table[-1,{ii,1,Length[mm]}]]

(* This is equ 31 of the HL1 paper *)
MZV[mm_List]:=(-1)^NumberOfNeg[ConstructHPLVector[mm]] HPLatOne[ConstructHPLVector[mm]]/;Weight[mm]<=$MaxMZVTables



StoZinOne=V[before___,Zsum[n1_,x1_],Ssum[n2_,x2_],rest___]->V[before,Zsum[n1,x1],Zsum[n2,x2],rest]+V[before,Zsum[n1+n2,x1*x2],rest]


ZtoSinOne=V[before___,Ssum[n1_,x1_],Zsum[n2_,x2_],rest___]->V[before,Ssum[n1,x1],Ssum[n2,x2],rest]-V[before,Ssum[n1+n2,x1*x2],rest]


MyStoZinOne[x_]:=x/.V1_V:>(Ssum[Abs[#],Sign[#]]&/@V1)/.V[S1_Ssum,rest___]:>V[Zsum@@S1,rest]//.StoZinOne/.Zsum[n_,s_]:>n s


MyZtoSinOne[x_]:=x/.V1_V:>(Zsum[Abs[#],Sign[#]]&/@V1)/.V[Z1_Zsum,rest___]:>V[Ssum@@Z1,rest]//.ZtoSinOne/.Ssum[n_,s_]:>n s


SprodinOne=V[dabord___,P[V[Ssum[n1_,x1_],rest1___],V[Ssum[n2_,x2_],rest2___]]]->V[dabord,Ssum[n1,x1],P[V[rest1],V[Ssum[n2,x2],rest2]]]+V[dabord,Ssum[n2,x2],P[V[Ssum[n1,x1],rest1],V[rest2]]]-V[dabord,Ssum[n1+n2,x1 x2],P[V[rest1],V[rest2]]]


SetAttributes[P,Orderless]


V/:V1_V V2_V:=V[P[(Ssum[Abs[#],Sign[#]]&/@V1),(Ssum[Abs[#],Sign[#]]&/@V2)]]//.SprodinOne/.P[V[w___],V[]]:>w/.Ssum[n_,x_]:>n x


V/:(V1_V)^e_ :=Times@@Table[V1,{ii,1,e}]


F[x__]:=Module[{n},
n=NumberOfOnesfromLeft[{x}];
theones=Table[1,{ii,1,n}];
therest=Table[{x}[[ii]],{ii,n+1,Length[{x}]}];
Return[-(Expand[Times@@(V/@theones)/n! V@@therest]-V[x])+Times@@(HHPPLL[1,#]&/@theones)/n! V@@therest]
]


HPLINONE[mm__]:=((-1)^NumberOfNeg[{mm}]V@@(HPLToZeta[{mm}])/.V1_V:>MyZtoSinOne[V1]//.V[x:(1)..,rest___]:>F[x,rest]/.V1_V:>MyStoZinOne[V1]/.V[y__]:>(-1)^NumberOfNeg[ConstructHPLVector[{y}]]HPL[ConstructHPLVector[{y}],1]/.V[]->1/.HHPPLL->(HPL[{#1},#2]&)//Simplify)/;{mm}[[-1]]!=0


HPLINONE[mm__]:=Module[{res},res=LE2[H@@(HPLMtoA[{mm}])]/.H[0]->0;
res=res/.H[mmm__]:>HPLINONE@@(HPLAtoM[{mmm}]);
Return[res]]/;{mm}[[-1]]==0


MZV[mm_List]:=(-1)^NumberOfNeg[ConstructHPLVector[mm]] HPLINONE@@(ConstructHPLVector[mm])/;mm[[1]]==1


MZV[mm_List]:=(Module[{res,remember1,remember2,remember3},
remember1=$HPLAutoConvertToKnownFunctions;
remember2=$HPLAutoProductExpand;
remember3=$HPLAutoReduceToMinimalSet;
$HPLAutoConvertToKnownFunctions=False;
	$HPLAutoProductExpand=False;
$HPLAutoReduceToMinimalSet=False;res=Simplify[HPLLogExtract[HPL[mm,t]]/.HPL[{1},t]->Sinf/.t->1];
$HPLAutoConvertToKnownFunctions=remember1;
$HPLAutoProductExpand=remember2;
$HPLAutoReduceToMinimalSet=remember3;
Return[res]
])/;mm[[1]]==1


GG[{},x_]:=1


ff[GG[mm_List]]:=Sum[(-1)^j GG[Table[2-2 mm[[k]],{k,j,1,-1}],1] GG[Table[2 mm[[k]],{k,j+1,Length[mm]}],1],{j,0,Length[mm]}]


\[Lambda]2[mm_List,xx_List,prec_]:=Module[{Res,res,new,New,l},
Res=-1;New=0;
res=Table[-1,{ii,0,Length[mm]}];
new=Table[0,{ii,0,Length[mm]}];
nbrz=0;
i=Length[mm];
While[nbrz<20,
If[Res==New,nbrz++];
Res=New;
res=new;
new[[Length[mm]+1]]=If[i>=Length[mm],1,0];
For[l=Length[mm],l>1,l--,
new[[l]]=res[[l]]+(Sign[mm[[l]]]^(i-l+1) xx[[l]]^(i-l+1)/(i-l+1)^Abs[mm[[l]]]) new[[l+1]]];new[[1]]=res[[1]]+(Sign[mm[[1]]]^i xx[[1]]^i/(i^Abs[mm[[l]]])) new[[2]];
New=N[new[[1]],prec];
i++
];
Return[New]]


tom[mm_List]:=Module[{exp,xx,xxx,l},
exp={1};
If[MatchQ[#,0],exp=ReplacePart[exp,exp[[Length[exp]]]+1,Length[exp]],exp=Append[exp,1]]&/@mm;
exp=Delete[exp,-1];
xx=Cases[mm,x_?(#!=0&)];
xxx={1/xx[[1]]};
For[l=2,l<=Length[xx],l++,xxx=Append[xxx,xx[[l-1]]/xx[[l]]]];
Return[{exp,xxx}]]


GtoLi[GG[mm_List,1]]:=(
arg=tom[mm];
ll[arg[[1]],arg[[2]]] (-1)^Length[arg[[1]]]
)
GtoLi[x_]:=x


numzeta[mm_List,prec_]:=(-1)^Length[mm]GtoLi//@ff[GG[HPLMtoA[ConstructHPLVector[mm]]]]/.ll[x___]->\[Lambda]2[x,prec+Weight[mm]]


numzeta[{1},prec_]:=N[-Log[0]]


MZV/:N[MZV[mm_List],prec_]:=numzeta[mm,prec+Weight[mm]/2]/;mm[[1]]!=1


(* Loads precalculated values of the constants *)

Get[ToFileName[{$HPLPath},"nmzv.m"]];

HPLs6/:N[HPLs6,p_:$MachinePrecision]:=N[appHPLs6,p]/;p<=1000
HPLs7a/:N[HPLs7a,p_:$MachinePrecision]:=N[appHPLs7a,p]/;p<=1000
HPLs7b/:N[HPLs7b,p_:$MachinePrecision]:=N[appHPLs7b,p]/;p<=1000
HPLs8a/:N[HPLs8a,p_:$MachinePrecision]:=N[appHPLs8a,p]/;p<=1000
HPLs8b/:N[HPLs8b,p_:$MachinePrecision]:=N[appHPLs8b,p]/;p<=1000
HPLs8c/:N[HPLs8c,p_:$MachinePrecision]:=N[appHPLs8c,p]/;p<=1000
HPLs8d/:N[HPLs8d,p_:$MachinePrecision]:=N[appHPLs8d,p]/;p<=1000

(* For higher precision *)

HPLs6/:N[HPLs6,p_:$MachinePrecision]:=N[numzeta[{-5,-1},p+5]+numzeta[{6},p+5],p];
HPLs7a/:N[HPLs7a,p_:$MachinePrecision]:=N[numzeta[{-5,1,1},p+5]+numzeta[{-6,1},p+5]+numzeta[{-5,2},p+5]+numzeta[{-7},p+5],p];
HPLs7b/:N[HPLs7b,p_:$MachinePrecision]:=N[numzeta[{5,-1,-1},p+5]+numzeta[{-6,-1},p+5]+numzeta[{5,2},p+5]+numzeta[{7},p+5],p];
HPLs8a/:N[HPLs8a,p_:$MachinePrecision]:=N[numzeta[{8},p+5]+numzeta[{5,3},p+5],p];
HPLs8b/:N[HPLs8b,p_:$MachinePrecision]:=N[numzeta[{8},p+5]+numzeta[{-7,-1},p+5],p];
HPLs8c/:N[HPLs8c,p_:$MachinePrecision]:=N[numzeta[{8},p+5]+numzeta[{-7,-1},p+5]+numzeta[{-5,-3},p+5]+numzeta[{6,2},p+5]+numzeta[{-5,-1,2},p+5]+numzeta[{-5,2,-1},p+5]+numzeta[{6,-1,-1},p+5]+numzeta[{-5,-1,-1,-1},p+5],p];
HPLs8d/:N[HPLs8d,p_:$MachinePrecision]:=N[numzeta[{8},p+5]+numzeta[{7,1},p+5]+numzeta[{-5,-3},p+5]+numzeta[{6,2},p+5]+numzeta[{-5,-1,2},p+5]+numzeta[{-5,-2,1},p+5]+numzeta[{6,1,1},p+5]+numzeta[{-5,-1,1,1},p+5],p];
Sinf=HPL[{1},1];
(*Sinf/:N[Sinf,p_]:=Infinity;*)





NHPLI[mm:{__Integer},x_,prec_]:=(
Module[{i,nbrnull,l,res,new,imag,real},Res=-1;New=0;
real=0;
imag=0;
res=Table[-1,{ii,0,Length[mm]}];
new=Table[0,{ii,0,Length[mm]}];
i=Length[mm];
nbrnull=0;
While[nbrnull<20,
Res=New;
res=new;
new[[Length[mm]+1]]=1;
For[l=Length[mm],l>1,l--,
new[[l]]=res[[l]]+(Sign[mm[[l]]]^(i-l+1)/(i-l+1)^Abs[mm[[l]]]) new[[l+1]]];If[EvenQ[i],real=real+(x^i (I)^(i)/(i^Abs[mm[[1]]])) new[[2]],
imag=imag+(x^i (I)^(i-1) Sign[mm][[1]]^i/(i^Abs[mm[[1]]])) new[[2]]
];
New=N[real+I imag,prec];
i++;
If[New==Res,nbrnull++,nbrnull=0]
];
Return[New]])



N[HPL[mm_List,ix:(Complex[(0|0.),_?NumericQ]|_?NumericQ Complex[0,_?NumericQ])],p_:MachinePrecision]:=(Module[{y,res,s,x=-I ix},
res=LE2[H@@(HPLMtoA[mm])]/.H[0]->Sign[x] I \[Pi]/2+Log[Abs[x]]//.H[mmm__]:>(-1)^NumberOfNeg[{mmm}] NHPLI[HPLToZeta[HPLAtoM[{mmm}]],x,p+Weight[mm]]/.y->x;
N[res,p]])/;Abs[-I ix]<0.5


N[ HPL[mm_List,ix:(Complex[(0|0.),_?NumericQ]|_?NumericQ| Complex[0,_?NumericQ])],p_:MachinePrecision]:=(Module[{y,s,res,remember,x=-I ix},
remember=$HPLAnalyticContinuationSign;
$HPLAnalyticContinuationSign=Sign[x];
res=F3[H@@(HPLMtoA[mm])];
$HPLAnalyticContinuationSign=remember;
res=res/.{HO[mmm__]:>HPLatOne[HPLAtoM[{mmm}]],HH[mmm__]:>N[HPL[{mmm},Complex[0,-1/x]],p+Weight[mm]]}
])/;Abs[-I ix]>1.95

N[HPL[mm:{___,0},ix:(Complex[(0|0.),_?NumericQ]|_?NumericQ Complex[0,_?NumericQ])],p_:MachinePrecision]:=Module[{res,x=-I ix},res=LE2[H@@(HPLMtoA[mm])]/.H[0]->Sign[x] I \[Pi]/2+Log[Abs[x]]//.H[mmm__]
:>N[HPL[{mmm},ix]]
]/;Abs[-I ix]>=1/2&&Abs[-I ix]<=1.95

N[HPL[mm_List,ix:(Complex[(0|0.),_?NumericQ]|_?NumericQ Complex[0,_?NumericQ])],p_:MachinePrecision]:=(Module[{res,x=-I ix},
res=numzetaix[mm,x,p+Weight[mm]];
N[res,p]])/;Abs[-I ix]>=1/2&&Abs[-I ix]<=1.95/;Not[MatchQ[mm[[-1]],0]]


ffi[GG[mm_List]]:=Sum[(-1)^j GG[Table[2+(2 I mm[[k]]),{k,j,1,-1}],1] GG[Table[2 (-I) mm[[k]],{k,j+1,Length[mm]}],1],{j,0,Length[mm]}]


numzetai[mm_List,prec_]:=(-1)^Length[mm]GtoLi//@ffi[GG[HPLMtoA[ConstructHPLVector[mm]]]]/.ll[x___]->\[Lambda]2[x,prec+Weight[mm]]


ffix[GG[mm_List],x_]:=Sum[(-1)^j GG[Table[2+(2 I/x mm[[k]]),{k,j,1,-1}],1] GG[Table[2 (-I/x) mm[[k]],{k,j+1,Length[mm]}],1],{j,0,Length[mm]}]


numzetaix[mm_List,x_,prec_]:=(-1)^NumberOfNeg[mm] (-1)^Length[mm]GtoLi//@ffix[GG[HPLMtoA[mm]],x]/.ll[xx___]->\[Lambda]2[xx,prec+Weight[mm]]


ypart/:ypart[j1_,k1_,y___] ypart[j2_,k2_,y___]:=ypart[j1+j2,k1+k2,y]


ypart/:ypart[j1_,k1_,y___]^exp_:=ypart[exp j1,exp k1,y]


ypartrule=Module[{k,j},ypart[j_,k_,y_:y]:>y^j/(1-y^2)^k];


ypart0[j_Integer?Positive,k_]:=0;
ypart0[j_,k_]:=Module[{t},(ypart[j,k,t]/.ypartrule//Apart)/.t^(_Integer?Negative)->0/.t->0]


Clear[LL]


LL[j_Integer?Positive,Log,y_:y]:=1/(j+1)(-ypart[j+1,0,y] HH[minus]+(HH[plusorminus[j]]-Sum[(1+(-1)^(l+j+1)) ypart[l,0,y]/l,{l,1,j+1}]))


LL[0,Log,y_:y]:=-2 ypart[1,0,y]-ypart[1,0,y] HH[minus]+HH[plus]


LL[j_Integer?Negative,Log,y_:y]:=1/(j+1)(ypart[j+1,0,y] (-HH[minus])+(1+(-1)^(-j-1)) HH[0]+(HH[plusorminus[j]]+Sum[(1+(-1)^(l)) ypart[l+j+1,0,y]/(l+j+1),{l,1,-j-2}]))


LL[0,k_Integer?(#>1&),y_:y]:=1/2/(k-1)(ypart[-1,k-1,y]+LL[-2,k-2,y]+LL[0,k-1,y])


LL[1,k_Integer?(#>1&),y_:y]:=1/2/(k-1)(ypart[0,k-1,y]-1)


LL[j_Integer,k_Integer?(#>1&),y_:y]:=1/2/(k-1)(ypart[j-1,k-1,y]-ypart0[j-1,k-1]-(j-1) LL[j-2,k-1,y])


LL[j_Integer,1,y_:y]:=-1/2 (ypart[j-1,0,y] (-HH[minus])-(j-1) LL[j-2,Log,y])


LL[-1,0,y_:y]:=HH[0]


LL[j_Integer,0,y_:y]:=1/(j+1)ypart[j+1,0,y]


LL[-1,1,y_:y]:=HH[minus]/2+HH[0]


LL[1,1,y_:y]:=HH[minus]/2


LL[0,1,y_:y]:=HH[plus]/2


LL[-1,Log,y_:y]:=-HH[0,minus]


LL[j_,k_Integer?Negative,y_:y]:=Sum[Binomial[-k,kk] (-1)^kk  LL[j+2 kk,0,y],{kk,0,-k}]


Clear[myint]


myint[p_Plus]:=myint/@p


myint[ypart[j_,k_,y_:y] HH[mm__],jadd_:0]:=II[j+jadd,k,{mm}]
myint[ypart[j_,k_,y_:y],jadd_:0]:=LL[j+jadd,k,y]


myint[coeff___ ypart[j_,k_,y_:y] HH[mm__],jadd_:0]:=coeff II[j+jadd,k,{mm}]
myint[coeff___ ypart[j_,k_,y_:y],jadd_:0]:=coeff LL[j+jadd,k,y]


myint[coeff___ ypart[j_,k_,y_:y],jadd_:0]:=coeff LL[j+jadd,k,y]


myint[coeff___ HH[plus]]:=coeff (ypart[1,0,y] HH[plus]-2 myint[ypart[1,1,y]])
myint[coeff___ HH[minus]]:= coeff (ypart[1,0,y] HH[minus]-2 myint[ypart[2,1,y]])
myint[coeff___ HH[0]]:=coeff (ypart[1,0,y] HH[0]-ypart[1,0,y])


myint[coeff___ HH[plus,mm__]]:=coeff (ypart[1,0,y] HH[plus,mm]-2 myint[ypart[1,1,y]  HH[mm]])
myint[coeff___ HH[minus,mm__]]:=coeff (ypart[1,0,y] HH[minus,mm]-2 myint[ypart[2,1,y] HH[mm]])
myint[coeff___ HH[0,mm__]]:=coeff (ypart[1,0,y] HH[0,mm]-myint[HH[mm]])


Clear[II]


LLHPL0[j_Integer?Negative,k_,mm_List]:=Module[{t},SeriesCoefficient[(Apart[LL[j,k,t]/.ypart[jj_,kk_,y_:y]:>ypart[jj,kk,t]/.ypartrule,t] /.HH[0]->0)(Series[HPL[mm,t],{t,0,-j}]/.{HPL[{0},t]->0,Log[t]->0})//Expand,0]]


LLHPL0[j_Integer?NonNegative,k_,mm_List]:=0


II[0,1,{mm__}]:=HH[plus,mm]/2
II[1,1,{mm__}]:=HH[minus,mm]/2
II[-1,0,{mm__}]:=HH[0,mm]


II[j_Integer,k_Integer,{plus}]:=LL[j,k] HH[plus]-LLHPL0[j,k,{plus}]-myint[LL[j,k] 2 ypart[0,1,y]//HProductExpand]
II[j_Integer,k_Integer,{minus}]:=LL[j,k] HH[minus]-LLHPL0[j,k,{minus}]-myint[LL[j,k] 2 ypart[1,1,y]//HProductExpand]
II[j_Integer,k_Integer,{0}]:=LL[j,k] HH[0]-LLHPL0[j,k,{0}]-myint[LL[j,k] ypart[-1,0,y]//HProductExpand]


II[j_Integer,k_Integer,{plus,mm__}]:=LL[j,k,y] HH[plus,mm]-LLHPL0[j,k,{plus,mm}]-myint[LL[j,k,y] 2 ypart[0,1,y] HH[mm]//HProductExpand]
II[j_Integer,k_Integer,{minus,mm__}]:=LL[j,k] HH[minus,mm]-LLHPL0[j,k,{minus,mm}]-myint[LL[j,k] 2 ypart[1,1,y] HH[mm]//HProductExpand]
II[j_Integer,k_Integer,{0,mm__}]:=LL[j,k] HH[0,mm]-LLHPL0[j,k,{0,mm}]-myint[LL[j,k] ypart[-1,0,y] HH[mm]//HProductExpand]


II[j_Integer,k_Integer,{sq,mm__}]:=LL[j,k] HH[sq,mm]-myint[LL[j,k] ypart[0,1/2,y] HH[mm]//HProductExpand]


II[j_Integer,k_Integer,{sq2,mm__}]:=LL[j,k] HH[sq2,mm]-myint[LL[j,k] ypart[-1,1/2,y] HH[mm]//HProductExpand]


internHPLInt[j_Integer,k_Integer,x_]:=LL[j,k]/.ypartrule/.HH[mmm__]:>HPL[{mmm},x]/.y->x//Expand


internHPLInt1mx[j_Integer,k_Integer,x_]:=Sum[Binomial[k,jj] LL[j+jj,k],{jj,0,k}]/.ypartrule/.HH[mmm__]:>HPL[{mmm},x]/.y->x//Expand


internHPLInt1px[j_Integer,k_Integer,x_]:=Sum[Binomial[k,jj] (-1)^jj LL[j+jj,k],{jj,0,k}]/.ypartrule/.HH[mmm__]:>HPL[{mmm},x]/.y->x//Expand


internHPLInt[j_Integer,k_Integer,mm:{(plus|minus|0)..},x_]:=Collect[II[j,k,mm]/.HH[mmm__]:>HPL[{mmm},x]/.ypartrule/.y->x//HPLProductExpand,_HPL,Simplify]


internHPLInt[j_Integer,k_Integer,mm:{__Integer},x_]:= Collect[HPL1m12pm[mm,II[j,k,{##}]&]/.HH[mmm__]:>HPL[{mmm},x]/.ypartrule/.y->x//HPLProductExpand//HPLpm21m1,_HPL,Simplify]


internHPLInt1px[j_Integer,k_Integer,mm:{(plus|minus|0)..},x_]:=Collect[Sum[Binomial[k,jj] (-1)^jj II[j+jj,k,mm],{jj,0,k}]/.HH[mmm__]:>HPL[{mmm},x]/.ypartrule/.y->x//HPLProductExpand,_HPL,Simplify]


internHPLInt1mx[j_Integer,k_Integer,mm:{(plus|minus|0)..},x_]:=Collect[Sum[Binomial[k,jj]II[j+jj,k,mm],{jj,0,k}]/.HH[mmm__]:>HPL[{mmm},x]/.ypartrule/.y->x//HPLProductExpand,_HPL,Simplify]


internHPLInt1px[j_Integer,k_Integer,mm:{__Integer},x_]:=Collect[Sum[Binomial[k,jj] (-1)^jj HPL1m12pm[mm,II[j+jj,k,{##}]&],{jj,0,k}]/.HH[mmm__]:>HPL[{mmm},x]/.ypartrule/.y->x//HPLpm21m1//HPLProductExpand,_HPL,Simplify]


internHPLInt1mx[j_Integer,k_Integer,mm:{__Integer},x_]:=Collect[Sum[Binomial[k,jj] HPL1m12pm[mm,II[j+jj,k,{##}]&],{jj,0,k}]/.HH[mmm__]:>HPL[{mmm},x]/.ypartrule/.y->x//HPLpm21m1//HPLProductExpand,_HPL,Simplify]


HPLInt[coeff___ (x_)^(i_Integer:1) (1-(x_)^2)^(j_Integer:1) HPL[ll:{(plus|0|minus|_Integer)..},x_],x_]:=coeff internHPLInt[i,-j,ll,x]/;FreeQ[{coeff},x]


HPLInt[coeff___  (1-(x_)^2)^(j_Integer:1) HPL[ll:{(plus|minus|_Integer)..},x_],x_]:=coeff internHPLInt[0,-j,ll,x]/;FreeQ[{coeff},x]


HPLInt[coeff___ (x_)^(i_Integer:1) (1-(x_)^2)^(j_Integer:1) ,x_]:=coeff internHPLInt[i,-j,x]/;FreeQ[{coeff},x]


HPLInt[coeff___  (1-(x_)^2)^(j_Integer:1) ,x_]:=coeff internHPLInt[0,-j,x]/;FreeQ[{coeff},x]


HPLInt[coeff___ (x_)^(i_Integer:1) (1-x_)^(j_Integer?Negative) HPL[ll:{(plus|0|minus|_Integer)..},x_],x_]:=coeff internHPLInt1mx[i,-j,ll,x]/;FreeQ[{coeff},x]


HPLInt[coeff___  (1-x_)^(j_Integer?Negative) HPL[ll:{(plus|minus|_Integer)..},x_],x_]:=coeff internHPLInt1mx[0,-j,ll,x]/;FreeQ[{coeff},x]


HPLInt[coeff___ (x_)^(i_Integer:1) (1-x_)^(j_Integer?Negative) ,x_]:=coeff internHPLInt1mx[i,-j,x]/;FreeQ[{coeff},x]


HPLInt[coeff_.  (1-x_)^(j_Integer?Negative) ,x_]:=coeff internHPLInt1mx[0,-j,x]/;FreeQ[{coeff},x]


HPLInt[coeff___ (x_)^(i_Integer:1) (1+x_)^(j_Integer?Negative) HPL[ll:{(plus|0|minus|_Integer)..},x_],x_]:=coeff internHPLInt1px[i,-j,ll,x]/;FreeQ[{coeff},x]


HPLInt[coeff___  (1+x_)^(j_Integer?Negative) HPL[ll:{(plus|minus|_Integer)..},x_],x_]:=coeff internHPLInt1px[0,-j,ll,x]/;FreeQ[{coeff},x]


HPLInt[coeff___ (x_)^(i_Integer:1) (1+x_)^(j_Integer?Negative) ,x_]:=coeff internHPLInt1px[i,-j,x]/;FreeQ[{coeff},x]


HPLInt[coeff_.  (1+x_)^(j_Integer?Negative) ,x_]:=coeff internHPLInt1px[0,-j,x]/;FreeQ[{coeff},x]


HPLInt[coeff___   HPL[ll:{(plus|minus|_Integer)..},x_],x_]:=coeff internHPLInt[0,0,ll,x]/;FreeQ[{coeff},x]


HPLInt[HPL[ll:{(plus|minus|_Integer)..},x_],x_]:=internHPLInt[0,0,ll,x]


HPLInt[coeff___ (x_)^(i_Integer:1)  HPL[ll:{(plus|minus|_Integer)..},x_],x_]:=coeff internHPLInt[i,0,ll,x]/;FreeQ[{coeff},x]


HPLInt[coeff___ (x_)^(i_Integer:1),x_]:=coeff internHPLInt[i,0,x]/;FreeQ[{coeff},x]


HPLInt[ (x_)^(i_Integer:1),x_Symbol]:=internHPLInt[i,0,x]/;FreeQ[{coeff},x]


HPLInt[p_Plus,y_Symbol]:=HPLInt[#,y]&/@p


HPLInt[c_,y_Symbol]:=c y/;FreeQ[c,y]


HPLInt/:D[HPLInt[expr_,y_],y_]:=expr


(*$HPLConservative=False*)
$HPLAutoLogExtract=False
$HPLAutoConvertToKnownFunctions=False
$HPLAutoProductExpand=False
$HPLAutoReduceToMinimalSet=False
$HPLAutoConvertToSimplerArgument=False
(* Since Mathematica seems to use this convention *)
$HPLAnalyticContinuationSign=1


SetAttributes[HPL,{NHoldFirst,NumericFunction,Protected,ReadProtected}]
SetAttributes[
{HPLMtoA,HPLAtoM,HPLLogExtract,HPLConvertToKnownFunctions,HPLProductExpand,HPLConvertToSimplerArgument,HPLpm21m1,HPL1m12pm},
{Protected,ReadProtected}]


SetAttributes[HPLAnalyticContinuation,{NHoldFirst,Protected,ReadProtected}]
SetAttributes[MZV,{NHoldFirst,NumericFunction,Protected,ReadProtected}]
SetAttributes[HPLInt,{NHoldAll,Protected,ReadProtected}]
SetAttributes[HPLArgTransform,{NHoldAll,Protected,ReadProtected}]
SetAttributes[HPLArgTransform,{NHoldAll,Protected,ReadProtected}]
SetAttributes[HPLArgTransform,{NHoldAll,Protected,ReadProtected}]


End[]
Protect[Integrate]
Print["$HPLFunctions gives a list of the functions of the package.\n$HPLOptions gives a list of the options of the package."]
Print["More info in hep-ph/0507152, hep-ph/0703052 and at \n http://krone.physik.unizh.ch/~maitreda/HPL/"]
EndPackage[]





==> anc/HypExp/HPLInstall <==
#!/bin/bash
Minimalsetlist=`ls MinimalSet?.m`
Minimalsetlistpm=`ls MinimalSetpm?.m`
htablelist=`ls h?table.mat` 
HPLatIlist=`ls HPLatI?.m` 
numHPLatIlist=`ls numHPLatI?.m` 

HPLExecutables="HPLUninstall"
filestocopy="$htablelist $Minimalsetlist $HPLatIlist $numHPLatIlist $Minimalsetlistpm  nmzv.m .HPLversion "


possibleinstallationpath="$HOME/HPL $PWD Other"


function hpl_find_platform() {


case $HOSTTYPE in 
*linux* ) platform=linux ;;
power_pc|intel_pc|*mac*|powerpc) platform=mac ;;
*) echo "Could not determine the type of platform, please choose the most appropriate:";
platforms="mac linux";
select platform in ${platforms};
do
    if  [ -z $platform ] ; then
    	echo "Please choose a number between 1 and 2"
    fi
    break
done
;;
esac
case $platform in 
linux) initmdir=$HOME/.Mathematica/Autoload ;;
mac) initmdir=$HOME/Library/Mathematica/Autoload ;;
esac
echo "Platform: "$platform
}

function find_old_version() {

OldHPLPath=`grep "HPLPath =" $initm | grep -o "\".*\""| grep -o "[^\"].*[^\"]"`
#OldHPLPath=`sed -n "/HPLPath =/{s/\\\$HPLPath = \"\(.*\)\"/\1/;p}" $initm`
#thisHPLversion=`sed -n "/HPL/s/HPL version \([0-9].[0-9]\)/\1/;p" .HPLversion`
thisHPLversion=`grep -o "[0-9].[0.9].*"  .HPLversion`
if [ -e $OldHPLPath/.HPLversion ] ; then
#thatHPLversion=`sed -n "/HPL/s/HPL version \([0-9].[0-9]\)/\1/;p" $OldHPLPath/.HPLversion`
thatHPLversion=`grep -o "[0-9].[0.9].*" $OldHPLPath/.HPLversion`
else thatHPLversion="0.0"
fi

if [ "$thatHPLversion" == "$thisHPLversion" ]; then
    echo "Version  $thatHPLversion is already installed in 
    	$OldHPLPath, 
do you want to reinstall it somewhere else or overwrite it ?"
    choices="reinstall overwrite abort"
    select choice in ${choices};
    do 
    case $choice in
    	reinstall)  use_old_path="false";    break ;;
    	overwrite) use_old_path="true"; HPLPath=$OldHPLPath;   break ;;
    	abort) exit 0 ;;
    	*) echo "Please enter either 1,2 or 3"
    esac
    done

else 
echo "There is already a version of HPL installed (version $thatHPLversion), the version this script installs is $thisHPLversion. 
Do you want to replace 
     version $thatHPLversion 
with 
     version $thisHPLversion?"
choices="replace abort"
select choice in ${choices};
do 
case $choice in
    replace)     break ;;
    abort) exit 0 ;;
    *) echo "Please enter either 1 or 2"
esac
done
fi
}




function copy_files() {
if [ $HPLPath != $PWD ] ; then 
    [ -e $HPLPath/HPL.m ] && {
    	echo "There is already a version of HPL.m in the directory..."
    	echo -n "Deleting old version........................"
    	rm $HPLPath/HPL.m
    	echo  "Done"
    	}
    echo -n "Copying the package HPL.................."
    cp -f $PWD/HPL.m $HPLPath
    echo  "Done"

    echo -n "Copying the auxiliary files................."
    
    chmod +x $HPLExecutables
    cp -f $HPLExecutables $HPLPath
    
    cp -f  $filestocopy $HPLPath
    
    echo  "Done"
fi

}

function choose_install_dir() {
echo "Please select the name of the directory where"
echo "the package should be installed."
echo 
select installationpath in ${possibleinstallationpath};
do
    if ! [ -z $installationpath ] ; then
        if [ $installationpath == Other ]; then
        	echo "Please give the full path of the directory to install the package:"
        	read useripath
        	echo
		mkdir -p $useripath || { echo "unable to create directory, exiting...";exit; }
	   	ipath=$useripath   		
    	else
    	    ipath=$installationpath;
    	fi
    	break;
    else 
    	echo "Please choose a number between 1 and 3}"
    fi
done
echo
echo "installing package in $ipath ..."

HPLPath=$ipath

if ! [ -d $HPLPath ]; then
    mkdir -p $HPLPath ;
fi

}

# install_init_m 

function install_init_m() {
echo "(* begin of the lines added by HPL *)">install.m
echo "\$HPLPath = \"$HPLPath\"" >> install.m
echo "If[Not[MemberQ[\$Path,\$HPLPath]],\$Path = Flatten[{\$Path, \$HPLPath }]];">>install.m
echo "(* end of the lines added by HPL *)">>install.m

grep "HPLPath" $initm >& /dev/null && { 
    echo "Found HPL lines in initialisation file, replacing with new........."
    sed "/begin of the lines added by HPL/,/end of the lines added by HPL/d" $initm >HPL.init.m.temp
    cp HPL.init.m.temp $initm; rm HPL.init.m.temp;echo "Done" 
}  
cat install.m >> $initm;
}

function find_math {

MATH=""
echo "Locating mathematica executable ..."
which MathKernel >& /dev/null && { 
    MATH=`which MathKernel`
    } || { 
    which math >& /dev/null && { 
    	MATH=`which math`
    }
}

if [ -z $MATH ] ; then 
    echo "not found, trying harder... " 
    all=`locate MathKernel | grep '/MathKernel$'`
    allex=""
    for file in $all ; do
    	if [ -x $file ] ; then 
    	    allex="$allex $file"; 
    	fi
    done
    echo
    echo "The following executables have been found, please choose the one that should be used to check the installation. If you don't want to check the installation, choose \"none\", if you want to provide another executable, choose \"other\" 
"
    choices="$allex other none"
    while [ -z $MATH ] ; do
    	select choice in ${choices};
    	do 
    	    case $choice in
    	    	none) MATH="none";return 1 ; break ;;
    	    	other) read MATH ;break ;;
    	    	*) MATH=$choice; break ;;
    	    esac
    	done
    	if ! [[ -x $MATH ]] ; then
    	    echo "The executable could not be found, please try again."
    	    MATH=""
    	fi
    done
fi
echo "using 
$MATH 
as path for the mathematica executable."
}


function check_install(){
    MATH=""
    find_math && {
    	$MATH -run "Quit[]" < HPLnolicense >& /dev/null ||{
    	    failure=math
	    return 1
    	}	
        $MATH < HPLInstallTest.m >& /dev/null && {
    	    echo "Installation successful!"
    	    echo 
    	    echo The package can now be called with:
    	    echo
    	    echo  "    \" <<HPL\` \" "
    	    echo
    	    return 0
        }
    	failure=initm
    	return 1
    }
    failure=math
    return 1
}

function kernel_trick() {
    Kinitm=$initmdir/../Kernel/init.m
    echo "Get[ToFileName[\"$initmdir\",\"init.m\"]]" >> $Kinitm; 
}

echo
echo 
echo "*********************************************"
echo This installs the HPL Mathematica Package...
echo "*********************************************"
echo

hpl_find_platform
initm=$initmdir/init.m


grep "HPLPath" $initm  >& /dev/null && { find_old_version; }
if ! [ "$use_old_path" == "true" ] ; then choose_install_dir; fi
copy_files    
echo -n "Checking installation: .... "
install_init_m

check_install || {
    case $failure in 
    	math) echo "The installation could not be checked since the command math could not be run." ; return 0 ;;
    	initm)	kernel_trick;; 
    esac
    check_install || {
    	echo Installation check failed 
    } 
}    



==> anc/HypExp/HPLInstallTest.m <==
If[!ValueQ[$HPLPath],Quit[1]]


==> anc/HypExp/HPLUninstall <==
#!/bin/bash
Minimalsetlist=`ls ./MinimalSet?.m`
htablelist=`ls ./h?table.mat ` 

HPLExecutables="HPLUninstall"

filestodelete="HPL.m HPLUninstall .HPLversion $htablelist $Minimalsetlist " 

initmdir=$HOME/.Mathematica/Autoload
initm=$initmdir/init.m

echo -n "Are you sure you want to uninstall the package HPL? "
read response
echo

case $response in
    y | yes | ja | si | oui | sure)     [ -e $initm ] && sed "/begin of the lines added by HPL/,/end of the lines added by HPL/d" $initm >HPL.init.m.temp
    cp HPL.init.m.temp $initm
    rm HPL.init.m.temp ;;
    *) exit 0
esac
echo 

echo "Should the files of the directory"
echo $PWD 
echo -n "be deleted (including libraries)? " 
read reply
case $reply in
    y | yes | ja | si | oui | sure) 
    rm $filestodelete
         ;;
    *) echo "uninstall finished whitout remove files"; rm HPL.init.m.temp;exit 0
esac 


==> anc/HypExp/HPL_README <==
%%%%%%%%%% HPL %%%%%%%%%%%%%% 

The Mathematica package HPL  is an implementation of the harmonic polylogarithms (HPL) of Remiddi and Vermaseren. The package contains implementation of

-the product algebra,
-derivatives,
-some simple integrations
-reduction to more common functions (log's, polylog's, Nielsen polylog's)
-singular behaviour extraction
-analytic continuation (with control over the sign of the imaginary parts)
-change of arguments (x = -t,x = t²,  x = 1-t, x =  1/t , x =  t/(t-1), x = (1-t)/(1+t)  )
-numerical evaluation
-values at argument 1, multiple zeta values (MZV's)

A detailed description and many examples can be found in  hep-ph/0507152

------------------------------------
Installation (Linux)
------------------------------------

There is an installation program with the package. It copies the files where they belong, updates your init.m file, so that you can load the package without having to give the whole path.

To install the package, copy the tar file HPL-N.x.tar.gz  to your disk, unpack it with

> gunzip HPL-N.x.tar.gz
> tar -xf  HPL-N.x.tar

Change directory to the HPL-N.x directory

> cd  HPL-N.x

Change the permission of the installation script:

> chmod +x HPLInstall

Execute it:

> ./HPLinstall

Follow the instruction...

------------------------------------
Installation (Windows)
------------------------------------

There is no installation script for Windows. It copies the files where they belong, updates your init.m file, so that you can load the package without having to give the whole path.

To install the package,

- copy the tar file HPL-N.x.tar.gz  to your disk, where you want the package to be,

-unpack it

-copy and download in the directory HPL-N.x all the additional tables (see below) you need (this can also be done afterwards).

The package can be called with

$HPLPath="the:\path\of\the\installation"

Get[ToFileName[{$HPLPath},"HPL.m"]]

If you do not want to type this each time, you can add the following lines to your init.m file in the AutoLoad directory of your Mathematica installation.

$HPLPath="the:\path\of\the\installation"
$Path=Flatten[{$Path,$HPLPath}]

In the next sessions you can then load the package with <<HPL` only.

------------------------------------
Additional tables for weights higer than 6
------------------------------------

The reduction to a minimal set and the values at one and i requires quite large tables. In order not to use unnecessarily the memory, the tables for weight higer than 6 are not included in the basis package (the HPL-N.x.tar.gz file). If the user needs the HPL's of weight higher than 6, he can simply add the required files into the installation directiory of HPL and unzip them (> gunzip MinimalSet?.m.gz). The new tables will be loaded automatically in the next Mathematica session.

The additional tables can be downloaded from the home page:

http://krone.physik.unizh.ch/~maitreda/HPL/

------------------------------------
Uninstall HPL
------------------------------------

Under Linux, run the program

> ./HPLuninstall

in the installation directory of  HPL. Under Windows remove the files of the installation.

------------------------------------
Bug reports
------------------------------------

Great care has been taking in testing  the HPL package.  However, if there were problem left we would appreciate to get bug reports. Please use the Email  address of the home page 

http://krone.physik.unizh.ch/~maitreda/HPL/

to send bug reports. 

--- last update: 14 sept 2005



==> anc/HypExp/HPLatI1.m <==
HPLI[{plus}]:=(I/2)*Pi;
HPLI[{0}]:=(I/2)*Pi;
HPLI[{minus}]:=-Log[2];
HPLI[{1}]:=(I/4)*(Pi + (2*I)*Log[2]);
HPLI[{0}]:=(I/2)*Pi;
HPLI[{-1}]:=(I*Pi + Log[4])/4;


==> anc/HypExp/HPLatI2.m <==
HPLI[{plus, plus}]:=-Pi^2/8;
HPLI[{plus, 0}]:=(-2*I)*Catalan - Pi^2/4;
HPLI[{plus, minus}]:=(-I)*(-2*Catalan + Pi*Log[2]);
HPLI[{0, plus}]:=(2*I)*Catalan;
HPLI[{0, 0}]:=-Pi^2/8;
HPLI[{0, minus}]:=-Pi^2/24;
HPLI[{minus, plus}]:=(I/2)*(-4*Catalan + Pi*Log[2]);
HPLI[{minus, 0}]:=(Pi*(Pi - (12*I)*Log[2]))/24;
HPLI[{minus, minus}]:=Log[2]^2/2;
HPLI[{1, 1}]:=-(Pi + (2*I)*Log[2])^2/32;
HPLI[{1, 0}]:=(-I)*Catalan - (Pi*(5*Pi + (12*I)*Log[2]))/48;
HPLI[{1, -1}]:=((-32*I)*Catalan - Pi^2 + (12*I)*Pi*Log[2] - 4*Log[2]^2)/32;
HPLI[{0, 1}]:=I*Catalan - Pi^2/48;
HPLI[{0, 0}]:=-Pi^2/8;
HPLI[{0, -1}]:=I*Catalan + Pi^2/48;
HPLI[{-1, 1}]:=((32*I)*Catalan - Pi^2 - (12*I)*Pi*Log[2] - 4*Log[2]^2)/32;
HPLI[{-1, 0}]:=(-I)*Catalan + (Pi*(-7*Pi + (12*I)*Log[2]))/48;
HPLI[{-1, -1}]:=-(Pi - (2*I)*Log[2])^2/32;


==> anc/HypExp/HPLatI3.m <==
HPLI[{plus, plus, plus}]:=(-I/48)*Pi^3;
HPLI[{plus, plus, 0}]:=(-I/16)*Pi^3 + (7*Zeta[3])/4;
HPLI[{plus, plus, minus}]:=(Pi^2*Log[2])/4 - (21*Zeta[3])/16;
HPLI[{plus, 0, plus}]:=Catalan*Pi - (7*Zeta[3])/2;
HPLI[{plus, 0, 0}]:=Catalan*Pi;
HPLI[{plus, 0, minus}]:=((-11*I)/96)*Pi^3 + (2*I)*Catalan*Log[2] - (I/8)*Pi*Log[2]^2 - 2*PolyLog[3, 1/2 - I/2] + 2*PolyLog[3, 1/2 + I/2];
HPLI[{plus, minus, plus}]:=-(Catalan*Pi) + (21*Zeta[3])/8;
HPLI[{plus, minus, 0}]:=-(Catalan*Pi) + ((7*I)/48)*Pi^3 + (Pi^2*Log[2])/2 + (I/4)*Pi*Log[2]^2 + 4*PolyLog[3, 1/2 - I/2] - 4*PolyLog[3, 1/2 + I/2];
HPLI[{plus, minus, minus}]:=((-7*I)/96)*Pi^3 - (2*I)*Catalan*Log[2] + ((7*I)/8)*Pi*Log[2]^2 - 2*PolyLog[3, 1/2 - I/2] + 2*PolyLog[3, 1/2 + I/2];
HPLI[{0, plus, plus}]:=-(Catalan*Pi) + (7*Zeta[3])/4;
HPLI[{0, plus, 0}]:=-(Catalan*Pi) - (I/8)*Pi^3;
HPLI[{0, plus, minus}]:=(-I/32)*(Pi^3 + 64*Catalan*Log[2] + 4*Pi*Log[2]^2) - 2*PolyLog[3, 1/2 - I/2] + 2*PolyLog[3, 1/2 + I/2];
HPLI[{0, 0, plus}]:=(I/16)*Pi^3;
HPLI[{0, 0, 0}]:=(-I/48)*Pi^3;
HPLI[{0, 0, minus}]:=(-3*Zeta[3])/16;
HPLI[{0, minus, plus}]:=(I/8)*(Pi^3 + 2*Pi*Log[2]^2) + 4*PolyLog[3, 1/2 - I/2] - 4*PolyLog[3, 1/2 + I/2];
HPLI[{0, minus, 0}]:=(-I/48)*Pi^3 + (3*Zeta[3])/8;
HPLI[{0, minus, minus}]:=Zeta[3]/16;
HPLI[{minus, plus, plus}]:=Catalan*Pi - (Pi^2*Log[2])/8 - (21*Zeta[3])/16;
HPLI[{minus, plus, 0}]:=Catalan*Pi - (I/32)*Pi*(Pi^2 - (8*I)*Pi*Log[2] + 4*Log[2]^2) - 2*PolyLog[3, 1/2 - I/2] + 2*PolyLog[3, 1/2 + I/2];
HPLI[{minus, plus, minus}]:=((7*I)/48)*Pi^3 + (2*I)*Catalan*Log[2] - ((3*I)/4)*Pi*Log[2]^2 + 4*PolyLog[3, 1/2 - I/2] - 4*PolyLog[3, 1/2 + I/2];
HPLI[{minus, 0, plus}]:=(-I/32)*(3*Pi^3 + 4*Pi*Log[2]^2) - 2*PolyLog[3, 1/2 - I/2] + 2*PolyLog[3, 1/2 + I/2];
HPLI[{minus, 0, 0}]:=(I/48)*(Pi^3 - (6*I)*Pi^2*Log[2] + (9*I)*Zeta[3]);
HPLI[{minus, 0, minus}]:=(Pi^2*Log[2] - 3*Zeta[3])/24;
HPLI[{minus, minus, plus}]:=((-7*I)/96)*Pi^3 + (I/8)*Pi*Log[2]^2 - 2*PolyLog[3, 1/2 - I/2] + 2*PolyLog[3, 1/2 + I/2];
HPLI[{minus, minus, 0}]:=((12*I)*Pi*Log[2]^2 - Pi^2*Log[4] + 3*Zeta[3])/48;
HPLI[{minus, minus, minus}]:=-Log[2]^3/6;
HPLI[{1, 1, 1}]:=(I*Pi - Log[4])^3/384;
HPLI[{1, 1, 0}]:=((5*I)*Pi^3 + 20*Pi^2*Log[2] + (36*I)*Pi*Log[2]^2 + 6*(32*PolyLog[3, 1/2 - I/2] - 32*PolyLog[3, 1/2 + I/2] + 29*Zeta[3]))/384;
HPLI[{1, 1, -1}]:=((-4*I)*Pi^3 - 9*Pi^2*Log[2] + 4*Log[2]^3 - 96*PolyLog[3, 1/2 - I/2] + 96*PolyLog[3, 1/2 + I/2] + 63*Zeta[3])/192;
HPLI[{1, 0, 1}]:=(24*Catalan*(Pi + (2*I)*Log[2]) + Pi*(Pi - I*Log[2])*((-5*I)*Pi + Log[64]) - 96*PolyLog[3, 1/2 - I/2] + 96*PolyLog[3, 1/2 + I/2] - 87*Zeta[3])/96;
HPLI[{1, 0, 0}]:=(48*Catalan*Pi + Pi^2*(I*Pi + Log[64]) - 9*Zeta[3])/96;
HPLI[{1, 0, -1}]:=(I*Pi^3 + 48*Catalan*(Pi - (2*I)*Log[2]) - Pi^2*Log[4] - 162*Zeta[3])/192;
HPLI[{1, -1, 1}]:=((13*I)*Pi^3 + 96*Catalan*(Pi + (2*I)*Log[2]) - (84*I)*Pi*Log[2]^2 + 8*Log[2]^3 + Pi^2*Log[64] + 384*(PolyLog[3, 1/2 - I/2] - PolyLog[3, 1/2 + I/2]) - 252*Zeta[3])/384;
HPLI[{1, -1, 0}]:=(Pi*(192*Catalan - (23*I)*Pi^2 - 68*Pi*Log[2] - (60*I)*Log[2]^2) - 576*PolyLog[3, 1/2 - I/2] + 576*PolyLog[3, 1/2 + I/2] + 162*Zeta[3])/384;
HPLI[{1, -1, -1}]:=((-4*I)*Pi^3 + 48*Catalan*(Pi - (2*I)*Log[2]) - 9*Pi^2*Log[2] + (36*I)*Pi*Log[2]^2 - 4*Log[2]^3 - 96*PolyLog[3, 1/2 - I/2] + 96*PolyLog[3, 1/2 + I/2] - 63*Zeta[3])/192;
HPLI[{0, 1, 1}]:=((3*I)*Pi^3 - 32*Catalan*(Pi + (2*I)*Log[2]) + (4*I)*Pi*Log[2]^2 + 64*PolyLog[3, 1/2 - I/2] - 64*PolyLog[3, 1/2 + I/2] + 58*Zeta[3])/128;
HPLI[{0, 1, 0}]:=(-48*Catalan*Pi - (7*I)*Pi^3 + 18*Zeta[3])/96;
HPLI[{0, 1, -1}]:=(I*(5*Pi^3 + 12*Pi*Log[2]^2 + 32*Catalan*(I*Pi + Log[4])) + 192*PolyLog[3, 1/2 - I/2] - 192*PolyLog[3, 1/2 + I/2] + 54*Zeta[3])/128;
HPLI[{0, 0, 1}]:=(I/32)*(Pi^3 + (3*I)*Zeta[3]);
HPLI[{0, 0, 0}]:=(-I/48)*Pi^3;
HPLI[{0, 0, -1}]:=((2*I)*Pi^3 + 6*Zeta[3])/64;
HPLI[{0, -1, 1}]:=((-5*I)*Pi^3 - 32*Catalan*(Pi + (2*I)*Log[2]) - (12*I)*Pi*Log[2]^2 + 6*(-32*PolyLog[3, 1/2 - I/2] + 32*PolyLog[3, 1/2 + I/2] + 9*Zeta[3]))/128;
HPLI[{0, -1, 0}]:=(-48*Catalan*Pi - (5*I)*Pi^3 - 18*Zeta[3])/96;
HPLI[{0, -1, -1}]:=((-3*I)*Pi^3 - 32*Catalan*(Pi - (2*I)*Log[2]) - (4*I)*Pi*Log[2]^2 - 64*PolyLog[3, 1/2 - I/2] + 64*PolyLog[3, 1/2 + I/2] + 58*Zeta[3])/128;
HPLI[{-1, 1, 1}]:=((-4*I)*Pi^3 - 48*Catalan*(Pi + (2*I)*Log[2]) + 9*Pi^2*Log[2] + (36*I)*Pi*Log[2]^2 + 4*Log[2]^3 - 96*PolyLog[3, 1/2 - I/2] + 96*PolyLog[3, 1/2 + I/2] + 63*Zeta[3])/192;
HPLI[{-1, 1, 0}]:=(Pi*(-192*Catalan + (11*I)*Pi^2 + 76*Pi*Log[2] + (12*I)*Log[2]^2) + 576*PolyLog[3, 1/2 - I/2] - 576*PolyLog[3, 1/2 + I/2] + 162*Zeta[3])/384;
HPLI[{-1, 1, -1}]:=((13*I)*Pi^3 - 96*Catalan*(Pi - (2*I)*Log[2]) - 6*Pi^2*Log[2] - (84*I)*Pi*Log[2]^2 - 8*Log[2]^3 + 384*(PolyLog[3, 1/2 - I/2] - PolyLog[3, 1/2 + I/2]) + 252*Zeta[3])/384;
HPLI[{-1, 0, 1}]:=((-I)*Pi^3 + 48*Catalan*(Pi + (2*I)*Log[2]) - Pi^2*Log[4] - 162*Zeta[3])/192;
HPLI[{-1, 0, 0}]:=(48*Catalan*Pi - I*Pi^3 - 6*Pi^2*Log[2] + 9*Zeta[3])/96;
HPLI[{-1, 0, -1}]:=(24*Catalan*(Pi - (2*I)*Log[2]) + Pi*(Pi + I*Log[2])*((5*I)*Pi + Log[64]) + 96*PolyLog[3, 1/2 - I/2] - 96*PolyLog[3, 1/2 + I/2] - 87*Zeta[3])/96;
HPLI[{-1, -1, 1}]:=((-4*I)*Pi^3 + 9*Pi^2*Log[2] - 4*Log[2]^3 - 96*PolyLog[3, 1/2 - I/2] + 96*PolyLog[3, 1/2 + I/2] - 63*Zeta[3])/192;
HPLI[{-1, -1, 0}]:=((-17*I)*Pi^3 - 28*Pi^2*Log[2] + (12*I)*Pi*Log[2]^2 + 6*(-32*PolyLog[3, 1/2 - I/2] + 32*PolyLog[3, 1/2 + I/2] + 29*Zeta[3]))/384;
HPLI[{-1, -1, -1}]:=(-I/384)*(Pi - (2*I)*Log[2])^3;


==> anc/HypExp/HPLatI4.m <==
HPLI[{plus, plus, plus, plus}]:=Pi^4/384;
HPLI[{plus, plus, plus, 0}]:=((4 + 8*I)*Pi^4 - I*PolyGamma[3, 1/4] + (336*I)*Pi*Zeta[3])/384;
HPLI[{plus, plus, plus, minus}]:=(-I/384)*(8*Pi^4 - 8*Pi^3*Log[4] - PolyGamma[3, 1/4] + 288*Pi*Zeta[3]);
HPLI[{plus, plus, 0, plus}]:=(-I/128)*(8*Pi^4 - PolyGamma[3, 1/4] + 224*Pi*Zeta[3]);
HPLI[{plus, plus, 0, 0}]:=(61*Pi^4)/5760 + (Pi^2*Log[2]^2)/12 - Log[2]^4/12 - 2*PolyLog[4, 1/2] + ((7*I)/8)*(Pi + (2*I)*Log[2])*Zeta[3];
HPLI[{plus, plus, 0, minus}]:=(-121*Pi^4)/5760 - (Pi^2*Log[2]^2)/12 + Log[2]^4/12 + 2*PolyLog[4, 1/2] + (7*Log[2]*Zeta[3])/4;
HPLI[{plus, plus, minus, plus}]:=(I/128)*(8*Pi^4 - PolyGamma[3, 1/4] + 204*Pi*Zeta[3]);
HPLI[{plus, plus, minus, 0}]:=(-71*Pi^4)/1920 + (I/8)*Pi^3*Log[2] - (Pi^2*Log[2]^2)/4 + Log[2]^4/4 + 6*PolyLog[4, 1/2] + (7*((-3*I)*Pi + Log[256])*Zeta[3])/32;
HPLI[{plus, plus, minus, minus}]:=(71*Pi^4 - 30*Pi^2*Log[2]^2 - 30*(11*Log[2]^4 + 264*PolyLog[4, 1/2] + 105*Log[2]*Zeta[3]))/1440;
HPLI[{plus, 0, plus, plus}]:=(I/128)*(-PolyGamma[3, 1/4] + 8*Pi*(4*Catalan*Pi + Pi^3 + 14*Zeta[3]));
HPLI[{plus, 0, plus, 0}]:=-2*Catalan^2 + (I/2)*Catalan*Pi^2 + (29*Pi^4)/2880 - (Pi^2*Log[2]^2)/6 + Log[2]^4/6 + 4*PolyLog[4, 1/2] + (7*((-I)*Pi + Log[4])*Zeta[3])/4;
HPLI[{plus, 0, plus, minus}]:=2*Catalan^2 + (91*Pi^4)/960 + (Pi^2*Log[2]^2)/2 - Catalan*Pi*Log[4] - 12*PolyLog[4, 1/2] - (Log[2]*(Log[2]^3 + 7*Zeta[3]))/2;
HPLI[{plus, 0, 0, plus}]:=2*Catalan^2 - Pi^4/32;
HPLI[{plus, 0, 0, 0}]:=(I/384)*(96*Catalan*Pi^2 + (8 + 8*I)*Pi^4 - PolyGamma[3, 1/4]);
HPLI[{plus, 0, 0, minus}]:=(I/384)*(PolyGamma[3, 1/4] - 8*Pi*(-4*Catalan*Pi + Pi^3 + 36*Zeta[3]));
HPLI[{plus, 0, minus, plus}]:=-2*Catalan^2 + (13*Pi^4)/2880 + Catalan*Pi*Log[2] - (13*Pi^2*Log[2]^2)/48 + Log[2]^4/3 - I*Pi*(PolyLog[3, 1/2 - I/2] - PolyLog[3, 1/2 + I/2]) + 8*PolyLog[4, 1/2];
HPLI[{plus, 0, minus, 0}]:=(-I/384)*((8 + 22*I)*Pi^4 + 32*Catalan*Pi*(Pi - (12*I)*Log[2]) + (24*I)*Pi^2*Log[2]^2 - PolyGamma[3, 1/4] + 96*Pi*(4*PolyLog[3, 1/2 - I/2] - 4*PolyLog[3, 1/2 + I/2] + Zeta[3]));
HPLI[{plus, 0, minus, minus}]:=(-343/11520 - I/48)*Pi^4 + ((-I)*Catalan - (5*Pi^2)/96)*Log[2]^2 + (I/12)*Pi*Log[2]^3 + (I/384)*PolyGamma[3, 1/4] - (5*PolyLog[4, 1/2])/2 + 8*PolyLog[4, 1/2 - I/2] + ((9*I)/8)*Pi*Zeta[3] + Log[2]*(-4*PolyLog[3, 1/2 + I/2] + (35*Zeta[3])/16);
HPLI[{plus, minus, plus, plus}]:=(I/128)*(PolyGamma[3, 1/4] - 8*Pi*(4*Catalan*Pi + Pi^3 + 15*Zeta[3]));
HPLI[{plus, minus, plus, 0}]:=2*Catalan^2 - (I/2)*Catalan*Pi^2 + (61*Pi^4)/2880 + (Pi^2*Log[2]^2)/6 - 4*PolyLog[4, 1/2] + ((21*I)/16)*Pi*Zeta[3] - (Log[2]*(Log[2]^3 + 21*Zeta[3]))/6;
HPLI[{plus, minus, plus, minus}]:=-2*Catalan^2 + Catalan*Pi*Log[4] + (-71*Pi^4 - 330*Pi^2*Log[2]^2 + 330*(Log[2]^4 + 24*PolyLog[4, 1/2]) + 3150*Log[2]*Zeta[3])/720;
HPLI[{plus, minus, 0, plus}]:=-2*Catalan^2 - (29*Pi^4)/1440 + (5*Pi^2*Log[2]^2)/24 - Log[2]^4/3 + (2*I)*Pi*(PolyLog[3, 1/2 - I/2] - PolyLog[3, 1/2 + I/2]) - 8*PolyLog[4, 1/2];
HPLI[{plus, minus, 0, 0}]:=(I/384)*(PolyGamma[3, 1/4] + 4*Pi*(-24*Catalan*Pi - (2 - 7*I)*Pi^3 + (12*I)*Pi*Log[2]^2 + 12*(16*PolyLog[3, 1/2 - I/2] - 16*PolyLog[3, 1/2 + I/2] + Zeta[3])));
HPLI[{plus, minus, 0, minus}]:=(I/96)*((96*I)*HPLI[{0, minus, plus, minus}] - PolyGamma[3, 1/4] + (768*I)*Log[2]*(PolyLog[3, 1/2 - I/2] - PolyLog[3, 1/2 + I/2]) + 8*Pi*(-(Catalan*Pi) + Pi^3 - Pi^2*Log[2] - 6*Log[2]^3 + 15*Zeta[3]))
HPLI[{plus, minus, minus, plus}]:=2*Catalan^2 + (7*Pi^4)/192 - Catalan*Pi*Log[2] + (Pi^2*Log[2]^2)/16 - I*Pi*(PolyLog[3, 1/2 - I/2] - PolyLog[3, 1/2 + I/2]);
HPLI[{plus, minus, minus, 0}]:=HPLI[{0, minus, plus, minus}] + ((7 - 8*I)*Pi^4 + (4*I)*Pi^3*Log[2] - 84*Pi^2*Log[2]^2 + (48*I)*Pi*Log[2]^3 + 16*Catalan*Pi*(I*Pi + Log[4096]) + I*PolyGamma[3, 1/4] + 192*((-I)*Pi + Log[16])*PolyLog[3, 1/2 - I/2] + (192*I)*(Pi + (4*I)*Log[2])*PolyLog[3, 1/2 + I/2] - (120*I)*Pi*Zeta[3])/192;
HPLI[{plus, minus, minus, minus}]:=(343/11520 + I/48)*Pi^4 + (I*Catalan + (5*Pi^2)/96)*Log[2]^2 - (I/2)*Pi*Log[2]^3 - (I/384)*PolyGamma[3, 1/4] + (5*PolyLog[4, 1/2])/2 - 8*PolyLog[4, 1/2 - I/2] + Log[2]*(((7*I)/48)*Pi^3 + 4*PolyLog[3, 1/2 - I/2] - (35*Zeta[3])/16) - I*Pi*Zeta[3];
HPLI[{0, plus, plus, plus}]:=(-I/384)*(96*Catalan*Pi^2 + 8*Pi^4 - PolyGamma[3, 1/4]);
HPLI[{0, plus, plus, 0}]:=2*Catalan^2 - (I/2)*Catalan*Pi^2 + ((7*I)/8)*Pi*Zeta[3];
HPLI[{0, plus, plus, minus}]:=-2*Catalan^2 - (53*Pi^4)/1440 - (Pi^2*Log[2]^2)/6 + Log[2]^4/6 + Catalan*Pi*Log[4] + 4*PolyLog[4, 1/2];
HPLI[{0, plus, 0, plus}]:=-2*Catalan^2 + (151*Pi^4)/2880 + (Pi^2*Log[2]^2)/6 - 4*PolyLog[4, 1/2] - (Log[2]*(Log[2]^3 + 21*Zeta[3]))/6;
HPLI[{0, plus, 0, 0}]:=(-I/128)*(32*Catalan*Pi^2 + (8 + 8*I)*Pi^4 - PolyGamma[3, 1/4]);
HPLI[{0, plus, 0, minus}]:=(I/384)*(-3*PolyGamma[3, 1/4] + 8*Pi*(-4*Catalan*Pi + 3*Pi^3 + 84*Zeta[3]));
HPLI[{0, plus, minus, plus}]:=2*Catalan^2 - Pi^4/180 - Catalan*Pi*Log[2] - (5*Pi^2*Log[2]^2)/48 - I*Pi*(PolyLog[3, 1/2 - I/2] - PolyLog[3, 1/2 + I/2]) + 4*PolyLog[4, 1/2] + (Log[2]^4 + 21*Log[2]*Zeta[3])/6;
HPLI[{0, plus, minus, 0}]:=((-3*I)*PolyGamma[3, 1/4] + 2*Pi*(16*Catalan*(I*Pi + 6*Log[4]) + 3*Pi*((1 + 4*I)*Pi^2 + 4*Log[2]^2 + (8*I)*Pi*Log[4]) - (192*I)*(PolyLog[3, 1/2 - I/2] - PolyLog[3, 1/2 + I/2])))/384;
HPLI[{0, plus, minus, minus}]:=(343/11520 - I/48)*Pi^4 + (I*Catalan + (5*Pi^2)/96)*Log[2]^2 + (I/6)*Pi*Log[2]^3 + (I/384)*PolyGamma[3, 1/4] + (5*PolyLog[4, 1/2])/2 - 8*PolyLog[4, 1/2 - I/2] + (Log[2]*(I*Pi^3 + 64*PolyLog[3, 1/2 - I/2] - 35*Zeta[3]))/16 - ((7*I)/4)*Pi*Zeta[3];
HPLI[{0, 0, plus, plus}]:=(-151*Pi^4)/5760 - (Pi^2*Log[2]^2)/12 + Log[2]^4/12 + 2*PolyLog[4, 1/2] + (7*Log[2]*Zeta[3])/4;
HPLI[{0, 0, plus, 0}]:=(I/128)*((8 + 4*I)*Pi^4 - PolyGamma[3, 1/4]);
HPLI[{0, 0, plus, minus}]:=(-I/128)*(8*Pi^3*(Pi + Log[4]) - PolyGamma[3, 1/4] + 112*Pi*Zeta[3]);
HPLI[{0, 0, 0, plus}]:=(I/768)*(PolyGamma[3, 1/4] - PolyGamma[3, 3/4]);
HPLI[{0, 0, 0, 0}]:=Pi^4/384;
HPLI[{0, 0, 0, minus}]:=(-7*Pi^4)/5760;
HPLI[{0, 0, minus, plus}]:=(I/384)*(8*Pi^3*(Pi + Log[64]) - PolyGamma[3, 1/4] - 84*Pi*Zeta[3]);
HPLI[{0, 0, minus, 0}]:=(7*Pi^4)/1920 - ((3*I)/32)*Pi*Zeta[3];
HPLI[{0, 0, minus, minus}]:=(-Pi^4 - 4*Pi^2*Log[2]^2 + 4*Log[2]^4 + 96*PolyLog[4, 1/2] + 84*Log[2]*Zeta[3])/192;
HPLI[{0, minus, plus, plus}]:=(-59*Pi^4)/1920 + (Pi^2*Log[2]^2)/8 + (2*I)*Pi*(PolyLog[3, 1/2 - I/2] - PolyLog[3, 1/2 + I/2]) - 6*PolyLog[4, 1/2] - (Log[2]*(Log[2]^3 + 7*Zeta[3]))/4;
HPLI[{0, minus, plus, 0}]:=((-8 - 8*I)*Pi^4 - 16*Pi^2*Log[2]^2 - (16*I)*Pi^3*Log[4] + I*PolyGamma[3, 1/4] + (256*I)*Pi*(PolyLog[3, 1/2 - I/2] - PolyLog[3, 1/2 + I/2]))/128;
HPLI[{0, minus, plus, minus}]:=HPLI[{0, minus, plus, minus}];
HPLI[{0, minus, 0, plus}]:=(I/384)*(8*Pi^4 - PolyGamma[3, 1/4] + 168*Pi*Zeta[3]);
HPLI[{0, minus, 0, 0}]:=(Pi^4 + (120*I)*Pi*Zeta[3])/640;
HPLI[{0, minus, 0, minus}]:=(13*Pi^4 + 48*Pi^2*Log[2]^2 - 48*(Log[2]^4 + 24*PolyLog[4, 1/2] + 21*Log[2]*Zeta[3]))/1152;
HPLI[{0, minus, minus, plus}]:=(I/192)*(8*Pi^4 + (192*I)*HPLI[{0, minus, plus, minus}] - 48*Pi*Log[2]^3 - PolyGamma[3, 1/4] - 12*Log[2]*(Pi^3 - (64*I)*(PolyLog[3, 1/2 - I/2] - PolyLog[3, 1/2 + I/2])) + 126*Pi*Zeta[3]);
HPLI[{0, minus, minus, 0}]:=-(Pi*(Pi^3 - (36*I)*Zeta[3]))/1152;
HPLI[{0, minus, minus, minus}]:=(-4*Pi^4 - 15*Pi^2*Log[2]^2 + 15*(Log[2]^4 + 24*PolyLog[4, 1/2] + 21*Log[2]*Zeta[3]))/720;
HPLI[{minus, plus, plus, plus}]:=(I/384)*(96*Catalan*Pi^2 + 8*Pi^3*(Pi - Log[2]) - PolyGamma[3, 1/4] + 36*Pi*Zeta[3]);
HPLI[{minus, plus, plus, 0}]:=-2*Catalan^2 + (I/2)*Catalan*Pi^2 + (53*Pi^4)/1440 - (I/16)*Pi^3*Log[2] + (Pi^2*Log[2]^2)/6 - Log[2]^4/6 - 4*PolyLog[4, 1/2] - ((21*I)/32)*Pi*Zeta[3] - (7*Log[2]*Zeta[3])/4;
HPLI[{minus, plus, plus, minus}]:=2*Catalan^2 - Catalan*Pi*Log[4] + (Log[2]*(Pi^2*Log[16] + 21*Zeta[3]))/16;
HPLI[{minus, plus, 0, plus}]:=2*Catalan^2 - (19*Pi^4)/240 - (7*Pi^2*Log[2]^2)/16 + Log[2]^4/2 - I*Pi*(PolyLog[3, 1/2 - I/2] - PolyLog[3, 1/2 + I/2]) + 12*PolyLog[4, 1/2] + 7*Log[2]*Zeta[3];
HPLI[{minus, plus, 0, 0}]:=((-I)*PolyGamma[3, 1/4] + 2*Pi*((16*I)*Catalan*Pi + (1 + 4*I)*Pi^3 + 4*Pi*Log[2]^2 - (8*I)*(8*PolyLog[3, 1/2 - I/2] - 8*PolyLog[3, 1/2 + I/2] - 7*Zeta[3])))/128;
HPLI[{minus, plus, 0, minus}]:=(I/12)*Catalan*Pi^2 + (343/5760 - I/24)*Pi^4 + HPLI[{0, minus, plus, minus}] + (5*Pi^2*Log[2]^2)/48 + ((11*I)/24)*Pi*Log[2]^3 + (I/192)*PolyGamma[3, 1/4] + 5*PolyLog[4, 1/2] - 16*PolyLog[4, 1/2 - I/2] + Log[2]*(((19*I)/96)*Pi^3 + 10*PolyLog[3, 1/2 - I/2] - 2*PolyLog[3, 1/2 + I/2] - (35*Zeta[3])/8) - ((7*I)/2)*Pi*Zeta[3];
HPLI[{minus, plus, minus, plus}]:=-2*Catalan^2 + (37*Pi^4)/1440 + Catalan*Pi*Log[2] + (Pi^2*Log[2]^2)/3 - (11*Log[2]^4)/24 + (2*I)*Pi*(PolyLog[3, 1/2 - I/2] - PolyLog[3, 1/2 + I/2]) - 11*PolyLog[4, 1/2] - 7*Log[2]*Zeta[3];
HPLI[{minus, plus, minus, 0}]:=(-I/12)*Catalan*Pi^2 - (7*Pi^4)/96 - HPLI[{0, minus, plus, minus}] - Catalan*Pi*Log[2] - ((5*I)/48)*Pi^3*Log[2] + (3*Pi^2*Log[2]^2)/8 - (I/4)*Pi*Log[2]^3 + (2*I)*(Pi + (2*I)*Log[2])*PolyLog[3, 1/2 - I/2] + ((-2*I)*Pi + Log[16])*PolyLog[3, 1/2 + I/2];
HPLI[{minus, plus, minus, minus}]:=(-343/3840 - I/16)*Pi^4 + ((-I)*Catalan - (5*Pi^2)/32)*Log[2]^2 + ((5*I)/8)*Pi*Log[2]^3 + (I/128)*PolyGamma[3, 1/4] - (15*PolyLog[4, 1/2])/2 + 24*PolyLog[4, 1/2 - I/2] + (3*I)*Pi*Zeta[3] + (Log[2]*((-35*I)*Pi^3 - 192*(5*PolyLog[3, 1/2 - I/2] + PolyLog[3, 1/2 + I/2]) + 630*Zeta[3]))/96;
HPLI[{minus, 0, plus, plus}]:=(421*Pi^4)/5760 + (7*Pi^2*Log[2]^2)/48 - I*Pi*(PolyLog[3, 1/2 - I/2] - PolyLog[3, 1/2 + I/2]) - 2*PolyLog[4, 1/2] - (Log[2]*(Log[2]^3 + 42*Zeta[3]))/12;
HPLI[{minus, 0, plus, 0}]:=(-I/128)*((8 + 6*I)*Pi^4 - 16*Pi^3*Log[2] + (8*I)*Pi^2*Log[2]^2 - PolyGamma[3, 1/4] + 32*Pi*(4*PolyLog[3, 1/2 - I/2] - 4*PolyLog[3, 1/2 + I/2] + 7*Zeta[3]));
HPLI[{minus, 0, plus, minus}]:=(-343/5760 + I/24)*Pi^4 - HPLI[{0, minus, plus, minus}] - ((3*I)/32)*Pi^3*Log[2] - (5*Pi^2*Log[2]^2)/48 - ((5*I)/24)*Pi*Log[2]^3 - (I/192)*PolyGamma[3, 1/4] - 2*Log[2]*(3*PolyLog[3, 1/2 - I/2] + PolyLog[3, 1/2 + I/2]) - 5*PolyLog[4, 1/2] + 16*PolyLog[4, 1/2 - I/2] + (7*((4*I)*Pi + Log[32])*Zeta[3])/8;
HPLI[{minus, 0, 0, plus}]:=(I/384)*(8*Pi^3*(Pi - Log[8]) - PolyGamma[3, 1/4] + 252*Pi*Zeta[3]);
HPLI[{minus, 0, 0, 0}]:=-(Pi*(23*Pi^3 - (120*I)*Pi^2*Log[2] + (540*I)*Zeta[3]))/5760;
HPLI[{minus, 0, 0, minus}]:=-Pi^4/1152 + (3*Log[2]*Zeta[3])/16;
HPLI[{minus, 0, minus, plus}]:=HPLI[{0, minus, plus, minus}] - (I/96)*(8*Pi^4 - PolyGamma[3, 1/4] + (384*I)*Log[2]*(PolyLog[3, 1/2 - I/2] - PolyLog[3, 1/2 + I/2]) + 6*Pi*(-4*Log[2]^3 + 21*Zeta[3]));
HPLI[{minus, 0, minus, 0}]:=(-11*Pi^4 + (24*I)*Pi^3*Log[2] - 48*Pi^2*Log[2]^2 - (72*I)*Pi*Zeta[3] + 48*(Log[2]^4 + 24*PolyLog[4, 1/2] + 12*Log[2]*Zeta[3]))/1152;
HPLI[{minus, 0, minus, minus}]:=(4*Pi^4 + 15*Pi^2*Log[2]^2 - 15*(Log[2]^4 + 24*PolyLog[4, 1/2] + 22*Log[2]*Zeta[3]))/240;
HPLI[{minus, minus, plus, plus}]:=(-37*Pi^4)/2880 - (11*Pi^2*Log[2]^2)/48 - I*Pi*(PolyLog[3, 1/2 - I/2] - PolyLog[3, 1/2 + I/2]) + (11*(Log[2]^4 + 24*PolyLog[4, 1/2]))/48 + (7*Log[2]*Zeta[3])/2;
HPLI[{minus, minus, plus, 0}]:=(-I/384)*PolyGamma[3, 1/4] - (5*PolyLog[4, 1/2])/2 + 8*PolyLog[4, 1/2 - I/2] + ((77 + 240*I)*Pi^4 - (360*I)*Pi^3*Log[2] - 120*Pi^2*Log[2]^2 - 960*Log[2]^4 - (480*I)*Pi*(Log[2]^3 + 6*(4*PolyLog[3, 1/2 - I/2] - 4*PolyLog[3, 1/2 + I/2] - 7*Zeta[3])))/11520;
HPLI[{minus, minus, plus, minus}]:=(343/3840 + I/16)*Pi^4 + ((7*I)/24)*Pi^3*Log[2] + (5*Pi^2*Log[2]^2)/32 - (I/128)*PolyGamma[3, 1/4] + (15*PolyLog[4, 1/2])/2 - 24*PolyLog[4, 1/2 - I/2] + Log[2]*(8*PolyLog[3, 1/2 - I/2] + 4*PolyLog[3, 1/2 + I/2] - (105*Zeta[3])/16) - (I/4)*Pi*(Log[2]^3 + 12*Zeta[3]);
HPLI[{minus, minus, 0, plus}]:=(-I/384)*PolyGamma[3, 1/4] + (5*PolyLog[4, 1/2])/2 - 8*PolyLog[4, 1/2 - I/2] + ((343 + 240*I)*Pi^4 + (1080*I)*Pi^3*Log[2] - 600*Pi^2*Log[2]^2 + 960*Log[2]^4 + (120*I)*Pi*(4*Log[2]^3 - 105*Zeta[3]))/11520;
HPLI[{minus, minus, 0, 0}]:=(Pi^4 - (4*I)*Pi^3*Log[2] - 8*Pi^2*Log[2]^2 + (6*I)*Pi*Zeta[3] - 4*(Log[2]^4 + 24*PolyLog[4, 1/2] + 12*Log[2]*Zeta[3]))/192;
HPLI[{minus, minus, 0, minus}]:=(-4*Pi^4 - 20*Pi^2*Log[2]^2 + 15*(Log[2]^4 + 24*PolyLog[4, 1/2] + 23*Log[2]*Zeta[3]))/240;
HPLI[{minus, minus, minus, plus}]:=((-343 - 240*I)*Pi^4 - (840*I)*Pi^3*Log[2] + 600*Pi^2*Log[2]^2 + (480*I)*Pi*Log[2]^3 - 960*Log[2]^4)/11520 + (I/384)*PolyGamma[3, 1/4] - (5*PolyLog[4, 1/2])/2 + 8*PolyLog[4, 1/2 - I/2] + I*Pi*Zeta[3];
HPLI[{minus, minus, minus, 0}]:=(4*Pi^4 + 30*Pi^2*Log[2]^2 - (60*I)*Pi*Log[2]^3 - 15*(Log[2]^4 + 24*PolyLog[4, 1/2] + 24*Log[2]*Zeta[3]))/720;
HPLI[{minus, minus, minus, minus}]:=Log[2]^4/24;
HPLI[{1, 1, 1, 1}]:=(Pi + (2*I)*Log[2])^4/6144;
HPLI[{1, 1, 1, 0}]:=(83*Pi^4 - (600*I)*Pi^3*Log[2] + 600*Pi^2*Log[2]^2 - (1440*I)*Pi*Log[2]^3 - 2160*Log[2]^4)/92160 - (5*PolyLog[4, 1/2])/8 + PolyLog[4, 1/2 - I/2] + (I/4)*(Pi + (2*I)*Log[2])*Zeta[3];
HPLI[{1, 1, 1, -1}]:=(-384*(PolyLog[4, 1/2] - PolyLog[4, 1/2 - I/2]) + (Pi + (2*I)*Log[2])*(Pi^3 - (7*I)*Pi^2*Log[2] - 2*Pi*Log[2]^2 + (8*I)*Log[2]^3 + (84*I)*Zeta[3]))/384;
HPLI[{1, 1, 0, 1}]:=(-183*Pi^4 + (800*I)*Pi^3*Log[2] - 1320*Pi^2*Log[2]^2 + 1520*Log[2]^4 + 3840*(I*Pi + Log[4])*PolyLog[3, 1/2 - I/2] + 3840*((-I)*Pi + Log[64])*PolyLog[3, 1/2 + I/2] + 11520*(5*PolyLog[4, 1/2] - 8*PolyLog[4, 1/2 - I/2]) + 120*((-163*I)*Pi + 186*Log[2])*Zeta[3])/30720;
HPLI[{1, 1, 0, 0}]:=(I/23040)*((240 + 239*I)*Pi^4 - 120*Pi^3*Log[2] + (120*I)*Pi^2*Log[2]^2 + 180*Pi*(32*PolyLog[3, 1/2 - I/2] - 32*PolyLog[3, 1/2 + I/2] + 61*Zeta[3]) + (30*I)*(20*Log[2]^4 + I*PolyGamma[3, 1/4] + 480*PolyLog[4, 1/2] + 384*Log[2]*Zeta[3]));
HPLI[{1, 1, 0, -1}]:=((-351 - 320*I)*Pi^4 - (80*I)*Pi^3*Log[2] - 840*Pi^2*Log[2]^2 + (40*I)*Pi*(8*Log[2]^3 + 96*PolyLog[3, 1/2 - I/2] - 96*PolyLog[3, 1/2 + I/2] - 57*Zeta[3]) + 40*(I*PolyGamma[3, 1/4] - 192*(PolyLog[4, 1/2] - 4*PolyLog[4, 1/2 - I/2]) + 2*Log[2]*(5*Log[2]^3 - 96*(PolyLog[3, 1/2 - I/2] + 3*PolyLog[3, 1/2 + I/2]) + 393*Zeta[3])))/30720;
HPLI[{1, 1, -1, 1}]:=(-2*Pi^4 + (29*I)*Pi^3*Log[2] - 29*Pi^2*Log[2]^2 - (20*I)*Pi*Log[2]^3 + 68*Log[2]^4 + 96*((-I)*Pi + Log[128])*PolyLog[3, 1/2 - I/2] + 96*(I*Pi + Log[8])*PolyLog[3, 1/2 + I/2] + 2304*(PolyLog[4, 1/2] - PolyLog[4, 1/2 - I/2]) + 21*((-21*I)*Pi + 17*Log[2])*Zeta[3])/768;
HPLI[{1, 1, -1, 0}]:=((549 + 320*I)*Pi^4 - (520*I)*Pi^3*Log[2] + 2280*Pi^2*Log[2]^2 + (80*I)*Pi*(2*Log[2]^3 - 96*PolyLog[3, 1/2 - I/2] + 96*PolyLog[3, 1/2 + I/2] + 219*Zeta[3]) - 40*(62*Log[2]^4 + I*PolyGamma[3, 1/4] + 1536*PolyLog[4, 1/2] - 768*PolyLog[4, 1/2 - I/2] + 624*Log[2]*Zeta[3]))/30720;
HPLI[{1, 1, -1, -1}]:=((-251 - 960*I)*Pi^4 - (2880*I)*Pi^3*Log[2] - 4320*Pi^2*Log[2]^2 + 120*(6*Log[2]^4 + I*PolyGamma[3, 1/4] - 480*PolyLog[4, 1/2] + 1536*PolyLog[4, 1/2 - I/2] - 3*Log[2]*(224*PolyLog[3, 1/2 - I/2] + 96*PolyLog[3, 1/2 + I/2] - 217*Zeta[3])) + (120*I)*Pi*(16*(Log[2]^3 - 6*PolyLog[3, 1/2 - I/2] + 6*PolyLog[3, 1/2 + I/2]) + 111*Zeta[3]))/92160;
HPLI[{1, 0, 1, 1}]:=(383*Pi^4 + (960*I)*Catalan*(Pi + (2*I)*Log[2])^2 - (360*I)*Pi^3*Log[2] + 1080*Pi^2*Log[2]^2 + (240*I)*Pi*(2*Log[2]^3 - 32*PolyLog[3, 1/2 - I/2] + 32*PolyLog[3, 1/2 + I/2] + 67*Zeta[3]) - 240*(48*(5*PolyLog[4, 1/2] - 8*PolyLog[4, 1/2 - I/2]) + Log[2]*(5*Log[2]^3 + 32*(PolyLog[3, 1/2 - I/2] + 5*PolyLog[3, 1/2 + I/2]) + 29*Zeta[3])))/30720;
HPLI[{1, 0, 1, 0}]:=(-3840*Catalan^2 + (201 - 160*I)*Pi^4 + 160*Catalan*Pi*((5*I)*Pi - 12*Log[2]) + (280*I)*Pi^3*Log[2] - 160*Pi^2*Log[2]^2 - (120*I)*Pi*(32*PolyLog[3, 1/2 - I/2] - 32*PolyLog[3, 1/2 + I/2] + 61*Zeta[3]) + 20*(20*Log[2]^4 + I*PolyGamma[3, 1/4] + 480*PolyLog[4, 1/2] + 384*Log[2]*Zeta[3]))/7680;
HPLI[{1, 0, 1, -1}]:=(-15360*Catalan^2 + (213 - 160*I)*Pi^4 + 7680*HPLI[{0, minus, plus, minus}] + (360*I)*Pi^3*Log[2] - 2040*Pi^2*Log[2]^2 + (1440*I)*Pi*Log[2]^3 + 3120*Log[2]^4 + (960*I)*Catalan*(Pi^2 - (12*I)*Pi*Log[2] + 4*Log[2]^2) + 7680*((-I)*Pi + Log[32])*PolyLog[3, 1/2 - I/2] + 7680*(I*Pi + Log[2])*PolyLog[3, 1/2 + I/2] + 20*(I*PolyGamma[3, 1/4] + 576*(9*PolyLog[4, 1/2] - 8*PolyLog[4, 1/2 - I/2])) - (240*I)*(81*Pi - (83*I)*Log[2])*Zeta[3])/30720;
HPLI[{1, 0, 0, 1}]:=(2304*Catalan^2 + (96*I)*Catalan*Pi^2 - Pi^3*(37*Pi + (72*I)*Log[2]) + 108*((-I)*Pi + Log[4])*Zeta[3])/4608;
HPLI[{1, 0, 0, 0}]:=(I/11520)*(1440*Catalan*Pi^2 + (120 + 143*I)*Pi^4 + 120*Pi^3*Log[2] - 15*PolyGamma[3, 1/4] - 540*Pi*Zeta[3]);
HPLI[{1, 0, 0, -1}]:=(I/4608)*((-2304*I)*Catalan^2 - 96*Catalan*Pi^2 + (48 + 35*I)*Pi^4 - 6*PolyGamma[3, 1/4] - 72*Log[2]*(Pi^3 - (3*I)*Zeta[3]) + 1620*Pi*Zeta[3]);
HPLI[{1, 0, -1, 1}]:=-HPLI[{0, minus, plus, minus}]/4 - ((5*I)/1536)*PolyGamma[3, 1/4] - (23*PolyLog[4, 1/2])/8 + PolyLog[4, 1/2 - I/2] + (15360*Catalan^2 + (449 + 800*I)*Pi^4 - (360*I)*Pi^3*Log[2] + 3080*Pi^2*Log[2]^2 + (960*I)*Catalan*(Pi^2 + (12*I)*Pi*Log[2] + 4*Log[2]^2) - (80*I)*Pi*(26*Log[2]^3 - 219*Zeta[3]) - 80*Log[2]*(41*Log[2]^3 + 480*PolyLog[3, 1/2 - I/2] - 288*PolyLog[3, 1/2 + I/2] + 165*Zeta[3]))/30720;
HPLI[{1, 0, -1, 0}]:=(-11520*Catalan^2 + (53 - 240*I)*Pi^4 + (600*I)*Pi^3*Log[2] - 720*Pi^2*Log[2]^2 + 480*Catalan*Pi*((7*I)*Pi + Log[4096]) - (18360*I)*Pi*Zeta[3] + 30*(24*Log[2]^4 + I*PolyGamma[3, 1/4] + 576*PolyLog[4, 1/2] + 576*Log[2]*Zeta[3]))/23040;
HPLI[{1, 0, -1, -1}]:=((233 + 960*I)*Pi^4 + (2880*I)*Catalan*(Pi - (2*I)*Log[2])^2 + (1080*I)*Pi^3*Log[2] - 840*Pi^2*Log[2]^2 + (240*I)*Pi*(2*Log[2]^3 - 9*Zeta[3]) + 120*(10*Log[2]^4 - I*PolyGamma[3, 1/4] + 288*PolyLog[4, 1/2] - 768*PolyLog[4, 1/2 - I/2] - 132*Log[2]*Zeta[3]))/92160;
HPLI[{1, -1, 1, 1}]:=(-5*Pi^4 + (96*I)*Catalan*(Pi + (2*I)*Log[2])^2 - (136*I)*Pi^3*Log[2] + 148*Pi^2*Log[2]^2 - 128*(2*Log[2]^4 + 33*Log[2]*PolyLog[3, 1/2 - I/2] + 9*Log[2]*PolyLog[3, 1/2 + I/2] + 72*PolyLog[4, 1/2] - 72*PolyLog[4, 1/2 - I/2]) - 84*Log[2]*Zeta[3] + (8*I)*Pi*(32*(Log[2]^3 + 3*PolyLog[3, 1/2 - I/2] - 3*PolyLog[3, 1/2 + I/2]) + 189*Zeta[3]))/3072;
HPLI[{1, -1, 1, 0}]:=-Catalan^2/2 - (509/30720 - I/192)*Pi^4 - HPLI[{0, minus, plus, minus}]/4 + (Catalan*Pi*((5*I)*Pi - 12*Log[2]))/48 - (I/256)*Pi^3*Log[2] + (17*Pi^2*Log[2]^2)/256 - ((3*I)/64)*Pi*Log[2]^3 + (17*Log[2]^4)/384 - (I/1536)*PolyGamma[3, 1/4] + (I/2)*(Pi + (2*I)*Log[2])*PolyLog[3, 1/2 - I/2] + ((-I/2)*Pi + Log[2])*PolyLog[3, 1/2 + I/2] + (9*PolyLog[4, 1/2])/8 - PolyLog[4, 1/2 - I/2] + (((-23*I)*Pi + 32*Log[2])*Zeta[3])/64;
HPLI[{1, -1, 1, -1}]:=-Catalan^2/2 + (I/32)*Catalan*(Pi^2 - (12*I)*Pi*Log[2] + 4*Log[2]^2) - (I/384)*PolyGamma[3, 1/4] + (5*PolyLog[4, 1/2])/4 - 4*PolyLog[4, 1/2 - I/2] + ((547 + 1920*I)*Pi^4 + (4680*I)*Pi^3*Log[2] + 720*Pi^2*Log[2]^2 - (8160*I)*Pi*Log[2]^3 + 720*Log[2]^4 + 11520*((2*I)*Pi + Log[2048])*PolyLog[3, 1/2 - I/2] + 11520*((-2*I)*Pi + Log[8])*PolyLog[3, 1/2 + I/2] - (360*I)*(74*Pi - (329*I)*Log[2])*Zeta[3])/92160;
HPLI[{1, -1, 0, 1}]:=HPLI[{0, minus, plus, minus}]/4 + (15360*Catalan^2 + (640*I)*Catalan*Pi^2 - (129 + 800*I)*Pi^4 + (720*I)*Pi^3*Log[2] - 1880*Pi^2*Log[2]^2 + (3520*I)*Pi*Log[2]^3 + 2960*Log[2]^4 + 11520*((-I)*Pi + Log[64])*PolyLog[3, 1/2 - I/2] + (3840*I)*(3*Pi + (10*I)*Log[2])*PolyLog[3, 1/2 + I/2] + 20*((5*I)*PolyGamma[3, 1/4] + 4416*PolyLog[4, 1/2] - 1536*PolyLog[4, 1/2 - I/2]) + 120*((-173*I)*Pi + 94*Log[2])*Zeta[3])/30720;
HPLI[{1, -1, 0, 0}]:=((2880*I)*Catalan*Pi^2 + (541 + 480*I)*Pi^4 + (120*I)*Pi^3*Log[2] + 1800*Pi^2*Log[2]^2 - (540*I)*Pi*(32*PolyLog[3, 1/2 - I/2] - 32*PolyLog[3, 1/2 + I/2] - 17*Zeta[3]) - 60*(6*Log[2]^4 + I*PolyGamma[3, 1/4] + 144*PolyLog[4, 1/2] + 144*Log[2]*Zeta[3]))/23040;
HPLI[{1, -1, 0, -1}]:=Catalan^2/2 - (I/48)*Catalan*Pi^2 - HPLI[{0, minus, plus, minus}]/4 + ((-553 + 160*I)*Pi^4 - (1440*I)*Pi^3*Log[2] - 2680*Pi^2*Log[2]^2 - (120*I)*Pi*(32*(Log[2]^3 + 3*PolyLog[3, 1/2 - I/2] - 3*PolyLog[3, 1/2 + I/2]) - 131*Zeta[3]) + 20*((-I)*PolyGamma[3, 1/4] + 2304*(PolyLog[4, 1/2] + 2*PolyLog[4, 1/2 - I/2]) + 4*Log[2]*(35*Log[2]^3 - 864*PolyLog[3, 1/2 - I/2] + 480*PolyLog[3, 1/2 + I/2] + 531*Zeta[3])))/30720;
HPLI[{1, -1, -1, 1}]:=(3072*Catalan^2 + 29*Pi^4 + (64*I)*Pi^3*Log[2] + 304*Pi^2*Log[2]^2 - (320*I)*Pi*Log[2]^3 - 16*Log[2]^4 + (192*I)*Catalan*(Pi^2 + (12*I)*Pi*Log[2] + 4*Log[2]^2) + 768*((-I)*Pi + Log[8])*PolyLog[3, 1/2 - I/2] + (768*I)*(Pi + I*Log[2])*PolyLog[3, 1/2 + I/2] + 168*((-3*I)*Pi + Log[2])*Zeta[3])/6144;
HPLI[{1, -1, -1, 0}]:=-Catalan^2/2 + HPLI[{0, minus, plus, minus}]/4 + (Catalan*Pi*((7*I)*Pi + Log[4096]))/48 + (I/1536)*PolyGamma[3, 1/4] - PolyLog[4, 1/2]/2 - PolyLog[4, 1/2 - I/2] + ((1973 - 480*I)*Pi^4 - (360*I)*Pi^3*Log[2] - 5880*Pi^2*Log[2]^2 + (5280*I)*Pi*Log[2]^3 - 2160*Log[2]^4 + 23040*((-I)*Pi + Log[16])*PolyLog[3, 1/2 - I/2] + (23040*I)*(Pi + (4*I)*Log[2])*PolyLog[3, 1/2 + I/2] - (720*I)*(45*Pi - (8*I)*Log[2])*Zeta[3])/92160;
HPLI[{1, -1, -1, -1}]:=(-119*Pi^4 + (720*I)*Catalan*(Pi - (2*I)*Log[2])^2 - (510*I)*Pi^3*Log[2] - 1110*Pi^2*Log[2]^2 + (1320*I)*Pi*Log[2]^3 + 480*Log[2]^4 - (2880*I)*(Pi - (3*I)*Log[2])*PolyLog[3, 1/2 - I/2] + 2880*(I*Pi + Log[2])*PolyLog[3, 1/2 + I/2] + 2880*(3*PolyLog[4, 1/2] + 8*PolyLog[4, 1/2 - I/2]) + 3150*(I*Pi + Log[8])*Zeta[3])/23040;
HPLI[{0, 1, 1, 1}]:=(-563*Pi^4)/92160 - (I/32)*Catalan*(Pi + (2*I)*Log[2])^2 - (11*Pi^2*Log[2]^2)/768 + (5*Log[2]^4)/384 + (Log[2]*PolyLog[3, 1/2 + I/2])/2 + (5*PolyLog[4, 1/2])/8 - PolyLog[4, 1/2 - I/2] - (I/768)*Pi*(8*Log[2]^3 - 96*PolyLog[3, 1/2 - I/2] + 96*PolyLog[3, 1/2 + I/2] + 105*Zeta[3]);
HPLI[{0, 1, 1, 0}]:=Catalan^2/2 + (Catalan*Pi*((-5*I)*Pi + Log[4096]))/48 - (Pi*(55*Pi^3 + 72*Pi*Log[2]^2 - (36*I)*(32*PolyLog[3, 1/2 - I/2] - 32*PolyLog[3, 1/2 + I/2] + 29*Zeta[3])))/4608;
HPLI[{0, 1, 1, -1}]:=-HPLI[{0, minus, plus, minus}]/4 - (I/1536)*PolyGamma[3, 1/4] - (9*PolyLog[4, 1/2])/8 + PolyLog[4, 1/2 - I/2] + (15360*Catalan^2 - (91 - 160*I)*Pi^4 - (480*I)*Pi^3*Log[2] + 600*Pi^2*Log[2]^2 - (1600*I)*Pi*Log[2]^3 - 1040*Log[2]^4 - (960*I)*Catalan*(Pi^2 - (12*I)*Pi*Log[2] + 4*Log[2]^2) + (3840*I)*(Pi + (8*I)*Log[2])*PolyLog[3, 1/2 - I/2] + 3840*((-I)*Pi + Log[16])*PolyLog[3, 1/2 + I/2] + 840*((11*I)*Pi + 16*Log[2])*Zeta[3])/30720;
HPLI[{0, 1, 0, 1}]:=(-11520*Catalan^2 - (480*I)*Catalan*Pi^2 + (367 + 480*I)*Pi^4 + 1200*Pi^2*Log[2]^2 + (12600*I)*Pi*Zeta[3] - 60*(20*Log[2]^4 + I*PolyGamma[3, 1/4] + 480*PolyLog[4, 1/2] + 420*Log[2]*Zeta[3]))/23040;
HPLI[{0, 1, 0, 0}]:=(-I/1280)*(160*Catalan*Pi^2 + (40 + 41*I)*Pi^4 - 5*PolyGamma[3, 1/4] - 120*Pi*Zeta[3]);
HPLI[{0, 1, 0, -1}]:=(-3840*Catalan^2 + (160*I)*Catalan*Pi^2 + (79 - 80*I)*Pi^4 + 240*Pi^2*Log[2]^2 - 240*Log[2]^4 + (10*I)*PolyGamma[3, 1/4] - 5760*PolyLog[4, 1/2] - (2520*I)*(Pi - (2*I)*Log[2])*Zeta[3])/7680;
HPLI[{0, 1, -1, 1}]:=-Catalan^2/2 + HPLI[{0, minus, plus, minus}]/4 - (I/32)*Catalan*(Pi^2 + (12*I)*Pi*Log[2] + 4*Log[2]^2) + (I/1536)*PolyGamma[3, 1/4] - (9*PolyLog[4, 1/2])/8 + PolyLog[4, 1/2 - I/2] + ((-331 - 160*I)*Pi^4 + 120*Pi^2*Log[2]^2 + (40*I)*Pi*(8*(Log[2]^3 + 36*PolyLog[3, 1/2 - I/2] - 36*PolyLog[3, 1/2 + I/2]) + 105*Zeta[3]) - 80*Log[2]*(13*Log[2]^3 + 192*PolyLog[3, 1/2 + I/2] + 168*Zeta[3]))/30720;
HPLI[{0, 1, -1, 0}]:=(2304*Catalan^2 + 96*Catalan*Pi*((-7*I)*Pi - 12*Log[2]) + (18*I)*PolyGamma[3, 1/4] - Pi*((89 + 144*I)*Pi^3 + (576*I)*Pi^2*Log[2] + 216*Pi*Log[2]^2 - (108*I)*(32*PolyLog[3, 1/2 - I/2] - 32*PolyLog[3, 1/2 + I/2] + 9*Zeta[3])))/4608;
HPLI[{0, 1, -1, -1}]:=((413 - 960*I)*Pi^4 - (2880*I)*Catalan*(Pi - (2*I)*Log[2])^2 + (1440*I)*Pi^3*Log[2] + 4920*Pi^2*Log[2]^2 - 120*(54*Log[2]^4 - I*PolyGamma[3, 1/4] + 1056*PolyLog[4, 1/2] + 768*PolyLog[4, 1/2 - I/2] - 96*Log[2]*(8*PolyLog[3, 1/2 - I/2] - 4*PolyLog[3, 1/2 + I/2] - 7*Zeta[3])) + (120*I)*Pi*(40*Log[2]^3 + 288*PolyLog[3, 1/2 - I/2] - 288*PolyLog[3, 1/2 + I/2] - 231*Zeta[3]))/92160;
HPLI[{0, 0, 1, 1}]:=((-181 - 240*I)*Pi^4 - 600*Pi^2*Log[2]^2 + 600*Log[2]^4 + (30*I)*PolyGamma[3, 1/4] + 14400*PolyLog[4, 1/2] + 6300*((-I)*Pi + Log[4])*Zeta[3])/23040;
HPLI[{0, 0, 1, 0}]:=(I/3840)*((120 + 53*I)*Pi^4 - 15*PolyGamma[3, 1/4] - 180*Pi*Zeta[3]);
HPLI[{0, 0, 1, -1}]:=((-121 + 480*I)*Pi^4 + (1440*I)*Pi^3*Log[2] - 360*Pi^2*Log[2]^2 + 360*Log[2]^4 - (60*I)*PolyGamma[3, 1/4] + 8640*PolyLog[4, 1/2] + 3780*(I*Pi + Log[4])*Zeta[3])/23040;
HPLI[{0, 0, 0, 1}]:=(-14*Pi^4 + (15*I)*(PolyGamma[3, 1/4] - PolyGamma[3, 3/4]))/23040;
HPLI[{0, 0, 0, 0}]:=Pi^4/384;
HPLI[{0, 0, 0, -1}]:=(14*Pi^4 + (15*I)*(PolyGamma[3, 1/4] - PolyGamma[3, 3/4]))/23040;
HPLI[{0, 0, -1, 1}]:=((-121 - 480*I)*Pi^4 - (1440*I)*Pi^3*Log[2] - 360*Pi^2*Log[2]^2 + 360*Log[2]^4 + (60*I)*PolyGamma[3, 1/4] + 8640*PolyLog[4, 1/2] + 3780*((-I)*Pi + Log[4])*Zeta[3])/23040;
HPLI[{0, 0, -1, 0}]:=(I/3840)*((120 + 67*I)*Pi^4 - 15*PolyGamma[3, 1/4] + 180*Pi*Zeta[3]);
HPLI[{0, 0, -1, -1}]:=((-181 + 240*I)*Pi^4 - 600*Pi^2*Log[2]^2 + 600*Log[2]^4 - (30*I)*PolyGamma[3, 1/4] + 14400*PolyLog[4, 1/2] + 6300*(I*Pi + Log[4])*Zeta[3])/23040;
HPLI[{0, -1, 1, 1}]:=((91 - 320*I)*Pi^4 - (960*I)*Catalan*(Pi + (2*I)*Log[2])^2 + (480*I)*Pi^3*Log[2] - 1240*Pi^2*Log[2]^2 + (40*I)*Pi*(40*Log[2]^3 - 288*PolyLog[3, 1/2 - I/2] + 288*PolyLog[3, 1/2 + I/2] - 231*Zeta[3]) + 40*(I*PolyGamma[3, 1/4] + 1536*PolyLog[4, 1/2] - 768*PolyLog[4, 1/2 - I/2] + 6*Log[2]*(9*Log[2]^3 + 128*PolyLog[3, 1/2 - I/2] - 64*PolyLog[3, 1/2 + I/2] + 42*Zeta[3])))/30720;
HPLI[{0, -1, 1, 0}]:=(2304*Catalan^2 + (91 + 144*I)*Pi^4 + 216*Pi^2*Log[2]^2 + (288*I)*Pi^3*Log[4] + 96*Catalan*Pi*((-5*I)*Pi + 6*Log[4]) - (18*I)*PolyGamma[3, 1/4] - (108*I)*Pi*(32*PolyLog[3, 1/2 - I/2] - 32*PolyLog[3, 1/2 + I/2] - 9*Zeta[3]))/4608;
HPLI[{0, -1, 1, -1}]:=Catalan^2/2 + HPLI[{0, minus, plus, minus}]/4 - (I/32)*Catalan*(Pi^2 - (12*I)*Pi*Log[2] + 4*Log[2]^2) + (I/1536)*PolyGamma[3, 1/4] + PolyLog[4, 1/2]/2 + PolyLog[4, 1/2 - I/2] + ((307 - 480*I)*Pi^4 - 1560*Pi^2*Log[2]^2 + (120*I)*Pi*(8*(Log[2]^3 - 36*PolyLog[3, 1/2 - I/2] + 36*PolyLog[3, 1/2 + I/2]) + 105*Zeta[3]) + 240*Log[2]*(13*Log[2]^3 - 192*PolyLog[3, 1/2 + I/2] + 378*Zeta[3]))/92160;
HPLI[{0, -1, 0, 1}]:=(-3840*Catalan^2 - (160*I)*Catalan*Pi^2 + (79 + 80*I)*Pi^4 + 240*Pi^2*Log[2]^2 + (2520*I)*Pi*Zeta[3] - 10*(24*Log[2]^4 + I*PolyGamma[3, 1/4] + 576*PolyLog[4, 1/2] + 504*Log[2]*Zeta[3]))/7680;
HPLI[{0, -1, 0, 0}]:=(-I/1280)*(160*Catalan*Pi^2 + (40 + 39*I)*Pi^4 - 5*PolyGamma[3, 1/4] + 120*Pi*Zeta[3]);
HPLI[{0, -1, 0, -1}]:=(-11520*Catalan^2 + (480*I)*Catalan*Pi^2 + (367 - 480*I)*Pi^4 + 1200*Pi^2*Log[2]^2 - (12600*I)*Pi*Zeta[3] - 60*(20*Log[2]^4 - I*PolyGamma[3, 1/4] + 480*PolyLog[4, 1/2] + 420*Log[2]*Zeta[3]))/23040;
HPLI[{0, -1, -1, 1}]:=-Catalan^2/2 - (413/92160 - I/192)*Pi^4 - HPLI[{0, minus, plus, minus}]/4 - (I/64)*Pi^3*Log[2] - (25*Pi^2*Log[2]^2)/768 - ((5*I)/96)*Pi*Log[2]^3 + (13*Log[2]^4)/384 - (I/32)*Catalan*(Pi^2 + (12*I)*Pi*Log[2] + 4*Log[2]^2) - (I/1536)*PolyGamma[3, 1/4] + ((-I/8)*Pi - Log[2])*PolyLog[3, 1/2 - I/2] + ((I*Pi + Log[16])*PolyLog[3, 1/2 + I/2])/8 + PolyLog[4, 1/2]/2 + PolyLog[4, 1/2 - I/2] + (7*((11*I)*Pi + Log[16])*Zeta[3])/256;
HPLI[{0, -1, -1, 0}]:=Catalan^2/2 + (Catalan*Pi*((-7*I)*Pi - 12*Log[2]))/48 + (Pi*(53*Pi^3 + 72*Pi*Log[2]^2 - (36*I)*(32*PolyLog[3, 1/2 - I/2] - 32*PolyLog[3, 1/2 + I/2] - 29*Zeta[3])))/4608;
HPLI[{0, -1, -1, -1}]:=(-I/32)*Catalan*(Pi - (2*I)*Log[2])^2 - PolyLog[4, 1/2 - I/2] + (1249*Pi^4 + 2520*Pi^2*Log[2]^2 - (120*I)*Pi*(8*Log[2]^3 + 96*PolyLog[3, 1/2 - I/2] - 96*PolyLog[3, 1/2 + I/2] + 105*Zeta[3]) - 240*Log[2]*(5*Log[2]^3 - 192*PolyLog[3, 1/2 + I/2] + 210*Zeta[3]))/92160;
HPLI[{-1, 1, 1, 1}]:=(7*Pi^4 - (96*I)*Catalan*(Pi + (2*I)*Log[2])^2 + (68*I)*Pi^3*Log[2] - 148*Pi^2*Log[2]^2 - (176*I)*Pi*Log[2]^3 + 96*Log[2]^4 + 384*((-I)*Pi + Log[8])*PolyLog[3, 1/2 - I/2] + (384*I)*(Pi + I*Log[2])*PolyLog[3, 1/2 + I/2] + 3072*(PolyLog[4, 1/2] - PolyLog[4, 1/2 - I/2]) + 420*((-I)*Pi + Log[2])*Zeta[3])/3072;
HPLI[{-1, 1, 1, 0}]:=(15360*Catalan^2 + (211 - 160*I)*Pi^4 + 7680*HPLI[{0, minus, plus, minus}] + (1320*I)*Pi^3*Log[2] - 4200*Pi^2*Log[2]^2 + (2400*I)*Pi*Log[2]^3 + 1360*Log[2]^4 + 640*Catalan*Pi*((-5*I)*Pi + Log[4096]) + 7680*((-I)*Pi + Log[16])*PolyLog[3, 1/2 - I/2] + (7680*I)*(Pi + (4*I)*Log[2])*PolyLog[3, 1/2 + I/2] + 20*(I*PolyGamma[3, 1/4] + 192*(9*PolyLog[4, 1/2] - 8*PolyLog[4, 1/2 - I/2])) + 240*((-3*I)*Pi + Log[256])*Zeta[3])/30720;
HPLI[{-1, 1, 1, -1}]:=(3072*Catalan^2 + 29*Pi^4 - (64*I)*Pi^3*Log[2] + 224*Pi^2*Log[2]^2 + (320*I)*Pi*Log[2]^3 + 48*Log[2]^4 - (192*I)*Catalan*(Pi^2 - (12*I)*Pi*Log[2] + 4*Log[2]^2) - (768*I)*(Pi - (3*I)*Log[2])*PolyLog[3, 1/2 - I/2] + 768*(I*Pi + Log[2])*PolyLog[3, 1/2 + I/2] + 168*((3*I)*Pi + Log[2048])*Zeta[3])/6144;
HPLI[{-1, 1, 0, 1}]:=-Catalan^2/2 - (I/48)*Catalan*Pi^2 - HPLI[{0, minus, plus, minus}]/4 + ((-133 + 160*I)*Pi^4 - (1440*I)*Pi^3*Log[2] + 2280*Pi^2*Log[2]^2 - (120*I)*Pi*(32*(Log[2]^3 - 3*PolyLog[3, 1/2 - I/2] + 3*PolyLog[3, 1/2 + I/2]) - 131*Zeta[3]) - 20*(I*PolyGamma[3, 1/4] + 576*(9*PolyLog[4, 1/2] - 8*PolyLog[4, 1/2 - I/2]) + 4*Log[2]*(43*Log[2]^3 + 864*PolyLog[3, 1/2 - I/2] - 480*PolyLog[3, 1/2 + I/2] + 111*Zeta[3])))/30720;
HPLI[{-1, 1, 0, 0}]:=((-2880*I)*Catalan*Pi^2 - (479 + 480*I)*Pi^4 + (120*I)*Pi^3*Log[2] - 360*Pi^2*Log[2]^2 + (540*I)*Pi*(32*PolyLog[3, 1/2 - I/2] - 32*PolyLog[3, 1/2 + I/2] + Zeta[3]) - 60*(6*Log[2]^4 - I*PolyGamma[3, 1/4] + 144*PolyLog[4, 1/2] + 144*Log[2]*Zeta[3]))/23040;
HPLI[{-1, 1, 0, -1}]:=-Catalan^2/2 + (I/48)*Catalan*Pi^2 + HPLI[{0, minus, plus, minus}]/4 + ((1073 - 2400*I)*Pi^4 + (2160*I)*Pi^3*Log[2] + 9240*Pi^2*Log[2]^2 + (120*I)*Pi*(88*Log[2]^3 + 288*(PolyLog[3, 1/2 - I/2] - PolyLog[3, 1/2 + I/2]) - 519*Zeta[3]) - 60*((-5*I)*PolyGamma[3, 1/4] + 384*(9*PolyLog[4, 1/2] + 4*PolyLog[4, 1/2 - I/2]) + 12*Log[2]*(15*Log[2]^3 - 288*PolyLog[3, 1/2 - I/2] + 160*PolyLog[3, 1/2 + I/2] + 187*Zeta[3])))/92160;
HPLI[{-1, 1, -1, 1}]:=-Catalan^2/2 - (I/32)*Catalan*(Pi^2 + (12*I)*Pi*Log[2] + 4*Log[2]^2) + (I/384)*PolyGamma[3, 1/4] - (5*PolyLog[4, 1/2])/4 + 4*PolyLog[4, 1/2 - I/2] + ((-2197 - 1920*I)*Pi^4 - (4680*I)*Pi^3*Log[2] - 2880*Pi^2*Log[2]^2 + (240*I)*Pi*(34*Log[2]^3 + 96*PolyLog[3, 1/2 - I/2] - 96*PolyLog[3, 1/2 + I/2] + 111*Zeta[3]) + 120*Log[2]*(-2*(Log[2]^3 + 528*PolyLog[3, 1/2 - I/2] + 144*PolyLog[3, 1/2 + I/2]) + 483*Zeta[3]))/92160;
HPLI[{-1, 1, -1, 0}]:=Catalan^2/2 - (907/92160 - I/192)*Pi^4 - HPLI[{0, minus, plus, minus}]/4 + (Catalan*Pi*((-7*I)*Pi - 12*Log[2]))/48 - ((5*I)/256)*Pi^3*Log[2] + (107*Pi^2*Log[2]^2)/768 - ((13*I)/192)*Pi*Log[2]^3 - (3*Log[2]^4)/128 - (I/1536)*PolyGamma[3, 1/4] + (I/2)*(Pi + (2*I)*Log[2])*PolyLog[3, 1/2 - I/2] + ((-I/2)*Pi + Log[2])*PolyLog[3, 1/2 + I/2] - PolyLog[4, 1/2]/2 - PolyLog[4, 1/2 - I/2] + (((19*I)/64)*Pi - Log[2]/2)*Zeta[3];
HPLI[{-1, 1, -1, -1}]:=(159*Pi^4 - (240*I)*Catalan*(Pi - (2*I)*Log[2])^2 + (340*I)*Pi^3*Log[2] + 770*Pi^2*Log[2]^2 - (640*I)*Pi*Log[2]^3 - 720*Log[2]^4 + 960*((2*I)*Pi + Log[2048])*PolyLog[3, 1/2 - I/2] + 960*((-2*I)*Pi + Log[8])*PolyLog[3, 1/2 + I/2] - 2880*(3*PolyLog[4, 1/2] + 8*PolyLog[4, 1/2 - I/2]) - (210*I)*(18*Pi - (71*I)*Log[2])*Zeta[3])/7680;
HPLI[{-1, 0, 1, 1}]:=((151 + 320*I)*Pi^4 + (960*I)*Catalan*(Pi + (2*I)*Log[2])^2 + (360*I)*Pi^3*Log[2] - 120*Pi^2*Log[2]^2 + (80*I)*Pi*(2*Log[2]^3 - 9*Zeta[3]) + 40*((-I)*PolyGamma[3, 1/4] + 192*(PolyLog[4, 1/2] - 4*PolyLog[4, 1/2 - I/2]) + 6*(Log[2]^4 + 22*Log[2]*Zeta[3])))/30720;
HPLI[{-1, 0, 1, 0}]:=(-11520*Catalan^2 + (173 + 240*I)*Pi^4 + 480*Catalan*Pi*((5*I)*Pi - 12*Log[2]) - (840*I)*Pi^3*Log[2] - 720*Pi^2*Log[2]^2 - (1080*I)*Pi*Zeta[3] + 30*(24*Log[2]^4 - I*PolyGamma[3, 1/4] + 576*PolyLog[4, 1/2] + 576*Log[2]*Zeta[3]))/23040;
HPLI[{-1, 0, 1, -1}]:=-Catalan^2/2 - HPLI[{0, minus, plus, minus}]/4 + (I/32)*Catalan*(Pi^2 - (12*I)*Pi*Log[2] + 4*Log[2]^2) - ((5*I)/1536)*PolyGamma[3, 1/4] + (9*PolyLog[4, 1/2])/4 + PolyLog[4, 1/2 - I/2] + ((-2033 + 2400*I)*Pi^4 - (1080*I)*Pi^3*Log[2] - 10440*Pi^2*Log[2]^2 - (240*I)*Pi*(26*Log[2]^3 - 219*Zeta[3]) + 240*Log[2]*(41*Log[2]^3 - 480*PolyLog[3, 1/2 - I/2] + 288*PolyLog[3, 1/2 + I/2] + 375*Zeta[3]))/92160;
HPLI[{-1, 0, 0, 1}]:=(2304*Catalan^2 + (96*I)*Catalan*Pi^2 - (35 + 48*I)*Pi^4 + (6*I)*PolyGamma[3, 1/4] + (72*I)*Log[2]*(Pi^3 + (3*I)*Zeta[3]) - (1620*I)*Pi*Zeta[3])/4608;
HPLI[{-1, 0, 0, 0}]:=(I/11520)*(1440*Catalan*Pi^2 + (120 + 97*I)*Pi^4 - 120*Pi^3*Log[2] - 15*PolyGamma[3, 1/4] + 540*Pi*Zeta[3]);
HPLI[{-1, 0, 0, -1}]:=(2304*Catalan^2 - (96*I)*Catalan*Pi^2 + Pi^3*(-37*Pi + (72*I)*Log[2]) + 108*(I*Pi + Log[4])*Zeta[3])/4608;
HPLI[{-1, 0, -1, 1}]:=(15360*Catalan^2 + (473 - 160*I)*Pi^4 + 7680*HPLI[{0, minus, plus, minus}] + (360*I)*Pi^3*Log[2] + 3240*Pi^2*Log[2]^2 + (1440*I)*Pi*Log[2]^3 - 3120*Log[2]^4 + (960*I)*Catalan*(Pi^2 + (12*I)*Pi*Log[2] + 4*Log[2]^2) + 7680*(I*Pi + Log[32])*PolyLog[3, 1/2 - I/2] + 7680*((-I)*Pi + Log[2])*PolyLog[3, 1/2 + I/2] + (20*I)*(PolyGamma[3, 1/4] + (2304*I)*(PolyLog[4, 1/2] + 2*PolyLog[4, 1/2 - I/2])) - (240*I)*(81*Pi - (127*I)*Log[2])*Zeta[3])/30720;
HPLI[{-1, 0, -1, 0}]:=(-3840*Catalan^2 - (199 - 160*I)*Pi^4 - (200*I)*Pi^3*Log[2] - 640*Pi^2*Log[2]^2 + 160*Catalan*Pi*((7*I)*Pi + Log[4096]) + (120*I)*Pi*(32*PolyLog[3, 1/2 - I/2] - 32*PolyLog[3, 1/2 + I/2] + 3*Zeta[3]) + 20*(20*Log[2]^4 - I*PolyGamma[3, 1/4] + 480*PolyLog[4, 1/2] + 384*Log[2]*Zeta[3]))/7680;
HPLI[{-1, 0, -1, -1}]:=(-1069*Pi^4 + (960*I)*Catalan*(Pi - (2*I)*Log[2])^2 - (360*I)*Pi^3*Log[2] - 2280*Pi^2*Log[2]^2 + (240*I)*Pi*(2*Log[2]^3 + 32*PolyLog[3, 1/2 - I/2] - 32*PolyLog[3, 1/2 + I/2] + 67*Zeta[3]) + 240*(384*PolyLog[4, 1/2 - I/2] + Log[2]*(5*Log[2]^3 - 32*(PolyLog[3, 1/2 - I/2] + 5*PolyLog[3, 1/2 + I/2]) + 239*Zeta[3])))/30720;
HPLI[{-1, -1, 1, 1}]:=((1121 + 960*I)*Pi^4 + (2880*I)*Pi^3*Log[2] - 720*Pi^2*Log[2]^2 - (120*I)*Pi*(16*(Log[2]^3 + 6*PolyLog[3, 1/2 - I/2] - 6*PolyLog[3, 1/2 + I/2]) + 111*Zeta[3]) - 120*(I*PolyGamma[3, 1/4] + 96*(-5*PolyLog[4, 1/2] + 16*PolyLog[4, 1/2 - I/2]) + Log[2]*(2*Log[2]^3 - 96*(7*PolyLog[3, 1/2 - I/2] + 3*PolyLog[3, 1/2 + I/2]) + 399*Zeta[3])))/92160;
HPLI[{-1, -1, 1, 0}]:=((-413 + 960*I)*Pi^4 + (2760*I)*Pi^3*Log[2] - 5640*Pi^2*Log[2]^2 - (720*I)*Pi*(2*Log[2]^3 + 32*PolyLog[3, 1/2 - I/2] - 32*PolyLog[3, 1/2 + I/2] - 31*Zeta[3]) + 120*(46*Log[2]^4 - I*PolyGamma[3, 1/4] + 1056*PolyLog[4, 1/2] + 768*PolyLog[4, 1/2 - I/2] + 624*Log[2]*Zeta[3]))/92160;
HPLI[{-1, -1, 1, -1}]:=(-383*Pi^4 - (580*I)*Pi^3*Log[2] - 980*Pi^2*Log[2]^2 + (400*I)*Pi*Log[2]^3 + 1200*Log[2]^4 - (1920*I)*(Pi - (7*I)*Log[2])*PolyLog[3, 1/2 - I/2] + (1920*I)*(Pi + (3*I)*Log[2])*PolyLog[3, 1/2 + I/2] + 5760*(3*PolyLog[4, 1/2] + 8*PolyLog[4, 1/2 - I/2]) + 420*((21*I)*Pi + 67*Log[2])*Zeta[3])/15360;
HPLI[{-1, -1, 0, 1}]:=((367 - 960*I)*Pi^4 - (240*I)*Pi^3*Log[2] - 1080*Pi^2*Log[2]^2 + (120*I)*Pi*(8*Log[2]^3 - 96*PolyLog[3, 1/2 - I/2] + 96*PolyLog[3, 1/2 + I/2] - 57*Zeta[3]) + 120*(I*PolyGamma[3, 1/4] + 96*(-3*PolyLog[4, 1/2] + 8*PolyLog[4, 1/2 - I/2]) + 6*Log[2]*(Log[2]^3 - 32*(PolyLog[3, 1/2 - I/2] + 3*PolyLog[3, 1/2 + I/2]) + 9*Zeta[3])))/92160;
HPLI[{-1, -1, 0, 0}]:=(-I/23040)*((240 + 421*I)*Pi^4 + 120*Pi^3*Log[2] + (600*I)*Pi^2*Log[2]^2 + 180*Pi*(32*PolyLog[3, 1/2 - I/2] - 32*PolyLog[3, 1/2 + I/2] + 3*Zeta[3]) - (30*I)*(20*Log[2]^4 - I*PolyGamma[3, 1/4] + 480*PolyLog[4, 1/2] + 384*Log[2]*Zeta[3]));
HPLI[{-1, -1, 0, -1}]:=(869*Pi^4 + (800*I)*Pi^3*Log[2] + 1720*Pi^2*Log[2]^2 - 880*Log[2]^4 + 3840*((-I)*Pi + Log[4])*PolyLog[3, 1/2 - I/2] + 3840*(I*Pi + Log[64])*PolyLog[3, 1/2 + I/2] - 92160*PolyLog[4, 1/2 - I/2] + ((-19560*I)*Pi - 55920*Log[2])*Zeta[3])/30720;
HPLI[{-1, -1, -1, 1}]:=(463*Pi^4 + (600*I)*Pi^3*Log[2] + 840*Pi^2*Log[2]^2 - (480*I)*Pi*(Log[2]^3 + 21*Zeta[3]) - 960*(Log[2]^4 + 18*PolyLog[4, 1/2] + 48*PolyLog[4, 1/2 - I/2] + 21*Log[2]*Zeta[3]))/46080;
HPLI[{-1, -1, -1, 0}]:=(-529*Pi^4 - (2040*I)*Pi^3*Log[2] - 2280*Pi^2*Log[2]^2 + (480*I)*Pi*Log[2]^3 + 240*Log[2]^4)/92160 + PolyLog[4, 1/2 - I/2] + ((I*Pi + Log[4])*Zeta[3])/4;
HPLI[{-1, -1, -1, -1}]:=(Pi - (2*I)*Log[2])^4/6144;


==> anc/HypExp/HPLatI5.m <==
HPLI[{plus, plus, plus, plus, plus}]:=(I/3840)*Pi^5;
HPLI[{plus, plus, plus, plus, 0}]:=(I/768)*Pi^5 - (7*Pi^2*Zeta[3])/32 + (31*Zeta[5])/16;
HPLI[{plus, plus, plus, plus, minus}]:=(-(Pi^4*Log[16]) + 144*Pi^2*Zeta[3] - 1395*Zeta[5])/768;
HPLI[{plus, plus, plus, 0, plus}]:=(-8*Pi^5 + Pi*PolyGamma[3, 1/4] + 336*Pi^2*Zeta[3] - 5952*Zeta[5])/768;
HPLI[{plus, plus, plus, 0, 0}]:=(I/11520)*Pi*((302 + 120*I)*Pi^4 + 960*Pi^2*Log[2]^2 - 15*(64*Log[2]^4 + I*PolyGamma[3, 1/4] + 1536*PolyLog[4, 1/2] + 1344*Log[2]*Zeta[3]) + 45*Pi*((112*I)*Zeta[3] - Zeta[3, 1/4] + Zeta[3, 3/4]));
HPLI[{plus, plus, plus, 0, minus}]:=((-13*I)/576)*Pi^5 + HPLI[{0, plus, minus, minus, minus}]/2 + HPLI[{minus, plus, minus, minus, minus}]/8 - I*Catalan*Pi^2*Log[2] + (343/92160 - (5*I)/128)*Pi^4*Log[2] - ((41*I)/384)*Pi^3*Log[2]^2 + (I/8)*Catalan*Log[2]^3 + (5*Pi^2*Log[2]^3)/768 + ((3*I)/16)*Pi*Log[2]^4 + (I/2)*Catalan*Pi^2*Log[4] + ((5*I)/1024)*Log[2]*PolyGamma[3, 1/4] + (Log[2]^2*PolyLog[3, 1/2 - I/2])/2 + (2*I)*Pi*PolyLog[4, 1/2] + (5*Log[2]*PolyLog[4, 1/2])/16 - Log[2]*PolyLog[4, 1/2 - I/2] + ((7*I)/8)*Pi*Log[2]*Zeta[3] - (35*Log[2]^2*Zeta[3])/128;
HPLI[{plus, plus, plus, minus, plus}]:=(8*Pi^5 - Pi*PolyGamma[3, 1/4] - 288*Pi^2*Zeta[3] + 5580*Zeta[5])/768;
HPLI[{plus, plus, plus, minus, 0}]:=(I/2)*Catalan^2*Pi + (1/96 - (41*I)/3840)*Pi^5 - HPLI[{0, plus, minus, minus, minus}]/2 - HPLI[{minus, plus, minus, minus, minus}]/8 + HPLI[{minus, plus, minus, plus, plus}]/2 - HPLI[{minus, plus, plus, plus, minus}]/4 - (I/4)*Catalan*Pi^2*Log[2] - (2263/92160 - (5*I)/384)*Pi^4*Log[2] - ((25*I)/384)*Pi^3*Log[2]^2 - (I/8)*Catalan*Log[2]^3 - (5*Pi^2*Log[2]^3)/768 + (I/96)*Pi*Log[2]^4 - (Pi*PolyGamma[3, 1/4])/768 - ((5*I)/3072)*Log[2]*PolyGamma[3, 1/4] + (Pi^2*PolyLog[3, 1/2 - I/2])/4 - (Log[2]^2*PolyLog[3, 1/2 - I/2])/2 - (Pi^2*PolyLog[3, 1/2 + I/2])/4 + ((11*I)/4)*Pi*PolyLog[4, 1/2] - (5*Log[2]*PolyLog[4, 1/2])/16 + Log[2]*PolyLog[4, 1/2 - I/2] - ((21*I)/32)*Catalan*Zeta[3] + (3*Pi^2*Zeta[3])/8 + ((113*I)/64)*Pi*Log[2]*Zeta[3] + (35*Log[2]^2*Zeta[3])/128;
HPLI[{plus, plus, plus, minus, minus}]:=(I/23040)*(-11520*Catalan^2*Pi + 358*Pi^5 + (11520*I)*HPLI[{minus, plus, minus, plus, plus}] - (5760*I)*HPLI[{minus, plus, plus, plus, minus}] + 5760*Catalan*Pi^2*Log[2] + 600*Pi^4*Log[2] + 1080*Pi^3*Log[2]^2 - 2640*Pi*Log[2]^4 - 75*Log[2]*PolyGamma[3, 1/4] + (5760*I)*Pi^2*PolyLog[3, 1/2 - I/2] - (5760*I)*Pi^2*PolyLog[3, 1/2 + I/2] - 63360*Pi*PolyLog[4, 1/2] + 15120*Catalan*Zeta[3] - 26280*Pi*Log[2]*Zeta[3]);
HPLI[{plus, plus, 0, plus, plus}]:=(8*Pi^5 - Pi*PolyGamma[3, 1/4] - 56*Pi^2*Zeta[3] + 2976*Zeta[5])/256;
HPLI[{plus, plus, 0, plus, 0}]:=(-I/11520)*Pi*((604 + 360*I)*Pi^4 + 1920*Pi^2*Log[2]^2 - 15*(128*Log[2]^4 + (3*I)*PolyGamma[3, 1/4] + 3072*PolyLog[4, 1/2] + 2688*Log[2]*Zeta[3]) + 90*Pi*((112*I)*Zeta[3] - Zeta[3, 1/4] + Zeta[3, 3/4]));
HPLI[{plus, plus, 0, plus, minus}]:=HPLI[{0, plus, plus, minus, plus}] - HPLI[{minus, plus, minus, plus, plus}]/2 + (I/23040)*(11520*Catalan^2*Pi + 1414*Pi^5 + (17280*I)*HPLI[{minus, plus, plus, plus, minus}] + 1080*Pi^4*Log[2] + 6840*Pi^3*Log[2]^2 - 6480*Pi*Log[2]^4 - 135*Log[2]*PolyGamma[3, 1/4] + (5760*I)*Pi^2*PolyLog[3, 1/2 - I/2] - (5760*I)*Pi^2*PolyLog[3, 1/2 + I/2] - 155520*Pi*PolyLog[4, 1/2] - 82440*Pi*Log[2]*Zeta[3] - 720*Catalan*(8*Pi^2*Log[2] + 63*Zeta[3]));
HPLI[{plus, plus, 0, 0, plus}]:=(-I/11520)*Pi*(61*Pi^4 + 480*Pi^2*Log[2]^2 - 480*(Log[2]^4 + 24*PolyLog[4, 1/2] + 21*Log[2]*Zeta[3]) + 45*Pi*(Zeta[3, 1/4] - Zeta[3, 3/4]));
HPLI[{plus, plus, 0, 0, 0}]:=((120 + 181*I)*Pi^5 + (480*I)*Pi^3*Log[2]^2 + 22320*Zeta[5] - 30*Pi^2*(56*Zeta[3] + (3*I)*(Zeta[3, 1/4] - Zeta[3, 3/4])) + 120*Catalan*(2*Pi^3 - Zeta[3, 1/4] + Zeta[3, 3/4]) + 15*Pi*((-32*I)*Log[2]^4 - PolyGamma[3, 1/4] - (768*I)*PolyLog[4, 1/2] - (672*I)*Log[2]*Zeta[3] + 3*Zeta[4, 1/4] - 3*Zeta[4, 3/4]))/11520;
HPLI[{plus, plus, 0, 0, minus}]:=-HPLI[{0, plus, plus, minus, minus}] - HPLI[{minus, plus, plus, minus, minus}] + (59*Pi^4*Log[2])/480 - (49*Pi^2*Log[2]^3)/144 + (53*Log[2]^5)/240 + 10*Log[2]*PolyLog[4, 1/2] + (47*PolyLog[5, 1/2])/2 - (Pi^2*Zeta[3])/32 + (63*Log[2]^2*Zeta[3])/32 - (5797*Zeta[5])/256;
HPLI[{plus, plus, 0, minus, plus}]:=(-I/2)*Catalan^2*Pi - (I/240)*Pi^5 - (3*HPLI[{0, plus, minus, minus, minus}])/2 - HPLI[{0, plus, plus, minus, plus}] - (3*HPLI[{minus, plus, minus, minus, minus}])/8 + HPLI[{minus, plus, minus, plus, plus}]/2 + (3*HPLI[{minus, plus, plus, plus, minus}])/4 + (I/4)*Catalan*Pi^2*Log[2] - (343/30720 - (9*I)/128)*Pi^4*Log[2] - ((7*I)/384)*Pi^3*Log[2]^2 - ((3*I)/8)*Catalan*Log[2]^3 - (5*Pi^2*Log[2]^3)/256 - ((23*I)/96)*Pi*Log[2]^4 - ((9*I)/1024)*Log[2]*PolyGamma[3, 1/4] + (Pi^2*PolyLog[3, 1/2 - I/2])/4 - (3*Log[2]^2*PolyLog[3, 1/2 - I/2])/2 - (Pi^2*PolyLog[3, 1/2 + I/2])/4 + ((7*I)/4)*Pi*PolyLog[4, 1/2] - (15*Log[2]*PolyLog[4, 1/2])/16 + Log[8]*PolyLog[4, 1/2 - I/2] + ((63*I)/32)*Catalan*Zeta[3] + ((117*I)/64)*Pi*Log[2]*Zeta[3] + (105*Log[2]^2*Zeta[3])/128;
HPLI[{plus, plus, 0, minus, 0}]:=(-7*Catalan*Pi^3)/72 - (1/96 - (101*I)/23040)*Pi^5 + HPLI[{0, plus, plus, minus, minus}] + HPLI[{minus, plus, minus, minus, plus}]/3 - I*Catalan*Pi^2*Log[2] - (247*Pi^4*Log[2])/2880 + (5*Catalan*Pi*Log[2]^2)/3 - (I/64)*Pi^3*Log[2]^2 - (13*Pi^2*Log[2]^3)/144 + (I/24)*Pi*Log[2]^4 + Log[2]^5/15 - Catalan^2*Log[4] + (I/2)*Catalan*Pi^2*Log[4] + (Pi*PolyGamma[3, 1/4])/768 + ((8*I)/3)*Catalan*PolyLog[3, 1/2 - I/2] + (I/3)*Pi*Log[2]*PolyLog[3, 1/2 - I/2] - ((8*I)/3)*Catalan*PolyLog[3, 1/2 + I/2] + ((5*I)/3)*Pi*Log[2]*PolyLog[3, 1/2 + I/2] + ((9*I)/4)*Pi*PolyLog[4, 1/2] - (4*I)*Pi*PolyLog[4, 1/2 - I/2] - 8*PolyLog[5, 1/2] + (37*Pi^2*Zeta[3])/96 - ((7*I)/32)*Pi*Log[2]*Zeta[3] + (589*Zeta[5])/64;
HPLI[{plus, plus, 0, minus, minus}]:=(7*Catalan*Pi^3)/72 + (1/96 - (343*I)/23040)*Pi^5 - HPLI[{minus, plus, minus, minus, plus}]/3 + HPLI[{minus, plus, plus, minus, minus}] - (107*Pi^4*Log[2])/2880 - (5*Catalan*Pi*Log[2]^2)/3 - ((5*I)/192)*Pi^3*Log[2]^2 + (31*Pi^2*Log[2]^3)/72 - (23*Log[2]^5)/80 + Catalan^2*Log[4] - (Pi*PolyGamma[3, 1/4])/768 - ((8*I)/3)*Catalan*PolyLog[3, 1/2 - I/2] - (I/3)*Pi*Log[2]*PolyLog[3, 1/2 - I/2] + ((8*I)/3)*Catalan*PolyLog[3, 1/2 + I/2] - ((5*I)/3)*Pi*Log[2]*PolyLog[3, 1/2 + I/2] - ((5*I)/4)*Pi*PolyLog[4, 1/2] - 10*Log[2]*PolyLog[4, 1/2] + (4*I)*Pi*PolyLog[4, 1/2 - I/2] - (31*PolyLog[5, 1/2])/2 - (17*Pi^2*Zeta[3])/32 + ((35*I)/32)*Pi*Log[2]*Zeta[3] - (63*Log[2]^2*Zeta[3])/32 + (3937*Zeta[5])/256;
HPLI[{plus, plus, minus, plus, plus}]:=(-8*Pi^5 + Pi*PolyGamma[3, 1/4] + 42*Pi^2*Zeta[3] - 2790*Zeta[5])/256;
HPLI[{plus, plus, minus, plus, 0}]:=(I/4608)*(-6912*Catalan^2*Pi + (46 + 144*I)*Pi^5 + (4608*I)*HPLI[{0, plus, plus, minus, plus}] + (2304*I)*HPLI[{minus, plus, minus, plus, plus}] - (3456*I)*HPLI[{minus, plus, plus, plus, minus}] + 2304*Catalan*Pi^2*Log[2] + 72*Pi^4*Log[2] + 312*Pi^3*Log[2]^2 - 528*Pi*Log[2]^4 - (18*I)*Pi*PolyGamma[3, 1/4] - 9*Log[2]*PolyGamma[3, 1/4] + (1152*I)*Pi^2*PolyLog[3, 1/2 - I/2] - (1152*I)*Pi^2*PolyLog[3, 1/2 + I/2] - 12672*Pi*PolyLog[4, 1/2] + 21168*Catalan*Zeta[3] + (3672*I)*Pi^2*Zeta[3] - 10008*Pi*Log[2]*Zeta[3]);
HPLI[{plus, plus, minus, plus, minus}]:=(-I/5760)*(-5760*Catalan^2*Pi + 179*Pi^5 + (5760*I)*HPLI[{minus, plus, minus, plus, plus}] + 360*Pi^4*Log[2] + 1140*Pi^3*Log[2]^2 - 1320*Pi*Log[2]^4 - 45*Log[2]*PolyGamma[3, 1/4] + (2880*I)*Pi^2*PolyLog[3, 1/2 - I/2] - (2880*I)*Pi^2*PolyLog[3, 1/2 + I/2] - 31680*Pi*PolyLog[4, 1/2] - 14760*Pi*Log[2]*Zeta[3] + 720*Catalan*(Pi^2*Log[4] + 21*Zeta[3]));
HPLI[{plus, plus, minus, 0, plus}]:=((41*I)/11520)*Pi^5 + (3*HPLI[{0, plus, minus, minus, minus}])/2 + HPLI[{0, plus, plus, minus, plus}] + (3*HPLI[{minus, plus, minus, minus, minus}])/8 - HPLI[{minus, plus, minus, plus, plus}] + (I/4)*Catalan*Pi^2*Log[2] + (343/30720 - (7*I)/128)*Pi^4*Log[2] + (I/384)*Pi^3*Log[2]^2 + ((3*I)/8)*Catalan*Log[2]^3 + (5*Pi^2*Log[2]^3)/256 + ((5*I)/24)*Pi*Log[2]^4 + ((7*I)/1024)*Log[2]*PolyGamma[3, 1/4] - (Pi^2*PolyLog[3, 1/2 - I/2])/2 + (3*Log[2]^2*PolyLog[3, 1/2 - I/2])/2 + (Pi^2*PolyLog[3, 1/2 + I/2])/2 - ((5*I)/2)*Pi*PolyLog[4, 1/2] + (15*Log[2]*PolyLog[4, 1/2])/16 - Log[8]*PolyLog[4, 1/2 - I/2] - ((21*I)/8)*Catalan*Zeta[3] - ((9*I)/4)*Pi*Log[2]*Zeta[3] - (105*Log[2]^2*Zeta[3])/128;
HPLI[{plus, plus, minus, 0, 0}]:=((-71*I)/3840)*Pi^5 - (61*Pi^4*Log[2])/2880 - (I/8)*Pi^3*Log[2]^2 - Log[2]^5/10 - 4*Log[2]*PolyLog[4, 1/2] - 8*PolyLog[5, 1/2] + (Pi^2*(64*Log[2]^3 + 69*Zeta[3]))/1152 + (I/8)*Pi*(Log[2]^4 + 24*PolyLog[4, 1/2] + 7*Log[2]*Zeta[3]) + (93*Zeta[5])/16;
HPLI[{plus, plus, minus, 0, minus}]:=HPLI[{0, plus, plus, minus, minus}] + HPLI[{minus, plus, plus, minus, minus}] - (233*Pi^4*Log[2])/2880 + (41*Pi^2*Log[2]^3)/144 - (29*Log[2]^5)/240 - 6*Log[2]*PolyLog[4, 1/2] - (31*PolyLog[5, 1/2])/2 + (41*Pi^2*Zeta[3])/384 - (63*Log[2]^2*Zeta[3])/32 + (3565*Zeta[5])/256;
HPLI[{plus, plus, minus, minus, plus}]:=(I/1536)*(768*Catalan^2*Pi + 14*Pi^5 - (768*I)*HPLI[{minus, plus, minus, plus, plus}] + (1152*I)*HPLI[{minus, plus, plus, plus, minus}] - 768*Catalan*Pi^2*Log[2] - 24*Pi^4*Log[2] + 72*Pi^3*Log[2]^2 + Log[8]*PolyGamma[3, 1/4] - (384*I)*Pi^2*PolyLog[3, 1/2 - I/2] + (384*I)*Pi^2*PolyLog[3, 1/2 + I/2] + 1008*Catalan*Zeta[3] - 360*Pi*Log[2]*Zeta[3]);
HPLI[{plus, plus, minus, minus, 0}]:=(7*Catalan*Pi^3)/72 + (1/96 + (5*I)/512)*Pi^5 - HPLI[{0, plus, plus, minus, minus}] - HPLI[{minus, plus, minus, minus, plus}]/3 + (23*Pi^4*Log[2])/144 - (5*Catalan*Pi*Log[2]^2)/3 - ((7*I)/192)*Pi^3*Log[2]^2 + (7*Pi^2*Log[2]^3)/48 - ((11*I)/96)*Pi*Log[2]^4 - Log[2]^5/30 + Catalan^2*Log[4] - (Pi*PolyGamma[3, 1/4])/768 - ((8*I)/3)*Catalan*PolyLog[3, 1/2 - I/2] - (I/3)*Pi*Log[2]*PolyLog[3, 1/2 - I/2] + ((8*I)/3)*Catalan*PolyLog[3, 1/2 + I/2] - ((5*I)/3)*Pi*Log[2]*PolyLog[3, 1/2 + I/2] - (4*I)*Pi*PolyLog[4, 1/2] + Log[16]*PolyLog[4, 1/2] + (4*I)*Pi*PolyLog[4, 1/2 - I/2] + 24*PolyLog[5, 1/2] - (47*Pi^2*Zeta[3])/128 - (1519*Zeta[5])/64;
HPLI[{plus, plus, minus, minus, minus}]:=(-7*Catalan*Pi^3)/72 - (1/96 - (343*I)/23040)*Pi^5 + HPLI[{minus, plus, minus, minus, plus}]/3 - HPLI[{minus, plus, plus, minus, minus}] - (59*Pi^4*Log[2])/960 + (5*Catalan*Pi*Log[2]^2)/3 + ((5*I)/192)*Pi^3*Log[2]^2 - (7*Pi^2*Log[2]^3)/24 + (11*Log[2]^5)/48 - Catalan^2*Log[4] + (Pi*PolyGamma[3, 1/4])/768 + ((8*I)/3)*Catalan*PolyLog[3, 1/2 - I/2] + (I/3)*Pi*Log[2]*PolyLog[3, 1/2 - I/2] - ((8*I)/3)*Catalan*PolyLog[3, 1/2 + I/2] + ((5*I)/3)*Pi*Log[2]*PolyLog[3, 1/2 + I/2] + ((5*I)/4)*Pi*PolyLog[4, 1/2] + (11*Log[2]*PolyLog[4, 1/2])/2 - (4*I)*Pi*PolyLog[4, 1/2 - I/2] + (Pi^2*Zeta[3])/2 - ((35*I)/32)*Pi*Log[2]*Zeta[3] + (35*Log[2]^2*Zeta[3])/16;
HPLI[{plus, 0, plus, plus, plus}]:=(-32*Catalan*Pi^3 - 24*Pi^5 + 3*Pi*PolyGamma[3, 1/4] - 5952*Zeta[5])/768;
HPLI[{plus, 0, plus, plus, 0}]:=(-32*Catalan*(Pi^3 + (28*I)*Zeta[3]) + Pi*((-8 + 4*I)*Pi^4 + PolyGamma[3, 1/4] - 112*Pi*Zeta[3]))/256;
HPLI[{plus, 0, plus, plus, minus}]:=-HPLI[{0, plus, plus, minus, plus}] - (I/2304)*(2304*Catalan^2*Pi + 76*Pi^5 + (3456*I)*HPLI[{minus, plus, plus, plus, minus}] + 72*Pi^4*Log[2] + 336*Pi^3*Log[2]^2 - 192*Pi*Log[2]^4 - 9*Log[2]*PolyGamma[3, 1/4] - 4608*Pi*PolyLog[4, 1/2] - 3240*Pi*Log[2]*Zeta[3] - 144*Catalan*(Pi^2*Log[16] + 63*Zeta[3]));
HPLI[{plus, 0, plus, 0, plus}]:=(-I)*Catalan^2*Pi + (7*I)*Catalan*Zeta[3] + (I/1920)*Pi*(91*Pi^4 + 480*Pi^2*Log[2]^2 - 480*(Log[2]^4 + 24*PolyLog[4, 1/2] + 21*Log[2]*Zeta[3]));
HPLI[{plus, 0, plus, 0, 0}]:=(-I)*Catalan^2*Pi - (Catalan*(2*Pi^3 - Zeta[3, 1/4] + Zeta[3, 3/4]))/16 + ((-360 - 302*I)*Pi^5 - (960*I)*Pi^3*Log[2]^2 - 89280*Zeta[5] + 60*Pi^2*(56*Zeta[3] + (3*I)*(Zeta[3, 1/4] - Zeta[3, 3/4])) + 15*Pi*((64*I)*Log[2]^4 + (1344*I)*Log[2]*Zeta[3] + 3*(PolyGamma[3, 1/4] + (512*I)*PolyLog[4, 1/2] - 3*Zeta[4, 1/4] + 3*Zeta[4, 3/4])))/11520;
HPLI[{plus, 0, plus, 0, minus}]:=-(Catalan*Pi^3)/12 + HPLI[{0, plus, plus, minus, minus}] + 2*HPLI[{minus, plus, plus, minus, minus}] - (31*Pi^4*Log[2])/180 - 2*Catalan*Pi*Log[2]^2 + (19*Pi^2*Log[2]^3)/24 - (61*Log[2]^5)/120 + Catalan^2*Log[16] - 20*Log[2]*PolyLog[4, 1/2] - 39*PolyLog[5, 1/2] - (7*Pi^2*Zeta[3])/48 - (63*Log[2]^2*Zeta[3])/16 + (5301*Zeta[5])/128;
HPLI[{plus, 0, plus, minus, plus}]:=HPLI[{minus, plus, minus, plus, plus}] - (I/3840)*(-7680*Catalan^2*Pi + 36*Pi^5 - (5760*I)*HPLI[{minus, plus, plus, plus, minus}] + 120*Pi^4*Log[2] + 200*Pi^3*Log[2]^2 - 560*Pi*Log[2]^4 - 15*Log[2]*PolyGamma[3, 1/4] + (1920*I)*Pi^2*PolyLog[3, 1/2 - I/2] - (1920*I)*Pi^2*PolyLog[3, 1/2 + I/2] - 13440*Pi*PolyLog[4, 1/2] - 9960*Pi*Log[2]*Zeta[3] + 240*Catalan*(16*Pi^2*Log[2] + 63*Zeta[3]));
HPLI[{plus, 0, plus, minus, 0}]:=I*Catalan^2*Pi + (1/48 + (203*I)/11520)*Pi^5 - (2*HPLI[{minus, plus, minus, minus, plus}])/3 + (Pi^4*Log[2])/240 + ((19*I)/96)*Pi^3*Log[2]^2 - (11*Pi^2*Log[2]^3)/72 - (I/4)*Pi*Log[2]^4 + Log[2]^5/5 - (Pi*PolyGamma[3, 1/4])/384 - ((2*I)/3)*Pi*Log[2]*PolyLog[3, 1/2 - I/2] + (Catalan*(7*Pi^3 - (36*I)*Pi^2*Log[2] + 24*Pi*Log[2]^2 - (192*I)*(PolyLog[3, 1/2 - I/2] - PolyLog[3, 1/2 + I/2])))/36 - ((10*I)/3)*Pi*Log[2]*PolyLog[3, 1/2 + I/2] - ((17*I)/2)*Pi*PolyLog[4, 1/2] + 8*Log[2]*PolyLog[4, 1/2] + (8*I)*Pi*PolyLog[4, 1/2 - I/2] + 16*PolyLog[5, 1/2] - (17*Pi^2*Zeta[3])/48 + ((7*I)/16)*Pi*Log[2]*Zeta[3] - (279*Zeta[5])/16;
HPLI[{plus, 0, plus, minus, minus}]:=(-7*Catalan*Pi^3)/36 - (1/48 - (343*I)/11520)*Pi^5 - HPLI[{0, plus, plus, minus, minus}] + (2*HPLI[{minus, plus, minus, minus, plus}])/3 - 2*HPLI[{minus, plus, plus, minus, minus}] - 4*Catalan^2*Log[2] - (Pi^4*Log[2])/24 + (10*Catalan*Pi*Log[2]^2)/3 + ((5*I)/96)*Pi^3*Log[2]^2 - (31*Pi^2*Log[2]^3)/36 + (53*Log[2]^5)/120 + (Pi*PolyGamma[3, 1/4])/384 + ((16*I)/3)*Catalan*PolyLog[3, 1/2 - I/2] + ((2*I)/3)*Pi*Log[2]*PolyLog[3, 1/2 - I/2] - ((16*I)/3)*Catalan*PolyLog[3, 1/2 + I/2] + ((10*I)/3)*Pi*Log[2]*PolyLog[3, 1/2 + I/2] + ((5*I)/2)*Pi*PolyLog[4, 1/2] + 12*Log[2]*PolyLog[4, 1/2] - (8*I)*Pi*PolyLog[4, 1/2 - I/2] + 7*PolyLog[5, 1/2] + (19*Pi^2*Zeta[3])/24 - ((35*I)/16)*Pi*Log[2]*Zeta[3] + (63*Log[2]^2*Zeta[3])/16 - (713*Zeta[5])/128;
HPLI[{plus, 0, 0, plus, plus}]:=(-I/2880)*(-2880*Catalan^2*Pi + 10080*Catalan*Zeta[3] + Pi*(53*Pi^4 + 240*Pi^2*Log[2]^2 - 240*(Log[2]^4 + 24*PolyLog[4, 1/2] + 21*Log[2]*Zeta[3])));
HPLI[{plus, 0, 0, plus, 0}]:=((256*I)*Catalan^2*Pi + 8*Pi^5 + 2976*Zeta[5] - (2*I)*Pi^2*(Zeta[3, 1/4] - Zeta[3, 3/4]) - 16*Catalan*(2*Pi^3 + Zeta[3, 1/4] - Zeta[3, 3/4]) - Pi*(PolyGamma[3, 1/4] - 3*Zeta[4, 1/4] + 3*Zeta[4, 3/4]))/256;
HPLI[{plus, 0, 0, plus, minus}]:=(-1/96 + (343*I)/23040)*Pi^5 + HPLI[{minus, plus, minus, minus, plus}]/3 + (29*Pi^4*Log[2])/576 + ((5*I)/192)*Pi^3*Log[2]^2 + (Pi^2*Log[2]^3)/48 - Catalan^2*Log[4] + (Pi*PolyGamma[3, 1/4])/768 + (I/3)*Pi*Log[2]*PolyLog[3, 1/2 - I/2] - (Catalan*(Pi^3 + 24*Pi*Log[2]^2 - (192*I)*(PolyLog[3, 1/2 - I/2] - PolyLog[3, 1/2 + I/2])))/72 + ((5*I)/3)*Pi*Log[2]*PolyLog[3, 1/2 + I/2] + ((5*I)/4)*Pi*PolyLog[4, 1/2] - (4*I)*Pi*PolyLog[4, 1/2 - I/2] + (15*Pi^2*Zeta[3])/32 - ((35*I)/32)*Pi*Log[2]*Zeta[3] - (279*Zeta[5])/64;
HPLI[{plus, 0, 0, 0, plus}]:=(-16*Pi^5 - 5952*Zeta[5] + 16*Catalan*(4*Pi^3 + Zeta[3, 1/4] - Zeta[3, 3/4]) + Pi*(2*PolyGamma[3, 1/4] - 3*Zeta[4, 1/4] + 3*Zeta[4, 3/4]))/768;
HPLI[{plus, 0, 0, 0, 0}]:=(I/1536)*((64*I)*Catalan*Pi^3 + 2*Pi^5 - 6*Pi^2*(Zeta[3, 1/4] - Zeta[3, 3/4]) - (6*I)*Pi*(Zeta[4, 1/4] - Zeta[4, 3/4]) + 3*(Zeta[5, 1/4] - Zeta[5, 3/4]));
HPLI[{plus, 0, 0, 0, minus}]:=(-I/11520)*(56*Pi^5 - (5760*I)*HPLI[{minus, plus, plus, plus, minus}] + 2880*Catalan*Pi^2*Log[2] + 360*Pi^4*Log[2] - 240*Pi^3*Log[2]^2 + 5400*Pi*Log[2]*Zeta[3] - 45*(Log[2]*PolyGamma[3, 1/4] + 432*Catalan*Zeta[3]));
HPLI[{plus, 0, 0, minus, plus}]:=(Catalan*Pi^3)/18 + (1/48 - (343*I)/23040)*Pi^5 + HPLI[{0, plus, plus, minus, minus}] - HPLI[{minus, plus, minus, minus, plus}]/3 - (119*Pi^4*Log[2])/960 + (7*Catalan*Pi*Log[2]^2)/3 - ((5*I)/192)*Pi^3*Log[2]^2 - (19*Pi^2*Log[2]^3)/144 + Log[2]^5/15 - Catalan^2*Log[4] - (Pi*PolyGamma[3, 1/4])/384 - ((8*I)/3)*Catalan*PolyLog[3, 1/2 - I/2] - (I/3)*Pi*Log[2]*PolyLog[3, 1/2 - I/2] + ((8*I)/3)*Catalan*PolyLog[3, 1/2 + I/2] - ((5*I)/3)*Pi*Log[2]*PolyLog[3, 1/2 + I/2] - ((5*I)/4)*Pi*PolyLog[4, 1/2] + (4*I)*Pi*PolyLog[4, 1/2 - I/2] - 8*PolyLog[5, 1/2] + (11*Pi^2*Zeta[3])/96 + ((35*I)/32)*Pi*Log[2]*Zeta[3] + (527*Zeta[5])/64;
HPLI[{plus, 0, 0, minus, 0}]:=I*Catalan^2*Pi + HPLI[{0, plus, plus, minus, plus}] - (Catalan*(Pi^3 + (144*I)*Zeta[3]))/24 + (Pi*((40 + 52*I)*Pi^4 - 5*PolyGamma[3, 1/4] + 1440*Pi*Zeta[3]))/3840;
HPLI[{plus, 0, 0, minus, minus}]:=(-I/3840)*(3840*Catalan^2*Pi + 108*Pi^5 - (3840*I)*HPLI[{0, plus, plus, minus, plus}] + (1920*I)*HPLI[{minus, plus, plus, plus, minus}] - 960*Catalan*Pi^2*Log[2] - 120*Pi^4*Log[2] + 400*Pi^3*Log[2]^2 - 320*Pi*Log[2]^4 + 15*Log[2]*PolyGamma[3, 1/4] - 7680*Pi*PolyLog[4, 1/2] - 14640*Catalan*Zeta[3] - 8520*Pi*Log[2]*Zeta[3]);
HPLI[{plus, 0, minus, plus, plus}]:=(-I)*Catalan^2*Pi + ((23*I)/2304)*Pi^5 + (3*HPLI[{0, plus, minus, minus, minus}])/2 + HPLI[{0, plus, plus, minus, plus}] + (3*HPLI[{minus, plus, minus, minus, minus}])/8 - HPLI[{minus, plus, minus, plus, plus}] + (I/2)*Catalan*Pi^2*Log[2] + (343/30720 - (7*I)/128)*Pi^4*Log[2] - ((3*I)/128)*Pi^3*Log[2]^2 + ((3*I)/8)*Catalan*Log[2]^3 + (5*Pi^2*Log[2]^3)/256 + (I/4)*Pi*Log[2]^4 + ((7*I)/1024)*Log[2]*PolyGamma[3, 1/4] - (Pi^2*PolyLog[3, 1/2 - I/2])/4 + (3*Log[2]^2*PolyLog[3, 1/2 - I/2])/2 + (Pi^2*PolyLog[3, 1/2 + I/2])/4 - ((3*I)/2)*Pi*PolyLog[4, 1/2] + (15*Log[2]*PolyLog[4, 1/2])/16 - Log[8]*PolyLog[4, 1/2 - I/2] - ((25*I)/8)*Pi*Log[2]*Zeta[3] - (105*Log[2]^2*Zeta[3])/128;
HPLI[{plus, 0, minus, plus, 0}]:=((-5760*I)*Catalan^2*Pi + (13*I)*Pi^5 - (780*I)*Pi^3*Log[2]^2 + Pi^4*(-604*Log[2] + 360*Log[4]) - 360*Catalan*(Pi^3 - (8*I)*Pi^2*Log[2] + 4*Pi*Log[2]^2 - (64*I)*(PolyLog[3, 1/2 - I/2] - PolyLog[3, 1/2 + I/2])) + 320*Pi^2*(2*Log[2]^3 + 9*PolyLog[3, 1/2 - I/2] - 9*PolyLog[3, 1/2 + I/2]) + (960*I)*Pi*(Log[2]^4 + 24*PolyLog[4, 1/2]) - 36*(32*Log[2]^5 + 1280*Log[2]*PolyLog[4, 1/2] + 2560*PolyLog[5, 1/2] - 1085*Zeta[5]))/5760;
HPLI[{plus, 0, minus, plus, minus}]:=(1/96 - (343*I)/23040)*Pi^5 - HPLI[{minus, plus, minus, minus, plus}]/3 + (37*Pi^4*Log[2])/192 - ((5*I)/192)*Pi^3*Log[2]^2 + (3*Pi^2*Log[2]^3)/16 - Log[2]^5/15 + Catalan^2*Log[4] - (Pi*PolyGamma[3, 1/4])/768 + ((5*I)/3)*Pi*Log[2]*PolyLog[3, 1/2 - I/2] + (Catalan*(35*Pi^3 - 204*Pi*Log[2]^2 - (960*I)*(PolyLog[3, 1/2 - I/2] - PolyLog[3, 1/2 + I/2])))/144 - ((11*I)/3)*Pi*Log[2]*PolyLog[3, 1/2 + I/2] - ((5*I)/4)*Pi*PolyLog[4, 1/2] + 8*Log[2]*PolyLog[4, 1/2] + (4*I)*Pi*PolyLog[4, 1/2 - I/2] + 48*PolyLog[5, 1/2] - (15*Pi^2*Zeta[3])/32 + ((35*I)/32)*Pi*Log[2]*Zeta[3] - (2759*Zeta[5])/64;
HPLI[{plus, 0, minus, 0, plus}]:=Pi^5/96 - 2*HPLI[{0, plus, plus, minus, minus}] + (53*Pi^4*Log[2])/360 + (2*Pi^2*Log[2]^3)/9 - (2*Log[2]^5)/15 + Catalan^2*Log[16] - (Pi*PolyGamma[3, 1/4])/768 + Catalan*((5*Pi^3)/48 - (15*Pi*Log[2]^2)/4 - (4*I)*PolyLog[3, 1/2 - I/2] + (4*I)*PolyLog[3, 1/2 + I/2]) + 16*PolyLog[5, 1/2] - (7*Pi^2*Zeta[3])/24 - (31*Zeta[5])/4;
HPLI[{plus, 0, minus, 0, 0}]:=(-1536*HPLI[{0, plus, plus, minus, plus}] - I*(2304*Catalan^2*Pi + (64*I)*Catalan*Pi^3 + (32 + 16*I)*Pi^5 - (768*I)*HPLI[{minus, plus, minus, plus, plus}] + (1152*I)*HPLI[{minus, plus, plus, plus, minus}] - 384*Catalan*Pi^2*Log[2] - 24*Pi^4*Log[2] + 128*Pi^3*Log[2]^2 - 80*Pi*Log[2]^4 - (2*I)*Pi*PolyGamma[3, 1/4] + Log[8]*PolyGamma[3, 1/4] - 1920*Pi*PolyLog[4, 1/2] - 7632*Catalan*Zeta[3] + (192*I)*Pi^2*Zeta[3] - 2040*Pi*Log[2]*Zeta[3]))/1536;
HPLI[{plus, 0, minus, 0, minus}]:=(I/4608)*(6912*Catalan^2*Pi + 184*Pi^5 - (4608*I)*HPLI[{0, plus, plus, minus, plus}] - (2304*I)*HPLI[{minus, plus, minus, plus, plus}] + (1152*I)*HPLI[{minus, plus, plus, plus, minus}] - 1536*Catalan*Pi^2*Log[2] + 72*Pi^4*Log[2] + 384*Pi^3*Log[2]^2 - 240*Pi*Log[2]^4 - 9*Log[2]*PolyGamma[3, 1/4] - (1536*I)*Pi^2*PolyLog[3, 1/2 - I/2] + (1536*I)*Pi^2*PolyLog[3, 1/2 + I/2] - 5760*Pi*PolyLog[4, 1/2] - 26064*Catalan*Zeta[3] - 3960*Pi*Log[2]*Zeta[3]);
HPLI[{plus, 0, minus, minus, plus}]:=(-35*Catalan*Pi^3)/144 + HPLI[{0, plus, plus, minus, minus}] + HPLI[{minus, plus, minus, minus, plus}]/3 - (221*Pi^4*Log[2])/2880 + (23*Catalan*Pi*Log[2]^2)/12 - (11*Pi^2*Log[2]^3)/48 + Log[2]^5/5 - Catalan^2*Log[4] + ((20*I)/3)*Catalan*PolyLog[3, 1/2 - I/2] - ((5*I)/3)*Pi*Log[2]*PolyLog[3, 1/2 - I/2] - ((20*I)/3)*Catalan*PolyLog[3, 1/2 + I/2] + ((5*I)/3)*Pi*Log[2]*PolyLog[3, 1/2 + I/2] - 24*PolyLog[5, 1/2] + (17*Pi^2*Zeta[3])/96 + (1147*Zeta[5])/64;
HPLI[{plus, 0, minus, minus, 0}]:=((2304*I)*Catalan^2*Pi + (48 + 17*I)*Pi^5 + 2304*HPLI[{minus, plus, minus, plus, plus}] - 3456*HPLI[{minus, plus, plus, plus, minus}] - (1920*I)*Catalan*Pi^2*Log[2] - (72*I)*Pi^4*Log[2] + 2304*Catalan*Pi*Log[2]^2 + (312*I)*Pi^3*Log[2]^2 - 192*Pi^2*Log[2]^3 - (240*I)*Pi*Log[2]^4 - 6*Pi*PolyGamma[3, 1/4] + (9*I)*Log[2]*PolyGamma[3, 1/4] + 768*Pi^2*PolyLog[3, 1/2 - I/2] - 768*Pi^2*PolyLog[3, 1/2 + I/2] - (9216*I)*Pi*Log[2]*PolyLog[3, 1/2 + I/2] - (11520*I)*Pi*PolyLog[4, 1/2] + (18432*I)*Pi*PolyLog[4, 1/2 - I/2] + (2448*I)*Catalan*Zeta[3] - 2592*Pi^2*Zeta[3] - (1080*I)*Pi*Log[2]*Zeta[3])/4608;
HPLI[{plus, 0, minus, minus, minus}]:=(-I/2)*Catalan^2*Pi - (I/256)*Pi^5 - HPLI[{0, plus, minus, minus, minus}]/2 - (3*HPLI[{minus, plus, minus, minus, minus}])/8 - HPLI[{minus, plus, minus, plus, plus}]/2 + HPLI[{minus, plus, plus, plus, minus}]/4 + (I/4)*Catalan*Pi^2*Log[2] + (4459/92160 + (23*I)/384)*Pi^4*Log[2] + ((53*I)/384)*Pi^3*Log[2]^2 + ((7*I)/24)*Catalan*Log[2]^3 + (65*Pi^2*Log[2]^3)/768 - ((25*I)/96)*Pi*Log[2]^4 - ((23*I)/3072)*Log[2]*PolyGamma[3, 1/4] - (Pi^2*PolyLog[3, 1/2 - I/2])/4 + (5*Log[2]^2*PolyLog[3, 1/2 - I/2])/2 + (Pi^2*PolyLog[3, 1/2 + I/2])/4 + 4*Log[2]^2*PolyLog[3, 1/2 + I/2] - ((3*I)/4)*Pi*PolyLog[4, 1/2] + (65*Log[2]*PolyLog[4, 1/2])/16 - 13*Log[2]*PolyLog[4, 1/2 - I/2] + ((21*I)/32)*Catalan*Zeta[3] - ((113*I)/64)*Pi*Log[2]*Zeta[3] - (455*Log[2]^2*Zeta[3])/128;
HPLI[{plus, minus, plus, plus, plus}]:=(32*Catalan*Pi^3 + 24*Pi^5 - 3*Pi*PolyGamma[3, 1/4] + 36*Pi^2*Zeta[3] + 5580*Zeta[5])/768;
HPLI[{plus, minus, plus, plus, 0}]:=I*Catalan^2*Pi + HPLI[{0, plus, plus, minus, plus}] + (Catalan*(Pi^3 - (14*I)*Zeta[3]))/8 + (Pi*((360 + 212*I)*Pi^4 + (960*I)*Pi^2*Log[2]^2 + 5400*Pi*Zeta[3] - (15*I)*(64*Log[2]^4 - (3*I)*PolyGamma[3, 1/4] + 1536*PolyLog[4, 1/2] + 1344*Log[2]*Zeta[3])))/11520;
HPLI[{plus, minus, plus, plus, minus}]:=(I/256)*((384*I)*HPLI[{minus, plus, plus, plus, minus}] + Catalan*(-64*Pi^2*Log[2] + 336*Zeta[3]) + Log[2]*(8*Pi^4 + 16*Pi^3*Log[2] - PolyGamma[3, 1/4] + 120*Pi*Zeta[3]));
HPLI[{plus, minus, plus, 0, plus}]:=HPLI[{minus, plus, minus, plus, plus}] - (3*HPLI[{minus, plus, plus, plus, minus}])/2 - (I/11520)*(-23040*Catalan^2*Pi + 532*Pi^5 + 360*Pi^4*Log[2] + 2520*Pi^3*Log[2]^2 - 45*Log[2]*PolyGamma[3, 1/4] + (5760*I)*Pi^2*(PolyLog[3, 1/2 - I/2] - PolyLog[3, 1/2 + I/2]) + 720*Catalan*(16*Pi^2*Log[2] + 91*Zeta[3]) - 1800*Pi*(2*Log[2]^4 + 48*PolyLog[4, 1/2] + 39*Log[2]*Zeta[3]));
HPLI[{plus, minus, plus, 0, 0}]:=I*Catalan^2*Pi + (2*Catalan*Pi^3)/9 + (1/96 - (11*I)/2560)*Pi^5 - HPLI[{0, plus, plus, minus, minus}] - HPLI[{minus, plus, minus, minus, plus}]/3 + (67*Pi^4*Log[2])/2880 - (5*Catalan*Pi*Log[2]^2)/3 + ((11*I)/192)*Pi^3*Log[2]^2 + (13*Pi^2*Log[2]^3)/144 - (I/12)*Pi*Log[2]^4 - Log[2]^5/15 + Catalan^2*Log[4] - (Pi*PolyGamma[3, 1/4])/768 - ((8*I)/3)*Catalan*PolyLog[3, 1/2 - I/2] - (I/3)*Pi*Log[2]*PolyLog[3, 1/2 - I/2] + ((8*I)/3)*Catalan*PolyLog[3, 1/2 + I/2] - ((5*I)/3)*Pi*Log[2]*PolyLog[3, 1/2 + I/2] - ((13*I)/4)*Pi*PolyLog[4, 1/2] + (4*I)*Pi*PolyLog[4, 1/2 - I/2] + 8*PolyLog[5, 1/2] - (51*Pi^2*Zeta[3])/64 - ((21*I)/32)*Pi*Log[2]*Zeta[3] - (279*Zeta[5])/64 - (Catalan*Zeta[3, 1/4])/16 + (Pi*Log[2]*Zeta[3, 1/4])/32 + (Catalan*Zeta[3, 3/4])/16 - (Pi*Log[2]*Zeta[3, 3/4])/32;
HPLI[{plus, minus, plus, 0, minus}]:=-(Catalan*Pi^3)/72 - (1/96 - (343*I)/23040)*Pi^5 + HPLI[{minus, plus, minus, minus, plus}]/3 - 2*HPLI[{minus, plus, plus, minus, minus}] - 6*Catalan^2*Log[2] + (83*Pi^4*Log[2])/960 + (11*Catalan*Pi*Log[2]^2)/3 + ((5*I)/192)*Pi^3*Log[2]^2 - (127*Pi^2*Log[2]^3)/144 + (23*Log[2]^5)/40 + (Pi*PolyGamma[3, 1/4])/768 + ((8*I)/3)*Catalan*PolyLog[3, 1/2 - I/2] + (I/3)*Pi*Log[2]*PolyLog[3, 1/2 - I/2] - ((8*I)/3)*Catalan*PolyLog[3, 1/2 + I/2] + ((5*I)/3)*Pi*Log[2]*PolyLog[3, 1/2 + I/2] + ((5*I)/4)*Pi*PolyLog[4, 1/2] + 20*Log[2]*PolyLog[4, 1/2] - (4*I)*Pi*PolyLog[4, 1/2 - I/2] + 31*PolyLog[5, 1/2] + (51*Pi^2*Zeta[3])/64 - ((35*I)/32)*Pi*Log[2]*Zeta[3] + (63*Log[2]^2*Zeta[3])/16 - (4495*Zeta[5])/128;
HPLI[{plus, minus, plus, minus, plus}]:=(-3*I)*Catalan^2*Pi + ((37*I)/2880)*Pi^5 - 2*HPLI[{minus, plus, minus, plus, plus}] + 3*HPLI[{minus, plus, plus, plus, minus}] + (2*I)*Catalan*Pi^2*Log[2] + (I/16)*Pi^4*Log[2] + (I/24)*Pi^3*Log[2]^2 - ((11*I)/48)*Pi*Log[2]^4 - (I/128)*Log[2]*PolyGamma[3, 1/4] - Pi^2*PolyLog[3, 1/2 - I/2] + Pi^2*PolyLog[3, 1/2 + I/2] - ((11*I)/2)*Pi*PolyLog[4, 1/2] + ((21*I)/8)*Catalan*Zeta[3] - ((31*I)/8)*Pi*Log[2]*Zeta[3];
HPLI[{plus, minus, plus, minus, 0}]:=(-I)*Catalan^2*Pi - (7*Catalan*Pi^3)/24 - (1/32 + (107*I)/23040)*Pi^5 + HPLI[{0, plus, plus, minus, minus}] + HPLI[{minus, plus, minus, minus, plus}] + I*Catalan*Pi^2*Log[2] - (439*Pi^4*Log[2])/2880 + Catalan*Pi*Log[2]^2 - ((29*I)/192)*Pi^3*Log[2]^2 + (Pi^2*Log[2]^3)/16 + ((11*I)/48)*Pi*Log[2]^4 - (2*Log[2]^5)/15 - Catalan^2*Log[4] + (Pi*PolyGamma[3, 1/4])/256 + (8*I)*Catalan*PolyLog[3, 1/2 - I/2] + I*Pi*Log[2]*PolyLog[3, 1/2 - I/2] - (8*I)*Catalan*PolyLog[3, 1/2 + I/2] + (5*I)*Pi*Log[2]*PolyLog[3, 1/2 + I/2] + ((37*I)/4)*Pi*PolyLog[4, 1/2] - 8*Log[2]*PolyLog[4, 1/2] - (12*I)*Pi*PolyLog[4, 1/2 - I/2] - 24*PolyLog[5, 1/2] + (179*Pi^2*Zeta[3])/192 - ((35*I)/32)*Pi*Log[2]*Zeta[3] + (1829*Zeta[5])/64;
HPLI[{plus, minus, plus, minus, minus}]:=(7*Catalan*Pi^3)/24 + (1/32 - (343*I)/7680)*Pi^5 - HPLI[{minus, plus, minus, minus, plus}] + 2*HPLI[{minus, plus, plus, minus, minus}] + (389*Pi^4*Log[2])/2880 - 5*Catalan*Pi*Log[2]^2 - ((5*I)/64)*Pi^3*Log[2]^2 + (43*Pi^2*Log[2]^3)/48 - (11*Log[2]^5)/24 + Catalan^2*Log[64] - (Pi*PolyGamma[3, 1/4])/256 - (8*I)*Catalan*PolyLog[3, 1/2 - I/2] - I*Pi*Log[2]*PolyLog[3, 1/2 - I/2] + (8*I)*Catalan*PolyLog[3, 1/2 + I/2] - (5*I)*Pi*Log[2]*PolyLog[3, 1/2 + I/2] - ((15*I)/4)*Pi*PolyLog[4, 1/2] - 11*Log[2]*PolyLog[4, 1/2] + (12*I)*Pi*PolyLog[4, 1/2 - I/2] - (3*Pi^2*Zeta[3])/2 + ((105*I)/32)*Pi*Log[2]*Zeta[3] - (35*Log[2]^2*Zeta[3])/8;
HPLI[{plus, minus, 0, plus, plus}]:=((-3*I)/2)*Catalan^2*Pi + ((167*I)/11520)*Pi^5 - (3*HPLI[{0, plus, minus, minus, minus}])/2 - HPLI[{0, plus, plus, minus, plus}] - (3*HPLI[{minus, plus, minus, minus, minus}])/8 + HPLI[{minus, plus, minus, plus, plus}]/2 + (3*HPLI[{minus, plus, plus, plus, minus}])/4 + ((5*I)/4)*Catalan*Pi^2*Log[2] - (343/30720 - (9*I)/128)*Pi^4*Log[2] + ((61*I)/384)*Pi^3*Log[2]^2 - ((3*I)/8)*Catalan*Log[2]^3 - (5*Pi^2*Log[2]^3)/256 - ((43*I)/96)*Pi*Log[2]^4 - (I/2)*Catalan*Pi^2*Log[4] - ((9*I)/1024)*Log[2]*PolyGamma[3, 1/4] - (Pi^2*PolyLog[3, 1/2 - I/2])/4 - (3*Log[2]^2*PolyLog[3, 1/2 - I/2])/2 + (Pi^2*PolyLog[3, 1/2 + I/2])/4 - ((13*I)/4)*Pi*PolyLog[4, 1/2] - (15*Log[2]*PolyLog[4, 1/2])/16 + Log[8]*PolyLog[4, 1/2 - I/2] + ((175*I)/32)*Catalan*Zeta[3] - ((51*I)/64)*Pi*Log[2]*Zeta[3] + (105*Log[2]^2*Zeta[3])/128;
HPLI[{plus, minus, 0, plus, 0}]:=(-I)*Catalan^2*Pi - (1/48 - (227*I)/11520)*Pi^5 + (2*HPLI[{minus, plus, minus, minus, plus}])/3 + (29*Pi^4*Log[2])/360 + ((5*I)/32)*Pi^3*Log[2]^2 - (5*Pi^2*Log[2]^3)/72 - (I/6)*Pi*Log[2]^4 + Log[2]^5/5 + (Pi*PolyGamma[3, 1/4])/384 - Pi^2*PolyLog[3, 1/2 - I/2] + ((2*I)/3)*Pi*Log[2]*PolyLog[3, 1/2 - I/2] + Pi^2*PolyLog[3, 1/2 + I/2] + ((10*I)/3)*Pi*Log[2]*PolyLog[3, 1/2 + I/2] - ((3*I)/2)*Pi*PolyLog[4, 1/2] + 8*Log[2]*PolyLog[4, 1/2] - (8*I)*Pi*PolyLog[4, 1/2 - I/2] + 16*PolyLog[5, 1/2] + (15*Pi^2*Zeta[3])/16 - ((35*I)/16)*Pi*Log[2]*Zeta[3] - (31*Zeta[5])/2 - (Pi*Log[2]*Zeta[3, 1/4])/16 + (Catalan*(7*Pi^3 - 12*Pi*Log[2]^2 - (192*I)*PolyLog[3, 1/2 - I/2] + (192*I)*PolyLog[3, 1/2 + I/2] + 9*Zeta[3, 1/4] - 9*Zeta[3, 3/4]))/72 + (Pi*Log[2]*Zeta[3, 3/4])/16;
HPLI[{plus, minus, 0, plus, minus}]:=(1/32 - (343*I)/7680)*Pi^5 - HPLI[{minus, plus, minus, minus, plus}] - (65*Pi^4*Log[2])/576 - ((5*I)/64)*Pi^3*Log[2]^2 - (7*Pi^2*Log[2]^3)/48 + Log[2]^5/15 - (Catalan*(Pi^3 - 6*Pi*Log[2]^2))/12 + Catalan^2*Log[4] - (Pi*PolyGamma[3, 1/4])/256 - (5*I)*Pi*Log[2]*PolyLog[3, 1/2 - I/2] - I*Pi*Log[2]*PolyLog[3, 1/2 + I/2] - ((15*I)/4)*Pi*PolyLog[4, 1/2] - 8*Log[2]*PolyLog[4, 1/2] + (12*I)*Pi*PolyLog[4, 1/2 - I/2] - 48*PolyLog[5, 1/2] - (45*Pi^2*Zeta[3])/32 + ((105*I)/32)*Pi*Log[2]*Zeta[3] + (2883*Zeta[5])/64;
HPLI[{plus, minus, 0, 0, plus}]:=(-7*Catalan*Pi^3)/36 + (1/48 - (343*I)/23040)*Pi^5 + HPLI[{0, plus, plus, minus, minus}] - HPLI[{minus, plus, minus, minus, plus}]/3 - (59*Pi^4*Log[2])/960 + (11*Catalan*Pi*Log[2]^2)/6 - ((5*I)/192)*Pi^3*Log[2]^2 - (19*Pi^2*Log[2]^3)/144 + Log[2]^5/15 - Catalan^2*Log[4] - (Pi*PolyGamma[3, 1/4])/384 + ((16*I)/3)*Catalan*PolyLog[3, 1/2 - I/2] - (I/3)*Pi*Log[2]*PolyLog[3, 1/2 - I/2] - ((16*I)/3)*Catalan*PolyLog[3, 1/2 + I/2] - ((5*I)/3)*Pi*Log[2]*PolyLog[3, 1/2 + I/2] - ((5*I)/4)*Pi*PolyLog[4, 1/2] + (4*I)*Pi*PolyLog[4, 1/2 - I/2] - 8*PolyLog[5, 1/2] - (31*Pi^2*Zeta[3])/96 + ((35*I)/32)*Pi*Log[2]*Zeta[3] + (527*Zeta[5])/64 - (Catalan*Zeta[3, 1/4])/16 + (Pi*Log[2]*Zeta[3, 1/4])/32 + (Catalan*Zeta[3, 3/4])/16 - (Pi*Log[2]*Zeta[3, 3/4])/32;
HPLI[{plus, minus, 0, 0, 0}]:=(I/2)*Catalan^2*Pi + (Catalan*Pi^3)/24 + (1/96 + I/3840)*Pi^5 - HPLI[{0, plus, minus, minus, minus}]/2 - HPLI[{minus, plus, minus, minus, minus}]/8 + HPLI[{minus, plus, minus, plus, plus}]/2 - HPLI[{minus, plus, plus, plus, minus}]/4 - (I/4)*Catalan*Pi^2*Log[2] + (3497/92160 + (5*I)/384)*Pi^4*Log[2] + ((9*I)/128)*Pi^3*Log[2]^2 - (I/8)*Catalan*Log[2]^3 - (5*Pi^2*Log[2]^3)/768 - ((5*I)/32)*Pi*Log[2]^4 - (Pi*PolyGamma[3, 1/4])/768 - ((5*I)/3072)*Log[2]*PolyGamma[3, 1/4] - (Pi^2*PolyLog[3, 1/2 - I/2])/4 - (Log[2]^2*PolyLog[3, 1/2 - I/2])/2 + (Pi^2*PolyLog[3, 1/2 + I/2])/4 - ((5*I)/4)*Pi*PolyLog[4, 1/2] - (5*Log[2]*PolyLog[4, 1/2])/16 + Log[2]*PolyLog[4, 1/2 - I/2] - ((21*I)/32)*Catalan*Zeta[3] - (Pi^2*Zeta[3])/16 + (I/64)*Pi*Log[2]*Zeta[3] + (35*Log[2]^2*Zeta[3])/128;
HPLI[{plus, minus, 0, 0, minus}]:=(-I/2)*Catalan^2*Pi - ((23*I)/2304)*Pi^5 + HPLI[{0, plus, minus, minus, minus}]/2 + HPLI[{minus, plus, minus, minus, minus}]/8 - HPLI[{minus, plus, minus, plus, plus}]/2 + (3*HPLI[{minus, plus, plus, plus, minus}])/4 + (I/2)*Catalan*Pi^2*Log[2] + (343/92160 + (7*I)/384)*Pi^4*Log[2] - ((19*I)/384)*Pi^3*Log[2]^2 + (I/8)*Catalan*Log[2]^3 + (5*Pi^2*Log[2]^3)/768 + ((7*I)/96)*Pi*Log[2]^4 - ((7*I)/3072)*Log[2]*PolyGamma[3, 1/4] - (5*Pi^2*PolyLog[3, 1/2 - I/2])/12 + (Log[2]^2*PolyLog[3, 1/2 - I/2])/2 + (5*Pi^2*PolyLog[3, 1/2 + I/2])/12 - ((3*I)/4)*Pi*PolyLog[4, 1/2] + (5*Log[2]*PolyLog[4, 1/2])/16 - Log[2]*PolyLog[4, 1/2 - I/2] - ((33*I)/32)*Catalan*Zeta[3] + ((13*I)/64)*Pi*Log[2]*Zeta[3] - (35*Log[2]^2*Zeta[3])/128;
HPLI[{plus, minus, 0, minus, plus}]:=(5*Catalan*Pi^3)/36 - (1/16 - (343*I)/11520)*Pi^5 - (I/2)*Pi*HPLI[{0, minus, plus, minus}] - 2*HPLI[{0, plus, plus, minus, minus}] + (2*HPLI[{minus, plus, minus, minus, plus}])/3 + (331*Pi^4*Log[2])/1440 - (25*Catalan*Pi*Log[2]^2)/6 + ((5*I)/96)*Pi^3*Log[2]^2 + (17*Pi^2*Log[2]^3)/24 - (2*Log[2]^5)/5 + Catalan^2*Log[16] + (Pi*PolyGamma[3, 1/4])/128 - ((8*I)/3)*Catalan*PolyLog[3, 1/2 - I/2] + ((2*I)/3)*Pi*Log[2]*PolyLog[3, 1/2 - I/2] + ((8*I)/3)*Catalan*PolyLog[3, 1/2 + I/2] + ((10*I)/3)*Pi*Log[2]*PolyLog[3, 1/2 + I/2] + ((5*I)/2)*Pi*PolyLog[4, 1/2] - (8*I)*Pi*PolyLog[4, 1/2 - I/2] + 48*PolyLog[5, 1/2] - (11*Pi^2*Zeta[3])/48 - ((35*I)/16)*Pi*Log[2]*Zeta[3] - (1209*Zeta[5])/32;
HPLI[{plus, minus, 0, minus, 0}]:=((-3*I)/2)*Catalan^2*Pi + (Catalan*Pi^3)/24 - (1/24 + (343*I)/11520)*Pi^5 - (I/2)*Pi*HPLI[{0, minus, plus, minus}] + HPLI[{0, plus, minus, minus, minus}]/2 - HPLI[{0, plus, plus, minus, plus}] + HPLI[{minus, plus, minus, minus, minus}]/8 - HPLI[{minus, plus, minus, plus, plus}]/2 + HPLI[{minus, plus, plus, plus, minus}]/4 + (I/4)*Catalan*Pi^2*Log[2] + (4183/92160 - (5*I)/384)*Pi^4*Log[2] - ((35*I)/384)*Pi^3*Log[2]^2 + (I/8)*Catalan*Log[2]^3 + (197*Pi^2*Log[2]^3)/768 + ((5*I)/32)*Pi*Log[2]^4 + (Pi*PolyGamma[3, 1/4])/192 + ((5*I)/3072)*Log[2]*PolyGamma[3, 1/4] - (Pi^2*PolyLog[3, 1/2 - I/2])/12 - (4*I)*Pi*Log[2]*PolyLog[3, 1/2 - I/2] + (Log[2]^2*PolyLog[3, 1/2 - I/2])/2 + (Pi^2*PolyLog[3, 1/2 + I/2])/12 + (4*I)*Pi*Log[2]*PolyLog[3, 1/2 + I/2] + ((5*I)/4)*Pi*PolyLog[4, 1/2] + (5*Log[2]*PolyLog[4, 1/2])/16 - Log[2]*PolyLog[4, 1/2 - I/2] + ((213*I)/32)*Catalan*Zeta[3] - (5*Pi^2*Zeta[3])/8 + ((31*I)/64)*Pi*Log[2]*Zeta[3] - (35*Log[2]^2*Zeta[3])/128;
HPLI[{plus, minus, 0, minus, minus}]:=(2*I)*Catalan^2*Pi + ((41*I)/720)*Pi^5 + HPLI[{0, minus, plus, minus, minus}] + (5*HPLI[{0, plus, minus, minus, minus}])/2 + 2*HPLI[{0, plus, plus, minus, plus}] + (5*HPLI[{minus, plus, minus, minus, minus}])/8 - (3*HPLI[{minus, plus, plus, plus, minus}])/2 - ((3*I)/4)*Catalan*Pi^2*Log[2] + (343/18432 - (79*I)/384)*Pi^4*Log[2] + ((139*I)/384)*Pi^3*Log[2]^2 + ((5*I)/8)*Catalan*Log[2]^3 + (25*Pi^2*Log[2]^3)/768 + ((41*I)/48)*Pi*Log[2]^4 + HPLI[{0, minus, plus, minus}]*Log[4] + ((79*I)/3072)*Log[2]*PolyGamma[3, 1/4] + (21*Log[2]^2*PolyLog[3, 1/2 - I/2])/2 - 8*Log[2]^2*PolyLog[3, 1/2 + I/2] - (4*I)*Pi*PolyLog[4, 1/2] + (25*Log[2]*PolyLog[4, 1/2])/16 - 5*Log[2]*PolyLog[4, 1/2 - I/2] - ((103*I)/16)*Catalan*Zeta[3] - ((257*I)/32)*Pi*Log[2]*Zeta[3] - (175*Log[2]^2*Zeta[3])/128;
HPLI[{plus, minus, minus, plus, plus}]:=HPLI[{minus, plus, minus, plus, plus}]/2 - (I/23040)*(-34560*Catalan^2*Pi + 148*Pi^5 - (17280*I)*HPLI[{minus, plus, plus, plus, minus}] + 360*Pi^4*Log[2] + 1200*Pi^3*Log[2]^2 - 2640*Pi*Log[2]^4 - 45*Log[2]*PolyGamma[3, 1/4] + (11520*I)*Pi^2*PolyLog[3, 1/2 - I/2] - (11520*I)*Pi^2*PolyLog[3, 1/2 + I/2] - 63360*Pi*PolyLog[4, 1/2] - 50040*Pi*Log[2]*Zeta[3] + 2160*Catalan*(8*Pi^2*Log[2] + 21*Zeta[3]));
HPLI[{plus, minus, minus, plus, 0}]:=I*Catalan^2*Pi + (1/48 - (133*I)/11520)*Pi^5 - (2*HPLI[{minus, plus, minus, minus, plus}])/3 + (7*Pi^4*Log[2])/288 - (I/48)*Pi^3*Log[2]^2 - (Pi^2*Log[2]^3)/24 - (Pi*PolyGamma[3, 1/4])/384 + (Pi^2*PolyLog[3, 1/2 - I/2])/2 - ((2*I)/3)*Pi*Log[2]*PolyLog[3, 1/2 - I/2] - (Catalan*(5*Pi^3 + (72*I)*Pi^2*Log[2] - 60*Pi*Log[2]^2 + (192*I)*(PolyLog[3, 1/2 - I/2] - PolyLog[3, 1/2 + I/2])))/144 - (Pi^2*PolyLog[3, 1/2 + I/2])/2 - ((10*I)/3)*Pi*Log[2]*PolyLog[3, 1/2 + I/2] - ((5*I)/2)*Pi*PolyLog[4, 1/2] + (8*I)*Pi*PolyLog[4, 1/2 - I/2] - (15*Pi^2*Zeta[3])/16 + ((35*I)/16)*Pi*Log[2]*Zeta[3] + (31*Zeta[5])/32;
HPLI[{plus, minus, minus, plus, minus}]:=(7680*HPLI[{minus, plus, minus, minus, plus}] - 15360*Catalan^2*Log[2] - 160*Catalan*(7*Pi^3 - 60*Pi*Log[2]^2 - (192*I)*(PolyLog[3, 1/2 - I/2] - PolyLog[3, 1/2 + I/2])) + I*Pi*((343 + 240*I)*Pi^4 + (840*I)*Pi^3*Log[2] + 600*Pi^2*Log[2]^2 + 30*((-I)*PolyGamma[3, 1/4] + 24*(8*(5*PolyLog[4, 1/2] - 16*PolyLog[4, 1/2 - I/2]) + Log[2]*(32*PolyLog[3, 1/2 - I/2] + 32*PolyLog[3, 1/2 + I/2] - 35*Zeta[3]))) + (480*I)*Pi*(Log[2]^3 - 24*Zeta[3])))/7680;
HPLI[{plus, minus, minus, 0, plus}]:=(13*Catalan*Pi^3)/144 + (1/96 + (343*I)/23040)*Pi^5 + (I/2)*Pi*HPLI[{0, minus, plus, minus}] + HPLI[{0, plus, plus, minus, minus}] + HPLI[{minus, plus, minus, minus, plus}]/3 - (581*Pi^4*Log[2])/2880 + (23*Catalan*Pi*Log[2]^2)/12 + ((5*I)/192)*Pi^3*Log[2]^2 - (7*Pi^2*Log[2]^3)/16 + Log[2]^5/5 - Catalan^2*Log[4] - (Pi*PolyGamma[3, 1/4])/768 - ((4*I)/3)*Catalan*PolyLog[3, 1/2 - I/2] + ((7*I)/3)*Pi*Log[2]*PolyLog[3, 1/2 - I/2] + ((4*I)/3)*Catalan*PolyLog[3, 1/2 + I/2] - (I/3)*Pi*Log[2]*PolyLog[3, 1/2 + I/2] + ((5*I)/4)*Pi*PolyLog[4, 1/2] - (4*I)*Pi*PolyLog[4, 1/2 - I/2] - 24*PolyLog[5, 1/2] + (101*Pi^2*Zeta[3])/96 - ((35*I)/32)*Pi*Log[2]*Zeta[3] + (1147*Zeta[5])/64;
HPLI[{plus, minus, minus, 0, 0}]:=I*Catalan^2*Pi - (Catalan*Pi^3)/24 + (1/48 + (83*I)/3840)*Pi^5 + (I/2)*Pi*HPLI[{0, minus, plus, minus}] + HPLI[{0, plus, minus, minus, minus}]/2 + HPLI[{0, plus, plus, minus, plus}] + HPLI[{minus, plus, minus, minus, minus}]/8 - HPLI[{minus, plus, plus, plus, minus}]/2 - (617/92160 + (11*I)/384)*Pi^4*Log[2] + ((5*I)/384)*Pi^3*Log[2]^2 + (I/8)*Catalan*Log[2]^3 - (91*Pi^2*Log[2]^3)/768 + ((5*I)/48)*Pi*Log[2]^4 - (Pi*PolyGamma[3, 1/4])/384 + ((11*I)/3072)*Log[2]*PolyGamma[3, 1/4] + (Pi^2*PolyLog[3, 1/2 - I/2])/4 + (2*I)*Pi*Log[2]*PolyLog[3, 1/2 - I/2] + (Log[2]^2*PolyLog[3, 1/2 - I/2])/2 - (Pi^2*PolyLog[3, 1/2 + I/2])/4 - (2*I)*Pi*Log[2]*PolyLog[3, 1/2 + I/2] + (5*Log[2]*PolyLog[4, 1/2])/16 - Log[2]*PolyLog[4, 1/2 - I/2] - ((69*I)/16)*Catalan*Zeta[3] + (5*Pi^2*Zeta[3])/16 - ((51*I)/32)*Pi*Log[2]*Zeta[3] - (35*Log[2]^2*Zeta[3])/128;
HPLI[{plus, minus, minus, 0, minus}]:=((-5*I)/2)*Catalan^2*Pi - ((571*I)/5760)*Pi^5 - 3*HPLI[{0, minus, plus, minus, minus}] - (13*HPLI[{0, plus, minus, minus, minus}])/2 - 4*HPLI[{0, plus, plus, minus, plus}] - HPLI[{minus, plus, minus, minus, minus}]/8 + (3*HPLI[{minus, plus, minus, plus, plus}])/2 + (9*HPLI[{minus, plus, plus, plus, minus}])/4 + ((5*I)/6)*Catalan*Pi^2*Log[2] - (16807/92160 - (89*I)/384)*Pi^4*Log[2] - 4*HPLI[{0, minus, plus, minus}]*Log[2] - ((451*I)/384)*Pi^3*Log[2]^2 - ((17*I)/8)*Catalan*Log[2]^3 - (245*Pi^2*Log[2]^3)/768 - ((89*I)/96)*Pi*Log[2]^4 - ((89*I)/3072)*Log[2]*PolyGamma[3, 1/4] + (5*Pi^2*PolyLog[3, 1/2 - I/2])/6 - (57*Log[2]^2*PolyLog[3, 1/2 - I/2])/2 - (5*Pi^2*PolyLog[3, 1/2 + I/2])/6 + 4*Log[2]^2*PolyLog[3, 1/2 + I/2] + ((41*I)/4)*Pi*PolyLog[4, 1/2] - (245*Log[2]*PolyLog[4, 1/2])/16 + 49*Log[2]*PolyLog[4, 1/2 - I/2] + ((349*I)/32)*Catalan*Zeta[3] + ((1367*I)/64)*Pi*Log[2]*Zeta[3] + (1715*Log[2]^2*Zeta[3])/128;
HPLI[{plus, minus, minus, minus, plus}]:=(-2*HPLI[{minus, plus, minus, minus, plus}])/3 + (Catalan*(7*Pi^3 - 12*Pi*Log[2]^2 - (192*I)*(PolyLog[3, 1/2 - I/2] - PolyLog[3, 1/2 + I/2])))/144 - (I/23040)*Pi*((343 + 240*I)*Pi^4 + (560*I)*Pi^3*Log[2] + 600*Pi^2*Log[2]^2 + 30*((-I)*PolyGamma[3, 1/4] + 8*(24*(5*PolyLog[4, 1/2] - 16*PolyLog[4, 1/2 - I/2]) + Log[2]*(64*PolyLog[3, 1/2 - I/2] + 128*PolyLog[3, 1/2 + I/2] - 105*Zeta[3]))) - (11520*I)*Pi*Zeta[3]);
HPLI[{plus, minus, minus, minus, 0}]:=I*Catalan^2*Pi - (1/96 - (281*I)/4608)*Pi^5 + 2*HPLI[{0, minus, plus, minus, minus}] + (7*HPLI[{0, plus, minus, minus, minus}])/2 + 2*HPLI[{0, plus, plus, minus, plus}] - HPLI[{minus, plus, minus, minus, minus}]/8 - HPLI[{minus, plus, minus, plus, plus}] - HPLI[{minus, plus, plus, plus, minus}] - (I/3)*Catalan*Pi^2*Log[2] + (3913/92160 - (11*I)/128)*Pi^4*Log[2] - (Catalan*Pi*Log[2]^2)/2 + ((269*I)/384)*Pi^3*Log[2]^2 + ((29*I)/24)*Catalan*Log[2]^3 + (347*Pi^2*Log[2]^3)/768 + (I/3)*Pi*Log[2]^4 + HPLI[{0, minus, plus, minus}]*Log[4] + (Pi*PolyGamma[3, 1/4])/768 + ((11*I)/1024)*Log[2]*PolyGamma[3, 1/4] - (7*Pi^2*PolyLog[3, 1/2 - I/2])/12 + (2*I)*Pi*Log[2]*PolyLog[3, 1/2 - I/2] + (31*Log[2]^2*PolyLog[3, 1/2 - I/2])/2 + (7*Pi^2*PolyLog[3, 1/2 + I/2])/12 - ((17*I)/4)*Pi*PolyLog[4, 1/2] + (155*Log[2]*PolyLog[4, 1/2])/16 - (4*I)*Pi*PolyLog[4, 1/2 - I/2] - 31*Log[2]*PolyLog[4, 1/2 - I/2] - ((41*I)/8)*Catalan*Zeta[3] + (Pi^2*Zeta[3])/2 - ((405*I)/32)*Pi*Log[2]*Zeta[3] - (1085*Log[2]^2*Zeta[3])/128;
HPLI[{plus, minus, minus, minus, minus}]:=-HPLI[{minus, plus, minus, minus, minus}]/4 - (343/46080 + I/192)*Pi^4*Log[2] - ((7*I)/192)*Pi^3*Log[2]^2 - (I/4)*Catalan*Log[2]^3 - (5*Pi^2*Log[2]^3)/384 + (I/1536)*Log[2]*PolyGamma[3, 1/4] - Log[2]^2*PolyLog[3, 1/2 - I/2] - (5*Log[2]*PolyLog[4, 1/2])/8 + Log[4]*PolyLog[4, 1/2 - I/2] + (35*Log[2]^2*Zeta[3])/64 + (I/8)*Pi*(Log[2]^4 + Log[4]*Zeta[3]);
HPLI[{0, plus, plus, plus, plus}]:=(4*Catalan*Pi^3 + Pi^5 - (Pi*PolyGamma[3, 1/4])/8 + 186*Zeta[5])/96;
HPLI[{0, plus, plus, plus, 0}]:=((8 - 8*I)*Pi^5 - Pi*PolyGamma[3, 1/4] + 96*Catalan*(Pi^3 + (28*I)*Zeta[3]))/768;
HPLI[{0, plus, plus, plus, minus}]:=(I/11520)*(56*Pi^5 + (5760*I)*HPLI[{minus, plus, plus, plus, minus}] + 240*Pi^3*Log[2]^2 + 720*Catalan*(Pi^2*Log[16] - 21*Zeta[3]) + 15*Log[2]*(8*Pi^4 - PolyGamma[3, 1/4] - 360*Pi*Zeta[3]));
HPLI[{0, plus, plus, 0, plus}]:=(I/64)*(64*Catalan^2*Pi + Pi^5 - 448*Catalan*Zeta[3]);
HPLI[{0, plus, plus, 0, 0}]:=((96*I)*Catalan^2*Pi - 28*Pi^2*Zeta[3] + 186*Zeta[5] + 3*Catalan*(2*Pi^3 - Zeta[3, 1/4] + Zeta[3, 3/4]))/96;
HPLI[{0, plus, plus, 0, minus}]:=(13*Catalan*Pi^3)/72 + (1/96 - (343*I)/23040)*Pi^5 - HPLI[{minus, plus, minus, minus, plus}]/3 + (7*Pi^4*Log[2])/576 + (Catalan*Pi*Log[2]^2)/3 - ((5*I)/192)*Pi^3*Log[2]^2 - (Pi^2*Log[2]^3)/48 - Catalan^2*Log[4] - (Pi*PolyGamma[3, 1/4])/768 - (I/3)*(8*Catalan + Pi*Log[2])*PolyLog[3, 1/2 - I/2] + (I/3)*(8*Catalan - 5*Pi*Log[2])*PolyLog[3, 1/2 + I/2] - ((5*I)/4)*Pi*PolyLog[4, 1/2] + (4*I)*Pi*PolyLog[4, 1/2 - I/2] + (Pi*(-17*Pi + (105*I)*Log[2])*Zeta[3])/96 - (341*Zeta[5])/64;
HPLI[{0, plus, plus, minus, plus}]:=HPLI[{0, plus, plus, minus, plus}];
HPLI[{0, plus, plus, minus, 0}]:=(-I)*Catalan^2*Pi - (7*Catalan*Pi^3)/72 - (1/96 + (9*I)/2560)*Pi^5 - HPLI[{0, plus, plus, minus, minus}] + HPLI[{minus, plus, minus, minus, plus}]/3 + (59*Pi^4*Log[2])/960 - (7*Catalan*Pi*Log[2]^2)/3 - ((11*I)/192)*Pi^3*Log[2]^2 + (19*Pi^2*Log[2]^3)/144 + (I/12)*Pi*Log[2]^4 - Log[2]^5/15 + Catalan^2*Log[4] + (I/2)*Catalan*Pi^2*Log[4] + (Pi*PolyGamma[3, 1/4])/768 + ((8*I)/3)*Catalan*PolyLog[3, 1/2 - I/2] + (I/3)*Pi*Log[2]*PolyLog[3, 1/2 - I/2] - ((8*I)/3)*Catalan*PolyLog[3, 1/2 + I/2] + ((5*I)/3)*Pi*Log[2]*PolyLog[3, 1/2 + I/2] + ((13*I)/4)*Pi*PolyLog[4, 1/2] - (4*I)*Pi*PolyLog[4, 1/2 - I/2] + 8*PolyLog[5, 1/2] + (17*Pi^2*Zeta[3])/96 - ((35*I)/32)*Pi*Log[2]*Zeta[3] - (217*Zeta[5])/64;
HPLI[{0, plus, plus, minus, minus}]:=HPLI[{0, plus, plus, minus, minus}];
HPLI[{0, plus, 0, plus, plus}]:=(-I/5760)*(5760*Catalan^2*Pi + 151*Pi^5 + 480*Pi^3*Log[2]^2 - 20160*Catalan*Zeta[3] - 480*Pi*(Log[2]^4 + 24*PolyLog[4, 1/2] + 21*Log[2]*Zeta[3]));
HPLI[{0, plus, 0, plus, 0}]:=(-I)*Catalan^2*Pi + (Catalan*Pi^3)/4 + ((151*I)/5760)*Pi^5 + (I/12)*Pi^3*Log[2]^2 + (7*Pi^2*Zeta[3])/24 - (I/12)*Pi*(Log[2]^4 + 24*PolyLog[4, 1/2] + 21*Log[2]*Zeta[3]) - (31*Zeta[5])/4;
HPLI[{0, plus, 0, plus, minus}]:=-(Catalan*Pi^3)/12 - HPLI[{0, plus, plus, minus, minus}] - 2*HPLI[{minus, plus, plus, minus, minus}] + (97*Pi^4*Log[2])/1440 + 2*Catalan*Pi*Log[2]^2 - (49*Pi^2*Log[2]^3)/72 + (37*Log[2]^5)/120 + 12*Log[2]*PolyLog[4, 1/2] + 23*PolyLog[5, 1/2] - (7*(Pi^2 - 9*Log[2]^2)*Zeta[3])/16 - (1953*Zeta[5])/128;
HPLI[{0, plus, 0, 0, plus}]:=(-4*Catalan*Pi^3 + Pi^5 - (Pi*PolyGamma[3, 1/4])/8 + 372*Zeta[5])/32;
HPLI[{0, plus, 0, 0, 0}]:=(32*Catalan*Pi^3 + (3*I)*(2*Pi^2*(Zeta[3, 1/4] - Zeta[3, 3/4]) + (3*I)*Pi*(Zeta[4, 1/4] - Zeta[4, 3/4]) - 2*Zeta[5, 1/4] + 2*Zeta[5, 3/4]))/768;
HPLI[{0, plus, 0, 0, minus}]:=(I/3840)*(-3840*Catalan^2*Pi + 4*Pi^5 + (3840*I)*HPLI[{0, plus, plus, minus, plus}] - (5760*I)*HPLI[{minus, plus, plus, plus, minus}] - 240*Pi^3*Log[2]^2 + 720*Catalan*(Pi^2*Log[16] + 5*Zeta[3]) + 45*Log[2]*(8*Pi^4 - PolyGamma[3, 1/4] + 120*Pi*Zeta[3]));
HPLI[{0, plus, 0, minus, plus}]:=(-11*Catalan*Pi^3)/72 - (5/96 - (343*I)/11520)*Pi^5 + (2*HPLI[{minus, plus, minus, minus, plus}])/3 + (29*Pi^4*Log[2])/360 - (2*Catalan*Pi*Log[2]^2)/3 + ((5*I)/96)*Pi^3*Log[2]^2 - (5*Pi^2*Log[2]^3)/72 + Log[2]^5/5 + (5*Pi*PolyGamma[3, 1/4])/768 + ((2*I)/3)*(8*Catalan + Pi*Log[2])*PolyLog[3, 1/2 - I/2] - ((2*I)/3)*(8*Catalan - 5*Pi*Log[2])*PolyLog[3, 1/2 + I/2] + (((5*I)/2)*Pi + Log[256])*PolyLog[4, 1/2] - (8*I)*Pi*PolyLog[4, 1/2 - I/2] + 16*PolyLog[5, 1/2] + (Pi*(Pi - (35*I)*Log[2])*Zeta[3])/16 - (31*Zeta[5])/2;
HPLI[{0, plus, 0, minus, 0}]:=HPLI[{minus, plus, minus, plus, plus}] + (I/3840)*(3840*Catalan^2*Pi + (166 + 120*I)*Pi^5 + (5760*I)*HPLI[{minus, plus, plus, plus, minus}] - 120*Pi^4*Log[2] + 760*Pi^3*Log[2]^2 - 400*Pi*Log[2]^4 - (15*I)*Pi*PolyGamma[3, 1/4] + 15*Log[2]*PolyGamma[3, 1/4] - (1920*I)*Pi^2*PolyLog[3, 1/2 - I/2] + (1920*I)*Pi^2*PolyLog[3, 1/2 + I/2] - 9600*Pi*PolyLog[4, 1/2] + (3360*I)*Pi^2*Zeta[3] - 10200*Pi*Log[2]*Zeta[3] + 80*Catalan*((-2*I)*Pi^3 - 48*Pi^2*Log[2] + 99*Zeta[3]));
HPLI[{0, plus, 0, minus, minus}]:=HPLI[{0, plus, plus, minus, plus}] - (I/5760)*((-5760*I)*HPLI[{minus, plus, minus, plus, plus}] - 180*Pi^3*Log[2]^2 + 360*Pi*Log[2]^4 + Pi*(13*Pi^4 - (2880*I)*Pi*(PolyLog[3, 1/2 - I/2] - PolyLog[3, 1/2 + I/2]) + 8640*PolyLog[4, 1/2]) + 14400*Catalan*Zeta[3] + 45*Log[2]*(-PolyGamma[3, 1/4] + 8*Pi*(-4*Catalan*Pi + Pi^3 + 36*Zeta[3])));
HPLI[{0, plus, minus, plus, plus}]:=(I/23040)*(-11520*Catalan^2*Pi + 76*Pi^5 + (23040*I)*HPLI[{0, plus, plus, minus, plus}] + (11520*I)*HPLI[{minus, plus, minus, plus, plus}] - (17280*I)*HPLI[{minus, plus, plus, plus, minus}] - 720*Pi*Log[2]^4 - 17280*Pi*PolyLog[4, 1/2] + 720*Catalan*(8*Pi^2*Log[2] + 63*Zeta[3]) + 45*Log[2]*(8*Pi^4 - PolyGamma[3, 1/4] - 216*Pi*Zeta[3]));
HPLI[{0, plus, minus, plus, 0}]:=(-I/360)*Pi^5 + 2*HPLI[{0, plus, plus, minus, minus}] + I*Catalan^2*(Pi + (4*I)*Log[2]) - (53*Pi^4*Log[2])/360 - ((5*I)/96)*Pi^3*Log[2]^2 - (2*Pi^2*Log[2]^3)/9 + (I/12)*Pi*Log[2]^4 + (2*Log[2]^5)/15 + (Pi^2*PolyLog[3, 1/2 - I/2])/2 + Catalan*((-11*Pi^3)/48 - (I/2)*Pi^2*Log[2] + (15*Pi*Log[2]^2)/4 + (4*I)*(PolyLog[3, 1/2 - I/2] - PolyLog[3, 1/2 + I/2])) - (Pi^2*PolyLog[3, 1/2 + I/2])/2 + (2*I)*Pi*PolyLog[4, 1/2] - 16*PolyLog[5, 1/2] + ((7*I)/4)*Pi*Log[2]*Zeta[3] + (279*Zeta[5])/16;
HPLI[{0, plus, minus, plus, minus}]:=(7*Catalan*Pi^3)/48 - HPLI[{0, plus, plus, minus, minus}] + 2*HPLI[{minus, plus, plus, minus, minus}] - (Pi^4*Log[2])/72 - (15*Catalan*Pi*Log[2]^2)/4 + (7*Pi^2*Log[2]^3)/9 - (53*Log[2]^5)/120 + Catalan^2*Log[16] - (2*I)*(2*Catalan - Pi*Log[2])*PolyLog[3, 1/2 - I/2] + (2*I)*(2*Catalan - Pi*Log[2])*PolyLog[3, 1/2 + I/2] - 12*Log[2]*PolyLog[4, 1/2] - 7*PolyLog[5, 1/2] + (7*(Pi^2 - 27*Log[2]^2)*Zeta[3])/48 + (589*Zeta[5])/128;
HPLI[{0, plus, minus, 0, plus}]:=-Pi^5/32 - (151*Pi^4*Log[2])/1440 + (Pi^2*Log[2]^3)/9 - Log[2]^5/5 + (Pi*PolyGamma[3, 1/4])/256 + Catalan*((3*Pi^3)/16 + (Pi*Log[2]^2)/4 - (4*I)*(PolyLog[3, 1/2 - I/2] - PolyLog[3, 1/2 + I/2])) - 8*Log[2]*PolyLog[4, 1/2] - 16*PolyLog[5, 1/2] + (217*Zeta[5])/32;
HPLI[{0, plus, minus, 0, 0}]:=-(Catalan*Pi^3)/24 - (1/32 + (21*I)/1280)*Pi^5 + (3*HPLI[{0, plus, minus, minus, minus}])/2 + HPLI[{0, plus, plus, minus, plus}] + (3*HPLI[{minus, plus, minus, minus, minus}])/8 - HPLI[{minus, plus, minus, plus, plus}] + (I/2)*Catalan*Pi^2*Log[2] - (3497/30720 + (7*I)/128)*Pi^4*Log[2] - ((73*I)/384)*Pi^3*Log[2]^2 + ((3*I)/8)*Catalan*Log[2]^3 + (5*Pi^2*Log[2]^3)/256 + ((5*I)/12)*Pi*Log[2]^4 + (Pi*PolyGamma[3, 1/4])/256 + ((7*I)/1024)*Log[2]*PolyGamma[3, 1/4] - (Pi^2*PolyLog[3, 1/2 - I/2])/4 + (3*Log[2]^2*PolyLog[3, 1/2 - I/2])/2 + (Pi^2*PolyLog[3, 1/2 + I/2])/4 + ((5*I)/2)*Pi*PolyLog[4, 1/2] + (15*Log[2]*PolyLog[4, 1/2])/16 - Log[8]*PolyLog[4, 1/2 - I/2] - (3*I)*Catalan*Zeta[3] - ((11*I)/8)*Pi*Log[2]*Zeta[3] - (105*Log[2]^2*Zeta[3])/128;
HPLI[{0, plus, minus, 0, minus}]:=I*Catalan^2*Pi - (3*HPLI[{0, plus, minus, minus, minus}])/2 - (3*HPLI[{minus, plus, minus, minus, minus}])/8 + HPLI[{minus, plus, minus, plus, plus}] - (3*HPLI[{minus, plus, plus, plus, minus}])/2 - (I/48)*Catalan*(44*Pi^2*Log[2] + 18*Log[2]^3 - 51*Zeta[3]) + ((904*I)*Pi^5 - (1029 + 3600*I)*Pi^4*Log[2] + (9840*I)*Pi^3*Log[2]^2 - 120*Pi^2*(15*Log[2]^3 - 448*(PolyLog[3, 1/2 - I/2] - PolyLog[3, 1/2 + I/2])) - (2880*I)*Pi*(8*Log[2]^4 - 48*PolyLog[4, 1/2] + Log[2]*Zeta[3]) - 90*Log[2]*((-5*I)*PolyGamma[3, 1/4] + 24*(64*Log[2]*PolyLog[3, 1/2 - I/2] + 40*PolyLog[4, 1/2] - 128*PolyLog[4, 1/2 - I/2] - 35*Log[2]*Zeta[3])))/92160;
HPLI[{0, plus, minus, minus, plus}]:=(7*Catalan*Pi^3)/144 + (1/32 - (343*I)/23040)*Pi^5 - (2*HPLI[{minus, plus, minus, minus, plus}])/3 + (7*Pi^4*Log[2])/288 - (Catalan*Pi*Log[2]^2)/12 - ((5*I)/192)*Pi^3*Log[2]^2 - (Pi*PolyGamma[3, 1/4])/256 - ((2*I)/3)*(2*Catalan + Pi*Log[2])*PolyLog[3, 1/2 - I/2] + ((4*I)/3)*(Catalan - Pi*Log[2])*PolyLog[3, 1/2 + I/2] - ((5*I)/4)*Pi*PolyLog[4, 1/2] + (4*I)*Pi*PolyLog[4, 1/2 - I/2] + (Pi*(-2*Pi + (35*I)*Log[2])*Zeta[3])/32 + (31*Zeta[5])/32;
HPLI[{0, plus, minus, minus, 0}]:=(-I)*Catalan^2*Pi + (1/96 + (5*I)/4608)*Pi^5 - (3*HPLI[{0, plus, minus, minus, minus}])/2 - HPLI[{0, plus, plus, minus, plus}] - (3*HPLI[{minus, plus, minus, minus, minus}])/8 + (3*HPLI[{minus, plus, plus, plus, minus}])/2 + ((2*I)/3)*Catalan*Pi^2*Log[2] - (1303/30720 - (11*I)/128)*Pi^4*Log[2] - (Catalan*Pi*Log[2]^2)/2 - ((85*I)/384)*Pi^3*Log[2]^2 - ((3*I)/8)*Catalan*Log[2]^3 - (79*Pi^2*Log[2]^3)/768 - ((5*I)/16)*Pi*Log[2]^4 - (Pi*PolyGamma[3, 1/4])/768 - ((11*I)/1024)*Log[2]*PolyGamma[3, 1/4] - (Pi^2*PolyLog[3, 1/2 - I/2])/12 + (2*I)*Pi*Log[2]*PolyLog[3, 1/2 - I/2] - (3*Log[2]^2*PolyLog[3, 1/2 - I/2])/2 + (Pi^2*PolyLog[3, 1/2 + I/2])/12 + ((5*I)/4)*Pi*PolyLog[4, 1/2] - (15*Log[2]*PolyLog[4, 1/2])/16 - (4*I)*Pi*PolyLog[4, 1/2 - I/2] + Log[8]*PolyLog[4, 1/2 - I/2] + ((23*I)/16)*Catalan*Zeta[3] + (7*Pi^2*Zeta[3])/8 + ((47*I)/16)*Pi*Log[2]*Zeta[3] + (105*Log[2]^2*Zeta[3])/128;
HPLI[{0, plus, minus, minus, minus}]:=HPLI[{0, plus, minus, minus, minus}];
HPLI[{0, 0, plus, plus, plus}]:=(I/11520)*Pi*(121*Pi^4 + 480*Pi^2*Log[2]^2 - 480*(Log[2]^4 + 24*PolyLog[4, 1/2] + 21*Log[2]*Zeta[3]));
HPLI[{0, 0, plus, plus, 0}]:=((-151*I)*Pi^5 - (480*I)*Pi^3*Log[2]^2 - 840*Pi^2*Zeta[3] + (480*I)*Pi*(Log[2]^4 + 24*PolyLog[4, 1/2] + 21*Log[2]*Zeta[3]) + 22320*Zeta[5] - 360*Catalan*(2*Pi^3 - Zeta[3, 1/4] + Zeta[3, 3/4]))/11520;
HPLI[{0, 0, plus, plus, minus}]:=HPLI[{0, plus, plus, minus, minus}] + HPLI[{minus, plus, plus, minus, minus}] - (203*Pi^4*Log[2])/2880 + (41*Pi^2*Log[2]^3)/144 - (29*Log[2]^5)/240 - 6*Log[2]*PolyLog[4, 1/2] - (31*PolyLog[5, 1/2])/2 + (7*(Pi^2 - 9*Log[2]^2)*Zeta[3])/32 + (3069*Zeta[5])/256;
HPLI[{0, 0, plus, 0, plus}]:=-(Pi*(24*Pi^4 - 3*PolyGamma[3, 1/4] + 112*Pi*Zeta[3]))/768 - (31*Zeta[5])/4;
HPLI[{0, 0, plus, 0, 0}]:=(-I/256)*(Pi^2*(Zeta[3, 1/4] - Zeta[3, 3/4]) + (3*I)*Pi*(Zeta[4, 1/4] - Zeta[4, 3/4]) - 3*Zeta[5, 1/4] + 3*Zeta[5, 3/4]);
HPLI[{0, 0, plus, 0, minus}]:=(-I/7680)*(-3840*Catalan^2*Pi + (7680*I)*HPLI[{0, plus, plus, minus, plus}] - (3840*I)*HPLI[{minus, plus, minus, plus, plus}] - (5760*I)*HPLI[{minus, plus, plus, plus, minus}] + 280*Pi^3*Log[2]^2 - 400*Pi*Log[2]^4 + 6*Pi*(29*Pi^4 - (320*I)*Pi*(PolyLog[3, 1/2 - I/2] - PolyLog[3, 1/2 + I/2]) - 1600*PolyLog[4, 1/2]) + 240*Catalan*(8*Pi^2*Log[2] + 63*Zeta[3]) + 75*Log[2]*(-PolyGamma[3, 1/4] + 8*Pi*(Pi^3 + Zeta[3])));
HPLI[{0, 0, plus, minus, plus}]:=(7*Catalan*Pi^3)/72 + (1/24 - (343*I)/23040)*Pi^5 - HPLI[{0, plus, plus, minus, minus}] - HPLI[{minus, plus, minus, minus, plus}]/3 + (247*Pi^4*Log[2])/2880 - (5*Catalan*Pi*Log[2]^2)/3 - ((5*I)/192)*Pi^3*Log[2]^2 + (13*Pi^2*Log[2]^3)/144 - Log[2]^5/15 + Catalan^2*Log[4] - (Pi*PolyGamma[3, 1/4])/192 - ((8*I)/3)*Catalan*PolyLog[3, 1/2 - I/2] - (I/3)*Pi*Log[2]*PolyLog[3, 1/2 - I/2] + ((8*I)/3)*Catalan*PolyLog[3, 1/2 + I/2] - ((5*I)/3)*Pi*Log[2]*PolyLog[3, 1/2 + I/2] - ((5*I)/4)*Pi*PolyLog[4, 1/2] + (4*I)*Pi*PolyLog[4, 1/2 - I/2] + 8*PolyLog[5, 1/2] - (Pi^2*Zeta[3])/32 + ((35*I)/32)*Pi*Log[2]*Zeta[3] - (279*Zeta[5])/64;
HPLI[{0, 0, plus, minus, 0}]:=(-I/2)*Catalan^2*Pi + (1/32 - I/768)*Pi^5 - (3*HPLI[{0, plus, minus, minus, minus}])/2 - HPLI[{0, plus, plus, minus, plus}] - (3*HPLI[{minus, plus, minus, minus, minus}])/8 + HPLI[{minus, plus, minus, plus, plus}]/2 + (3*HPLI[{minus, plus, plus, plus, minus}])/4 + (I/4)*Catalan*Pi^2*Log[2] + (1577/30720 + (9*I)/128)*Pi^4*Log[2] + ((41*I)/384)*Pi^3*Log[2]^2 - ((3*I)/8)*Catalan*Log[2]^3 - (5*Pi^2*Log[2]^3)/256 - ((35*I)/96)*Pi*Log[2]^4 - (Pi*PolyGamma[3, 1/4])/256 - ((9*I)/1024)*Log[2]*PolyGamma[3, 1/4] + (Pi^2*PolyLog[3, 1/2 - I/2])/4 - (3*Log[2]^2*PolyLog[3, 1/2 - I/2])/2 - (Pi^2*PolyLog[3, 1/2 + I/2])/4 - ((5*I)/4)*Pi*PolyLog[4, 1/2] - (15*Log[2]*PolyLog[4, 1/2])/16 + Log[8]*PolyLog[4, 1/2 - I/2] + ((63*I)/32)*Catalan*Zeta[3] + (7*Pi^2*Zeta[3])/16 + ((173*I)/64)*Pi*Log[2]*Zeta[3] + (105*Log[2]^2*Zeta[3])/128;
HPLI[{0, 0, plus, minus, minus}]:=((96*I)*Pi^5 + 46080*HPLI[{0, plus, minus, minus, minus}] + 11520*HPLI[{minus, plus, minus, minus, minus}] + (11520*I)*Catalan*Log[2]^3 + 600*Pi^2*Log[2]^3 + (9600*I)*Pi*Log[2]^4 + 240*Log[2]^2*((7*I)*Pi^3 + 192*PolyLog[3, 1/2 - I/2] - 105*Zeta[3]) + Log[2]*((343 + 240*I)*Pi^4 + 30*((-I)*PolyGamma[3, 1/4] + 960*PolyLog[4, 1/2] - 3072*PolyLog[4, 1/2 - I/2]) - (26880*I)*Pi*Zeta[3]))/30720;
HPLI[{0, 0, 0, plus, plus}]:=(8*Pi^5 - Pi*PolyGamma[3, 1/4] + 56*Pi^2*Zeta[3] + 1488*Zeta[5] + 8*Catalan*(2*Pi^3 - Zeta[3, 1/4] + Zeta[3, 3/4]))/768;
HPLI[{0, 0, 0, plus, 0}]:=(Pi*(-Zeta[4, 1/4] + Zeta[4, 3/4]) - (2*I)*(Zeta[5, 1/4] - Zeta[5, 3/4]))/256;
HPLI[{0, 0, 0, plus, minus}]:=((736*I)*Pi^5 + 46080*HPLI[{0, plus, minus, minus, minus}] + 11520*HPLI[{minus, plus, minus, minus, minus}] + (11520*I)*Catalan*Log[2]^3 + 600*Pi^2*Log[2]^3 + (9600*I)*Pi*Log[2]^4 + 720*Log[2]^2*((-3*I)*Pi^3 + 64*PolyLog[3, 1/2 - I/2] - 35*Zeta[3]) + Log[2]*((343 + 240*I)*Pi^4 + 30*((-I)*PolyGamma[3, 1/4] + 960*PolyLog[4, 1/2] - 3072*PolyLog[4, 1/2 - I/2]) - (80640*I)*Pi*Zeta[3]))/92160;
HPLI[{0, 0, 0, 0, plus}]:=(I/512)*(Zeta[5, 1/4] - Zeta[5, 3/4]);
HPLI[{0, 0, 0, 0, 0}]:=(I/3840)*Pi^5;
HPLI[{0, 0, 0, 0, minus}]:=(-15*Zeta[5])/256;
HPLI[{0, 0, 0, minus, plus}]:=(I/2)*Catalan^2*Pi - HPLI[{0, plus, minus, minus, minus}]/2 - HPLI[{minus, plus, minus, minus, minus}]/8 + HPLI[{minus, plus, minus, plus, plus}]/2 - HPLI[{minus, plus, plus, plus, minus}]/4 - (I/32)*Catalan*(8*Pi^2*Log[2] + 4*Log[2]^3 + 21*Zeta[3]) + ((1648*I)*Pi^5 - (343 - 1200*I)*Pi^4*Log[2] + (9360*I)*Pi^3*Log[2]^2 - 120*Pi^2*(5*Log[2]^3 - 192*(PolyLog[3, 1/2 - I/2] - PolyLog[3, 1/2 + I/2])) - (1440*I)*Pi*(10*Log[2]^4 + 80*PolyLog[4, 1/2] - Log[2]*Zeta[3]) - 30*Log[2]*((5*I)*PolyGamma[3, 1/4] + 24*(64*Log[2]*PolyLog[3, 1/2 - I/2] + 40*PolyLog[4, 1/2] - 128*PolyLog[4, 1/2 - I/2] - 35*Log[2]*Zeta[3])))/92160;
HPLI[{0, 0, 0, minus, 0}]:=((-7*I)/11520)*Pi^5 + (15*Zeta[5])/64;
HPLI[{0, 0, 0, minus, minus}]:=(8*Pi^2*Zeta[3] - 87*Zeta[5])/768;
HPLI[{0, 0, minus, plus, plus}]:=-8*PolyLog[5, 1/2] + (-120*Pi^5 - 604*Pi^4*Log[2] + 15*Pi*PolyGamma[3, 1/4] - 1152*(Log[2]^5 + 40*Log[2]*PolyLog[4, 1/2]) + 10*Pi^2*(64*Log[2]^3 - 21*Zeta[3]))/11520 + (93*Zeta[5])/16;
HPLI[{0, 0, minus, plus, 0}]:=(-1/96 - (13*I)/640)*Pi^5 + (3*HPLI[{0, plus, minus, minus, minus}])/2 + HPLI[{0, plus, plus, minus, plus}] + (3*HPLI[{minus, plus, minus, minus, minus}])/8 - HPLI[{minus, plus, minus, plus, plus}] + (I/4)*Catalan*Pi^2*Log[2] - (1577/30720 + (7*I)/128)*Pi^4*Log[2] - ((79*I)/384)*Pi^3*Log[2]^2 + ((3*I)/8)*Catalan*Log[2]^3 + (5*Pi^2*Log[2]^3)/256 + ((5*I)/12)*Pi*Log[2]^4 + (Pi*PolyGamma[3, 1/4])/768 + ((7*I)/1024)*Log[2]*PolyGamma[3, 1/4] - (Pi^2*PolyLog[3, 1/2 - I/2])/2 + (3*Log[2]^2*PolyLog[3, 1/2 - I/2])/2 + (Pi^2*PolyLog[3, 1/2 + I/2])/2 + ((5*I)/2)*Pi*PolyLog[4, 1/2] + (15*Log[2]*PolyLog[4, 1/2])/16 - Log[8]*PolyLog[4, 1/2 - I/2] - ((21*I)/8)*Catalan*Zeta[3] + (7*Pi^2*Zeta[3])/64 - ((11*I)/8)*Pi*Log[2]*Zeta[3] - (105*Log[2]^2*Zeta[3])/128;
HPLI[{0, 0, minus, plus, minus}]:=((17*I)/1152)*Pi^5 - 2*HPLI[{0, plus, minus, minus, minus}] - HPLI[{0, plus, plus, minus, plus}] - HPLI[{minus, plus, minus, minus, minus}]/2 + HPLI[{minus, plus, minus, plus, plus}] - (343/23040 - (5*I)/96)*Pi^4*Log[2] - ((5*I)/48)*Pi^3*Log[2]^2 - (5*Pi^2*Log[2]^3)/192 - ((7*I)/16)*Pi*Log[2]^4 - ((5*I)/768)*Log[2]*PolyGamma[3, 1/4] + ((Pi^2 - 4*Log[2]^2)*PolyLog[3, 1/2 - I/2])/2 - (Pi^2*PolyLog[3, 1/2 + I/2])/2 + (((-2*I)*Pi - 5*Log[2])*PolyLog[4, 1/2])/4 + Log[16]*PolyLog[4, 1/2 - I/2] - (I/8)*Catalan*(4*Log[2]^3 + Pi^2*Log[4] - 21*Zeta[3]) + (Log[2]*((86*I)*Pi + 35*Log[2])*Zeta[3])/32;
HPLI[{0, 0, minus, 0, plus}]:=-HPLI[{0, plus, plus, minus, plus}] - (I/7680)*(11520*Catalan^2*Pi + 256*Pi^5 - (3840*I)*HPLI[{minus, plus, minus, plus, plus}] + (5760*I)*HPLI[{minus, plus, plus, plus, minus}] - 3840*Catalan*Pi^2*Log[2] - 120*Pi^4*Log[2] + 760*Pi^3*Log[2]^2 - 400*Pi*Log[2]^4 + 15*Log[2]*PolyGamma[3, 1/4] - (1920*I)*Pi^2*PolyLog[3, 1/2 - I/2] + (1920*I)*Pi^2*PolyLog[3, 1/2 + I/2] - 9600*Pi*PolyLog[4, 1/2] - 35280*Catalan*Zeta[3] - 10200*Pi*Log[2]*Zeta[3]);
HPLI[{0, 0, minus, 0, 0}]:=((7*I)*Pi^5 + 90*Pi^2*Zeta[3] - 1350*Zeta[5])/3840;
HPLI[{0, 0, minus, 0, minus}]:=(-5*Pi^2*Zeta[3])/384 + (41*Zeta[5])/256;
HPLI[{0, 0, minus, minus, plus}]:=I*Catalan^2*Pi + HPLI[{0, plus, minus, minus, minus}]/2 + HPLI[{0, plus, plus, minus, plus}] + HPLI[{minus, plus, minus, minus, minus}]/8 - HPLI[{minus, plus, plus, plus, minus}]/2 - (I/16)*Catalan*(-2*Log[2]^3 + Pi^2*Log[16] + 63*Zeta[3]) + ((912*I)*Pi^5 + (343 - 2640*I)*Pi^4*Log[2] + (10320*I)*Pi^3*Log[2]^2 + 600*Pi^2*Log[2]^3 + (960*I)*Pi*(11*Log[2]^4 + 24*PolyLog[4, 1/2] - 150*Log[2]*Zeta[3]) + 30*Log[2]*((11*I)*PolyGamma[3, 1/4] + 24*(64*Log[2]*PolyLog[3, 1/2 - I/2] + 40*PolyLog[4, 1/2] - 128*PolyLog[4, 1/2 - I/2] - 35*Log[2]*Zeta[3])))/92160;
HPLI[{0, 0, minus, minus, 0}]:=(-I/384)*(Pi^5 + 4*Pi^3*Log[2]^2 - (7*I)*Pi^2*Zeta[3] - 4*Pi*(Log[2]^4 + 24*PolyLog[4, 1/2] + 21*Log[2]*Zeta[3]) + (69*I)*Zeta[5]);
HPLI[{0, 0, minus, minus, minus}]:=(40*Pi^2*(2*Log[2]^3 + 3*Zeta[3]) - 3*(32*Log[2]^5 + 960*Log[2]*PolyLog[4, 1/2] + 960*PolyLog[5, 1/2] + 420*Log[2]^2*Zeta[3] - 495*Zeta[5]))/5760;
HPLI[{0, minus, plus, plus, plus}]:=(I/2)*Catalan^2*Pi - HPLI[{0, plus, minus, minus, minus}]/2 - HPLI[{minus, plus, minus, minus, minus}]/8 + HPLI[{minus, plus, minus, plus, plus}]/2 - HPLI[{minus, plus, plus, plus, minus}]/4 - (I/32)*Catalan*(8*Pi^2*Log[2] + 4*Log[2]^3 + 21*Zeta[3]) + ((-880*I)*Pi^5 - (343 - 1200*I)*Pi^4*Log[2] + (2640*I)*Pi^3*Log[2]^2 - 120*Pi^2*(5*Log[2]^3 + 192*(PolyLog[3, 1/2 - I/2] - PolyLog[3, 1/2 + I/2])) - (480*I)*Pi*(22*Log[2]^4 + 48*PolyLog[4, 1/2] - 171*Log[2]*Zeta[3]) - 30*Log[2]*((5*I)*PolyGamma[3, 1/4] + 24*(64*Log[2]*PolyLog[3, 1/2 - I/2] + 40*PolyLog[4, 1/2] - 128*PolyLog[4, 1/2 - I/2] - 35*Log[2]*Zeta[3])))/92160;
HPLI[{0, minus, plus, plus, 0}]:=(7*Catalan*Pi^3)/36 - (1/96 + (11*I)/23040)*Pi^5 - HPLI[{0, plus, plus, minus, minus}] + HPLI[{minus, plus, minus, minus, plus}]/3 + (59*Pi^4*Log[2])/960 - (11*Catalan*Pi*Log[2]^2)/6 + ((17*I)/192)*Pi^3*Log[2]^2 + (19*Pi^2*Log[2]^3)/144 - (I/8)*Pi*Log[2]^4 - Log[2]^5/15 + Catalan^2*Log[4] + (Pi*PolyGamma[3, 1/4])/768 - ((16*I)/3)*Catalan*PolyLog[3, 1/2 - I/2] - Pi^2*PolyLog[3, 1/2 - I/2] + (I/3)*Pi*Log[2]*PolyLog[3, 1/2 - I/2] + ((16*I)/3)*Catalan*PolyLog[3, 1/2 + I/2] + Pi^2*PolyLog[3, 1/2 + I/2] + ((5*I)/3)*Pi*Log[2]*PolyLog[3, 1/2 + I/2] - ((7*I)/4)*Pi*PolyLog[4, 1/2] - (4*I)*Pi*PolyLog[4, 1/2 - I/2] + 8*PolyLog[5, 1/2] + (5*Pi^2*Zeta[3])/48 - ((63*I)/32)*Pi*Log[2]*Zeta[3] - (217*Zeta[5])/64;
HPLI[{0, minus, plus, plus, minus}]:=(-7*Catalan*Pi^3)/36 + (1/96 - (343*I)/23040)*Pi^5 - HPLI[{minus, plus, minus, minus, plus}]/3 - HPLI[{minus, plus, plus, minus, minus}] + (71*Pi^4*Log[2])/1440 + (11*Catalan*Pi*Log[2]^2)/6 - ((5*I)/192)*Pi^3*Log[2]^2 - (7*Pi^2*Log[2]^3)/18 + (77*Log[2]^5)/240 - Catalan^2*Log[4] - (Pi*PolyGamma[3, 1/4])/768 + (I/3)*(16*Catalan - 13*Pi*Log[2])*PolyLog[3, 1/2 - I/2] - (I/3)*(16*Catalan - 7*Pi*Log[2])*PolyLog[3, 1/2 + I/2] + (((-5*I)/4)*Pi + Log[64])*PolyLog[4, 1/2] + (4*I)*Pi*PolyLog[4, 1/2 - I/2] - (17*PolyLog[5, 1/2])/2 + ((-8*Pi^2 + (35*I)*Pi*Log[2] + 63*Log[2]^2)*Zeta[3])/32 + (1271*Zeta[5])/256;
HPLI[{0, minus, plus, 0, plus}]:=(5/96 - (343*I)/11520)*Pi^5 - (2*HPLI[{minus, plus, minus, minus, plus}])/3 + (31*Pi^4*Log[2])/240 - ((5*I)/96)*Pi^3*Log[2]^2 - (11*Pi^2*Log[2]^3)/72 + Log[2]^5/5 - (5*Pi*PolyGamma[3, 1/4])/768 - ((2*I)/3)*Pi*Log[2]*PolyLog[3, 1/2 - I/2] - (Catalan*(7*Pi^3 - 12*Pi*Log[2]^2 - (192*I)*(PolyLog[3, 1/2 - I/2] - PolyLog[3, 1/2 + I/2])))/72 - ((10*I)/3)*Pi*Log[2]*PolyLog[3, 1/2 + I/2] - ((5*I)/2)*Pi*PolyLog[4, 1/2] + 8*Log[2]*PolyLog[4, 1/2] + (8*I)*Pi*PolyLog[4, 1/2 - I/2] + 16*PolyLog[5, 1/2] - (5*Pi^2*Zeta[3])/24 + ((35*I)/16)*Pi*Log[2]*Zeta[3] - (279*Zeta[5])/16;
HPLI[{0, minus, plus, 0, 0}]:=(-I/2)*Catalan^2*Pi + (1/32 - (13*I)/768)*Pi^5 - (3*HPLI[{0, plus, minus, minus, minus}])/2 - HPLI[{0, plus, plus, minus, plus}] - (3*HPLI[{minus, plus, minus, minus, minus}])/8 + HPLI[{minus, plus, minus, plus, plus}]/2 + (3*HPLI[{minus, plus, plus, plus, minus}])/4 + (I/4)*Catalan*Pi^2*Log[2] + (3497/30720 + (9*I)/128)*Pi^4*Log[2] + ((29*I)/384)*Pi^3*Log[2]^2 - ((3*I)/8)*Catalan*Log[2]^3 - (5*Pi^2*Log[2]^3)/256 - ((35*I)/96)*Pi*Log[2]^4 - (Pi*PolyGamma[3, 1/4])/256 - ((9*I)/1024)*Log[2]*PolyGamma[3, 1/4] - (Pi^2*PolyLog[3, 1/2 - I/2])/4 - (3*Log[2]^2*PolyLog[3, 1/2 - I/2])/2 + (Pi^2*PolyLog[3, 1/2 + I/2])/4 - ((5*I)/4)*Pi*PolyLog[4, 1/2] - (15*Log[2]*PolyLog[4, 1/2])/16 + Log[8]*PolyLog[4, 1/2 - I/2] + ((63*I)/32)*Catalan*Zeta[3] + ((173*I)/64)*Pi*Log[2]*Zeta[3] + (105*Log[2]^2*Zeta[3])/128 - (I/768)*Pi^2*Zeta[3, 1/4] + (I/768)*Pi^2*Zeta[3, 3/4];
HPLI[{0, minus, plus, 0, minus}]:=((37*I)/1152)*Pi^5 + (3*HPLI[{0, plus, minus, minus, minus}])/2 + (3*HPLI[{minus, plus, minus, minus, minus}])/8 + (343/30720 + I/128)*Pi^4*Log[2] + ((11*I)/128)*Pi^3*Log[2]^2 + ((3*I)/8)*Catalan*Log[2]^3 + (5*Pi^2*Log[2]^3)/256 + ((7*I)/48)*Pi*Log[2]^4 - (I/1024)*Log[2]*PolyGamma[3, 1/4] - ((Pi^2 - 9*Log[2]^2)*PolyLog[3, 1/2 - I/2])/6 + (Pi^2*PolyLog[3, 1/2 + I/2])/6 + ((-4*I)*Pi + (15*Log[2])/16)*PolyLog[4, 1/2] - Log[8]*PolyLog[4, 1/2 - I/2] - ((21*I)/128)*(16*Pi - (5*I)*Log[2])*Log[2]*Zeta[3];
HPLI[{0, minus, plus, minus, plus}]:=(-1/32 + (343*I)/7680)*Pi^5 + (I/2)*Pi*HPLI[{0, minus, plus, minus}] + HPLI[{0, plus, plus, minus, minus}] + HPLI[{minus, plus, minus, minus, plus}] - (799*Pi^4*Log[2])/2880 + (3*Catalan*Pi*Log[2]^2)/2 + ((5*I)/64)*Pi^3*Log[2]^2 - (3*Pi^2*Log[2]^3)/16 - (2*Log[2]^5)/15 - Catalan^2*Log[4] - 8*Log[2]*PolyLog[4, 1/2] - 24*PolyLog[5, 1/2] + (Pi*(PolyGamma[3, 1/4] + (8*I)*(24*(5*PolyLog[4, 1/2] - 16*PolyLog[4, 1/2 - I/2]) + Log[2]*(160*PolyLog[3, 1/2 - I/2] + 32*PolyLog[3, 1/2 + I/2] - 105*Zeta[3]))))/256 + (79*Pi^2*Zeta[3])/96 + (1829*Zeta[5])/64;
HPLI[{0, minus, plus, minus, 0}]:=I*Catalan^2*Pi - (I/64)*Pi^5 + (I/2)*Pi*HPLI[{0, minus, plus, minus}] + 3*HPLI[{0, plus, minus, minus, minus}] + 2*HPLI[{0, plus, plus, minus, plus}] + (3*HPLI[{minus, plus, minus, minus, minus}])/4 - HPLI[{minus, plus, minus, plus, plus}] - (3*HPLI[{minus, plus, plus, plus, minus}])/2 - (I/2)*Catalan*Pi^2*Log[2] + (343/15360 - (9*I)/64)*Pi^4*Log[2] + ((19*I)/64)*Pi^3*Log[2]^2 + ((3*I)/4)*Catalan*Log[2]^3 + (5*Pi^2*Log[2]^3)/128 + ((35*I)/48)*Pi*Log[2]^4 + ((9*I)/512)*Log[2]*PolyGamma[3, 1/4] - (Pi^2*PolyLog[3, 1/2 - I/2])/3 + 3*Log[2]^2*PolyLog[3, 1/2 - I/2] + (Pi^2*PolyLog[3, 1/2 + I/2])/3 + ((5*I)/2)*Pi*PolyLog[4, 1/2] + (15*Log[2]*PolyLog[4, 1/2])/8 - 6*Log[2]*PolyLog[4, 1/2 - I/2] - ((63*I)/16)*Catalan*Zeta[3] - ((173*I)/32)*Pi*Log[2]*Zeta[3] - (105*Log[2]^2*Zeta[3])/64;
HPLI[{0, minus, plus, minus, minus}]:=HPLI[{0, minus, plus, minus, minus}];
HPLI[{0, minus, 0, plus, plus}]:=(-7*Catalan*Pi^3)/72 - (1/48 - (343*I)/23040)*Pi^5 + HPLI[{0, plus, plus, minus, minus}] + HPLI[{minus, plus, minus, minus, plus}]/3 - (247*Pi^4*Log[2])/2880 + (5*Catalan*Pi*Log[2]^2)/3 + ((5*I)/192)*Pi^3*Log[2]^2 - (13*Pi^2*Log[2]^3)/144 + Log[2]^5/15 - Catalan^2*Log[4] + (Pi*PolyGamma[3, 1/4])/384 + ((8*I)/3)*Catalan*PolyLog[3, 1/2 - I/2] + (I/3)*Pi*Log[2]*PolyLog[3, 1/2 - I/2] - ((8*I)/3)*Catalan*PolyLog[3, 1/2 + I/2] + ((5*I)/3)*Pi*Log[2]*PolyLog[3, 1/2 + I/2] + ((5*I)/4)*Pi*PolyLog[4, 1/2] - (4*I)*Pi*PolyLog[4, 1/2 - I/2] - 8*PolyLog[5, 1/2] + (9*Pi^2*Zeta[3])/64 - ((35*I)/32)*Pi*Log[2]*Zeta[3] + (589*Zeta[5])/64;
HPLI[{0, minus, 0, plus, 0}]:=(I/3840)*(3840*Catalan^2*Pi + (166 + 40*I)*Pi^5 - (3840*I)*HPLI[{minus, plus, minus, plus, plus}] + (5760*I)*HPLI[{minus, plus, plus, plus, minus}] - 3840*Catalan*Pi^2*Log[2] - 120*Pi^4*Log[2] + 760*Pi^3*Log[2]^2 - 400*Pi*Log[2]^4 + (240*I)*Pi^4*Log[4] - (80*I)*Pi^4*Log[64] - (5*I)*Pi*PolyGamma[3, 1/4] + 15*Log[2]*PolyGamma[3, 1/4] - (1920*I)*Pi^2*PolyLog[3, 1/2 - I/2] + (1920*I)*Pi^2*PolyLog[3, 1/2 + I/2] - 9600*Pi*PolyLog[4, 1/2] + 5040*Catalan*Zeta[3] + (840*I)*Pi^2*Zeta[3] - 10200*Pi*Log[2]*Zeta[3] + 10*Pi^2*Zeta[3, 1/4] - 10*Pi^2*Zeta[3, 3/4]);
HPLI[{0, minus, 0, plus, minus}]:=(-I)*Catalan^2*Pi - ((53*I)/1152)*Pi^5 - HPLI[{0, plus, minus, minus, minus}]/2 - HPLI[{minus, plus, minus, minus, minus}]/8 - HPLI[{minus, plus, minus, plus, plus}] + (3*HPLI[{minus, plus, plus, plus, minus}])/2 + I*Catalan*Pi^2*Log[2] - (343/92160 - (11*I)/384)*Pi^4*Log[2] - ((67*I)/384)*Pi^3*Log[2]^2 - (I/8)*Catalan*Log[2]^3 - (5*Pi^2*Log[2]^3)/768 - ((11*I)/3072)*Log[2]*PolyGamma[3, 1/4] - (Pi^2*PolyLog[3, 1/2 - I/2])/2 - (Log[2]^2*PolyLog[3, 1/2 - I/2])/2 + (Pi^2*PolyLog[3, 1/2 + I/2])/2 + ((5*I)/2)*Pi*PolyLog[4, 1/2] - (5*Log[2]*PolyLog[4, 1/2])/16 + Log[2]*PolyLog[4, 1/2 - I/2] - ((21*I)/16)*Catalan*Zeta[3] + ((85*I)/32)*Pi*Log[2]*Zeta[3] + (35*Log[2]^2*Zeta[3])/128;
HPLI[{0, minus, 0, 0, plus}]:=(I/768)*(768*Catalan^2*Pi - (768*I)*HPLI[{0, plus, plus, minus, plus}] - 4032*Catalan*Zeta[3] + Pi^2*(9*Pi^3 - Zeta[3, 1/4] + Zeta[3, 3/4]));
HPLI[{0, minus, 0, 0, 0}]:=((-11*I)/11520)*Pi^5 - (3*Pi^2*Zeta[3])/64 + (15*Zeta[5])/64;
HPLI[{0, minus, 0, 0, minus}]:=(-4*Pi^2*Zeta[3] + 51*Zeta[5])/256;
HPLI[{0, minus, 0, minus, plus}]:=((-3*I)/2)*Catalan^2*Pi - ((29*I)/960)*Pi^5 + HPLI[{0, plus, minus, minus, minus}]/2 - HPLI[{0, plus, plus, minus, plus}] + HPLI[{minus, plus, minus, minus, minus}]/8 - HPLI[{minus, plus, minus, plus, plus}]/2 + HPLI[{minus, plus, plus, plus, minus}]/4 + (I/4)*Catalan*Pi^2*Log[2] + (343/92160 - (5*I)/384)*Pi^4*Log[2] - ((31*I)/384)*Pi^3*Log[2]^2 + (I/8)*Catalan*Log[2]^3 + (5*Pi^2*Log[2]^3)/768 + ((13*I)/96)*Pi*Log[2]^4 + ((5*I)/3072)*Log[2]*PolyGamma[3, 1/4] - (Pi^2*PolyLog[3, 1/2 - I/2])/4 + (Log[2]^2*PolyLog[3, 1/2 - I/2])/2 + (Pi^2*PolyLog[3, 1/2 + I/2])/4 + ((3*I)/4)*Pi*PolyLog[4, 1/2] + (5*Log[2]*PolyLog[4, 1/2])/16 - Log[2]*PolyLog[4, 1/2 - I/2] + ((189*I)/32)*Catalan*Zeta[3] + ((27*I)/64)*Pi*Log[2]*Zeta[3] - (35*Log[2]^2*Zeta[3])/128;
HPLI[{0, minus, 0, minus, 0}]:=(I/2304)*(13*Pi^5 + 48*Pi^3*Log[2]^2 - (132*I)*Pi^2*Zeta[3] - 48*Pi*(Log[2]^4 + 24*PolyLog[4, 1/2] + 21*Log[2]*Zeta[3]) + (1656*I)*Zeta[5]);
HPLI[{0, minus, 0, minus, minus}]:=Log[2]^5/30 + Log[2]*PolyLog[4, 1/2] + PolyLog[5, 1/2] + (7*Log[2]^2*Zeta[3])/16 - (Pi^2*(4*Log[2]^3 + 9*Zeta[3]))/144 - (73*Zeta[5])/256;
HPLI[{0, minus, minus, plus, plus}]:=(7*Catalan*Pi^3)/72 - (1/96 + (343*I)/23040)*Pi^5 - (I/2)*Pi*HPLI[{0, minus, plus, minus}] - HPLI[{0, plus, plus, minus, minus}] - HPLI[{minus, plus, minus, minus, plus}]/3 + (13*Pi^4*Log[2])/72 - (5*Catalan*Pi*Log[2]^2)/3 - ((5*I)/192)*Pi^3*Log[2]^2 + (13*Pi^2*Log[2]^3)/48 - Log[2]^5/30 + Catalan^2*Log[4] + (Pi*PolyGamma[3, 1/4])/768 - (I/3)*(8*Catalan + 7*Pi*Log[2])*PolyLog[3, 1/2 - I/2] + (I/3)*(8*Catalan + Pi*Log[2])*PolyLog[3, 1/2 + I/2] + (((-5*I)/4)*Pi + Log[16])*PolyLog[4, 1/2] + (4*I)*Pi*PolyLog[4, 1/2 - I/2] + 24*PolyLog[5, 1/2] + (Pi*(-81*Pi + (140*I)*Log[2])*Zeta[3])/128 - (1519*Zeta[5])/64;
HPLI[{0, minus, minus, plus, 0}]:=(-I)*Catalan^2*Pi - (1/48 + I/80)*Pi^5 - (I/2)*Pi*HPLI[{0, minus, plus, minus}] - (3*HPLI[{0, plus, minus, minus, minus}])/2 - HPLI[{0, plus, plus, minus, plus}] - (3*HPLI[{minus, plus, minus, minus, minus}])/8 + (3*HPLI[{minus, plus, plus, plus, minus}])/2 + ((3*I)/4)*Catalan*Pi^2*Log[2] + (617/30720 + (11*I)/128)*Pi^4*Log[2] - ((31*I)/128)*Pi^3*Log[2]^2 - ((3*I)/8)*Catalan*Log[2]^3 + (27*Pi^2*Log[2]^3)/256 - ((5*I)/16)*Pi*Log[2]^4 + (Pi*PolyGamma[3, 1/4])/384 - ((11*I)/1024)*Log[2]*PolyGamma[3, 1/4] - (2*I)*Pi*Log[2]*PolyLog[3, 1/2 - I/2] - (3*Log[2]^2*PolyLog[3, 1/2 - I/2])/2 + (2*I)*Pi*Log[2]*PolyLog[3, 1/2 + I/2] - (15*Log[2]*PolyLog[4, 1/2])/16 + Log[8]*PolyLog[4, 1/2 - I/2] + ((21*I)/16)*Catalan*Zeta[3] - (21*Pi^2*Zeta[3])/64 + ((129*I)/32)*Pi*Log[2]*Zeta[3] + (105*Log[2]^2*Zeta[3])/128;
HPLI[{0, minus, minus, plus, minus}]:=(-I/2)*Catalan^2*Pi - 3*HPLI[{0, minus, plus, minus, minus}] - 4*HPLI[{0, plus, minus, minus, minus}] - 2*HPLI[{0, plus, plus, minus, plus}] + HPLI[{minus, plus, minus, minus, minus}]/2 + (3*HPLI[{minus, plus, minus, plus, plus}])/2 + (3*HPLI[{minus, plus, plus, plus, minus}])/4 - ((3*I)/2)*Catalan*Log[2]^3 - (I/23040)*Pi*(1042*Pi^4 - (600 + 3773*I)*Pi^3*Log[2] + 17880*Pi^2*Log[2]^2 - (6600*I)*Pi*Log[2]^3 + 1680*Log[2]^4) - HPLI[{0, minus, plus, minus}]*Log[4] - ((5*I)/1536)*Log[2]*PolyGamma[3, 1/4] + (3*(Pi^2 - 24*Log[2]^2)*PolyLog[3, 1/2 - I/2])/4 + ((-3*Pi^2)/4 - 4*Log[2]^2)*PolyLog[3, 1/2 + I/2] + ((5*I)/4)*(5*Pi + (11*I)*Log[2])*PolyLog[4, 1/2] + 44*Log[2]*PolyLog[4, 1/2 - I/2] + (((294*I)*Catalan + Log[2]*((849*I)*Pi + 770*Log[2]))*Zeta[3])/64;
HPLI[{0, minus, minus, 0, plus}]:=(I/7680)*(3840*Catalan^2*Pi + 176*Pi^5 - (3840*I)*HPLI[{minus, plus, minus, plus, plus}] + (5760*I)*HPLI[{minus, plus, plus, plus, minus}] - 3840*Catalan*Pi^2*Log[2] - 120*Pi^4*Log[2] + 760*Pi^3*Log[2]^2 - 400*Pi*Log[2]^4 + 15*Log[2]*PolyGamma[3, 1/4] - (1920*I)*Pi^2*PolyLog[3, 1/2 - I/2] + (1920*I)*Pi^2*PolyLog[3, 1/2 + I/2] - 9600*Pi*PolyLog[4, 1/2] + 5040*Catalan*Zeta[3] - 10200*Pi*Log[2]*Zeta[3]);
HPLI[{0, minus, minus, 0, 0}]:=((-I)*Pi^5 - 42*Pi^2*Zeta[3] + 414*Zeta[5])/2304;
HPLI[{0, minus, minus, 0, minus}]:=(46*Pi^2*Zeta[3] - 531*Zeta[5])/768;
HPLI[{0, minus, minus, minus, plus}]:=I*Catalan^2*Pi + 2*HPLI[{0, minus, plus, minus, minus}] + (7*HPLI[{0, plus, minus, minus, minus}])/2 + 2*HPLI[{0, plus, plus, minus, plus}] - HPLI[{minus, plus, minus, minus, minus}]/8 - HPLI[{minus, plus, minus, plus, plus}] - HPLI[{minus, plus, plus, plus, minus}] + HPLI[{0, minus, plus, minus}]*Log[4] - (I/24)*Catalan*(-29*Log[2]^3 + Pi^2*Log[64] + 126*Zeta[3]) + ((4272*I)*Pi^5 + (10633 - 7920*I)*Pi^4*Log[2] + (57840*I)*Pi^3*Log[2]^2 + 120*Pi^2*(155*Log[2]^3 - 384*(PolyLog[3, 1/2 - I/2] - PolyLog[3, 1/2 + I/2])) + (2880*I)*Pi*(11*Log[2]^4 - 168*PolyLog[4, 1/2] - 361*Log[2]*Zeta[3]) + 90*Log[2]*((11*I)*PolyGamma[3, 1/4] + 248*(64*Log[2]*PolyLog[3, 1/2 - I/2] + 40*PolyLog[4, 1/2] - 128*PolyLog[4, 1/2 - I/2] - 35*Log[2]*Zeta[3])))/92160;
HPLI[{0, minus, minus, minus, 0}]:=(-I/5760)*(16*Pi^5 + 60*Pi^3*Log[2]^2 - (225*I)*Pi^2*Zeta[3] - 60*Pi*(Log[2]^4 + 24*PolyLog[4, 1/2] + 21*Log[2]*Zeta[3]) + (2655*I)*Zeta[5]);
HPLI[{0, minus, minus, minus, minus}]:=((Pi^2*Log[2]^3)/36 - Log[2]^5/30 - Log[2]*PolyLog[4, 1/2] - PolyLog[5, 1/2] - (7*Log[2]^2*Zeta[3])/16 + Zeta[5])/2;
HPLI[{minus, plus, plus, plus, plus}]:=(Pi*(PolyGamma[3, 1/4] + Pi*(-32*Catalan*Pi + Pi^2*(-8*Pi + Log[4]) - 18*Zeta[3])) - 1395*Zeta[5])/768;
HPLI[{minus, plus, plus, plus, 0}]:=(I/11520)*((56 + 120*I)*Pi^5 + (5760*I)*HPLI[{minus, plus, plus, plus, minus}] - (120 + 120*I)*Pi^4*Log[2] + 240*Pi^3*Log[2]^2 - (15*I)*Pi*PolyGamma[3, 1/4] + 15*Log[2]*PolyGamma[3, 1/4] + (720*I)*Catalan*(2*Pi^3 + (4*I)*Pi^2*Log[2] + (35*I)*Zeta[3]) + (540*I)*Pi^2*Zeta[3] + 4680*Pi*Log[2]*Zeta[3]);
HPLI[{minus, plus, plus, plus, minus}]:=HPLI[{minus, plus, plus, plus, minus}];
HPLI[{minus, plus, plus, 0, plus}]:=(-I/3840)*(7680*Catalan^2*Pi + 56*Pi^5 - (3840*I)*HPLI[{0, plus, plus, minus, plus}] + (5760*I)*HPLI[{minus, plus, plus, plus, minus}] - 2880*Catalan*Pi^2*Log[2] - 120*Pi^4*Log[2] + 240*Pi^3*Log[2]^2 + 15*Log[2]*PolyGamma[3, 1/4] - 31920*Catalan*Zeta[3] + 1320*Pi*Log[2]*Zeta[3]);
HPLI[{minus, plus, plus, 0, 0}]:=(-I)*Catalan^2*Pi - (Catalan*Pi^3)/8 + ((53*I)/2880)*Pi^5 + HPLI[{0, plus, plus, minus, minus}] + HPLI[{minus, plus, plus, minus, minus}] + I*Catalan*Pi^2*Log[2] - (467*Pi^4*Log[2])/5760 + (I/12)*Pi^3*Log[2]^2 + (29*Pi^2*Log[2]^3)/144 - (I/12)*Pi*Log[2]^4 - (3*Log[2]^5)/80 - (I/2)*Catalan*Pi^2*Log[4] - (2*I)*Pi*PolyLog[4, 1/2] - 4*Log[2]*PolyLog[4, 1/2] - (31*PolyLog[5, 1/2])/2 + (49*Pi^2*Zeta[3])/128 - ((7*I)/8)*Pi*Log[2]*Zeta[3] - (7*Log[2]^2*Zeta[3])/32 + (3069*Zeta[5])/256 + (Catalan*Zeta[3, 1/4])/16 - (Pi*Log[2]*Zeta[3, 1/4])/64 - (Catalan*Zeta[3, 3/4])/16 + (Pi*Log[2]*Zeta[3, 3/4])/64;
HPLI[{minus, plus, plus, 0, minus}]:=(-13*Catalan*Pi^3)/72 - (1/96 - (343*I)/23040)*Pi^5 - HPLI[{0, plus, plus, minus, minus}] + HPLI[{minus, plus, minus, minus, plus}]/3 - HPLI[{minus, plus, plus, minus, minus}] + (517*Pi^4*Log[2])/5760 + (5*Catalan*Pi*Log[2]^2)/3 + ((5*I)/192)*Pi^3*Log[2]^2 - (13*Pi^2*Log[2]^3)/72 + (3*Log[2]^5)/80 + Catalan^2*Log[4] - Catalan*Pi*Log[2]*Log[4] + (Pi*PolyGamma[3, 1/4])/768 + ((8*I)/3)*Catalan*PolyLog[3, 1/2 - I/2] + (I/3)*Pi*Log[2]*PolyLog[3, 1/2 - I/2] - ((8*I)/3)*Catalan*PolyLog[3, 1/2 + I/2] + ((5*I)/3)*Pi*Log[2]*PolyLog[3, 1/2 + I/2] + ((5*I)/4)*Pi*PolyLog[4, 1/2] + Log[16]*PolyLog[4, 1/2] - (4*I)*Pi*PolyLog[4, 1/2 - I/2] + (31*PolyLog[5, 1/2])/2 + (61*Pi^2*Zeta[3])/384 - ((35*I)/32)*Pi*Log[2]*Zeta[3] + (7*Log[2]^2*Zeta[3])/32 - (2449*Zeta[5])/256;
HPLI[{minus, plus, plus, minus, plus}]:=(-I/256)*(-256*Catalan^2*Pi - (384*I)*HPLI[{minus, plus, plus, plus, minus}] + 48*Catalan*(Pi^2*Log[16] + 7*Zeta[3]) - Log[2]*(-8*Pi^4 + 16*Pi^3*Log[2] + PolyGamma[3, 1/4] + 48*Pi*Zeta[3]));
HPLI[{minus, plus, plus, minus, 0}]:=I*Catalan^2*Pi + (7*Catalan*Pi^3)/72 + (1/96 - (343*I)/23040)*Pi^5 - HPLI[{minus, plus, minus, minus, plus}]/3 - HPLI[{minus, plus, plus, minus, minus}] - I*Catalan*Pi^2*Log[2] - (283*Pi^4*Log[2])/5760 + (7*Catalan*Pi*Log[2]^2)/3 + ((19*I)/192)*Pi^3*Log[2]^2 - (7*Pi^2*Log[2]^3)/18 + (17*Log[2]^5)/240 - Catalan^2*Log[4] - (Pi*PolyGamma[3, 1/4])/768 - ((8*I)/3)*Catalan*PolyLog[3, 1/2 - I/2] - (I/3)*Pi*Log[2]*PolyLog[3, 1/2 - I/2] + ((8*I)/3)*Catalan*PolyLog[3, 1/2 + I/2] - ((5*I)/3)*Pi*Log[2]*PolyLog[3, 1/2 + I/2] - ((5*I)/4)*Pi*PolyLog[4, 1/2] + (4*I)*Pi*PolyLog[4, 1/2 - I/2] - (17*PolyLog[5, 1/2])/2 - (39*Pi^2*Zeta[3])/128 + ((7*I)/4)*Pi*Log[2]*Zeta[3] + (7*Log[2]^2*Zeta[3])/32 + (1271*Zeta[5])/256;
HPLI[{minus, plus, plus, minus, minus}]:=HPLI[{minus, plus, plus, minus, minus}];
HPLI[{minus, plus, 0, plus, plus}]:=(I/23040)*(34560*Catalan^2*Pi + 412*Pi^5 - (23040*I)*HPLI[{0, plus, plus, minus, plus}] + (11520*I)*HPLI[{minus, plus, minus, plus, plus}] + (17280*I)*HPLI[{minus, plus, plus, plus, minus}] - 5760*Catalan*Pi^2*Log[2] - 360*Pi^4*Log[2] + 1440*Pi^3*Log[2]^2 - 720*Pi*Log[2]^4 + 45*Log[2]*PolyGamma[3, 1/4] - 17280*Pi*PolyLog[4, 1/2] - 126000*Catalan*Zeta[3] - 21960*Pi*Log[2]*Zeta[3]);
HPLI[{minus, plus, 0, plus, 0}]:=I*Catalan^2*Pi - (7*Catalan*Pi^3)/48 - ((19*I)/480)*Pi^5 - HPLI[{0, plus, plus, minus, minus}] - 2*HPLI[{minus, plus, plus, minus, minus}] - (2*I)*Catalan*Pi^2*Log[2] + (23*Pi^4*Log[2])/192 + (7*Catalan*Pi*Log[2]^2)/4 - ((7*I)/32)*Pi^3*Log[2]^2 - (37*Pi^2*Log[2]^3)/72 + (I/4)*Pi*Log[2]^4 + (17*Log[2]^5)/120 - Catalan^2*Log[4] + I*Catalan*Pi^2*Log[4] + (4*I)*Catalan*PolyLog[3, 1/2 - I/2] + (Pi^2*PolyLog[3, 1/2 - I/2])/2 - (4*I)*Catalan*PolyLog[3, 1/2 + I/2] - (Pi^2*PolyLog[3, 1/2 + I/2])/2 + (6*I)*Pi*PolyLog[4, 1/2] + 8*Log[2]*PolyLog[4, 1/2] + 23*PolyLog[5, 1/2] - (7*Pi^2*Zeta[3])/16 + ((7*I)/2)*Pi*Log[2]*Zeta[3] + (7*Log[2]^2*Zeta[3])/16 - (1953*Zeta[5])/128 - (Catalan*Zeta[3, 1/4])/8 + (Pi*Log[2]*Zeta[3, 1/4])/32 + (Catalan*Zeta[3, 3/4])/8 - (Pi*Log[2]*Zeta[3, 3/4])/32;
HPLI[{minus, plus, 0, plus, minus}]:=(11*Catalan*Pi^3)/48 + 2*HPLI[{0, plus, plus, minus, minus}] + 4*HPLI[{minus, plus, plus, minus, minus}] - (263*Pi^4*Log[2])/2880 - (31*Catalan*Pi*Log[2]^2)/4 + (85*Pi^2*Log[2]^3)/72 - (23*Log[2]^5)/60 + Catalan^2*Log[4] + Catalan*Pi*Log[4]^2 - (4*I)*Catalan*PolyLog[3, 1/2 - I/2] + (2*I)*Pi*Log[2]*PolyLog[3, 1/2 - I/2] + (4*I)*Catalan*PolyLog[3, 1/2 + I/2] - (2*I)*Pi*Log[2]*PolyLog[3, 1/2 + I/2] - 12*Log[2]*PolyLog[4, 1/2] - 14*PolyLog[5, 1/2] + (7*Pi^2*Zeta[3])/24 - (35*Log[2]^2*Zeta[3])/8 + (589*Zeta[5])/64;
HPLI[{minus, plus, 0, 0, plus}]:=((-960 + 343*I)*Pi^5 + 7680*HPLI[{minus, plus, minus, minus, plus}] - 280*Pi^4*Log[2] + (600*I)*Pi^3*Log[2]^2 + 480*Pi^2*Log[2]^3 + 120*Pi*PolyGamma[3, 1/4] + (7680*I)*Pi*Log[2]*PolyLog[3, 1/2 - I/2] + (38400*I)*Pi*Log[2]*PolyLog[3, 1/2 + I/2] + (28800*I)*Pi*PolyLog[4, 1/2] - (92160*I)*Pi*PolyLog[4, 1/2 - I/2] + 720*Pi^2*Zeta[3] - (25200*I)*Pi*Log[2]*Zeta[3] - 100440*Zeta[5] - 360*Pi*Log[2]*Zeta[3, 1/4] + 160*Catalan*(7*Pi^3 - 12*Pi*Log[2]^2 - (192*I)*PolyLog[3, 1/2 - I/2] + (192*I)*PolyLog[3, 1/2 + I/2] + 9*Zeta[3, 1/4] - 9*Zeta[3, 3/4]) + 360*Pi*Log[2]*Zeta[3, 3/4])/23040;
HPLI[{minus, plus, 0, 0, 0}]:=-(Catalan*Pi^3)/24 - (1/32 - (137*I)/11520)*Pi^5 + HPLI[{0, plus, minus, minus, minus}]/2 + HPLI[{minus, plus, minus, minus, minus}]/8 - (4457/92160 - I/384)*Pi^4*Log[2] - (I/128)*Pi^3*Log[2]^2 + (I/8)*Catalan*Log[2]^3 + (5*Pi^2*Log[2]^3)/768 + ((5*I)/48)*Pi*Log[2]^4 + (Pi*PolyGamma[3, 1/4])/256 - (I/3072)*Log[2]*PolyGamma[3, 1/4] + (Pi^2*PolyLog[3, 1/2 - I/2])/4 + (Log[2]^2*PolyLog[3, 1/2 - I/2])/2 - (Pi^2*PolyLog[3, 1/2 + I/2])/4 + (5*Log[2]*PolyLog[4, 1/2])/16 - Log[2]*PolyLog[4, 1/2 - I/2] - (7*Pi^2*Zeta[3])/16 - ((7*I)/8)*Pi*Log[2]*Zeta[3] - (35*Log[2]^2*Zeta[3])/128 + (Pi*Log[2]*Zeta[3, 1/4])/64 - (Pi*Log[2]*Zeta[3, 3/4])/64 + (I/128)*Log[2]*Zeta[4, 1/4] - (I/128)*Log[2]*Zeta[4, 3/4];
HPLI[{minus, plus, 0, 0, minus}]:=I*Catalan^2*Pi + ((101*I)/3840)*Pi^5 - HPLI[{0, plus, minus, minus, minus}]/2 + HPLI[{0, plus, plus, minus, plus}] - HPLI[{minus, plus, minus, minus, minus}]/8 - (3*HPLI[{minus, plus, plus, plus, minus}])/2 - ((3*I)/4)*Catalan*Pi^2*Log[2] - (343/92160 + (29*I)/384)*Pi^4*Log[2] + ((67*I)/384)*Pi^3*Log[2]^2 - (I/8)*Catalan*Log[2]^3 - (5*Pi^2*Log[2]^3)/768 - ((3*I)/16)*Pi*Log[2]^4 - (I/16)*Pi^3*Log[2]*Log[4] + (I/48)*Pi^3*Log[2]*Log[64] + ((29*I)/3072)*Log[2]*PolyGamma[3, 1/4] + (Pi^2*PolyLog[3, 1/2 - I/2])/12 - (Log[2]^2*PolyLog[3, 1/2 - I/2])/2 - (Pi^2*PolyLog[3, 1/2 + I/2])/12 - (2*I)*Pi*PolyLog[4, 1/2] - (5*Log[2]*PolyLog[4, 1/2])/16 + Log[2]*PolyLog[4, 1/2 - I/2] - ((15*I)/16)*Catalan*Zeta[3] - ((97*I)/32)*Pi*Log[2]*Zeta[3] + (35*Log[2]^2*Zeta[3])/128;
HPLI[{minus, plus, 0, minus, plus}]:=(5*Catalan*Pi^3)/48 + (5/96 - (343*I)/23040)*Pi^5 + (I/2)*Pi*HPLI[{0, minus, plus, minus}] - HPLI[{minus, plus, minus, minus, plus}] - (197*Pi^4*Log[2])/720 + (3*Catalan*Pi*Log[2]^2)/4 - ((5*I)/192)*Pi^3*Log[2]^2 - (Pi^2*Log[2]^3)/6 - (4*Log[2]^5)/15 - (5*Pi*PolyGamma[3, 1/4])/768 - (4*I)*Catalan*PolyLog[3, 1/2 - I/2] + (2*I)*Pi*Log[2]*PolyLog[3, 1/2 - I/2] + (4*I)*Catalan*PolyLog[3, 1/2 + I/2] - (4*I)*Pi*Log[2]*PolyLog[3, 1/2 + I/2] - ((5*I)/4)*Pi*PolyLog[4, 1/2] - 16*Log[2]*PolyLog[4, 1/2] + (4*I)*Pi*PolyLog[4, 1/2 - I/2] - 48*PolyLog[5, 1/2] + (11*Pi^2*Zeta[3])/32 + ((35*I)/32)*Pi*Log[2]*Zeta[3] + (2883*Zeta[5])/64;
HPLI[{minus, plus, 0, minus, 0}]:=(-I)*Catalan^2*Pi - (Catalan*Pi^3)/24 + (1/48 - (101*I)/5760)*Pi^5 + (I/2)*Pi*HPLI[{0, minus, plus, minus}] - HPLI[{0, plus, minus, minus, minus}]/2 - HPLI[{minus, plus, minus, minus, minus}]/8 - HPLI[{minus, plus, minus, plus, plus}] + (3*HPLI[{minus, plus, plus, plus, minus}])/2 + I*Catalan*Pi^2*Log[2] - (9463/92160 - (19*I)/384)*Pi^4*Log[2] - ((49*I)/384)*Pi^3*Log[2]^2 - (I/8)*Catalan*Log[2]^3 - (181*Pi^2*Log[2]^3)/768 + (I/8)*Pi^3*Log[2]*Log[4] - (I/24)*Pi^3*Log[2]*Log[64] - (Pi*PolyGamma[3, 1/4])/384 - ((19*I)/3072)*Log[2]*PolyGamma[3, 1/4] - (7*Pi^2*PolyLog[3, 1/2 - I/2])/12 + (5*I)*Pi*Log[2]*PolyLog[3, 1/2 - I/2] - (Log[2]^2*PolyLog[3, 1/2 - I/2])/2 + (7*Pi^2*PolyLog[3, 1/2 + I/2])/12 - I*Pi*Log[2]*PolyLog[3, 1/2 + I/2] + (5*I)*Pi*PolyLog[4, 1/2] - (5*Log[2]*PolyLog[4, 1/2])/16 - (8*I)*Pi*PolyLog[4, 1/2 - I/2] + Log[2]*PolyLog[4, 1/2 - I/2] - ((33*I)/16)*Catalan*Zeta[3] + (7*Pi^2*Zeta[3])/4 + ((35*I)/32)*Pi*Log[2]*Zeta[3] + (35*Log[2]^2*Zeta[3])/128;
HPLI[{minus, plus, 0, minus, minus}]:=(-I/2)*Catalan^2*Pi - ((521*I)/11520)*Pi^5 - HPLI[{0, minus, plus, minus, minus}] - HPLI[{0, plus, minus, minus, minus}] - 2*HPLI[{0, plus, plus, minus, plus}] + HPLI[{minus, plus, minus, minus, minus}]/2 + (3*HPLI[{minus, plus, minus, plus, plus}])/2 + (3*HPLI[{minus, plus, plus, plus, minus}])/4 - (343/2560 - (3*I)/64)*Pi^4*Log[2] - ((149*I)/192)*Pi^3*Log[2]^2 - (I/2)*Catalan*Log[2]^3 - (15*Pi^2*Log[2]^3)/64 - ((5*I)/32)*Pi*Log[2]^4 - HPLI[{0, minus, plus, minus}]*Log[4] - ((3*I)/512)*Log[2]*PolyGamma[3, 1/4] + (3*Pi^2*PolyLog[3, 1/2 - I/2])/4 - 18*Log[2]^2*PolyLog[3, 1/2 - I/2] - (3*Pi^2*PolyLog[3, 1/2 + I/2])/4 + ((25*I)/4)*Pi*PolyLog[4, 1/2] - (45*Log[2]*PolyLog[4, 1/2])/4 + 36*Log[2]*PolyLog[4, 1/2 - I/2] + ((143*I)/32)*Catalan*Zeta[3] + ((781*I)/64)*Pi*Log[2]*Zeta[3] + (315*Log[2]^2*Zeta[3])/32;
HPLI[{minus, plus, minus, plus, plus}]:=HPLI[{minus, plus, minus, plus, plus}];
HPLI[{minus, plus, minus, plus, 0}]:=(-I)*Catalan^2*Pi + (3*Catalan*Pi^3)/8 + ((37*I)/2880)*Pi^5 - HPLI[{0, plus, plus, minus, minus}] + 2*HPLI[{minus, plus, plus, minus, minus}] + (I/2)*Catalan*Pi^2*Log[2] - (11*Pi^4*Log[2])/2880 - (11*Catalan*Pi*Log[2]^2)/2 + (I/6)*Pi^3*Log[2]^2 + (53*Pi^2*Log[2]^3)/72 - ((11*I)/48)*Pi*Log[2]^4 - (11*Log[2]^5)/40 + Catalan^2*Log[64] - (8*I)*Catalan*PolyLog[3, 1/2 - I/2] - Pi^2*PolyLog[3, 1/2 - I/2] + (8*I)*Catalan*PolyLog[3, 1/2 + I/2] + Pi^2*PolyLog[3, 1/2 + I/2] - ((11*I)/2)*Pi*PolyLog[4, 1/2] - 8*Log[2]*PolyLog[4, 1/2] - 7*PolyLog[5, 1/2] + (7*Pi^2*Zeta[3])/48 - ((7*I)/2)*Pi*Log[2]*Zeta[3] - (7*Log[2]^2*Zeta[3])/16 + (589*Zeta[5])/128;
HPLI[{minus, plus, minus, plus, minus}]:=-4*HPLI[{minus, plus, plus, minus, minus}] - 6*Catalan^2*Log[2] + Catalan*((-7*Pi^3)/24 + (11*Pi*Log[2]^2)/2 + (8*I)*(PolyLog[3, 1/2 - I/2] - PolyLog[3, 1/2 + I/2])) + (Log[2]*(17*Pi^4 - 435*Pi^2*Log[2]^2 - (1440*I)*Pi*(PolyLog[3, 1/2 - I/2] - PolyLog[3, 1/2 + I/2]) + 15*(11*Log[2]^4 + 264*PolyLog[4, 1/2] + 105*Log[2]*Zeta[3])))/360;
HPLI[{minus, plus, minus, 0, plus}]:=(-17*Catalan*Pi^3)/72 + (1/96 - (343*I)/23040)*Pi^5 - (I/2)*Pi*HPLI[{0, minus, plus, minus}] - HPLI[{minus, plus, minus, minus, plus}]/3 + (883*Pi^4*Log[2])/2880 - (Catalan*Pi*Log[2]^2)/6 - ((5*I)/192)*Pi^3*Log[2]^2 + (5*Pi^2*Log[2]^3)/48 + (4*Log[2]^5)/15 - (Pi*PolyGamma[3, 1/4])/768 + ((16*I)/3)*Catalan*PolyLog[3, 1/2 - I/2] - ((7*I)/3)*Pi*Log[2]*PolyLog[3, 1/2 - I/2] - ((16*I)/3)*Catalan*PolyLog[3, 1/2 + I/2] + (I/3)*Pi*Log[2]*PolyLog[3, 1/2 + I/2] - ((5*I)/4)*Pi*PolyLog[4, 1/2] + 16*Log[2]*PolyLog[4, 1/2] + (4*I)*Pi*PolyLog[4, 1/2 - I/2] + 48*PolyLog[5, 1/2] - (15*Pi^2*Zeta[3])/32 + ((35*I)/32)*Pi*Log[2]*Zeta[3] - (2759*Zeta[5])/64;
HPLI[{minus, plus, minus, 0, 0}]:=(Catalan*Pi^3)/24 - (I/288)*Pi^5 - (I/2)*Pi*HPLI[{0, minus, plus, minus}] - 2*HPLI[{0, plus, minus, minus, minus}] - HPLI[{0, plus, plus, minus, plus}] - HPLI[{minus, plus, minus, minus, minus}]/2 + HPLI[{minus, plus, minus, plus, plus}] - (I/2)*Catalan*Pi^2*Log[2] + (857/23040 + (7*I)/96)*Pi^4*Log[2] - (I/96)*Pi^3*Log[2]^2 - (I/2)*Catalan*Log[2]^3 + (19*Pi^2*Log[2]^3)/192 - ((7*I)/16)*Pi*Log[2]^4 + (I/48)*Pi^3*Log[2]*Log[64] - ((7*I)/768)*Log[2]*PolyGamma[3, 1/4] - (2*I)*Pi*Log[2]*PolyLog[3, 1/2 - I/2] - 2*Log[2]^2*PolyLog[3, 1/2 - I/2] + (2*I)*Pi*Log[2]*PolyLog[3, 1/2 + I/2] - (I/2)*Pi*PolyLog[4, 1/2] - (5*Log[2]*PolyLog[4, 1/2])/4 + Log[16]*PolyLog[4, 1/2 - I/2] + (3*I)*Catalan*Zeta[3] + ((19*I)/8)*Pi*Log[2]*Zeta[3] + (35*Log[2]^2*Zeta[3])/32;
HPLI[{minus, plus, minus, 0, minus}]:=I*Catalan^2*Pi + ((27*I)/320)*Pi^5 + 4*HPLI[{0, minus, plus, minus, minus}] + 8*HPLI[{0, plus, minus, minus, minus}] + 4*HPLI[{0, plus, plus, minus, plus}] - HPLI[{minus, plus, minus, minus, minus}] - 3*HPLI[{minus, plus, minus, plus, plus}] - (3*HPLI[{minus, plus, plus, plus, minus}])/2 - (I/12)*Catalan*Pi^2*Log[2] + (3773/11520 - (13*I)/96)*Pi^4*Log[2] + ((41*I)/24)*Pi^3*Log[2]^2 + (3*I)*Catalan*Log[2]^3 + (55*Pi^2*Log[2]^3)/96 + ((31*I)/48)*Pi*Log[2]^4 + HPLI[{0, minus, plus, minus}]*Log[32] + ((13*I)/768)*Log[2]*PolyGamma[3, 1/4] - (5*Pi^2*PolyLog[3, 1/2 - I/2])/3 + 44*Log[2]^2*PolyLog[3, 1/2 - I/2] + (5*Pi^2*PolyLog[3, 1/2 + I/2])/3 - ((25*I)/2)*Pi*PolyLog[4, 1/2] + (55*Log[2]*PolyLog[4, 1/2])/2 - 88*Log[2]*PolyLog[4, 1/2 - I/2] - ((143*I)/16)*Catalan*Zeta[3] - ((893*I)/32)*Pi*Log[2]*Zeta[3] - (385*Log[2]^2*Zeta[3])/16;
HPLI[{minus, plus, minus, minus, plus}]:=HPLI[{minus, plus, minus, minus, plus}];
HPLI[{minus, plus, minus, minus, 0}]:=(-I/2)*Catalan^2*Pi + (1/32 - (1931*I)/23040)*Pi^5 - 3*HPLI[{0, minus, plus, minus, minus}] - 4*HPLI[{0, plus, minus, minus, minus}] - 2*HPLI[{0, plus, plus, minus, plus}] + HPLI[{minus, plus, minus, minus, minus}]/2 + (3*HPLI[{minus, plus, minus, plus, plus}])/2 + (3*HPLI[{minus, plus, plus, plus, minus}])/4 + (I/12)*Catalan*Pi^2*Log[2] + (427/23040 + (13*I)/192)*Pi^4*Log[2] + (Catalan*Pi*Log[2]^2)/2 - ((91*I)/96)*Pi^3*Log[2]^2 - ((3*I)/2)*Catalan*Log[2]^3 - (115*Pi^2*Log[2]^3)/192 - ((31*I)/96)*Pi*Log[2]^4 - HPLI[{0, minus, plus, minus}]*Log[8] - (Pi*PolyGamma[3, 1/4])/256 - ((13*I)/1536)*Log[2]*PolyGamma[3, 1/4] + (11*Pi^2*PolyLog[3, 1/2 - I/2])/12 - (5*I)*Pi*Log[2]*PolyLog[3, 1/2 - I/2] - 22*Log[2]^2*PolyLog[3, 1/2 - I/2] - (11*Pi^2*PolyLog[3, 1/2 + I/2])/12 - I*Pi*Log[2]*PolyLog[3, 1/2 + I/2] + ((5*I)/2)*Pi*PolyLog[4, 1/2] - (55*Log[2]*PolyLog[4, 1/2])/4 + (12*I)*Pi*PolyLog[4, 1/2 - I/2] + 44*Log[2]*PolyLog[4, 1/2 - I/2] + ((143*I)/32)*Catalan*Zeta[3] - (3*Pi^2*Zeta[3])/2 + ((1103*I)/64)*Pi*Log[2]*Zeta[3] + (385*Log[2]^2*Zeta[3])/32;
HPLI[{minus, plus, minus, minus, minus}]:=HPLI[{minus, plus, minus, minus, minus}];
HPLI[{minus, 0, plus, plus, plus}]:=(I/720)*Pi^5 + HPLI[{0, plus, minus, minus, minus}]/2 + HPLI[{minus, plus, minus, minus, minus}]/8 + (343/92160 - (7*I)/384)*Pi^4*Log[2] - ((19*I)/384)*Pi^3*Log[2]^2 + (I/8)*Catalan*Log[2]^3 + (5*Pi^2*Log[2]^3)/768 + ((7*I)/48)*Pi*Log[2]^4 + ((7*I)/3072)*Log[2]*PolyGamma[3, 1/4] + (Pi^2*PolyLog[3, 1/2 - I/2])/4 + (Log[2]^2*PolyLog[3, 1/2 - I/2])/2 - (Pi^2*PolyLog[3, 1/2 + I/2])/4 + I*Pi*PolyLog[4, 1/2] + (5*Log[2]*PolyLog[4, 1/2])/16 - Log[2]*PolyLog[4, 1/2 - I/2] - (35*Log[2]^2*Zeta[3])/128;
HPLI[{minus, 0, plus, plus, 0}]:=(1/96 + (499*I)/23040)*Pi^5 - HPLI[{minus, plus, minus, minus, plus}]/3 + (7*Pi^4*Log[2])/576 + ((3*I)/64)*Pi^3*Log[2]^2 - (Pi^2*Log[2]^3)/48 - (I/24)*Pi*Log[2]^4 - (Pi*PolyGamma[3, 1/4])/768 + (Pi^2*PolyLog[3, 1/2 - I/2])/2 - (I/3)*Pi*Log[2]*PolyLog[3, 1/2 - I/2] - (Catalan*(7*Pi^3 - 12*Pi*Log[2]^2 - (192*I)*(PolyLog[3, 1/2 - I/2] - PolyLog[3, 1/2 + I/2])))/144 - (Pi^2*PolyLog[3, 1/2 + I/2])/2 - ((5*I)/3)*Pi*Log[2]*PolyLog[3, 1/2 + I/2] - ((9*I)/4)*Pi*PolyLog[4, 1/2] + (4*I)*Pi*PolyLog[4, 1/2 - I/2] - (5*Pi^2*Zeta[3])/48 - ((21*I)/32)*Pi*Log[2]*Zeta[3] - (341*Zeta[5])/64;
HPLI[{minus, 0, plus, plus, minus}]:=(7*Catalan*Pi^3)/144 - (1/96 - (343*I)/23040)*Pi^5 - HPLI[{0, plus, plus, minus, minus}] + HPLI[{minus, plus, minus, minus, plus}]/3 - HPLI[{minus, plus, plus, minus, minus}] + (Pi^4*Log[2])/720 + (23*Catalan*Pi*Log[2]^2)/12 + ((5*I)/192)*Pi^3*Log[2]^2 - (2*Pi^2*Log[2]^3)/9 - (11*Log[2]^5)/240 - Catalan*Pi*Log[2]*Log[4] + (Pi*PolyGamma[3, 1/4])/768 - ((4*I)/3)*Catalan*PolyLog[3, 1/2 - I/2] + ((7*I)/3)*Pi*Log[2]*PolyLog[3, 1/2 - I/2] + ((4*I)/3)*Catalan*PolyLog[3, 1/2 + I/2] - (I/3)*Pi*Log[2]*PolyLog[3, 1/2 + I/2] + ((5*I)/4)*Pi*PolyLog[4, 1/2] + Log[4]*PolyLog[4, 1/2] - (4*I)*Pi*PolyLog[4, 1/2 - I/2] + (31*PolyLog[5, 1/2])/2 + (5*Pi^2*Zeta[3])/48 - ((35*I)/32)*Pi*Log[2]*Zeta[3] + (63*Log[2]^2*Zeta[3])/32 - (2449*Zeta[5])/256;
HPLI[{minus, 0, plus, 0, plus}]:=(7*Catalan*Pi^3)/48 + Pi^5/32 + HPLI[{0, plus, plus, minus, minus}] + 2*HPLI[{minus, plus, plus, minus, minus}] - (647*Pi^4*Log[2])/2880 - (7*Catalan*Pi*Log[2]^2)/4 + (5*Pi^2*Log[2]^3)/8 - (41*Log[2]^5)/120 + Catalan^2*Log[4] - (Pi*PolyGamma[3, 1/4])/256 - (4*I)*Catalan*PolyLog[3, 1/2 - I/2] + (4*I)*Catalan*PolyLog[3, 1/2 + I/2] - 16*Log[2]*PolyLog[4, 1/2] - 39*PolyLog[5, 1/2] + (7*Pi^2*Zeta[3])/12 - (7*Log[2]^2*Zeta[3])/16 + (5301*Zeta[5])/128;
HPLI[{minus, 0, plus, 0, 0}]:=(-I/7680)*(-3840*Catalan^2*Pi + (84 + 240*I)*Pi^5 + (7680*I)*HPLI[{0, plus, plus, minus, plus}] - (3840*I)*HPLI[{minus, plus, minus, plus, plus}] - (5760*I)*HPLI[{minus, plus, plus, plus, minus}] + 1920*Catalan*Pi^2*Log[2] + 600*Pi^4*Log[2] + 160*Pi^3*Log[2]^2 - 400*Pi*Log[2]^4 - (30*I)*Pi*PolyGamma[3, 1/4] - 75*Log[2]*PolyGamma[3, 1/4] - 9600*Pi*PolyLog[4, 1/2] + 15120*Catalan*Zeta[3] + (6720*I)*Pi^2*Zeta[3] + 600*Pi*Log[2]*Zeta[3] - 10*Pi^2*Zeta[3, 1/4] - (240*I)*Pi*Log[2]*Zeta[3, 1/4] + 10*Pi^2*Zeta[3, 3/4] + (240*I)*Pi*Log[2]*Zeta[3, 3/4] + 180*Log[2]*Zeta[4, 1/4] - 180*Log[2]*Zeta[4, 3/4]);
HPLI[{minus, 0, plus, 0, minus}]:=-2*HPLI[{0, plus, plus, minus, plus}] + HPLI[{minus, plus, minus, plus, plus}] - (I/11520)*(11520*Catalan^2*Pi + 431*Pi^5 + (17280*I)*HPLI[{minus, plus, plus, plus, minus}] - 1080*Pi^4*Log[2] + 2940*Pi^3*Log[2]^2 - 2640*Pi*Log[2]^4 + 135*Log[2]*PolyGamma[3, 1/4] + (6720*I)*Pi^2*PolyLog[3, 1/2 - I/2] - (6720*I)*Pi^2*PolyLog[3, 1/2 + I/2] - 63360*Pi*PolyLog[4, 1/2] - 62280*Pi*Log[2]*Zeta[3] - 720*Catalan*(8*Pi^2*Log[2] + 63*Zeta[3]));
HPLI[{minus, 0, plus, minus, plus}]:=(-35*Catalan*Pi^3)/144 - (1/32 + (343*I)/23040)*Pi^5 - (I/2)*Pi*HPLI[{0, minus, plus, minus}] + HPLI[{minus, plus, minus, minus, plus}]/3 - 2*HPLI[{minus, plus, plus, minus, minus}] - 4*Catalan^2*Log[2] + (143*Pi^4*Log[2])/576 + (41*Catalan*Pi*Log[2]^2)/12 - ((5*I)/192)*Pi^3*Log[2]^2 - (35*Pi^2*Log[2]^3)/72 + (49*Log[2]^5)/120 + (Pi*PolyGamma[3, 1/4])/256 + ((20*I)/3)*Catalan*PolyLog[3, 1/2 - I/2] - ((14*I)/3)*Pi*Log[2]*PolyLog[3, 1/2 - I/2] - ((20*I)/3)*Catalan*PolyLog[3, 1/2 + I/2] + ((8*I)/3)*Pi*Log[2]*PolyLog[3, 1/2 + I/2] - ((5*I)/4)*Pi*PolyLog[4, 1/2] + 16*Log[2]*PolyLog[4, 1/2] + (4*I)*Pi*PolyLog[4, 1/2 - I/2] + 31*PolyLog[5, 1/2] - (27*Pi^2*Zeta[3])/32 + ((35*I)/32)*Pi*Log[2]*Zeta[3] + (7*Log[2]^2*Zeta[3])/16 - (4495*Zeta[5])/128;
HPLI[{minus, 0, plus, minus, 0}]:=(-1/48 + (7*I)/1920)*Pi^5 - (I/2)*Pi*HPLI[{0, minus, plus, minus}] + (3*HPLI[{0, plus, minus, minus, minus}])/2 + (3*HPLI[{minus, plus, minus, minus, minus}])/8 + (1783/30720 - (7*I)/128)*Pi^4*Log[2] + ((5*I)/128)*Pi^3*Log[2]^2 + ((3*I)/8)*Catalan*Log[2]^3 + (95*Pi^2*Log[2]^3)/768 + ((7*I)/48)*Pi*Log[2]^4 - (I/8)*Pi^3*Log[2]*Log[4] + (Pi*PolyGamma[3, 1/4])/384 + ((7*I)/1024)*Log[2]*PolyGamma[3, 1/4] - (Pi^2*PolyLog[3, 1/2 - I/2])/12 - (3*I)*Pi*Log[2]*PolyLog[3, 1/2 - I/2] + (3*Log[2]^2*PolyLog[3, 1/2 - I/2])/2 + (Pi^2*PolyLog[3, 1/2 + I/2])/12 - I*Pi*Log[2]*PolyLog[3, 1/2 + I/2] - ((13*I)/2)*Pi*PolyLog[4, 1/2] + (15*Log[2]*PolyLog[4, 1/2])/16 + (8*I)*Pi*PolyLog[4, 1/2 - I/2] - Log[8]*PolyLog[4, 1/2 - I/2] - (7*Pi^2*Zeta[3])/4 - ((7*I)/16)*Pi*Log[2]*Zeta[3] - (105*Log[2]^2*Zeta[3])/128;
HPLI[{minus, 0, plus, minus, minus}]:=-HPLI[{0, minus, plus, minus, minus}] - 3*HPLI[{0, plus, minus, minus, minus}] - Log[2]*((343/11520 - I/48)*Pi^4 + (I*Catalan + (5*Pi^2)/96)*Log[2]^2 + (I/6)*Pi*Log[2]^3 + (I/384)*PolyGamma[3, 1/4] + (5*PolyLog[4, 1/2])/2 - 8*PolyLog[4, 1/2 - I/2] + (Log[2]*(I*Pi^3 + 64*PolyLog[3, 1/2 - I/2] - 35*Zeta[3]))/16 - ((7*I)/4)*Pi*Zeta[3]);
HPLI[{minus, 0, 0, plus, plus}]:=-HPLI[{0, plus, plus, minus, minus}] - HPLI[{minus, plus, plus, minus, minus}] + (-120*Pi^5 + 1718*Pi^4*Log[2] + 15*Pi*PolyGamma[3, 1/4] - 10*Pi^2*(296*Log[2]^3 + 357*Zeta[3]) + 9*(176*Log[2]^5 + 10240*Log[2]*PolyLog[4, 1/2] + 30080*PolyLog[5, 1/2] + 280*Log[2]^2*Zeta[3] - 28985*Zeta[5]))/11520;
HPLI[{minus, 0, 0, plus, 0}]:=(I/3840)*(-3840*Catalan^2*Pi + (4 + 40*I)*Pi^5 + (3840*I)*HPLI[{0, plus, plus, minus, plus}] - (5760*I)*HPLI[{minus, plus, plus, plus, minus}] + 2880*Catalan*Pi^2*Log[2] + 360*Pi^4*Log[2] - 240*Pi^3*Log[2]^2 - (120*I)*Pi^4*Log[4] + (40*I)*Pi^4*Log[64] - (5*I)*Pi*PolyGamma[3, 1/4] - 45*Log[2]*PolyGamma[3, 1/4] + 5040*Catalan*Zeta[3] + (1260*I)*Pi^2*Zeta[3] + 5400*Pi*Log[2]*Zeta[3] - 10*Pi^2*Zeta[3, 1/4] - (60*I)*Pi*Log[2]*Zeta[3, 1/4] + 10*Pi^2*Zeta[3, 3/4] + (60*I)*Pi*Log[2]*Zeta[3, 3/4] + 90*Log[2]*Zeta[4, 1/4] - 90*Log[2]*Zeta[4, 3/4]);
HPLI[{minus, 0, 0, plus, minus}]:=I*Catalan^2*Pi + (I/40)*Pi^5 - HPLI[{0, plus, minus, minus, minus}]/2 + HPLI[{0, plus, plus, minus, plus}] - HPLI[{minus, plus, minus, minus, minus}]/8 - (3*HPLI[{minus, plus, plus, plus, minus}])/2 - ((3*I)/4)*Catalan*Pi^2*Log[2] - (343/92160 + (13*I)/384)*Pi^4*Log[2] + ((65*I)/384)*Pi^3*Log[2]^2 - (I/8)*Catalan*Log[2]^3 - (5*Pi^2*Log[2]^3)/768 - ((3*I)/16)*Pi*Log[2]^4 + (I/16)*Pi^3*Log[2]*Log[4] + ((13*I)/3072)*Log[2]*PolyGamma[3, 1/4] - (Log[2]^2*PolyLog[3, 1/2 - I/2])/2 - (2*I)*Pi*PolyLog[4, 1/2] - (5*Log[2]*PolyLog[4, 1/2])/16 + Log[2]*PolyLog[4, 1/2 - I/2] - ((21*I)/16)*Catalan*Zeta[3] - ((87*I)/32)*Pi*Log[2]*Zeta[3] + (35*Log[2]^2*Zeta[3])/128;
HPLI[{minus, 0, 0, 0, plus}]:=(-I/11520)*(49*Pi^5 - (5760*I)*HPLI[{minus, plus, plus, plus, minus}] + 360*Pi^4*Log[2] - 240*Pi^3*Log[2]^2 + 5400*Pi*Log[2]*Zeta[3] + 15*Pi^2*(192*Catalan*Log[2] - Zeta[3, 1/4] + Zeta[3, 3/4]) - 45*(Log[2]*PolyGamma[3, 1/4] + 336*Catalan*Zeta[3] + Log[4]*(-Zeta[4, 1/4] + Zeta[4, 3/4])));
HPLI[{minus, 0, 0, 0, 0}]:=(-I/3840)*(Pi^5 - (10*I)*Pi^4*Log[2] + (90*I)*Pi^2*Zeta[3] - (225*I)*Zeta[5]);
HPLI[{minus, 0, 0, 0, minus}]:=(7*Pi^4*Log[2] + 45*Pi^2*Zeta[3] - 765*Zeta[5])/5760;
HPLI[{minus, 0, 0, minus, plus}]:=(-I/2)*Catalan^2*Pi - ((5*I)/1152)*Pi^5 + HPLI[{0, plus, minus, minus, minus}]/2 + HPLI[{minus, plus, minus, minus, minus}]/8 - HPLI[{minus, plus, minus, plus, plus}]/2 + (3*HPLI[{minus, plus, plus, plus, minus}])/4 + (I/2)*Catalan*Pi^2*Log[2] + (343/92160 - I/384)*Pi^4*Log[2] - ((5*I)/128)*Pi^3*Log[2]^2 + (I/8)*Catalan*Log[2]^3 + (5*Pi^2*Log[2]^3)/768 + ((7*I)/96)*Pi*Log[2]^4 - (I/48)*Pi^3*Log[2]*Log[64] + (I/3072)*Log[2]*PolyGamma[3, 1/4] - (Pi^2*PolyLog[3, 1/2 - I/2])/4 + (Log[2]^2*PolyLog[3, 1/2 - I/2])/2 + (Pi^2*PolyLog[3, 1/2 + I/2])/4 - ((3*I)/4)*Pi*PolyLog[4, 1/2] + (5*Log[2]*PolyLog[4, 1/2])/16 - Log[2]*PolyLog[4, 1/2 - I/2] - ((21*I)/32)*Catalan*Zeta[3] + ((15*I)/64)*Pi*Log[2]*Zeta[3] - (35*Log[2]^2*Zeta[3])/128;
HPLI[{minus, 0, 0, minus, 0}]:=((-5*I)*Pi^5 - 42*Pi^4*Log[2] - 90*Pi^2*Zeta[3] + (1080*I)*Pi*Log[2]*Zeta[3] + 2295*Zeta[5])/11520;
HPLI[{minus, 0, 0, minus, minus}]:=(60*Pi^4*Log[2] + 80*Pi^2*Log[2]^3 - 48*Log[2]^5 + 5760*PolyLog[5, 1/2] - 2520*Log[2]^2*Zeta[3] - 5625*Zeta[5])/11520;
HPLI[{minus, 0, minus, plus, plus}]:=Pi^5/24 + (I/2)*Pi*HPLI[{0, minus, plus, minus}] + HPLI[{0, plus, plus, minus, minus}] + HPLI[{minus, plus, plus, minus, minus}] - (589*Pi^4*Log[2])/5760 - (13*Pi^2*Log[2]^3)/144 + (31*Log[2]^5)/240 - (Pi*PolyGamma[3, 1/4])/192 + (2*I)*Pi*Log[2]*PolyLog[3, 1/2 - I/2] - (2*I)*Pi*Log[2]*PolyLog[3, 1/2 + I/2] - (31*PolyLog[5, 1/2])/2 + (133*Pi^2*Zeta[3])/192 - (7*Log[2]^2*Zeta[3])/32 + (3565*Zeta[5])/256;
HPLI[{minus, 0, minus, plus, 0}]:=I*Catalan^2*Pi + (1/24 + (49*I)/5760)*Pi^5 + (I/2)*Pi*HPLI[{0, minus, plus, minus}] - (3*HPLI[{0, plus, minus, minus, minus}])/2 - (3*HPLI[{minus, plus, minus, minus, minus}])/8 + HPLI[{minus, plus, minus, plus, plus}] - (3*HPLI[{minus, plus, plus, plus, minus}])/2 - I*Catalan*Pi^2*Log[2] - (343/30720 - (3*I)/128)*Pi^4*Log[2] + ((13*I)/128)*Pi^3*Log[2]^2 - ((3*I)/8)*Catalan*Log[2]^3 - (37*Pi^2*Log[2]^3)/256 - (I/4)*Pi*Log[2]^4 + (I/8)*Pi^3*Log[2]*Log[4] - (Pi*PolyGamma[3, 1/4])/192 - ((3*I)/1024)*Log[2]*PolyGamma[3, 1/4] + (Pi^2*PolyLog[3, 1/2 - I/2])/2 + (2*I)*Pi*Log[2]*PolyLog[3, 1/2 - I/2] - (3*Log[2]^2*PolyLog[3, 1/2 - I/2])/2 - (Pi^2*PolyLog[3, 1/2 + I/2])/2 - (2*I)*Pi*Log[2]*PolyLog[3, 1/2 + I/2] + ((3*I)/2)*Pi*PolyLog[4, 1/2] - (15*Log[2]*PolyLog[4, 1/2])/16 + Log[8]*PolyLog[4, 1/2 - I/2] + ((21*I)/16)*Catalan*Zeta[3] + (21*Pi^2*Zeta[3])/32 - (I/32)*Pi*Log[2]*Zeta[3] + (105*Log[2]^2*Zeta[3])/128;
HPLI[{minus, 0, minus, plus, minus}]:=-(HPLI[{0, minus, plus, minus}]*Log[2]) - 2*((-I/2)*Catalan^2*Pi - 2*HPLI[{0, minus, plus, minus, minus}] - 4*HPLI[{0, plus, minus, minus, minus}] - 2*HPLI[{0, plus, plus, minus, plus}] + HPLI[{minus, plus, minus, minus, minus}]/2 + (3*HPLI[{minus, plus, minus, plus, plus}])/2 + (3*HPLI[{minus, plus, plus, plus, minus}])/4 - ((3*I)/2)*Catalan*Log[2]^3 - (I/23040)*Pi*(1042*Pi^4 - (600 + 3773*I)*Pi^3*Log[2] + 17880*Pi^2*Log[2]^2 - (6600*I)*Pi*Log[2]^3 + 1680*Log[2]^4) - HPLI[{0, minus, plus, minus}]*Log[4] - ((5*I)/1536)*Log[2]*PolyGamma[3, 1/4] + (3*(Pi^2 - 24*Log[2]^2)*PolyLog[3, 1/2 - I/2])/4 + ((-3*Pi^2)/4 - 4*Log[2]^2)*PolyLog[3, 1/2 + I/2] + ((5*I)/4)*(5*Pi + (11*I)*Log[2])*PolyLog[4, 1/2] + 44*Log[2]*PolyLog[4, 1/2 - I/2] + (((294*I)*Catalan + Log[2]*((849*I)*Pi + 770*Log[2]))*Zeta[3])/64);
HPLI[{minus, 0, minus, 0, plus}]:=(I/4608)*(6912*Catalan^2*Pi + 140*Pi^5 - (4608*I)*HPLI[{0, plus, plus, minus, plus}] - (2304*I)*HPLI[{minus, plus, minus, plus, plus}] + (1152*I)*HPLI[{minus, plus, plus, plus, minus}] - 1152*Catalan*Pi^2*Log[2] - 24*Pi^4*Log[2] + 264*Pi^3*Log[2]^2 - 144*Pi*Log[2]^4 - 576*Pi^3*Log[2]*Log[4] + 192*Pi^3*Log[2]*Log[64] + Log[8]*PolyGamma[3, 1/4] - (1152*I)*Pi^2*PolyLog[3, 1/2 - I/2] + (1152*I)*Pi^2*PolyLog[3, 1/2 + I/2] - 3456*Pi*PolyLog[4, 1/2] - 27216*Catalan*Zeta[3] - 3960*Pi*Log[2]*Zeta[3]);
HPLI[{minus, 0, minus, 0, 0}]:=((-55*I)*Pi^5 - 18*Pi^4*Log[2] - (240*I)*Pi^3*Log[2]^2 - 60*Pi^2*Zeta[3] + (240*I)*Pi*(Log[2]^4 + 24*PolyLog[4, 1/2] + 12*Log[2]*Zeta[3]) + 1845*Zeta[5])/11520;
HPLI[{minus, 0, minus, 0, minus}]:=(-13*Pi^4*Log[2])/1152 - Log[2]^5/40 - Log[2]*PolyLog[4, 1/2] - 2*PolyLog[5, 1/2] + (Pi^2*(8*Log[2]^3 + 3*Zeta[3]))/576 + (125*Zeta[5])/64;
HPLI[{minus, 0, minus, minus, plus}]:=((-5*I)/2)*Catalan^2*Pi - ((1081*I)/11520)*Pi^5 - 3*HPLI[{0, minus, plus, minus, minus}] - (13*HPLI[{0, plus, minus, minus, minus}])/2 - 4*HPLI[{0, plus, plus, minus, plus}] - HPLI[{minus, plus, minus, minus, minus}]/8 + (3*HPLI[{minus, plus, minus, plus, plus}])/2 + (9*HPLI[{minus, plus, plus, plus, minus}])/4 + ((3*I)/4)*Catalan*Pi^2*Log[2] - (16807/92160 - (73*I)/384)*Pi^4*Log[2] - ((401*I)/384)*Pi^3*Log[2]^2 - ((17*I)/8)*Catalan*Log[2]^3 - (245*Pi^2*Log[2]^3)/768 - ((17*I)/24)*Pi*Log[2]^4 - HPLI[{0, minus, plus, minus}]*Log[8] - ((73*I)/3072)*Log[2]*PolyGamma[3, 1/4] + (3*Pi^2*PolyLog[3, 1/2 - I/2])/4 - (49*Log[2]^2*PolyLog[3, 1/2 - I/2])/2 - (3*Pi^2*PolyLog[3, 1/2 + I/2])/4 + ((19*I)/2)*Pi*PolyLog[4, 1/2] - (245*Log[2]*PolyLog[4, 1/2])/16 + 49*Log[2]*PolyLog[4, 1/2 - I/2] + ((357*I)/32)*Catalan*Zeta[3] + ((1275*I)/64)*Pi*Log[2]*Zeta[3] + (1715*Log[2]^2*Zeta[3])/128;
HPLI[{minus, 0, minus, minus, 0}]:=((96*I)*Pi^5 + 10*Pi^4*Log[2] + (360*I)*Pi^3*Log[2]^2 + 660*Pi^2*Zeta[3] - (360*I)*Pi*(Log[2]^4 + 24*PolyLog[4, 1/2] + 22*Log[2]*Zeta[3]) - 7965*Zeta[5])/11520;
HPLI[{minus, 0, minus, minus, minus}]:=(Pi^4*Log[2])/180 - (5*Pi^2*Log[2]^3)/144 + (11*Log[2]^5)/240 + (3*Log[2]*PolyLog[4, 1/2])/2 + 2*PolyLog[5, 1/2] + (7*Log[2]^2*Zeta[3])/16 - 2*Zeta[5];
HPLI[{minus, minus, plus, plus, plus}]:=(I/1536)*(-768*Catalan^2*Pi + (768*I)*HPLI[{minus, plus, minus, plus, plus}] - (384*I)*HPLI[{minus, plus, plus, plus, minus}] + 384*Catalan*Pi^2*Log[2] + 8*Pi^4*Log[2] - 32*Pi^3*Log[2]^2 - Log[2]*PolyGamma[3, 1/4] + 1008*Catalan*Zeta[3] - 216*Pi*Log[2]*Zeta[3]);
HPLI[{minus, minus, plus, plus, 0}]:=((-37*I)/5760)*Pi^5 + HPLI[{0, plus, plus, minus, minus}] - (53*Pi^4*Log[2])/1440 - ((11*I)/96)*Pi^3*Log[2]^2 - (Pi^2*Log[2]^3)/6 + ((11*I)/96)*Pi*Log[2]^4 + Log[2]^5/6 - Catalan^2*Log[4] + (Pi^2*PolyLog[3, 1/2 - I/2])/2 + Catalan*((-7*Pi^3)/48 + (Pi*Log[2]*Log[128])/4 + (4*I)*(PolyLog[3, 1/2 - I/2] - PolyLog[3, 1/2 + I/2])) - (Pi^2*PolyLog[3, 1/2 + I/2])/2 + ((11*I)/4)*Pi*PolyLog[4, 1/2] + Log[16]*PolyLog[4, 1/2] + ((7*I)/4)*Pi*Log[2]*Zeta[3] + (7*Log[2]^2*Zeta[3])/8;
HPLI[{minus, minus, plus, plus, minus}]:=HPLI[{minus, plus, plus, minus, minus}] + Catalan^2*Log[4] + Catalan*((7*Pi^3)/48 - (7*Pi*Log[2]^2)/4 - (4*I)*(PolyLog[3, 1/2 - I/2] - PolyLog[3, 1/2 + I/2])) - (Log[2]*(34*Pi^4 - 690*Pi^2*Log[2]^2 - (2880*I)*Pi*(PolyLog[3, 1/2 - I/2] - PolyLog[3, 1/2 + I/2]) + 15*(22*Log[2]^4 + 528*PolyLog[4, 1/2] + 273*Log[2]*Zeta[3])))/1440;
HPLI[{minus, minus, plus, 0, plus}]:=(-7*Catalan*Pi^3)/144 - (1/32 - (343*I)/23040)*Pi^5 - HPLI[{0, plus, plus, minus, minus}] + (2*HPLI[{minus, plus, minus, minus, plus}])/3 - 2*HPLI[{minus, plus, plus, minus, minus}] + (11*Pi^4*Log[2])/160 + (67*Catalan*Pi*Log[2]^2)/12 + ((5*I)/192)*Pi^3*Log[2]^2 - (49*Pi^2*Log[2]^3)/144 - (7*Log[2]^5)/120 - Catalan^2*Log[4] - Catalan*Pi*Log[4]^2 + (Pi*PolyGamma[3, 1/4])/256 + ((4*I)/3)*Catalan*PolyLog[3, 1/2 - I/2] - (I/3)*Pi*Log[2]*PolyLog[3, 1/2 - I/2] - ((4*I)/3)*Catalan*PolyLog[3, 1/2 + I/2] + ((7*I)/3)*Pi*Log[2]*PolyLog[3, 1/2 + I/2] + ((5*I)/4)*Pi*PolyLog[4, 1/2] - (4*I)*Pi*PolyLog[4, 1/2 - I/2] + 7*PolyLog[5, 1/2] - (Pi^2*Zeta[3])/12 - ((35*I)/32)*Pi*Log[2]*Zeta[3] - (21*Log[2]^2*Zeta[3])/16 - (713*Zeta[5])/128;
HPLI[{minus, minus, plus, 0, 0}]:=(-1/96 - (61*I)/23040)*Pi^5 + (3*HPLI[{0, plus, minus, minus, minus}])/2 + (3*HPLI[{minus, plus, minus, minus, minus}])/8 + (823/30720 - (7*I)/128)*Pi^4*Log[2] + ((5*I)/384)*Pi^3*Log[2]^2 + ((3*I)/8)*Catalan*Log[2]^3 + (31*Pi^2*Log[2]^3)/768 + ((5*I)/16)*Pi*Log[2]^4 - (I/16)*Pi^3*Log[2]*Log[4] + (Pi*PolyGamma[3, 1/4])/768 + ((7*I)/1024)*Log[2]*PolyGamma[3, 1/4] + (Pi^2*PolyLog[3, 1/2 - I/2])/4 - I*Pi*Log[2]*PolyLog[3, 1/2 - I/2] + (3*Log[2]^2*PolyLog[3, 1/2 - I/2])/2 - (Pi^2*PolyLog[3, 1/2 + I/2])/4 - I*Pi*Log[2]*PolyLog[3, 1/2 + I/2] - ((5*I)/4)*Pi*PolyLog[4, 1/2] + (15*Log[2]*PolyLog[4, 1/2])/16 + (4*I)*Pi*PolyLog[4, 1/2 - I/2] - Log[8]*PolyLog[4, 1/2 - I/2] - (7*Pi^2*Zeta[3])/8 - ((21*I)/32)*Pi*Log[2]*Zeta[3] - (105*Log[2]^2*Zeta[3])/128 + (I/64)*Log[2]^2*Zeta[3, 1/4] - (I/64)*Log[2]^2*Zeta[3, 3/4];
HPLI[{minus, minus, plus, 0, minus}]:=((7*I)/2304)*Pi^5 - HPLI[{0, minus, plus, minus, minus}] - 3*HPLI[{0, plus, minus, minus, minus}] - (343/5760 - I/24)*Pi^4*Log[2] - HPLI[{0, minus, plus, minus}]*Log[2] - ((17*I)/96)*Pi^3*Log[2]^2 - I*Catalan*Log[2]^3 - (5*Pi^2*Log[2]^3)/48 - ((19*I)/48)*Pi*Log[2]^4 - (I/192)*Log[2]*PolyGamma[3, 1/4] + (Pi^2*PolyLog[3, 1/2 - I/2])/12 - 9*Log[2]^2*PolyLog[3, 1/2 - I/2] - (Pi^2*PolyLog[3, 1/2 + I/2])/12 + Log[2]^2*PolyLog[3, 1/2 + I/2] - 5*Log[2]*PolyLog[4, 1/2] + 16*Log[2]*PolyLog[4, 1/2 - I/2] + ((7*I)/2)*Pi*Log[2]*Zeta[3] + (35*Log[2]^2*Zeta[3])/8;
HPLI[{minus, minus, plus, minus, plus}]:=(-2*HPLI[{minus, plus, minus, minus, plus}] + 4*HPLI[{minus, plus, plus, minus, minus}] + (Log[2]*(-4*Catalan + Pi*Log[2])^2)/4 + ((4*Catalan - Pi*Log[2])*(7*Pi^3 - 36*Pi*Log[2]^2 + 96*(Catalan*Log[2] - (2*I)*(PolyLog[3, 1/2 - I/2] - PolyLog[3, 1/2 + I/2]))))/96 + (Log[2]^2*(-16*Catalan*Pi + Pi^2*Log[4] + 21*Zeta[3]))/8)/2;
HPLI[{minus, minus, plus, minus, 0}]:=(-1/32 + (959*I)/23040)*Pi^5 + HPLI[{0, minus, plus, minus, minus}] - (7*Pi^4*Log[2])/48 + HPLI[{0, minus, plus, minus}]*Log[2] + ((7*I)/48)*Pi^3*Log[2]^2 + (Pi^2*Log[2]^3)/8 + (I/8)*Pi*Log[2]^4 + (Pi*PolyGamma[3, 1/4])/256 - (Pi^2*PolyLog[3, 1/2 - I/2])/12 + (4*I)*Pi*Log[2]*PolyLog[3, 1/2 - I/2] + 2*Log[2]^2*PolyLog[3, 1/2 - I/2] + (Pi^2*PolyLog[3, 1/2 + I/2])/12 + (2*I)*Pi*Log[2]*PolyLog[3, 1/2 + I/2] - 2*Log[2]^2*PolyLog[3, 1/2 + I/2] + ((15*I)/4)*Pi*PolyLog[4, 1/2] - (12*I)*Pi*PolyLog[4, 1/2 - I/2] + (3*Pi^2*Zeta[3])/2 - ((105*I)/32)*Pi*Log[2]*Zeta[3];
HPLI[{minus, minus, plus, minus, minus}]:=(-3*HPLI[{minus, plus, minus, minus, minus}] - Log[2]*((-343/3840 - I/16)*Pi^4 + ((-I)*Catalan - (5*Pi^2)/32)*Log[2]^2 + ((5*I)/8)*Pi*Log[2]^3 + (I/128)*PolyGamma[3, 1/4] - (15*PolyLog[4, 1/2])/2 + 24*PolyLog[4, 1/2 - I/2] + (3*I)*Pi*Zeta[3] + (Log[2]*((-35*I)*Pi^3 - 192*(5*PolyLog[3, 1/2 - I/2] + PolyLog[3, 1/2 + I/2]) + 630*Zeta[3]))/96))/2;
HPLI[{minus, minus, 0, plus, plus}]:=(7*Catalan*Pi^3)/72 - HPLI[{minus, plus, minus, minus, plus}]/3 + HPLI[{minus, plus, plus, minus, minus}] - (127*Pi^4*Log[2])/1152 - (11*Catalan*Pi*Log[2]^2)/3 + (47*Pi^2*Log[2]^3)/144 - (49*Log[2]^5)/240 + Catalan^2*Log[4] + Catalan*Pi*Log[2]*Log[4] - ((8*I)/3)*Catalan*PolyLog[3, 1/2 - I/2] + ((2*I)/3)*Pi*Log[2]*PolyLog[3, 1/2 - I/2] + ((8*I)/3)*Catalan*PolyLog[3, 1/2 + I/2] - ((2*I)/3)*Pi*Log[2]*PolyLog[3, 1/2 + I/2] - 8*Log[2]*PolyLog[4, 1/2] - (31*PolyLog[5, 1/2])/2 + (3*Pi^2*Zeta[3])/128 + (21*Log[2]^2*Zeta[3])/32 + (3937*Zeta[5])/256;
HPLI[{minus, minus, 0, plus, 0}]:=HPLI[{0, plus, plus, minus, plus}] + (I/7680)*((97 + 80*I)*Pi^5 + (7680*I)*HPLI[{minus, plus, minus, plus, plus}] + (360*I)*Pi^4*Log[2] + 440*Pi^3*Log[2]^2 + 40*Pi^2*(48*Catalan*Log[2] + I*(4*Log[2]^3 + 96*PolyLog[3, 1/2 - I/2] - 96*PolyLog[3, 1/2 + I/2] - 105*Zeta[3])) - 10*Pi*(48*Log[2]^4 + I*PolyGamma[3, 1/4] + 192*(PolyLog[4, 1/2] + 16*PolyLog[4, 1/2 - I/2]) - 24*Log[2]*(32*PolyLog[3, 1/2 - I/2] + 32*PolyLog[3, 1/2 + I/2] - 51*Zeta[3])) - 240*(84*Catalan*Zeta[3] + Log[2]^2*(Zeta[3, 1/4] - Zeta[3, 3/4])));
HPLI[{minus, minus, 0, plus, minus}]:=(-I/2)*Catalan^2*Pi - ((521*I)/11520)*Pi^5 - HPLI[{0, minus, plus, minus, minus}] - HPLI[{0, plus, minus, minus, minus}] - 2*HPLI[{0, plus, plus, minus, plus}] + HPLI[{minus, plus, minus, minus, minus}]/2 + (3*HPLI[{minus, plus, minus, plus, plus}])/2 + (3*HPLI[{minus, plus, plus, plus, minus}])/4 - (2401/23040 + I/64)*Pi^4*Log[2] - HPLI[{0, minus, plus, minus}]*Log[2] - ((2*I)/3)*Pi^3*Log[2]^2 - (I/2)*Catalan*Log[2]^3 - (35*Pi^2*Log[2]^3)/192 + ((19*I)/96)*Pi*Log[2]^4 + (I/512)*Log[2]*PolyGamma[3, 1/4] + (3*Pi^2*PolyLog[3, 1/2 - I/2])/4 - 11*Log[2]^2*PolyLog[3, 1/2 - I/2] - (3*Pi^2*PolyLog[3, 1/2 + I/2])/4 - 3*Log[2]^2*PolyLog[3, 1/2 + I/2] + ((25*I)/4)*Pi*PolyLog[4, 1/2] - (35*Log[2]*PolyLog[4, 1/2])/4 + 28*Log[2]*PolyLog[4, 1/2 - I/2] + ((147*I)/32)*Catalan*Zeta[3] + ((625*I)/64)*Pi*Log[2]*Zeta[3] + (245*Log[2]^2*Zeta[3])/32;
HPLI[{minus, minus, 0, 0, plus}]:=(-I/3840)*(3840*Catalan^2*Pi + 98*Pi^5 - (3840*I)*HPLI[{0, plus, plus, minus, plus}] + (1920*I)*HPLI[{minus, plus, plus, plus, minus}] - 960*Catalan*Pi^2*Log[2] - 40*Pi^4*Log[2] + 360*Pi^3*Log[2]^2 - 280*Pi*Log[2]^4 - 240*Pi^3*Log[2]*Log[4] + 80*Pi^3*Log[2]*Log[64] + Log[32]*PolyGamma[3, 1/4] - 6720*Pi*PolyLog[4, 1/2] - 15120*Catalan*Zeta[3] - 5160*Pi*Log[2]*Zeta[3] - 60*Log[2]^2*Zeta[3, 1/4] + 60*Log[2]^2*Zeta[3, 3/4]);
HPLI[{minus, minus, 0, 0, 0}]:=((30*I)*Pi^5 + 46*Pi^4*Log[2] + 30*Pi^2*Zeta[3] - (120*I)*Pi*(Log[2]^4 + 24*PolyLog[4, 1/2] + 12*Log[2]*Zeta[3]) - 1305*Zeta[5])/11520;
HPLI[{minus, minus, 0, 0, minus}]:=(10*Pi^4*Log[2] - 10*Pi^2*(16*Log[2]^3 + 3*Zeta[3]) + 3*(64*Log[2]^5 + 1920*Log[2]*PolyLog[4, 1/2] + 1920*PolyLog[5, 1/2] + 480*Log[2]^2*Zeta[3] - 1875*Zeta[5]))/11520;
HPLI[{minus, minus, 0, minus, plus}]:=(2*I)*Catalan^2*Pi + ((7*I)/144)*Pi^5 + HPLI[{0, minus, plus, minus, minus}] + (5*HPLI[{0, plus, minus, minus, minus}])/2 + 2*HPLI[{0, plus, plus, minus, plus}] + (5*HPLI[{minus, plus, minus, minus, minus}])/8 - (3*HPLI[{minus, plus, plus, plus, minus}])/2 - ((3*I)/4)*Catalan*Pi^2*Log[2] + (343/18432 - (47*I)/384)*Pi^4*Log[2] + HPLI[{0, minus, plus, minus}]*Log[2] + ((103*I)/384)*Pi^3*Log[2]^2 + ((5*I)/8)*Catalan*Log[2]^3 + (25*Pi^2*Log[2]^3)/768 + ((49*I)/96)*Pi*Log[2]^4 + ((47*I)/3072)*Log[2]*PolyGamma[3, 1/4] + (9*Log[2]^2*PolyLog[3, 1/2 - I/2])/2 - 2*Log[2]^2*PolyLog[3, 1/2 + I/2] - ((13*I)/4)*Pi*PolyLog[4, 1/2] + (25*Log[2]*PolyLog[4, 1/2])/16 - 5*Log[2]*PolyLog[4, 1/2 - I/2] - ((105*I)/16)*Catalan*Zeta[3] - (6*I)*Pi*Log[2]*Zeta[3] - (175*Log[2]^2*Zeta[3])/128;
HPLI[{minus, minus, 0, minus, 0}]:=((-96*I)*Pi^5 + 110*Pi^4*Log[2] - (480*I)*Pi^3*Log[2]^2 + 10*Pi^2*(16*Log[2]^3 - 69*Zeta[3]) + (360*I)*Pi*(Log[2]^4 + 24*PolyLog[4, 1/2] + 23*Log[2]*Zeta[3]) - 3*(32*Log[2]^5 - 3840*PolyLog[5, 1/2] + 960*Log[2]^2*Zeta[3] + 1095*Zeta[5]))/11520;
HPLI[{minus, minus, 0, minus, minus}]:=-(Pi^4*Log[2])/60 + (Pi^2*Log[2]^3)/48 - (3*Log[2]^5)/80 - (3*Log[2]*PolyLog[4, 1/2])/2 - 3*PolyLog[5, 1/2] + (Log[2]^2*Zeta[3])/32 + 3*Zeta[5];
HPLI[{minus, minus, minus, plus, plus}]:=(2*HPLI[{minus, plus, minus, minus, plus}] - 6*HPLI[{minus, plus, plus, minus, minus}] - (Log[2]*(-4*Catalan + Pi*Log[2])^2)/4 - ((4*Catalan - Pi*Log[2])*(7*Pi^3 - 36*Pi*Log[2]^2 + 96*(Catalan*Log[2] - (2*I)*(PolyLog[3, 1/2 - I/2] - PolyLog[3, 1/2 + I/2]))))/48 - (3*Log[2]^2*(-16*Catalan*Pi + Pi^2*Log[4] + 21*Zeta[3]))/16)/6;
HPLI[{minus, minus, minus, plus, 0}]:=((240 - 343*I)*Pi^5 + 23040*HPLI[{0, plus, minus, minus, minus}] + (1526 - 480*I)*Pi^4*Log[2] + (480*I)*Pi^3*Log[2]^2 + 60*Log[2]*((128*I)*Catalan*Log[2]^2 + I*PolyGamma[3, 1/4] + 24*(8*(5*PolyLog[4, 1/2] - 16*PolyLog[4, 1/2 - I/2]) + Log[2]*(48*PolyLog[3, 1/2 - I/2] + 16*PolyLog[3, 1/2 + I/2] - 35*Zeta[3]))) + 720*Pi^2*(Log[2]^3 - 16*Zeta[3]) + (30*I)*Pi*(80*Log[2]^4 + I*PolyGamma[3, 1/4] - 960*PolyLog[4, 1/2] + 3072*PolyLog[4, 1/2 - I/2] - 24*Log[2]*(32*PolyLog[3, 1/2 - I/2] + 32*PolyLog[3, 1/2 + I/2] + 21*Zeta[3])))/23040;
HPLI[{minus, minus, minus, plus, minus}]:=HPLI[{minus, plus, minus, minus, minus}] - (Log[2]*((343 + 240*I)*Pi^4 + (1260*I)*Pi^3*Log[2] + 600*Pi^2*Log[2]^2 + 30*((64*I)*Catalan*Log[2]^2 - I*PolyGamma[3, 1/4] + 24*(8*(5*PolyLog[4, 1/2] - 16*PolyLog[4, 1/2 - I/2]) + Log[2]*(48*PolyLog[3, 1/2 - I/2] + 16*PolyLog[3, 1/2 + I/2] - 35*Zeta[3]))) - (240*I)*Pi*(7*Log[2]^3 + 48*Zeta[3])))/5760;
HPLI[{minus, minus, minus, 0, plus}]:=(-I/2)*Catalan^2*Pi - ((13*I)/11520)*Pi^5 - HPLI[{0, plus, minus, minus, minus}]/2 - (3*HPLI[{minus, plus, minus, minus, minus}])/8 - HPLI[{minus, plus, minus, plus, plus}]/2 + HPLI[{minus, plus, plus, plus, minus}]/4 + (I/4)*Catalan*Pi^2*Log[2] + (343/18432 + (5*I)/128)*Pi^4*Log[2] + ((13*I)/128)*Pi^3*Log[2]^2 - (I/24)*Catalan*Log[2]^3 + (25*Pi^2*Log[2]^3)/768 - (I/4)*Pi*Log[2]^4 - ((5*I)/1024)*Log[2]*PolyGamma[3, 1/4] - (Pi^2*PolyLog[3, 1/2 - I/2])/4 + (3*Log[2]^2*PolyLog[3, 1/2 - I/2])/2 + (Pi^2*PolyLog[3, 1/2 + I/2])/4 + Log[2]^2*PolyLog[3, 1/2 + I/2] - I*Pi*PolyLog[4, 1/2] + (25*Log[2]*PolyLog[4, 1/2])/16 - 5*Log[2]*PolyLog[4, 1/2 - I/2] + ((21*I)/32)*Catalan*Zeta[3] - ((57*I)/64)*Pi*Log[2]*Zeta[3] - (175*Log[2]^2*Zeta[3])/128;
HPLI[{minus, minus, minus, 0, 0}]:=((16*I)*Pi^5 - 30*Pi^4*Log[2] + (120*I)*Pi^3*Log[2]^2 + 40*Pi^2*(2*Log[2]^3 + 3*Zeta[3]) - (60*I)*Pi*(Log[2]^4 + 24*PolyLog[4, 1/2] + 24*Log[2]*Zeta[3]) + 3*(8*Log[2]^5 - 960*PolyLog[5, 1/2] + 240*Log[2]^2*Zeta[3] + 495*Zeta[5]))/5760;
HPLI[{minus, minus, minus, 0, minus}]:=(Pi^4*Log[2])/60 + (Pi^2*Log[2]^3)/72 + Log[2]^5/240 + (Log[2]*PolyLog[4, 1/2])/2 + 2*PolyLog[5, 1/2] - (Log[2]^2*Zeta[3])/2 - 2*Zeta[5];
HPLI[{minus, minus, minus, minus, plus}]:=-HPLI[{minus, plus, minus, minus, minus}]/4 + (Log[2]*((343 + 240*I)*Pi^4 + (1120*I)*Pi^3*Log[2] + 600*Pi^2*Log[2]^2 - (1280*I)*Pi*(Log[2]^3 + 9*Zeta[3]) + 10*((128*I)*Catalan*Log[2]^2 - (3*I)*PolyGamma[3, 1/4] + 3072*Log[2]*PolyLog[3, 1/2 - I/2] + 1536*Log[2]*PolyLog[3, 1/2 + I/2] + 2880*PolyLog[4, 1/2] - 9216*PolyLog[4, 1/2 - I/2] - 2520*Log[2]*Zeta[3])))/15360;
HPLI[{minus, minus, minus, minus, 0}]:=(-4*Pi^4*Log[2] - 10*Pi^2*Log[2]^3 + (15*I)*Pi*Log[2]^4 + 3*(Log[2]^5 + 60*Log[2]^2*Zeta[3] - 120*(PolyLog[5, 1/2] - Zeta[5])))/720;
HPLI[{minus, minus, minus, minus, minus}]:=-Log[2]^5/120;
HPLI[{1, 1, 1, 1, 1}]:=(I/122880)*(Pi + (2*I)*Log[2])^5;
HPLI[{1, 1, 1, 1, 0}]:=(I/32)*Catalan^2*Pi + (7*Catalan*Pi^3)/1152 + (1/1536 + (33*I)/40960)*Pi^5 + HPLI[{minus, plus, minus, minus, minus}]/64 - HPLI[{minus, plus, minus, minus, plus}]/48 + HPLI[{minus, plus, minus, plus, plus}]/32 + HPLI[{minus, plus, plus, minus, minus}]/16 - HPLI[{minus, plus, plus, plus, minus}]/64 + (Catalan^2*Log[2])/8 + ((3*I)/64)*Catalan*Pi^2*Log[2] - (889/147456 + I/768)*Pi^4*Log[2] - (11*Catalan*Pi*Log[2]^2)/48 - (I/512)*Pi^3*Log[2]^2 - (I/192)*Catalan*Log[2]^3 + (43*Pi^2*Log[2]^3)/2048 + ((7*I)/1536)*Pi*Log[2]^4 - Log[2]^5/80 - (I/32)*Catalan*Pi^2*Log[4] + (Catalan*Pi*Log[2]*Log[4])/16 + (I/256)*Catalan*Pi^2*Log[16] - (I/384)*Catalan*Pi^2*Log[64] - (Pi*PolyGamma[3, 1/4])/12288 + (I/6144)*Log[2]*PolyGamma[3, 1/4] - (I/6)*Catalan*PolyLog[3, 1/2 - I/2] + (Pi^2*PolyLog[3, 1/2 - I/2])/64 - (I/48)*Pi*Log[2]*PolyLog[3, 1/2 - I/2] - (Log[2]^2*PolyLog[3, 1/2 - I/2])/8 + (I/6)*Catalan*PolyLog[3, 1/2 + I/2] - (Pi^2*PolyLog[3, 1/2 + I/2])/64 - ((5*I)/48)*Pi*Log[2]*PolyLog[3, 1/2 + I/2] - (Log[2]^2*PolyLog[3, 1/2 + I/2])/16 - ((5*I)/32)*Pi*PolyLog[4, 1/2] - (79*Log[2]*PolyLog[4, 1/2])/128 + (I/4)*Pi*PolyLog[4, 1/2 - I/2] + (3*Log[2]*PolyLog[4, 1/2 - I/2])/8 - PolyLog[5, 1/2] - ((21*I)/512)*Catalan*Zeta[3] - (3*Pi^2*Zeta[3])/64 - (I/1024)*Pi*Log[2]*Zeta[3] + (163*Log[2]^2*Zeta[3])/1024 + (4561*Zeta[5])/4096;
HPLI[{1, 1, 1, 1, -1}]:=((-23040*I)*Catalan^2*Pi + 4480*Catalan*Pi^3 + (480 + 36*I)*Pi^5 - 11520*HPLI[{minus, plus, minus, minus, minus}] - 15360*HPLI[{minus, plus, minus, minus, plus}] - 23040*HPLI[{minus, plus, minus, plus, plus}] + 46080*HPLI[{minus, plus, plus, minus, minus}] + 11520*HPLI[{minus, plus, plus, plus, minus}] + 92160*Catalan^2*Log[2] + (11520*I)*Catalan*Pi^2*Log[2] + (1769 + 960*I)*Pi^4*Log[2] - 76800*Catalan*Pi*Log[2]^2 + (6000*I)*Pi^3*Log[2]^2 + (3840*I)*Catalan*Log[2]^3 + 10920*Pi^2*Log[2]^3 - (9600*I)*Pi*Log[2]^4 + 192*Log[2]^5 - 60*Pi*PolyGamma[3, 1/4] - (120*I)*Log[2]*PolyGamma[3, 1/4] - (122880*I)*Catalan*PolyLog[3, 1/2 - I/2] - 11520*Pi^2*PolyLog[3, 1/2 - I/2] - (15360*I)*Pi*Log[2]*PolyLog[3, 1/2 - I/2] + 92160*Log[2]^2*PolyLog[3, 1/2 - I/2] + (122880*I)*Catalan*PolyLog[3, 1/2 + I/2] + 11520*Pi^2*PolyLog[3, 1/2 + I/2] - (76800*I)*Pi*Log[2]*PolyLog[3, 1/2 + I/2] + 46080*Log[2]^2*PolyLog[3, 1/2 + I/2] - (184320*I)*Pi*PolyLog[4, 1/2] + 86400*Log[2]*PolyLog[4, 1/2] + (184320*I)*Pi*PolyLog[4, 1/2 - I/2] - 276480*Log[2]*PolyLog[4, 1/2 - I/2] + (30240*I)*Catalan*Zeta[3] - 31680*Pi^2*Zeta[3] - (71280*I)*Pi*Log[2]*Zeta[3] - 45360*Log[2]^2*Zeta[3] + 83700*Zeta[5])/737280;
HPLI[{1, 1, 1, 0, 1}]:=(-I/8)*Catalan^2*Pi - (7*Catalan*Pi^3)/288 - (1/384 + (221*I)/73728)*Pi^5 - HPLI[{minus, plus, minus, minus, minus}]/16 + HPLI[{minus, plus, minus, minus, plus}]/12 - HPLI[{minus, plus, minus, plus, plus}]/8 - HPLI[{minus, plus, plus, minus, minus}]/4 + HPLI[{minus, plus, plus, plus, minus}]/16 - (Catalan^2*Log[2])/2 - (I/8)*Catalan*Pi^2*Log[2] + (259/10240 + I/192)*Pi^4*Log[2] + (19*Catalan*Pi*Log[2]^2)/24 + ((29*I)/3072)*Pi^3*Log[2]^2 + (I/48)*Catalan*Log[2]^3 - (59*Pi^2*Log[2]^3)/768 - ((7*I)/512)*Pi*Log[2]^4 + (217*Log[2]^5)/3840 + ((3*I)/32)*Catalan*Pi^2*Log[4] - (3*Catalan*Pi*Log[2]*Log[4])/16 - (I/64)*Catalan*Pi^2*Log[16] + (I/96)*Catalan*Pi^2*Log[64] + (Pi*PolyGamma[3, 1/4])/3072 - (I/1536)*Log[2]*PolyGamma[3, 1/4] + ((2*I)/3)*Catalan*PolyLog[3, 1/2 - I/2] - (Pi^2*PolyLog[3, 1/2 - I/2])/16 + (I/48)*Pi*Log[2]*PolyLog[3, 1/2 - I/2] + (5*Log[2]^2*PolyLog[3, 1/2 - I/2])/8 - ((2*I)/3)*Catalan*PolyLog[3, 1/2 + I/2] + (Pi^2*PolyLog[3, 1/2 + I/2])/16 + ((17*I)/48)*Pi*Log[2]*PolyLog[3, 1/2 + I/2] + (3*Log[2]^2*PolyLog[3, 1/2 + I/2])/8 + ((15*I)/32)*Pi*PolyLog[4, 1/2] + (137*Log[2]*PolyLog[4, 1/2])/32 - (Log[64]*PolyLog[4, 1/2])/4 - ((3*I)/4)*Pi*PolyLog[4, 1/2 - I/2] - Log[4]*PolyLog[4, 1/2 - I/2] + 4*PolyLog[5, 1/2] + ((21*I)/128)*Catalan*Zeta[3] + (Pi^2*Zeta[3])/8 - ((91*I)/512)*Pi*Log[2]*Zeta[3] - (67*Log[2]^2*Zeta[3])/128 - (4561*Zeta[5])/1024;
HPLI[{1, 1, 1, 0, 0}]:=(I/8)*Catalan^2*Pi + (7*Catalan*Pi^3)/576 + (1/768 + (31*I)/7680)*Pi^5 - HPLI[{minus, plus, minus, minus, plus}]/24 + HPLI[{minus, plus, minus, plus, plus}]/8 + HPLI[{minus, plus, plus, minus, minus}]/8 - HPLI[{minus, plus, plus, plus, minus}]/16 + (Catalan^2*Log[2])/4 + (I/8)*Catalan*Pi^2*Log[2] + (5/9216 - I/768)*Pi^4*Log[2] - (5*Catalan*Pi*Log[2]^2)/24 + (I/48)*Pi^3*Log[2]^2 + (55*Pi^2*Log[2]^3)/1152 - ((5*I)/256)*Pi*Log[2]^4 - Log[2]^5/40 - ((5*I)/64)*Catalan*Pi^2*Log[4] - (I/128)*Pi^3*Log[2]*Log[4] - (I/128)*Catalan*Pi^2*Log[16] + (I/384)*Pi^3*Log[2]*Log[64] - (Pi*PolyGamma[3, 1/4])/6144 + (I/6144)*Log[2]*PolyGamma[3, 1/4] - (I/3)*Catalan*PolyLog[3, 1/2 - I/2] + (Pi^2*PolyLog[3, 1/2 - I/2])/16 - (I/6)*Pi*Log[2]*PolyLog[3, 1/2 - I/2] + (I/3)*Catalan*PolyLog[3, 1/2 + I/2] - (Pi^2*PolyLog[3, 1/2 + I/2])/16 - (I/3)*Pi*Log[2]*PolyLog[3, 1/2 + I/2] - ((25*I)/32)*Pi*PolyLog[4, 1/2] - Log[2]*PolyLog[4, 1/2] + I*Pi*PolyLog[4, 1/2 - I/2] - 2*PolyLog[5, 1/2] - ((21*I)/128)*Catalan*Zeta[3] - (Pi^2*Zeta[3])/6 - ((81*I)/256)*Pi*Log[2]*Zeta[3] - (3*Log[2]^2*Zeta[3])/256 + (3507*Zeta[5])/2048;
HPLI[{1, 1, 1, 0, -1}]:=(I/16)*Catalan^2*Pi - ((299*I)/122880)*Pi^5 + HPLI[{0, plus, minus, minus, minus}]/8 + HPLI[{minus, plus, minus, minus, minus}]/16 + HPLI[{minus, plus, minus, plus, plus}]/16 - HPLI[{minus, plus, plus, plus, minus}]/32 - (I/32)*Catalan*Pi^2*Log[2] + (1/7680 - (11*I)/1536)*Pi^4*Log[2] + (Catalan*Pi*Log[2]^2)/8 - ((29*I)/1024)*Pi^3*Log[2]^2 + (I/48)*Catalan*Log[2]^3 - (Pi^2*Log[2]^3)/1152 + ((73*I)/1536)*Pi*Log[2]^4 - (7*Log[2]^5)/1280 + (I/32)*Catalan*Pi^2*Log[4] - (Catalan*Pi*Log[2]*Log[4])/16 - (I/128)*Catalan*Pi^2*Log[16] - (I/192)*Catalan*Pi^2*Log[64] + ((11*I)/12288)*Log[2]*PolyGamma[3, 1/4] + (Pi^2*PolyLog[3, 1/2 - I/2])/32 - (I/16)*Pi*Log[2]*PolyLog[3, 1/2 - I/2] - (Log[2]^2*PolyLog[3, 1/2 - I/2])/4 - (Pi^2*PolyLog[3, 1/2 + I/2])/32 - (I/16)*Pi*Log[2]*PolyLog[3, 1/2 + I/2] - (Log[2]^2*PolyLog[3, 1/2 + I/2])/4 + ((3*I)/16)*Pi*PolyLog[4, 1/2] - (15*Log[2]*PolyLog[4, 1/2])/32 + (I/4)*Pi*PolyLog[4, 1/2 - I/2] + Log[2]*PolyLog[4, 1/2 - I/2] - PolyLog[5, 1/2]/8 - ((21*I)/256)*Catalan*Zeta[3] - (Pi^2*Zeta[3])/128 + ((47*I)/128)*Pi*Log[2]*Zeta[3] + (11*Log[2]^2*Zeta[3])/128 - (23*Zeta[5])/64;
HPLI[{1, 1, 1, -1, 1}]:=(I/8)*Catalan^2*Pi - (7*Catalan*Pi^3)/288 - (1/384 - (7*I)/15360)*Pi^5 + HPLI[{minus, plus, minus, minus, minus}]/16 + HPLI[{minus, plus, minus, minus, plus}]/12 + HPLI[{minus, plus, minus, plus, plus}]/8 - HPLI[{minus, plus, plus, minus, minus}]/4 - HPLI[{minus, plus, plus, plus, minus}]/16 - (Catalan^2*Log[2])/2 - (I/16)*Catalan*Pi^2*Log[2] - (1409/184320 + I/192)*Pi^4*Log[2] + (5*Catalan*Pi*Log[2]^2)/12 - ((11*I)/512)*Pi^3*Log[2]^2 - (I/48)*Catalan*Log[2]^3 - (109*Pi^2*Log[2]^3)/1536 + ((5*I)/128)*Pi*Log[2]^4 + (7*Log[2]^5)/480 + (Pi*PolyGamma[3, 1/4])/3072 + (I/1536)*Log[2]*PolyGamma[3, 1/4] + ((2*I)/3)*Catalan*PolyLog[3, 1/2 - I/2] + (Pi^2*PolyLog[3, 1/2 - I/2])/16 + (I/48)*Pi*Log[2]*PolyLog[3, 1/2 - I/2] - (3*Log[2]^2*PolyLog[3, 1/2 - I/2])/8 - ((2*I)/3)*Catalan*PolyLog[3, 1/2 + I/2] - (Pi^2*PolyLog[3, 1/2 + I/2])/16 + ((17*I)/48)*Pi*Log[2]*PolyLog[3, 1/2 + I/2] - (Log[2]^2*PolyLog[3, 1/2 + I/2])/8 + ((3*I)/4)*Pi*PolyLog[4, 1/2] + (Log[2]*PolyLog[4, 1/2])/32 - ((3*I)/4)*Pi*PolyLog[4, 1/2 - I/2] + Log[2]*PolyLog[4, 1/2 - I/2] - ((21*I)/128)*Catalan*Zeta[3] + (15*Pi^2*Zeta[3])/128 + ((121*I)/512)*Pi*Log[2]*Zeta[3] + (21*Log[2]^2*Zeta[3])/64 - (465*Zeta[5])/1024;
HPLI[{1, 1, 1, -1, 0}]:=((-3*I)/32)*Catalan^2*Pi + (7*Catalan*Pi^3)/384 + (1/512 + (373*I)/368640)*Pi^5 + HPLI[{0, plus, minus, minus, minus}]/8 - HPLI[{minus, plus, minus, minus, minus}]/64 - HPLI[{minus, plus, minus, minus, plus}]/16 - (3*HPLI[{minus, plus, minus, plus, plus}])/32 + (3*HPLI[{minus, plus, plus, minus, minus}])/16 + (3*HPLI[{minus, plus, plus, plus, minus}])/64 + (3*Catalan^2*Log[2])/8 + ((5*I)/64)*Catalan*Pi^2*Log[2] + (667/49152 - I/1536)*Pi^4*Log[2] - (7*Catalan*Pi*Log[2]^2)/16 + ((23*I)/768)*Pi^3*Log[2]^2 + ((3*I)/64)*Catalan*Log[2]^3 + (901*Pi^2*Log[2]^3)/18432 - ((47*I)/1536)*Pi*Log[2]^4 - Log[2]^5/960 - (I/32)*Catalan*Pi^2*Log[4] + (Catalan*Pi*Log[2]*Log[4])/16 + (I/256)*Catalan*Pi^2*Log[16] + (I/384)*Catalan*Pi^2*Log[64] - (Pi*PolyGamma[3, 1/4])/4096 + (I/12288)*Log[2]*PolyGamma[3, 1/4] - (I/2)*Catalan*PolyLog[3, 1/2 - I/2] - (3*Pi^2*PolyLog[3, 1/2 - I/2])/64 - ((3*I)/16)*Pi*Log[2]*PolyLog[3, 1/2 - I/2] + (Log[2]^2*PolyLog[3, 1/2 - I/2])/2 + (I/2)*Catalan*PolyLog[3, 1/2 + I/2] + (3*Pi^2*PolyLog[3, 1/2 + I/2])/64 - ((7*I)/16)*Pi*Log[2]*PolyLog[3, 1/2 + I/2] + (3*Log[2]^2*PolyLog[3, 1/2 + I/2])/16 - ((5*I)/4)*Pi*PolyLog[4, 1/2] + (55*Log[2]*PolyLog[4, 1/2])/128 + ((5*I)/4)*Pi*PolyLog[4, 1/2 - I/2] - (11*Log[2]*PolyLog[4, 1/2 - I/2])/8 + PolyLog[5, 1/2]/8 + ((63*I)/512)*Catalan*Zeta[3] - (145*Pi^2*Zeta[3])/768 - ((477*I)/1024)*Pi*Log[2]*Zeta[3] - (387*Log[2]^2*Zeta[3])/1024 - (717*Zeta[5])/4096;
HPLI[{1, 1, 1, -1, -1}]:=((23040*I)*Catalan^2*Pi + 4480*Catalan*Pi^3 + (480 - 946*I)*Pi^5 - 34560*HPLI[{minus, plus, minus, minus, minus}] - 15360*HPLI[{minus, plus, minus, minus, plus}] + 23040*HPLI[{minus, plus, minus, plus, plus}] + 46080*HPLI[{minus, plus, plus, minus, minus}] - 11520*HPLI[{minus, plus, plus, plus, minus}] + 92160*Catalan^2*Log[2] - (11520*I)*Catalan*Pi^2*Log[2] + (6407 + 1920*I)*Pi^4*Log[2] - 76800*Catalan*Pi*Log[2]^2 + (3360*I)*Pi^3*Log[2]^2 + (11520*I)*Catalan*Log[2]^3 + 19800*Pi^2*Log[2]^3 - (9120*I)*Pi*Log[2]^4 - 10752*Log[2]^5 - 60*Pi*PolyGamma[3, 1/4] - (240*I)*Log[2]*PolyGamma[3, 1/4] - (122880*I)*Catalan*PolyLog[3, 1/2 - I/2] + 11520*Pi^2*PolyLog[3, 1/2 - I/2] - (61440*I)*Pi*Log[2]*PolyLog[3, 1/2 - I/2] + 184320*Log[2]^2*PolyLog[3, 1/2 - I/2] + (122880*I)*Catalan*PolyLog[3, 1/2 + I/2] - 11520*Pi^2*PolyLog[3, 1/2 + I/2] - (122880*I)*Pi*Log[2]*PolyLog[3, 1/2 + I/2] + 46080*Log[2]^2*PolyLog[3, 1/2 + I/2] - (115200*I)*Pi*PolyLog[4, 1/2] - 109440*Log[2]*PolyLog[4, 1/2] + (368640*I)*Pi*PolyLog[4, 1/2 - I/2] - 460800*Log[2]*PolyLog[4, 1/2 - I/2] - (30240*I)*Catalan*Zeta[3] - 37440*Pi^2*Zeta[3] + (84240*I)*Pi*Log[2]*Zeta[3] - 257040*Log[2]^2*Zeta[3] - 251100*Zeta[5])/737280;
HPLI[{1, 1, 0, 1, 1}]:=((3*I)/16)*Catalan^2*Pi + (7*Catalan*Pi^3)/192 + (1/256 + (461*I)/122880)*Pi^5 + (3*HPLI[{minus, plus, minus, minus, minus}])/32 - HPLI[{minus, plus, minus, minus, plus}]/8 + (3*HPLI[{minus, plus, minus, plus, plus}])/16 + (3*HPLI[{minus, plus, plus, minus, minus}])/8 - (3*HPLI[{minus, plus, plus, plus, minus}])/32 - (3*Catalan^2*Log[2])/4 + ((3*I)/32)*Catalan*Pi^2*Log[2] - (4879/122880 + I/128)*Pi^4*Log[2] - Catalan*Pi*Log[2]^2 - ((25*I)/1024)*Pi^3*Log[2]^2 - (I/32)*Catalan*Log[2]^3 + (377*Pi^2*Log[2]^3)/3072 + ((13*I)/512)*Pi*Log[2]^4 - (121*Log[2]^5)/1280 - ((3*I)/32)*Catalan*Pi^2*Log[4] + (3*Catalan*Pi*Log[2]*Log[4])/16 + (3*Catalan^2*Log[16])/8 + ((3*I)/128)*Catalan*Pi^2*Log[16] - (I/64)*Catalan*Pi^2*Log[64] - (Pi*PolyGamma[3, 1/4])/2048 + (I/1024)*Log[2]*PolyGamma[3, 1/4] - I*Catalan*PolyLog[3, 1/2 - I/2] + (5*Pi^2*PolyLog[3, 1/2 - I/2])/64 - (17*Log[2]^2*PolyLog[3, 1/2 - I/2])/16 + I*Catalan*PolyLog[3, 1/2 + I/2] - (5*Pi^2*PolyLog[3, 1/2 + I/2])/64 - ((3*I)/8)*Pi*Log[2]*PolyLog[3, 1/2 + I/2] - (13*Log[2]^2*PolyLog[3, 1/2 + I/2])/16 - ((15*I)/32)*Pi*PolyLog[4, 1/2] - (537*Log[2]*PolyLog[4, 1/2])/64 + (3*Log[16]*PolyLog[4, 1/2])/8 + (3*Log[64]*PolyLog[4, 1/2])/8 + ((3*I)/4)*Pi*PolyLog[4, 1/2 - I/2] + (15*Log[2]*PolyLog[4, 1/2 - I/2])/4 - 6*PolyLog[5, 1/2] - ((63*I)/256)*Catalan*Zeta[3] - (221*Pi^2*Zeta[3])/2048 + ((247*I)/512)*Pi*Log[2]*Zeta[3] + (43*Log[2]^2*Zeta[3])/64 + (13683*Zeta[5])/2048;
HPLI[{1, 1, 0, 1, 0}]:=((-5*I)/16)*Catalan^2*Pi - (7*Catalan*Pi^3)/384 - (1/256 + (61*I)/5120)*Pi^5 + HPLI[{minus, plus, minus, minus, plus}]/8 - (5*HPLI[{minus, plus, minus, plus, plus}])/16 - HPLI[{minus, plus, plus, minus, minus}]/4 + (7*HPLI[{minus, plus, plus, plus, minus}])/32 - (Catalan^2*Log[2])/2 - ((5*I)/16)*Catalan*Pi^2*Log[2] - (49/9216 - (7*I)/1536)*Pi^4*Log[2] + (13*Catalan*Pi*Log[2]^2)/32 - ((49*I)/768)*Pi^3*Log[2]^2 - (95*Pi^2*Log[2]^3)/1152 + ((5*I)/96)*Pi*Log[2]^4 + Log[2]^5/20 + ((7*I)/32)*Catalan*Pi^2*Log[4] + (I/64)*Pi^3*Log[2]*Log[4] + (I/64)*Catalan*Pi^2*Log[16] - (I/192)*Pi^3*Log[2]*Log[64] + (Pi*PolyGamma[3, 1/4])/2048 - ((7*I)/12288)*Log[2]*PolyGamma[3, 1/4] + (I/2)*Catalan*PolyLog[3, 1/2 - I/2] - (5*Pi^2*PolyLog[3, 1/2 - I/2])/24 + ((3*I)/8)*Pi*Log[2]*PolyLog[3, 1/2 - I/2] - (I/2)*Catalan*PolyLog[3, 1/2 + I/2] + (5*Pi^2*PolyLog[3, 1/2 + I/2])/24 + ((9*I)/8)*Pi*Log[2]*PolyLog[3, 1/2 + I/2] + ((35*I)/16)*Pi*PolyLog[4, 1/2] + Log[4]*PolyLog[4, 1/2] - (3*I)*Pi*PolyLog[4, 1/2 - I/2] + 4*PolyLog[5, 1/2] + ((63*I)/256)*Catalan*Zeta[3] + (1295*Pi^2*Zeta[3])/3072 + ((339*I)/512)*Pi*Log[2]*Zeta[3] + (3*Log[2]^2*Zeta[3])/128 - (5591*Zeta[5])/2048;
HPLI[{1, 1, 0, 1, -1}]:=(7*Catalan*Pi^3)/1152 - (1/768 - (2843*I)/368640)*Pi^5 + HPLI[{0, minus, plus, minus, minus}]/8 - HPLI[{0, plus, minus, minus, minus}]/16 - HPLI[{0, plus, plus, minus, minus}]/4 + HPLI[{0, plus, plus, minus, plus}]/8 - (7*HPLI[{minus, plus, minus, minus, minus}])/64 + HPLI[{minus, plus, minus, minus, plus}]/24 - HPLI[{minus, plus, minus, plus, plus}]/8 - HPLI[{minus, plus, plus, minus, minus}]/4 - (I/32)*Catalan*Pi^2*Log[2] + (4913/245760 + (25*I)/3072)*Pi^4*Log[2] + (HPLI[{0, minus, plus, minus}]*Log[2])/8 + (11*Catalan*Pi*Log[2]^2)/96 + ((133*I)/1536)*Pi^3*Log[2]^2 + (I/64)*Catalan*Log[2]^3 - (277*Pi^2*Log[2]^3)/18432 - ((79*I)/1536)*Pi*Log[2]^4 - (11*Log[2]^5)/768 + (I/32)*Catalan*Pi^2*Log[4] - (Catalan*Pi*Log[2]*Log[4])/16 + (Pi*PolyGamma[3, 1/4])/6144 - ((25*I)/24576)*Log[2]*PolyGamma[3, 1/4] - (I/6)*Catalan*PolyLog[3, 1/2 - I/2] - (5*Pi^2*PolyLog[3, 1/2 - I/2])/64 + ((5*I)/12)*Pi*Log[2]*PolyLog[3, 1/2 - I/2] + (5*Log[2]^2*PolyLog[3, 1/2 - I/2])/4 + (I/6)*Catalan*PolyLog[3, 1/2 + I/2] + (5*Pi^2*PolyLog[3, 1/2 + I/2])/64 + ((5*I)/24)*Pi*Log[2]*PolyLog[3, 1/2 + I/2] + (9*Log[2]^2*PolyLog[3, 1/2 + I/2])/16 - (I/16)*Pi*PolyLog[4, 1/2] + (205*Log[2]*PolyLog[4, 1/2])/128 - ((5*I)/4)*Pi*PolyLog[4, 1/2 - I/2] - (29*Log[2]*PolyLog[4, 1/2 - I/2])/8 + (65*PolyLog[5, 1/2])/16 - ((21*I)/64)*Catalan*Zeta[3] + (601*Pi^2*Zeta[3])/6144 - ((87*I)/64)*Pi*Log[2]*Zeta[3] - (569*Log[2]^2*Zeta[3])/1024 - (2455*Zeta[5])/1024;
HPLI[{1, 1, 0, 0, 1}]:=((-11520*I)*Catalan^2*Pi - 3360*Catalan*Pi^3 - (480 + 514*I)*Pi^5 - 11520*HPLI[{minus, plus, minus, plus, plus}] - 23040*HPLI[{minus, plus, plus, minus, minus}] - 5760*HPLI[{minus, plus, plus, plus, minus}] - 46080*Catalan^2*Log[2] - (11520*I)*Catalan*Pi^2*Log[2] + (1876 - 1080*I)*Pi^4*Log[2] + 40320*Catalan*Pi*Log[2]^2 + (480*I)*Pi^3*Log[2]^2 - 10720*Pi^2*Log[2]^3 + 7008*Log[2]^5 + (2880*I)*Catalan*Pi^2*Log[4] + (1440*I)*Catalan*Pi^2*Log[16] + 60*Pi*PolyGamma[3, 1/4] + (135*I)*Log[2]*PolyGamma[3, 1/4] + (92160*I)*Catalan*PolyLog[3, 1/2 - I/2] - 7680*Pi^2*PolyLog[3, 1/2 - I/2] - (92160*I)*Catalan*PolyLog[3, 1/2 + I/2] + 7680*Pi^2*PolyLog[3, 1/2 + I/2] + 241920*Log[2]*PolyLog[4, 1/2] + 368640*PolyLog[5, 1/2] + (45360*I)*Catalan*Zeta[3] - 7500*Pi^2*Zeta[3] - (14040*I)*Pi*Log[2]*Zeta[3] + 48240*Log[2]^2*Zeta[3] - 443700*Zeta[5])/184320;
HPLI[{1, 1, 0, 0, 0}]:=(I/92160)*(11520*Catalan^2*Pi + (342 + 240*I)*Pi^5 - (11520*I)*HPLI[{minus, plus, minus, plus, plus}] + (5760*I)*HPLI[{minus, plus, plus, plus, minus}] - 5760*Catalan*Pi^2*Log[2] + (360 - 572*I)*Pi^4*Log[2] + 2400*Pi^3*Log[2]^2 - 2400*Pi*Log[2]^4 + (720*I)*Pi^4*Log[4] - (240*I)*Pi^4*Log[64] - (45*I)*Pi*PolyGamma[3, 1/4] - 15*Log[2]*PolyGamma[3, 1/4] + (15*I)*Pi*PolyGamma[3, 3/4] - 30*Log[2]*PolyGamma[3, 3/4] - 57600*Pi*PolyLog[4, 1/2] - 15120*Catalan*Zeta[3] + (14820*I)*Pi^2*Zeta[3] - 42840*Pi*Log[2]*Zeta[3] - (42030*I)*Zeta[5]);
HPLI[{1, 1, 0, 0, -1}]:=((-34560*I)*Catalan^2*Pi - 3360*Catalan*Pi^3 - (480 + 1266*I)*Pi^5 + 46080*HPLI[{0, plus, plus, minus, minus}] - 46080*HPLI[{0, plus, plus, minus, plus}] + 11520*HPLI[{minus, plus, minus, plus, plus}] + 23040*HPLI[{minus, plus, plus, minus, minus}] + 28800*HPLI[{minus, plus, plus, plus, minus}] - 46080*Catalan^2*Log[2] - (3828 - 1560*I)*Pi^4*Log[2] + 40320*Catalan*Pi*Log[2]^2 - (5280*I)*Pi^3*Log[2]^2 + 5600*Pi^2*Log[2]^3 + (5280*I)*Pi*Log[2]^4 - 3936*Log[2]^5 + (2880*I)*Catalan*Pi^2*Log[4] + (2880*I)*Pi^3*Log[2]*Log[4] + (1440*I)*Catalan*Pi^2*Log[16] - (960*I)*Pi^3*Log[2]*Log[64] + 60*Pi*PolyGamma[3, 1/4] - (195*I)*Log[2]*PolyGamma[3, 1/4] + (92160*I)*Catalan*PolyLog[3, 1/2 - I/2] + 7680*Pi^2*PolyLog[3, 1/2 - I/2] - (92160*I)*Catalan*PolyLog[3, 1/2 + I/2] - 7680*Pi^2*PolyLog[3, 1/2 + I/2] + (126720*I)*Pi*PolyLog[4, 1/2] - 241920*Log[2]*PolyLog[4, 1/2] - 737280*PolyLog[5, 1/2] + (136080*I)*Catalan*Zeta[3] - 5940*Pi^2*Zeta[3] + (116280*I)*Pi*Log[2]*Zeta[3] - 48240*Log[2]^2*Zeta[3] + 622260*Zeta[5])/184320;
HPLI[{1, 1, 0, -1, 1}]:=((-3*I)/16)*Catalan^2*Pi - (7*Catalan*Pi^3)/1152 + (1/256 - (241*I)/73728)*Pi^5 - HPLI[{0, minus, plus, minus, minus}]/8 - (5*HPLI[{0, plus, minus, minus, minus}])/16 + HPLI[{0, plus, plus, minus, minus}]/4 - HPLI[{0, plus, plus, minus, plus}]/8 - (5*HPLI[{minus, plus, minus, minus, minus}])/64 - HPLI[{minus, plus, minus, minus, plus}]/24 - HPLI[{minus, plus, minus, plus, plus}]/16 + HPLI[{minus, plus, plus, minus, minus}]/4 + (3*HPLI[{minus, plus, plus, plus, minus}])/32 + (I/16)*Catalan*Pi^2*Log[2] - (689/49152 - (19*I)/1024)*Pi^4*Log[2] - (HPLI[{0, minus, plus, minus}]*Log[2])/8 - (35*Catalan*Pi*Log[2]^2)/96 - (I/256)*Pi^3*Log[2]^2 - ((5*I)/64)*Catalan*Log[2]^3 + (409*Pi^2*Log[2]^3)/18432 - ((49*I)/512)*Pi*Log[2]^4 + (113*Log[2]^5)/3840 - ((3*I)/32)*Catalan*Pi^2*Log[4] + (3*Catalan*Pi*Log[2]*Log[4])/16 + ((3*I)/128)*Catalan*Pi^2*Log[16] + (I/64)*Catalan*Pi^2*Log[64] - (Pi*PolyGamma[3, 1/4])/2048 - ((19*I)/8192)*Log[2]*PolyGamma[3, 1/4] + (I/6)*Catalan*PolyLog[3, 1/2 - I/2] - (3*Pi^2*PolyLog[3, 1/2 - I/2])/64 - ((7*I)/24)*Pi*Log[2]*PolyLog[3, 1/2 - I/2] - (Log[2]^2*PolyLog[3, 1/2 - I/2])/2 - (I/6)*Catalan*PolyLog[3, 1/2 + I/2] + (3*Pi^2*PolyLog[3, 1/2 + I/2])/64 - (I/12)*Pi*Log[2]*PolyLog[3, 1/2 + I/2] + (7*Log[2]^2*PolyLog[3, 1/2 + I/2])/16 - ((9*I)/16)*Pi*PolyLog[4, 1/2] - (9*Log[2]*PolyLog[4, 1/2])/128 + ((3*I)/4)*Pi*PolyLog[4, 1/2 - I/2] + (Log[2]*PolyLog[4, 1/2 - I/2])/8 - (59*PolyLog[5, 1/2])/16 + ((147*I)/256)*Catalan*Zeta[3] - (343*Pi^2*Zeta[3])/6144 + ((247*I)/512)*Pi*Log[2]*Zeta[3] - (79*Log[2]^2*Zeta[3])/1024 + (3559*Zeta[5])/1024;
HPLI[{1, 1, 0, -1, 0}]:=((57600*I)*Catalan^2*Pi + 1120*Catalan*Pi^3 + (720 + 166*I)*Pi^5 - 46080*HPLI[{0, plus, plus, minus, minus}] + 46080*HPLI[{0, plus, plus, minus, plus}] + 7680*HPLI[{minus, plus, minus, minus, plus}] + 11520*HPLI[{minus, plus, minus, plus, plus}] - 46080*HPLI[{minus, plus, plus, minus, minus}] - 40320*HPLI[{minus, plus, plus, plus, minus}] - (23040*I)*Catalan*Pi^2*Log[2] + (5172 - 840*I)*Pi^4*Log[2] - 1920*Catalan*Pi*Log[2]^2 + (960*I)*Pi^3*Log[2]^2 - 12640*Pi^2*Log[2]^3 - (960*I)*Pi*Log[2]^4 + 6528*Log[2]^5 + (5760*I)*Catalan*Pi^2*Log[4] - (2880*I)*Pi^3*Log[2]*Log[4] - (2880*I)*Catalan*Pi^2*Log[16] + (960*I)*Pi^3*Log[2]*Log[64] - 90*Pi*PolyGamma[3, 1/4] + (105*I)*Log[2]*PolyGamma[3, 1/4] - (30720*I)*Catalan*PolyLog[3, 1/2 - I/2] - 7680*Pi^2*PolyLog[3, 1/2 - I/2] + (7680*I)*Pi*Log[2]*PolyLog[3, 1/2 - I/2] + (30720*I)*Catalan*PolyLog[3, 1/2 + I/2] + 7680*Pi^2*PolyLog[3, 1/2 + I/2] - (7680*I)*Pi*Log[2]*PolyLog[3, 1/2 + I/2] - (23040*I)*Pi*PolyLog[4, 1/2] + 368640*Log[2]*PolyLog[4, 1/2] + 1059840*PolyLog[5, 1/2] - (166320*I)*Catalan*Zeta[3] + 10860*Pi^2*Zeta[3] + (26280*I)*Pi*Log[2]*Zeta[3] + 15840*Log[2]^2*Zeta[3] - 914130*Zeta[5])/184320;
HPLI[{1, 1, 0, -1, -1}]:=(-4480*Catalan*Pi^3 + (480 - 37*I)*Pi^5 + 15360*HPLI[{minus, plus, minus, minus, plus}] - 46080*HPLI[{minus, plus, plus, minus, minus}] - 92160*Catalan^2*Log[2] - (23040*I)*Catalan*Pi^2*Log[2] + (1246 - 1920*I)*Pi^4*Log[2] + 122880*Catalan*Pi*Log[2]^2 - (1080*I)*Pi^3*Log[2]^2 - 19600*Pi^2*Log[2]^3 + (720*I)*Pi*Log[2]^4 + 10464*Log[2]^5 + (11520*I)*Catalan*Pi^2*Log[4] - 23040*Catalan*Pi*Log[2]*Log[4] - 60*Pi*PolyGamma[3, 1/4] + (240*I)*Log[2]*PolyGamma[3, 1/4] + (122880*I)*Catalan*PolyLog[3, 1/2 - I/2] - 5760*Pi^2*PolyLog[3, 1/2 - I/2] + (15360*I)*Pi*Log[2]*PolyLog[3, 1/2 - I/2] - 23040*Log[2]^2*PolyLog[3, 1/2 - I/2] - (122880*I)*Catalan*PolyLog[3, 1/2 + I/2] + 5760*Pi^2*PolyLog[3, 1/2 + I/2] + (30720*I)*Pi*Log[2]*PolyLog[3, 1/2 + I/2] - 69120*Log[2]^2*PolyLog[3, 1/2 + I/2] + (34560*I)*Pi*PolyLog[4, 1/2] + 322560*Log[2]*PolyLog[4, 1/2] - (92160*I)*Pi*PolyLog[4, 1/2 - I/2] + 184320*Log[2]*PolyLog[4, 1/2 - I/2] + 645120*PolyLog[5, 1/2] + 6300*Pi^2*Zeta[3] - (15840*I)*Pi*Log[2]*Zeta[3] + 121680*Log[2]^2*Zeta[3] - 371700*Zeta[5])/368640;
HPLI[{1, 1, -1, 1, 1}]:=((-3*I)/16)*Catalan^2*Pi + (7*Catalan*Pi^3)/192 + (1/256 - (31*I)/30720)*Pi^5 - (3*HPLI[{minus, plus, minus, minus, minus}])/32 - HPLI[{minus, plus, minus, minus, plus}]/8 - (3*HPLI[{minus, plus, minus, plus, plus}])/16 + (3*HPLI[{minus, plus, plus, minus, minus}])/8 + (3*HPLI[{minus, plus, plus, plus, minus}])/32 + (3*Catalan^2*Log[2])/4 + ((3*I)/32)*Catalan*Pi^2*Log[2] + (303/40960 + I/128)*Pi^4*Log[2] - (5*Catalan*Pi*Log[2]^2)/8 + ((29*I)/1536)*Pi^3*Log[2]^2 + (I/32)*Catalan*Log[2]^3 + (361*Pi^2*Log[2]^3)/3072 - (I/24)*Pi*Log[2]^4 - (41*Log[2]^5)/960 - (Pi*PolyGamma[3, 1/4])/2048 - (I/1024)*Log[2]*PolyGamma[3, 1/4] - I*Catalan*PolyLog[3, 1/2 - I/2] - (5*Pi^2*PolyLog[3, 1/2 - I/2])/64 + (I/8)*Pi*Log[2]*PolyLog[3, 1/2 - I/2] + (5*Log[2]^2*PolyLog[3, 1/2 - I/2])/16 + I*Catalan*PolyLog[3, 1/2 + I/2] + (5*Pi^2*PolyLog[3, 1/2 + I/2])/64 - (I/2)*Pi*Log[2]*PolyLog[3, 1/2 + I/2] + (Log[2]^2*PolyLog[3, 1/2 + I/2])/16 - ((3*I)/4)*Pi*PolyLog[4, 1/2] - (51*Log[2]*PolyLog[4, 1/2])/64 + ((3*I)/4)*Pi*PolyLog[4, 1/2 - I/2] - (3*Log[2]*PolyLog[4, 1/2 - I/2])/4 + ((63*I)/256)*Catalan*Zeta[3] - (213*Pi^2*Zeta[3])/2048 - ((87*I)/512)*Pi*Log[2]*Zeta[3] - (147*Log[2]^2*Zeta[3])/256 + (1395*Zeta[5])/2048;
HPLI[{1, 1, -1, 1, 0}]:=((57600*I)*Catalan^2*Pi - 17920*Catalan*Pi^3 - (1200 - 1065*I)*Pi^5 + 46080*HPLI[{0, minus, plus, minus, minus}] - 23040*HPLI[{0, plus, minus, minus, minus}] + 92160*HPLI[{0, plus, plus, minus, minus}] + 46080*HPLI[{0, plus, plus, minus, plus}] - 11520*HPLI[{minus, plus, minus, minus, minus}] + 38400*HPLI[{minus, plus, minus, minus, plus}] + 11520*HPLI[{minus, plus, minus, plus, plus}] - 69120*HPLI[{minus, plus, plus, minus, minus}] - 28800*HPLI[{minus, plus, plus, plus, minus}] - 322560*Catalan^2*Log[2] - (5760*I)*Catalan*Pi^2*Log[2] - (16133 - 600*I)*Pi^4*Log[2] + 46080*HPLI[{0, minus, plus, minus}]*Log[2] + 226560*Catalan*Pi*Log[2]^2 + (1560*I)*Pi^3*Log[2]^2 - (3840*I)*Catalan*Log[2]^3 - 25000*Pi^2*Log[2]^3 + (16560*I)*Pi*Log[2]^4 + 9408*Log[2]^5 - (11520*I)*Catalan*Pi^2*Log[4] + 23040*Catalan*Pi*Log[2]*Log[4] + (1440*I)*Catalan*Pi^2*Log[16] + (960*I)*Catalan*Pi^2*Log[64] + 150*Pi*PolyGamma[3, 1/4] - (75*I)*Log[2]*PolyGamma[3, 1/4] + (491520*I)*Catalan*PolyLog[3, 1/2 - I/2] + 24960*Pi^2*PolyLog[3, 1/2 - I/2] + (222720*I)*Pi*Log[2]*PolyLog[3, 1/2 - I/2] + 115200*Log[2]^2*PolyLog[3, 1/2 - I/2] - (491520*I)*Catalan*PolyLog[3, 1/2 + I/2] - 24960*Pi^2*PolyLog[3, 1/2 + I/2] + (284160*I)*Pi*Log[2]*PolyLog[3, 1/2 + I/2] - 69120*Log[2]^2*PolyLog[3, 1/2 + I/2] + (760320*I)*Pi*PolyLog[4, 1/2] + 28800*Log[2]*PolyLog[4, 1/2] - (1013760*I)*Pi*PolyLog[4, 1/2 - I/2] - 92160*Log[2]*PolyLog[4, 1/2 - I/2] - 1128960*PolyLog[5, 1/2] - (196560*I)*Catalan*Zeta[3] + 141960*Pi^2*Zeta[3] - (20520*I)*Pi*Log[2]*Zeta[3] + 4320*Log[2]^2*Zeta[3] + 1224450*Zeta[5])/368640;
HPLI[{1, 1, -1, 1, -1}]:=((-3*I)/32)*Catalan^2*Pi - (7*Catalan*Pi^3)/288 - (1/1536 - (191*I)/73728)*Pi^5 + (7*HPLI[{minus, plus, minus, minus, minus}])/64 + HPLI[{minus, plus, minus, minus, plus}]/48 - (3*HPLI[{minus, plus, minus, plus, plus}])/32 - (3*HPLI[{minus, plus, plus, minus, minus}])/16 + (7*HPLI[{minus, plus, plus, plus, minus}])/64 - (3*Catalan^2*Log[2])/8 + ((5*I)/64)*Catalan*Pi^2*Log[2] - (10283/737280 + (7*I)/1536)*Pi^4*Log[2] + (31*Catalan*Pi*Log[2]^2)/96 - ((25*I)/1536)*Pi^3*Log[2]^2 - ((7*I)/192)*Catalan*Log[2]^3 - (481*Pi^2*Log[2]^3)/6144 + ((13*I)/512)*Pi*Log[2]^4 + (41*Log[2]^5)/960 + (Pi*PolyGamma[3, 1/4])/12288 + ((7*I)/12288)*Log[2]*PolyGamma[3, 1/4] + ((2*I)/3)*Catalan*PolyLog[3, 1/2 - I/2] - (Pi^2*PolyLog[3, 1/2 - I/2])/32 + (I/48)*Pi*Log[2]*PolyLog[3, 1/2 - I/2] - (7*Log[2]^2*PolyLog[3, 1/2 - I/2])/16 - ((2*I)/3)*Catalan*PolyLog[3, 1/2 + I/2] + (Pi^2*PolyLog[3, 1/2 + I/2])/32 + ((23*I)/48)*Pi*Log[2]*PolyLog[3, 1/2 + I/2] - (Log[2]^2*PolyLog[3, 1/2 + I/2])/8 + ((5*I)/16)*Pi*PolyLog[4, 1/2] + (87*Log[2]*PolyLog[4, 1/2])/128 - I*Pi*PolyLog[4, 1/2 - I/2] + (9*Log[2]*PolyLog[4, 1/2 - I/2])/8 - ((21*I)/512)*Catalan*Zeta[3] + (211*Pi^2*Zeta[3])/2048 - ((217*I)/1024)*Pi*Log[2]*Zeta[3] + (819*Log[2]^2*Zeta[3])/1024 + (3255*Zeta[5])/4096;
HPLI[{1, 1, -1, 0, 1}]:=(I/8)*Catalan^2*Pi - (7*Catalan*Pi^3)/1152 - (1/192 + (179*I)/122880)*Pi^5 - HPLI[{0, minus, plus, minus, minus}]/8 - (5*HPLI[{0, plus, minus, minus, minus}])/16 - HPLI[{0, plus, plus, minus, minus}]/4 - HPLI[{0, plus, plus, minus, plus}]/8 + (5*HPLI[{minus, plus, minus, minus, minus}])/64 + HPLI[{minus, plus, minus, minus, plus}]/12 + HPLI[{minus, plus, minus, plus, plus}]/4 - (3*HPLI[{minus, plus, plus, minus, minus}])/8 - HPLI[{minus, plus, plus, plus, minus}]/16 - (Catalan^2*Log[2])/4 - ((5*I)/32)*Catalan*Pi^2*Log[2] - (1217/737280 + (5*I)/1024)*Pi^4*Log[2] - (HPLI[{0, minus, plus, minus}]*Log[2])/8 + (55*Catalan*Pi*Log[2]^2)/96 - ((9*I)/128)*Pi^3*Log[2]^2 - ((25*I)/192)*Catalan*Log[2]^3 - (2041*Pi^2*Log[2]^3)/18432 + ((41*I)/1536)*Pi*Log[2]^4 + (49*Log[2]^5)/3840 + ((3*I)/32)*Catalan*Pi^2*Log[4] - (3*Catalan*Pi*Log[2]*Log[4])/16 - (I/64)*Catalan*Pi^2*Log[16] - (I/96)*Catalan*Pi^2*Log[64] + (Pi*PolyGamma[3, 1/4])/1536 + ((5*I)/8192)*Log[2]*PolyGamma[3, 1/4] + (I/6)*Catalan*PolyLog[3, 1/2 - I/2] + (13*Pi^2*PolyLog[3, 1/2 - I/2])/96 + (I/48)*Pi*Log[2]*PolyLog[3, 1/2 - I/2] - (27*Log[2]^2*PolyLog[3, 1/2 - I/2])/16 - (I/6)*Catalan*PolyLog[3, 1/2 + I/2] - (13*Pi^2*PolyLog[3, 1/2 + I/2])/96 + ((17*I)/48)*Pi*Log[2]*PolyLog[3, 1/2 + I/2] - (Log[2]^2*PolyLog[3, 1/2 + I/2])/4 + ((19*I)/16)*Pi*PolyLog[4, 1/2] - (47*Log[2]*PolyLog[4, 1/2])/128 - ((3*I)/4)*Pi*PolyLog[4, 1/2 - I/2] + (31*Log[2]*PolyLog[4, 1/2 - I/2])/8 + (43*PolyLog[5, 1/2])/16 + ((21*I)/128)*Catalan*Zeta[3] + (119*Pi^2*Zeta[3])/3072 + ((529*I)/512)*Pi*Log[2]*Zeta[3] + (1425*Log[2]^2*Zeta[3])/1024 - (5727*Zeta[5])/2048;
HPLI[{1, 1, -1, 0, 0}]:=(-I/8)*Catalan^2*Pi + (7*Catalan*Pi^3)/576 - (1/256 - (79*I)/23040)*Pi^5 + (3*HPLI[{0, plus, minus, minus, minus}])/8 + (3*HPLI[{minus, plus, minus, minus, minus}])/32 - HPLI[{minus, plus, minus, minus, plus}]/24 - HPLI[{minus, plus, minus, plus, plus}]/8 + HPLI[{minus, plus, plus, minus, minus}]/8 + HPLI[{minus, plus, plus, plus, minus}]/16 + (Catalan^2*Log[2])/4 + (I/8)*Catalan*Pi^2*Log[2] - (179/368640 + (19*I)/1536)*Pi^4*Log[2] - (5*Catalan*Pi*Log[2]^2)/24 + ((71*I)/1536)*Pi^3*Log[2]^2 + ((3*I)/32)*Catalan*Log[2]^3 + (325*Pi^2*Log[2]^3)/9216 + ((9*I)/256)*Pi*Log[2]^4 - Log[2]^5/960 - ((3*I)/64)*Catalan*Pi^2*Log[4] - (I/128)*Pi^3*Log[2]*Log[4] + (I/128)*Catalan*Pi^2*Log[16] - (I/384)*Pi^3*Log[2]*Log[64] + (Pi*PolyGamma[3, 1/4])/2048 + ((19*I)/12288)*Log[2]*PolyGamma[3, 1/4] - (I/3)*Catalan*PolyLog[3, 1/2 - I/2] - (I/6)*Pi*Log[2]*PolyLog[3, 1/2 - I/2] + (3*Log[2]^2*PolyLog[3, 1/2 - I/2])/8 + (I/3)*Catalan*PolyLog[3, 1/2 + I/2] - (I/3)*Pi*Log[2]*PolyLog[3, 1/2 + I/2] - ((43*I)/32)*Pi*PolyLog[4, 1/2] + (15*Log[2]*PolyLog[4, 1/2])/64 + I*Pi*PolyLog[4, 1/2 - I/2] - (3*Log[2]*PolyLog[4, 1/2 - I/2])/4 + PolyLog[5, 1/2]/8 + ((21*I)/128)*Catalan*Zeta[3] - (407*Pi^2*Zeta[3])/1536 - ((171*I)/256)*Pi*Log[2]*Zeta[3] - (127*Log[2]^2*Zeta[3])/512 + (399*Zeta[5])/2048;
HPLI[{1, 1, -1, 0, -1}]:=(-I/16)*Catalan^2*Pi + (7*Catalan*Pi^3)/384 - (1/384 + (563*I)/122880)*Pi^5 + HPLI[{0, minus, plus, minus, minus}]/8 + (3*HPLI[{0, plus, minus, minus, minus}])/16 - HPLI[{0, plus, plus, minus, plus}]/8 - (5*HPLI[{minus, plus, minus, minus, minus}])/64 + HPLI[{minus, plus, minus, plus, plus}]/16 + HPLI[{minus, plus, plus, minus, minus}]/8 + HPLI[{minus, plus, plus, plus, minus}]/32 + (Catalan^2*Log[2])/4 - (I/16)*Catalan*Pi^2*Log[2] - (971/147456 - (7*I)/1024)*Pi^4*Log[2] + (HPLI[{0, minus, plus, minus}]*Log[2])/8 - (3*Catalan*Pi*Log[2]^2)/32 + ((13*I)/512)*Pi^3*Log[2]^2 + ((17*I)/192)*Catalan*Log[2]^3 + (635*Pi^2*Log[2]^3)/6144 + ((9*I)/512)*Pi*Log[2]^4 - (301*Log[2]^5)/3840 + (I/32)*Catalan*Pi^2*Log[4] - (Catalan*Pi*Log[2]*Log[4])/16 - (I/128)*Catalan*Pi^2*Log[16] + (I/192)*Catalan*Pi^2*Log[64] + (Pi*PolyGamma[3, 1/4])/3072 - ((7*I)/8192)*Log[2]*PolyGamma[3, 1/4] - (I/2)*Catalan*PolyLog[3, 1/2 - I/2] + (Pi^2*PolyLog[3, 1/2 - I/2])/48 - (I/16)*Pi*Log[2]*PolyLog[3, 1/2 - I/2] + (21*Log[2]^2*PolyLog[3, 1/2 - I/2])/16 + (I/2)*Catalan*PolyLog[3, 1/2 + I/2] - (Pi^2*PolyLog[3, 1/2 + I/2])/48 - (I/16)*Pi*Log[2]*PolyLog[3, 1/2 + I/2] + (Log[2]^2*PolyLog[3, 1/2 + I/2])/8 + ((11*I)/32)*Pi*PolyLog[4, 1/2] - (249*Log[2]*PolyLog[4, 1/2])/128 + (I/4)*Pi*PolyLog[4, 1/2 - I/2] - (23*Log[2]*PolyLog[4, 1/2 - I/2])/8 - (77*PolyLog[5, 1/2])/16 + ((105*I)/256)*Catalan*Zeta[3] - (69*Pi^2*Zeta[3])/1024 - ((15*I)/256)*Pi*Log[2]*Zeta[3] - (1313*Log[2]^2*Zeta[3])/1024 + (8765*Zeta[5])/2048;
HPLI[{1, 1, -1, -1, 1}]:=(2240*Catalan*Pi^3 + (480 + 213*I)*Pi^5 + 11520*HPLI[{minus, plus, minus, minus, minus}] + 15360*HPLI[{minus, plus, minus, minus, plus}] - 23040*HPLI[{minus, plus, plus, plus, minus}] - (11520*I)*Catalan*Pi^2*Log[2] - (967 - 720*I)*Pi^4*Log[2] - 3840*Catalan*Pi*Log[2]^2 + (3000*I)*Pi^3*Log[2]^2 - (3840*I)*Catalan*Log[2]^3 + 4680*Pi^2*Log[2]^3 + (720*I)*Pi*Log[2]^4 - 96*Log[2]^5 - 60*Pi^4*Log[4] - 60*Pi*PolyGamma[3, 1/4] - (90*I)*Log[2]*PolyGamma[3, 1/4] - (61440*I)*Catalan*PolyLog[3, 1/2 - I/2] + 5760*Pi^2*PolyLog[3, 1/2 - I/2] + (38400*I)*Pi*Log[2]*PolyLog[3, 1/2 - I/2] + 23040*Log[2]^2*PolyLog[3, 1/2 - I/2] + (61440*I)*Catalan*PolyLog[3, 1/2 + I/2] - 5760*Pi^2*PolyLog[3, 1/2 + I/2] - (38400*I)*Pi*Log[2]*PolyLog[3, 1/2 + I/2] + 23040*Log[2]^2*PolyLog[3, 1/2 + I/2] + 28800*Log[2]*PolyLog[4, 1/2] - 92160*Log[2]*PolyLog[4, 1/2 - I/2] + (60480*I)*Catalan*Zeta[3] + 4860*Pi^2*Zeta[3] - (9360*I)*Pi*Log[2]*Zeta[3] - 40320*Log[2]^2*Zeta[3] + 83700*Zeta[5])/368640;
HPLI[{1, 1, -1, -1, 0}]:=((57600*I)*Catalan^2*Pi - 4480*Catalan*Pi^3 + (2160 - 63*I)*Pi^5 - 46080*HPLI[{0, minus, plus, minus, minus}] - 23040*HPLI[{0, plus, minus, minus, minus}] + 46080*HPLI[{0, plus, plus, minus, plus}] + 11520*HPLI[{minus, plus, minus, minus, minus}] - 7680*HPLI[{minus, plus, minus, minus, plus}] + 11520*HPLI[{minus, plus, minus, plus, plus}] - 23040*HPLI[{minus, plus, plus, minus, minus}] - 28800*HPLI[{minus, plus, plus, plus, minus}] - 46080*Catalan^2*Log[2] + (5760*I)*Catalan*Pi^2*Log[2] + (10921 - 840*I)*Pi^4*Log[2] - 46080*HPLI[{0, minus, plus, minus}]*Log[2] - 3840*Catalan*Pi*Log[2]^2 - (12840*I)*Pi^3*Log[2]^2 - (11520*I)*Catalan*Log[2]^3 - 16120*Pi^2*Log[2]^3 - (4080*I)*Pi*Log[2]^4 + 10944*Log[2]^5 - (11520*I)*Catalan*Pi^2*Log[4] + 23040*Catalan*Pi*Log[2]*Log[4] + (1440*I)*Catalan*Pi^2*Log[16] - (960*I)*Catalan*Pi^2*Log[64] - 270*Pi*PolyGamma[3, 1/4] + (105*I)*Log[2]*PolyGamma[3, 1/4] + (122880*I)*Catalan*PolyLog[3, 1/2 - I/2] + 32640*Pi^2*PolyLog[3, 1/2 - I/2] - (145920*I)*Pi*Log[2]*PolyLog[3, 1/2 - I/2] - 253440*Log[2]^2*PolyLog[3, 1/2 - I/2] - (122880*I)*Catalan*PolyLog[3, 1/2 + I/2] - 32640*Pi^2*PolyLog[3, 1/2 + I/2] - (84480*I)*Pi*Log[2]*PolyLog[3, 1/2 + I/2] + 23040*Log[2]^2*PolyLog[3, 1/2 + I/2] - (172800*I)*Pi*PolyLog[4, 1/2] + 408960*Log[2]*PolyLog[4, 1/2] + (460800*I)*Pi*PolyLog[4, 1/2 - I/2] + 460800*Log[2]*PolyLog[4, 1/2 - I/2] + 1451520*PolyLog[5, 1/2] - (196560*I)*Catalan*Zeta[3] - 36360*Pi^2*Zeta[3] + (230040*I)*Pi*Log[2]*Zeta[3] + 156960*Log[2]^2*Zeta[3] - 1391850*Zeta[5])/368640;
HPLI[{1, 1, -1, -1, -1}]:=((23040*I)*Catalan^2*Pi - 4480*Catalan*Pi^3 + (1440 - 976*I)*Pi^5 - 34560*HPLI[{minus, plus, minus, minus, minus}] + 15360*HPLI[{minus, plus, minus, minus, plus}] + 23040*HPLI[{minus, plus, minus, plus, plus}] - 46080*HPLI[{minus, plus, plus, minus, minus}] - 11520*HPLI[{minus, plus, plus, plus, minus}] - 92160*Catalan^2*Log[2] - (11520*I)*Catalan*Pi^2*Log[2] + (5003 - 1920*I)*Pi^4*Log[2] + 76800*Catalan*Pi*Log[2]^2 - (5040*I)*Pi^3*Log[2]^2 + (11520*I)*Catalan*Log[2]^3 - 17160*Pi^2*Log[2]^3 + 192*Log[2]^5 - 180*Pi*PolyGamma[3, 1/4] + (240*I)*Log[2]*PolyGamma[3, 1/4] + (122880*I)*Catalan*PolyLog[3, 1/2 - I/2] + 23040*Pi^2*PolyLog[3, 1/2 - I/2] - (122880*I)*Pi*Log[2]*PolyLog[3, 1/2 - I/2] + 46080*Log[2]^2*PolyLog[3, 1/2 - I/2] - (122880*I)*Catalan*PolyLog[3, 1/2 + I/2] - 23040*Pi^2*PolyLog[3, 1/2 + I/2] + (30720*I)*Pi*Log[2]*PolyLog[3, 1/2 + I/2] + (69120*I)*Pi*PolyLog[4, 1/2] + 28800*Log[2]*PolyLog[4, 1/2] + (184320*I)*Pi*PolyLog[4, 1/2 - I/2] - 92160*Log[2]*PolyLog[4, 1/2 - I/2] - (30240*I)*Catalan*Zeta[3] - 21960*Pi^2*Zeta[3] + (87120*I)*Pi*Log[2]*Zeta[3] - 25200*Log[2]^2*Zeta[3] + 251100*Zeta[5])/737280;
HPLI[{1, 0, 1, 1, 1}]:=(-I/8)*Catalan^2*Pi - (31*Catalan*Pi^3)/1152 - (1/384 + (539*I)/368640)*Pi^5 - HPLI[{minus, plus, minus, minus, minus}]/16 + HPLI[{minus, plus, minus, minus, plus}]/12 - HPLI[{minus, plus, minus, plus, plus}]/8 - HPLI[{minus, plus, plus, minus, minus}]/4 + HPLI[{minus, plus, plus, plus, minus}]/16 - (Catalan^2*Log[2])/2 - (I/64)*Catalan*Pi^2*Log[2] + (1169/46080 + I/192)*Pi^4*Log[2] + (55*Catalan*Pi*Log[2]^2)/96 + ((65*I)/3072)*Pi^3*Log[2]^2 + (I/24)*Catalan*Log[2]^3 - (205*Pi^2*Log[2]^3)/2304 - ((35*I)/1536)*Pi*Log[2]^4 + (89*Log[2]^5)/1280 + (I/32)*Catalan*Pi^2*Log[4] - (Catalan*Pi*Log[2]*Log[4])/16 - (I/64)*Catalan*Pi^2*Log[16] + (I/96)*Catalan*Pi^2*Log[64] + (Pi*PolyGamma[3, 1/4])/3072 - (I/1536)*Log[2]*PolyGamma[3, 1/4] + ((2*I)/3)*Catalan*PolyLog[3, 1/2 - I/2] - (Pi^2*PolyLog[3, 1/2 - I/2])/32 + (I/48)*Pi*Log[2]*PolyLog[3, 1/2 - I/2] + (3*Log[2]^2*PolyLog[3, 1/2 - I/2])/4 - ((2*I)/3)*Catalan*PolyLog[3, 1/2 + I/2] + (Pi^2*PolyLog[3, 1/2 + I/2])/32 + ((5*I)/48)*Pi*Log[2]*PolyLog[3, 1/2 + I/2] + (3*Log[2]^2*PolyLog[3, 1/2 + I/2])/4 + ((5*I)/32)*Pi*PolyLog[4, 1/2] + (157*Log[2]*PolyLog[4, 1/2])/32 - (Log[64]*PolyLog[4, 1/2])/4 - (I/4)*Pi*PolyLog[4, 1/2 - I/2] - Log[8]*PolyLog[4, 1/2 - I/2] + 4*PolyLog[5, 1/2] + ((21*I)/128)*Catalan*Zeta[3] + (29*Pi^2*Zeta[3])/1024 - ((219*I)/512)*Pi*Log[2]*Zeta[3] - (105*Log[2]^2*Zeta[3])/256 - (4561*Zeta[5])/1024;
HPLI[{1, 0, 1, 1, 0}]:=((34560*I)*Catalan^2*Pi - 960*Catalan*Pi^3 + (720 + 1874*I)*Pi^5 - 23040*HPLI[{minus, plus, minus, minus, plus}] + 34560*HPLI[{minus, plus, minus, plus, plus}] - 51840*HPLI[{minus, plus, plus, plus, minus}] + (24960*I)*Catalan*Pi^2*Log[2] + (1940 - 1080*I)*Pi^4*Log[2] + 23040*Catalan*Pi*Log[2]^2 + (8040*I)*Pi^3*Log[2]^2 - 2880*Pi^2*Log[2]^3 - (7200*I)*Pi*Log[2]^4 - (34560*I)*Catalan*Pi^2*Log[4] - 90*Pi*PolyGamma[3, 1/4] + (135*I)*Log[2]*PolyGamma[3, 1/4] + 36480*Pi^2*PolyLog[3, 1/2 - I/2] - (46080*I)*Pi*Log[2]*PolyLog[3, 1/2 - I/2] - 36480*Pi^2*PolyLog[3, 1/2 + I/2] - (230400*I)*Pi*Log[2]*PolyLog[3, 1/2 + I/2] - (345600*I)*Pi*PolyLog[4, 1/2] + (552960*I)*Pi*PolyLog[4, 1/2 - I/2] - (38160*I)*Catalan*Zeta[3] - 57480*Pi^2*Zeta[3] - (37080*I)*Pi*Log[2]*Zeta[3] - 384210*Zeta[5])/184320;
HPLI[{1, 0, 1, 1, -1}]:=(-I/16)*Catalan^2*Pi - (5*Catalan*Pi^3)/128 - ((4379*I)/368640)*Pi^5 - (3*HPLI[{0, minus, plus, minus, minus}])/8 - (9*HPLI[{0, plus, minus, minus, minus}])/16 + HPLI[{0, plus, plus, minus, minus}]/4 - (3*HPLI[{0, plus, plus, minus, plus}])/8 + (7*HPLI[{minus, plus, minus, minus, minus}])/64 + (5*HPLI[{minus, plus, minus, plus, plus}])/16 + HPLI[{minus, plus, plus, minus, minus}]/8 + HPLI[{minus, plus, plus, plus, minus}]/32 - (Catalan^2*Log[2])/4 - (I/64)*Catalan*Pi^2*Log[2] - (5551/147456 - (17*I)/3072)*Pi^4*Log[2] - (3*HPLI[{0, minus, plus, minus}]*Log[2])/8 + (3*Catalan*Pi*Log[2]^2)/32 - ((131*I)/768)*Pi^3*Log[2]^2 - ((47*I)/192)*Catalan*Log[2]^3 - (99*Pi^2*Log[2]^3)/2048 + (I/512)*Pi*Log[2]^4 + (29*Log[2]^5)/1280 - (I/32)*Catalan*Pi^2*Log[4] + (Catalan*Pi*Log[2]*Log[4])/16 + (I/128)*Catalan*Pi^2*Log[16] + (I/192)*Catalan*Pi^2*Log[64] - ((17*I)/24576)*Log[2]*PolyGamma[3, 1/4] + I*Catalan*PolyLog[3, 1/2 - I/2] + (3*Pi^2*PolyLog[3, 1/2 - I/2])/16 - ((9*I)/16)*Pi*Log[2]*PolyLog[3, 1/2 - I/2] - (57*Log[2]^2*PolyLog[3, 1/2 - I/2])/16 - I*Catalan*PolyLog[3, 1/2 + I/2] - (3*Pi^2*PolyLog[3, 1/2 + I/2])/16 + ((3*I)/16)*Pi*Log[2]*PolyLog[3, 1/2 + I/2] - (3*Log[2]^2*PolyLog[3, 1/2 + I/2])/4 + ((5*I)/4)*Pi*PolyLog[4, 1/2] - (405*Log[2]*PolyLog[4, 1/2])/128 + ((3*I)/4)*Pi*PolyLog[4, 1/2 - I/2] + (69*Log[2]*PolyLog[4, 1/2 - I/2])/8 - (81*PolyLog[5, 1/2])/16 + ((189*I)/256)*Catalan*Zeta[3] - (77*Pi^2*Zeta[3])/3072 + ((765*I)/256)*Pi*Log[2]*Zeta[3] + (2023*Log[2]^2*Zeta[3])/1024 + (6301*Zeta[5])/2048;
HPLI[{1, 0, 1, 0, 1}]:=(I/8)*Catalan^2*Pi + (Catalan*Pi^3)/48 + (1/192 + (185*I)/18432)*Pi^5 + HPLI[{minus, plus, minus, plus, plus}]/4 + HPLI[{minus, plus, plus, minus, minus}]/2 + HPLI[{minus, plus, plus, plus, minus}]/8 + (5*Catalan^2*Log[2])/4 + ((23*I)/96)*Catalan*Pi^2*Log[2] - (167/5120 - (5*I)/384)*Pi^4*Log[2] - (15*Catalan*Pi*Log[2]^2)/16 + ((13*I)/768)*Pi^3*Log[2]^2 + (119*Pi^2*Log[2]^3)/576 - ((5*I)/384)*Pi*Log[2]^4 - (121*Log[2]^5)/960 - (I/16)*Catalan*Pi^2*Log[4] - (I/64)*Pi^3*Log[2]*Log[4] - (I/32)*Catalan*Pi^2*Log[16] + (I/192)*Pi^3*Log[2]*Log[64] - (Pi*PolyGamma[3, 1/4])/1536 - ((5*I)/3072)*Log[2]*PolyGamma[3, 1/4] - I*Catalan*PolyLog[3, 1/2 - I/2] + (7*Pi^2*PolyLog[3, 1/2 - I/2])/48 + I*Catalan*PolyLog[3, 1/2 + I/2] - (7*Pi^2*PolyLog[3, 1/2 + I/2])/48 - ((5*I)/16)*Pi*PolyLog[4, 1/2] - (21*Log[2]*PolyLog[4, 1/2])/8 - Log[4]*PolyLog[4, 1/2] - 8*PolyLog[5, 1/2] - ((5*I)/64)*Catalan*Zeta[3] + (29*Pi^2*Zeta[3])/1536 - ((25*I)/128)*Pi*Log[2]*Zeta[3] - (35*Log[2]^2*Zeta[3])/64 + (2465*Zeta[5])/256;
HPLI[{1, 0, 1, 0, 0}]:=((-15360*I)*Catalan^2*Pi + (80 - 222*I)*Pi^5 - 7680*HPLI[{minus, plus, minus, plus, plus}] - (492 + 480*I)*Pi^4*Log[2] - (1600*I)*Pi^3*Log[2]^2 + (1600*I)*Pi*Log[2]^4 - 25*Pi*PolyGamma[3, 1/4] + I*Log[1073741824]*PolyGamma[3, 1/4] + 15*Pi*PolyGamma[3, 3/4] + I*Log[1073741824]*PolyGamma[3, 3/4] + (38400*I)*Pi*PolyLog[4, 1/2] + 320*Catalan*(Pi^3 + (72*I)*Zeta[3]) + 9880*Pi^2*Zeta[3] + (24960*I)*Pi*Log[2]*Zeta[3] - 58290*Zeta[5])/30720;
HPLI[{1, 0, 1, 0, -1}]:=(3840*Catalan*Pi^3 + (480 + 867*I)*Pi^5 - 23040*HPLI[{0, plus, plus, minus, minus}] + 23040*HPLI[{0, plus, plus, minus, plus}] - 11520*HPLI[{minus, plus, minus, plus, plus}] - 17280*HPLI[{minus, plus, plus, plus, minus}] + 23040*Catalan^2*Log[2] - (4800*I)*Catalan*Pi^2*Log[2] + (1222 - 1320*I)*Pi^4*Log[2] - 40320*Catalan*Pi*Log[2]^2 + (5520*I)*Pi^3*Log[2]^2 + 480*Pi^2*Log[2]^3 - (5280*I)*Pi*Log[2]^4 + 672*Log[2]^5 - (1440*I)*Pi^3*Log[2]*Log[4] + (480*I)*Pi^3*Log[2]*Log[64] - 60*Pi*PolyGamma[3, 1/4] + (165*I)*Log[2]*PolyGamma[3, 1/4] - (92160*I)*Catalan*PolyLog[3, 1/2 - I/2] - 7680*Pi^2*PolyLog[3, 1/2 - I/2] + (92160*I)*Catalan*PolyLog[3, 1/2 + I/2] + 7680*Pi^2*PolyLog[3, 1/2 + I/2] - (126720*I)*Pi*PolyLog[4, 1/2] + 57600*Log[2]*PolyLog[4, 1/2] + 207360*PolyLog[5, 1/2] + (32400*I)*Catalan*Zeta[3] + 4980*Pi^2*Zeta[3] - (122760*I)*Pi*Log[2]*Zeta[3] + 40320*Log[2]^2*Zeta[3] - 111780*Zeta[5])/92160;
HPLI[{1, 0, 1, -1, 1}]:=(67*Catalan*Pi^3)/1152 + (1/256 + (1237*I)/122880)*Pi^5 + HPLI[{0, minus, plus, minus, minus}]/2 + (5*HPLI[{0, plus, minus, minus, minus}])/4 + HPLI[{0, plus, plus, minus, plus}]/2 - HPLI[{minus, plus, minus, minus, plus}]/12 - (3*HPLI[{minus, plus, minus, plus, plus}])/8 + HPLI[{minus, plus, plus, minus, minus}]/4 - HPLI[{minus, plus, plus, plus, minus}]/16 + (3*Catalan^2*Log[2])/4 + ((7*I)/64)*Catalan*Pi^2*Log[2] + (5329/184320 - (19*I)/768)*Pi^4*Log[2] - (49*Catalan*Pi*Log[2]^2)/96 + ((149*I)/1024)*Pi^3*Log[2]^2 + ((19*I)/48)*Catalan*Log[2]^3 + (683*Pi^2*Log[2]^3)/4608 + ((155*I)/1536)*Pi*Log[2]^4 - (259*Log[2]^5)/3840 + (I/32)*Catalan*Pi^2*Log[4] - (Catalan*Pi*Log[2]*Log[4])/16 - (I/64)*Catalan*Pi^2*Log[16] - (I/96)*Catalan*Pi^2*Log[64] + (HPLI[{0, minus, plus, minus}]*(I*Pi + Log[64]))/16 - (Pi*PolyGamma[3, 1/4])/2048 + ((19*I)/6144)*Log[2]*PolyGamma[3, 1/4] - ((5*I)/3)*Catalan*PolyLog[3, 1/2 - I/2] - (5*Pi^2*PolyLog[3, 1/2 - I/2])/32 + ((35*I)/48)*Pi*Log[2]*PolyLog[3, 1/2 - I/2] + 4*Log[2]^2*PolyLog[3, 1/2 - I/2] + ((5*I)/3)*Catalan*PolyLog[3, 1/2 + I/2] + (5*Pi^2*PolyLog[3, 1/2 + I/2])/32 - ((41*I)/48)*Pi*Log[2]*PolyLog[3, 1/2 + I/2] + (Log[2]^2*PolyLog[3, 1/2 + I/2])/4 - ((49*I)/32)*Pi*PolyLog[4, 1/2] + (47*Log[2]*PolyLog[4, 1/2])/16 - (Log[64]*PolyLog[4, 1/2])/4 + (I/4)*Pi*PolyLog[4, 1/2 - I/2] - (17*Log[2]*PolyLog[4, 1/2 - I/2])/2 + 2*PolyLog[5, 1/2] - ((105*I)/128)*Catalan*Zeta[3] + (13*Pi^2*Zeta[3])/1024 - ((1589*I)/512)*Pi*Log[2]*Zeta[3] - (161*Log[2]^2*Zeta[3])/64 - (1391*Zeta[5])/1024;
HPLI[{1, 0, 1, -1, 0}]:=((-3*I)/16)*Catalan^2*Pi - (31*Catalan*Pi^3)/576 + (1/768 + (17*I)/9216)*Pi^5 + (I/8)*Pi*HPLI[{0, minus, plus, minus}] - (3*HPLI[{0, plus, minus, minus, minus}])/8 - (3*HPLI[{minus, plus, minus, minus, minus}])/32 + HPLI[{minus, plus, minus, minus, plus}]/24 + HPLI[{minus, plus, minus, plus, plus}]/16 - (3*HPLI[{minus, plus, plus, plus, minus}])/32 - (I/96)*Catalan*Pi^2*Log[2] - (1933/368640 - (3*I)/256)*Pi^4*Log[2] - (Catalan*Pi*Log[2]^2)/6 - ((31*I)/768)*Pi^3*Log[2]^2 - ((3*I)/32)*Catalan*Log[2]^3 + (19*Pi^2*Log[2]^3)/9216 + (I/128)*Pi*Log[2]^4 - Log[2]^5/20 + (I/16)*Catalan*Pi^2*Log[4] + (I/32)*Pi^3*Log[2]*Log[4] - (Pi*PolyGamma[3, 1/4])/6144 - ((3*I)/2048)*Log[2]*PolyGamma[3, 1/4] + ((4*I)/3)*Catalan*PolyLog[3, 1/2 - I/2] + (17*Pi^2*PolyLog[3, 1/2 - I/2])/96 + ((2*I)/3)*Pi*Log[2]*PolyLog[3, 1/2 - I/2] - (3*Log[2]^2*PolyLog[3, 1/2 - I/2])/8 - ((4*I)/3)*Catalan*PolyLog[3, 1/2 + I/2] - (17*Pi^2*PolyLog[3, 1/2 + I/2])/96 + (I/3)*Pi*Log[2]*PolyLog[3, 1/2 + I/2] + ((43*I)/16)*Pi*PolyLog[4, 1/2] - (143*Log[2]*PolyLog[4, 1/2])/64 - (2*I)*Pi*PolyLog[4, 1/2 - I/2] + (3*Log[2]*PolyLog[4, 1/2 - I/2])/4 - 4*PolyLog[5, 1/2] - ((87*I)/256)*Catalan*Zeta[3] + (523*Pi^2*Zeta[3])/1536 + ((15*I)/512)*Pi*Log[2]*Zeta[3] + (105*Log[2]^2*Zeta[3])/512 + (5013*Zeta[5])/2048;
HPLI[{1, 0, 1, -1, -1}]:=((-46080*I)*Catalan^2*Pi - 1920*Catalan*Pi^3 + (960 + 4510*I)*Pi^5 + (46080*I)*Pi*HPLI[{0, minus, plus, minus}] - 92160*HPLI[{0, minus, plus, minus, minus}] - 138240*HPLI[{0, plus, minus, minus, minus}] + 92160*HPLI[{0, plus, plus, minus, plus}] + 57600*HPLI[{minus, plus, minus, minus, minus}] - 46080*HPLI[{minus, plus, minus, plus, plus}] + 92160*HPLI[{minus, plus, plus, minus, minus}] - 23040*HPLI[{minus, plus, plus, plus, minus}] + (80640*I)*Catalan*Pi^2*Log[2] - (28369 + 3120*I)*Pi^4*Log[2] - 115200*Catalan*Pi*Log[2]^2 - (10560*I)*Pi^3*Log[2]^2 - (49920*I)*Catalan*Log[2]^3 - 19880*Pi^2*Log[2]^3 + (13920*I)*Pi*Log[2]^4 + 5568*Log[2]^5 - (23040*I)*Catalan*Pi^2*Log[4] + 46080*Catalan*Pi*Log[2]*Log[4] + (5760*I)*Catalan*Pi^2*Log[16] - (3840*I)*Catalan*Pi^2*Log[64] - 120*Pi*PolyGamma[3, 1/4] + (390*I)*Log[2]*PolyGamma[3, 1/4] + (230400*I)*Pi*Log[2]*PolyLog[3, 1/2 - I/2] - 506880*Log[2]^2*PolyLog[3, 1/2 - I/2] + (46080*I)*Pi*Log[2]*PolyLog[3, 1/2 + I/2] - 184320*Log[2]^2*PolyLog[3, 1/2 + I/2] - 1008000*Log[2]*PolyLog[4, 1/2] - (552960*I)*Pi*PolyLog[4, 1/2 - I/2] + 1382400*Log[2]*PolyLog[4, 1/2 - I/2] - 3548160*PolyLog[5, 1/2] - (60480*I)*Catalan*Zeta[3] + 115920*Pi^2*Zeta[3] - (175680*I)*Pi*Log[2]*Zeta[3] + 458640*Log[2]^2*Zeta[3] + 3155400*Zeta[5])/737280;
HPLI[{1, 0, 0, 1, 1}]:=((11520*I)*Catalan^2*Pi + 960*Catalan*Pi^3 - (596*I)*Pi^5 - 11520*HPLI[{minus, plus, minus, plus, plus}] - 23040*HPLI[{minus, plus, plus, minus, minus}] - 5760*HPLI[{minus, plus, plus, plus, minus}] - 92160*Catalan^2*Log[2] - (11520*I)*Catalan*Pi^2*Log[2] + (1860 - 120*I)*Pi^4*Log[2] + 46080*Catalan*Pi*Log[2]^2 - (1320*I)*Pi^3*Log[2]^2 - 8320*Pi^2*Log[2]^3 + (1200*I)*Pi*Log[2]^4 + 4608*Log[2]^5 + (2880*I)*Catalan*Pi^2*Log[4] + (1440*I)*Pi^3*Log[2]*Log[4] + (1440*I)*Catalan*Pi^2*Log[16] - (480*I)*Pi^3*Log[2]*Log[64] + (15*I)*Log[2]*PolyGamma[3, 1/4] - 5760*Pi^2*PolyLog[3, 1/2 - I/2] + 5760*Pi^2*PolyLog[3, 1/2 + I/2] + (28800*I)*Pi*PolyLog[4, 1/2] + 184320*Log[2]*PolyLog[4, 1/2] + 368640*PolyLog[5, 1/2] - (38160*I)*Catalan*Zeta[3] + 6300*Pi^2*Zeta[3] + (34200*I)*Pi*Log[2]*Zeta[3] - 443700*Zeta[5])/184320;
HPLI[{1, 0, 0, 1, 0}]:=(-I/92160)*(-23040*Catalan^2*Pi + (154 + 720*I)*Pi^5 + (34560*I)*HPLI[{minus, plus, plus, plus, minus}] - (2160 - 636*I)*Pi^4*Log[2] + 1440*Pi^3*Log[2]^2 - (45*I)*Pi*PolyGamma[3, 1/4] + 180*Log[2]*PolyGamma[3, 1/4] - (45*I)*Pi*PolyGamma[3, 3/4] + 90*Log[2]*PolyGamma[3, 3/4] + (900*I)*Pi^2*Zeta[3] - 34560*Pi*Log[2]*Zeta[3] + 480*Catalan*((-14*I)*Pi^3 - 9*Pi^2*Log[16] + 225*Zeta[3]) + (272430*I)*Zeta[5]);
HPLI[{1, 0, 0, 1, -1}]:=(I/16)*Catalan^2*Pi + (5*Catalan*Pi^3)/576 + (1/384 - (569*I)/92160)*Pi^5 + HPLI[{0, plus, minus, minus, minus}]/8 + HPLI[{minus, plus, minus, minus, minus}]/32 - HPLI[{minus, plus, minus, minus, plus}]/12 - HPLI[{minus, plus, minus, plus, plus}]/16 - HPLI[{minus, plus, plus, minus, minus}]/8 + (7*HPLI[{minus, plus, plus, plus, minus}])/32 + (I/8)*Catalan*Pi^2*Log[2] - (1057*Pi^4*Log[2])/368640 + (Catalan*Pi*Log[2]^2)/3 - ((23*I)/768)*Pi^3*Log[2]^2 + (I/32)*Catalan*Log[2]^3 - (155*Pi^2*Log[2]^3)/3072 + ((25*I)/768)*Pi*Log[2]^4 + (5*Log[2]^5)/192 + (I/64)*Catalan*Pi^2*Log[4] - (I/128)*Pi^3*Log[2]*Log[4] - (I/128)*Catalan*Pi^2*Log[16] - (I/384)*Pi^3*Log[2]*Log[64] - (Pi*PolyGamma[3, 1/4])/3072 - ((2*I)/3)*Catalan*PolyLog[3, 1/2 - I/2] - (Pi^2*PolyLog[3, 1/2 - I/2])/32 - (I/12)*Pi*Log[2]*PolyLog[3, 1/2 - I/2] + (Log[2]^2*PolyLog[3, 1/2 - I/2])/8 + ((2*I)/3)*Catalan*PolyLog[3, 1/2 + I/2] + (Pi^2*PolyLog[3, 1/2 + I/2])/32 - ((5*I)/12)*Pi*Log[2]*PolyLog[3, 1/2 + I/2] - ((5*I)/32)*Pi*PolyLog[4, 1/2] + (69*Log[2]*PolyLog[4, 1/2])/64 + I*Pi*PolyLog[4, 1/2 - I/2] - (Log[2]*PolyLog[4, 1/2 - I/2])/4 + (15*PolyLog[5, 1/2])/8 - ((213*I)/256)*Catalan*Zeta[3] - (85*Pi^2*Zeta[3])/1024 + ((299*I)/512)*Pi*Log[2]*Zeta[3] - (7*Log[2]^2*Zeta[3])/512 - (153*Zeta[5])/128;
HPLI[{1, 0, 0, 0, 1}]:=((-480 - 150*I)*Pi^5 - 23040*HPLI[{minus, plus, plus, plus, minus}] + (28 - 1440*I)*Pi^4*Log[2] + (960*I)*Pi^3*Log[2]^2 + 45*Pi*PolyGamma[3, 1/4] + (150*I)*Log[2]*PolyGamma[3, 1/4] + 15*Pi*PolyGamma[3, 3/4] + (30*I)*Log[2]*PolyGamma[3, 3/4] + 2880*Catalan*(Pi^3 - I*Pi^2*Log[16] + (24*I)*Zeta[3]) + 180*Pi^2*Zeta[3] - (21600*I)*Pi*Log[2]*Zeta[3] - 181620*Zeta[5])/92160;
HPLI[{1, 0, 0, 0, 0}]:=(-320*Catalan*Pi^3 - (52*I)*Pi^5 - 20*Pi^4*Log[2] + 5*Pi*PolyGamma[3, 1/4] - 5*Pi*PolyGamma[3, 3/4] + 180*Pi^2*Zeta[3] - 450*Zeta[5] + (15*I)*Zeta[5, 1/4] - (15*I)*Zeta[5, 3/4])/15360;
HPLI[{1, 0, 0, 0, -1}]:=((-480 + 74*I)*Pi^5 - 28*Pi^4*Log[2] + 15*Pi*(3*PolyGamma[3, 1/4] + PolyGamma[3, 3/4]) + 2880*Catalan*(Pi^3 - (3*I)*Zeta[3]) - 180*Pi^2*Zeta[3] - (30*I)*(Log[2]*(PolyGamma[3, 1/4] - PolyGamma[3, 3/4]) - (5850*I)*Zeta[5]))/92160;
HPLI[{1, 0, 0, -1, 1}]:=((7*I)/16)*Catalan^2*Pi - (5*Catalan*Pi^3)/576 - (1/192 - (793*I)/92160)*Pi^5 - HPLI[{0, plus, minus, minus, minus}]/8 - HPLI[{0, plus, plus, minus, minus}]/4 + HPLI[{0, plus, plus, minus, plus}]/4 - HPLI[{minus, plus, minus, minus, minus}]/32 + HPLI[{minus, plus, minus, minus, plus}]/12 + HPLI[{minus, plus, minus, plus, plus}]/16 - HPLI[{minus, plus, plus, minus, minus}]/8 - (11*HPLI[{minus, plus, plus, plus, minus}])/32 - (I/16)*Catalan*Pi^2*Log[2] + (14321/368640 - I/128)*Pi^4*Log[2] - (Catalan*Pi*Log[2]^2)/3 + ((9*I)/256)*Pi^3*Log[2]^2 - (I/32)*Catalan*Log[2]^3 - (143*Pi^2*Log[2]^3)/9216 - ((25*I)/768)*Pi*Log[2]^4 + (3*Log[2]^5)/320 - ((3*I)/64)*Catalan*Pi^2*Log[4] + (I/128)*Pi^3*Log[2]*Log[4] - (I/128)*Catalan*Pi^2*Log[16] + (I/384)*Pi^3*Log[2]*Log[64] + (Pi*PolyGamma[3, 1/4])/1536 + (I/1024)*Log[2]*PolyGamma[3, 1/4] + ((2*I)/3)*Catalan*PolyLog[3, 1/2 - I/2] + (Pi^2*PolyLog[3, 1/2 - I/2])/32 + (I/12)*Pi*Log[2]*PolyLog[3, 1/2 - I/2] - (Log[2]^2*PolyLog[3, 1/2 - I/2])/8 - ((2*I)/3)*Catalan*PolyLog[3, 1/2 + I/2] - (Pi^2*PolyLog[3, 1/2 + I/2])/32 + ((5*I)/12)*Pi*Log[2]*PolyLog[3, 1/2 + I/2] + ((5*I)/32)*Pi*PolyLog[4, 1/2] + (59*Log[2]*PolyLog[4, 1/2])/64 - I*Pi*PolyLog[4, 1/2 - I/2] - (5*Log[2]*PolyLog[4, 1/2 - I/2])/4 + (3*Log[16]*PolyLog[4, 1/2 - I/2])/8 + (31*PolyLog[5, 1/2])/8 - ((255*I)/256)*Catalan*Zeta[3] + (17*Pi^2*Zeta[3])/3072 - ((359*I)/512)*Pi*Log[2]*Zeta[3] + (63*Log[2]^2*Zeta[3])/512 - (139*Zeta[5])/32;
HPLI[{1, 0, 0, -1, 0}]:=(-I/92160)*(23040*Catalan^2*Pi - (4800*I)*Catalan*Pi^3 + (758 + 240*I)*Pi^5 - (46080*I)*HPLI[{0, plus, plus, minus, plus}] + (34560*I)*HPLI[{minus, plus, plus, plus, minus}] - 34560*Catalan*Pi^2*Log[2] - (2160 - 804*I)*Pi^4*Log[2] + 1440*Pi^3*Log[2]^2 + 4320*Catalan*Pi^2*Log[16] + (15*I)*Pi*PolyGamma[3, 1/4] + 180*Log[2]*PolyGamma[3, 1/4] - (45*I)*Pi*PolyGamma[3, 3/4] + 90*Log[2]*PolyGamma[3, 3/4] - 168480*Catalan*Zeta[3] - (16020*I)*Pi^2*Zeta[3] - 30240*Pi*Log[2]*Zeta[3] + (263250*I)*Zeta[5]);
HPLI[{1, 0, 0, -1, -1}]:=((-11520*I)*Catalan^2*Pi - 960*Catalan*Pi^3 - (480 + 1548*I)*Pi^5 - 46080*HPLI[{0, plus, plus, minus, minus}] - 46080*HPLI[{0, plus, plus, minus, plus}] + 11520*HPLI[{minus, plus, minus, plus, plus}] - 23040*HPLI[{minus, plus, plus, minus, minus}] + 28800*HPLI[{minus, plus, plus, plus, minus}] + 92160*Catalan^2*Log[2] + (5252 + 1560*I)*Pi^4*Log[2] - 46080*Catalan*Pi*Log[2]^2 - (7320*I)*Pi^3*Log[2]^2 - 3200*Pi^2*Log[2]^3 + (6480*I)*Pi*Log[2]^4 + 1536*Log[2]^5 + (2880*I)*Catalan*Pi^2*Log[4] - (1440*I)*Pi^3*Log[2]*Log[4] + (1440*I)*Catalan*Pi^2*Log[16] + (480*I)*Pi^3*Log[2]*Log[64] + 60*Pi*PolyGamma[3, 1/4] - (195*I)*Log[2]*PolyGamma[3, 1/4] + 5760*Pi^2*PolyLog[3, 1/2 - I/2] - 5760*Pi^2*PolyLog[3, 1/2 + I/2] + (155520*I)*Pi*PolyLog[4, 1/2] + 184320*Log[2]*PolyLog[4, 1/2] + 737280*PolyLog[5, 1/2] + (52560*I)*Catalan*Zeta[3] - 20580*Pi^2*Zeta[3] + (148680*I)*Pi*Log[2]*Zeta[3] - 622260*Zeta[5])/184320;
HPLI[{1, 0, -1, 1, 1}]:=(I/4)*Catalan^2*Pi - (31*Catalan*Pi^3)/1152 - (7/768 - (23*I)/368640)*Pi^5 - (I/16)*Pi*HPLI[{0, minus, plus, minus}] - HPLI[{0, minus, plus, minus, minus}]/8 - (5*HPLI[{0, plus, minus, minus, minus}])/16 - HPLI[{0, plus, plus, minus, minus}]/4 - HPLI[{0, plus, plus, minus, plus}]/8 + (5*HPLI[{minus, plus, minus, minus, minus}])/64 + HPLI[{minus, plus, minus, minus, plus}]/12 + HPLI[{minus, plus, minus, plus, plus}]/4 - (3*HPLI[{minus, plus, plus, minus, minus}])/8 - HPLI[{minus, plus, plus, plus, minus}]/16 - (Catalan^2*Log[2])/2 - ((5*I)/64)*Catalan*Pi^2*Log[2] - (1937/737280 + (13*I)/1024)*Pi^4*Log[2] + (49*Catalan*Pi*Log[2]^2)/96 - ((41*I)/768)*Pi^3*Log[2]^2 - ((29*I)/192)*Catalan*Log[2]^3 - (2081*Pi^2*Log[2]^3)/18432 + ((25*I)/512)*Pi*Log[2]^4 + (119*Log[2]^5)/3840 + (I/32)*Catalan*Pi^2*Log[4] - (Catalan*Pi*Log[2]*Log[4])/16 - (I/64)*Catalan*Pi^2*Log[16] - (I/96)*Catalan*Pi^2*Log[64] + (7*Pi*PolyGamma[3, 1/4])/6144 + ((13*I)/8192)*Log[2]*PolyGamma[3, 1/4] + ((2*I)/3)*Catalan*PolyLog[3, 1/2 - I/2] + (Pi^2*PolyLog[3, 1/2 - I/2])/8 - ((11*I)/48)*Pi*Log[2]*PolyLog[3, 1/2 - I/2] - (19*Log[2]^2*PolyLog[3, 1/2 - I/2])/16 - ((2*I)/3)*Catalan*PolyLog[3, 1/2 + I/2] - (Pi^2*PolyLog[3, 1/2 + I/2])/8 + ((29*I)/48)*Pi*Log[2]*PolyLog[3, 1/2 + I/2] - (3*Log[2]^2*PolyLog[3, 1/2 + I/2])/4 + ((31*I)/32)*Pi*PolyLog[4, 1/2] + (9*Log[2]*PolyLog[4, 1/2])/128 - ((3*I)/4)*Pi*PolyLog[4, 1/2 - I/2] + (31*Log[2]*PolyLog[4, 1/2 - I/2])/8 + (43*PolyLog[5, 1/2])/16 - ((21*I)/128)*Catalan*Zeta[3] - (67*Pi^2*Zeta[3])/3072 + ((447*I)/512)*Pi*Log[2]*Zeta[3] + (1477*Log[2]^2*Zeta[3])/1024 - (5727*Zeta[5])/2048;
HPLI[{1, 0, -1, 1, 0}]:=(I/16)*Catalan^2*Pi + (Catalan*Pi^3)/96 - (7/768 - (103*I)/23040)*Pi^5 - (I/8)*Pi*HPLI[{0, minus, plus, minus}] + (3*HPLI[{0, plus, minus, minus, minus}])/8 + (3*HPLI[{minus, plus, minus, minus, minus}])/32 - HPLI[{minus, plus, minus, minus, plus}]/8 - (3*HPLI[{minus, plus, minus, plus, plus}])/16 + (9*HPLI[{minus, plus, plus, plus, minus}])/32 + ((35*I)/96)*Catalan*Pi^2*Log[2] + (991/122880 - I/128)*Pi^4*Log[2] + (Catalan*Pi*Log[2]^2)/16 + ((7*I)/256)*Pi^3*Log[2]^2 + ((3*I)/32)*Catalan*Log[2]^3 + (29*Pi^2*Log[2]^3)/9216 + (I/384)*Pi*Log[2]^4 + Log[2]^5/20 - ((3*I)/16)*Catalan*Pi^2*Log[4] - (I/32)*Pi^3*Log[2]*Log[4] + (7*Pi*PolyGamma[3, 1/4])/6144 + (I/1024)*Log[2]*PolyGamma[3, 1/4] - I*Catalan*PolyLog[3, 1/2 - I/2] - (3*Pi^2*PolyLog[3, 1/2 - I/2])/32 - ((3*I)/4)*Pi*Log[2]*PolyLog[3, 1/2 - I/2] + (3*Log[2]^2*PolyLog[3, 1/2 - I/2])/8 + I*Catalan*PolyLog[3, 1/2 + I/2] + (3*Pi^2*PolyLog[3, 1/2 + I/2])/32 - (I/4)*Pi*Log[2]*PolyLog[3, 1/2 + I/2] - ((39*I)/16)*Pi*PolyLog[4, 1/2] + (143*Log[2]*PolyLog[4, 1/2])/64 + (2*I)*Pi*PolyLog[4, 1/2 - I/2] - (3*Log[2]*PolyLog[4, 1/2 - I/2])/4 + 4*PolyLog[5, 1/2] - ((171*I)/256)*Catalan*Zeta[3] - (179*Pi^2*Zeta[3])/512 + ((19*I)/512)*Pi*Log[2]*Zeta[3] - (105*Log[2]^2*Zeta[3])/512 - (7387*Zeta[5])/2048;
HPLI[{1, 0, -1, 1, -1}]:=((7*I)/16)*Catalan^2*Pi + (25*Catalan*Pi^3)/1152 - (1/256 - (929*I)/122880)*Pi^5 + HPLI[{0, minus, plus, minus, minus}]/2 + HPLI[{0, plus, minus, minus, minus}] + HPLI[{0, plus, plus, minus, plus}]/2 - (3*HPLI[{minus, plus, minus, minus, minus}])/32 - HPLI[{minus, plus, minus, minus, plus}]/12 - (3*HPLI[{minus, plus, minus, plus, plus}])/16 - (13*HPLI[{minus, plus, plus, plus, minus}])/32 + (Catalan^2*Log[2])/4 - ((5*I)/64)*Catalan*Pi^2*Log[2] + (28717/368640 - I/96)*Pi^4*Log[2] - (31*Catalan*Pi*Log[2]^2)/96 + ((175*I)/1024)*Pi^3*Log[2]^2 + ((37*I)/96)*Catalan*Log[2]^3 + (1201*Pi^2*Log[2]^3)/9216 + ((23*I)/512)*Pi*Log[2]^4 - (27*Log[2]^5)/1280 - (I/32)*Catalan*Pi^2*Log[4] + (Catalan*Pi*Log[2]*Log[4])/16 + (I/128)*Catalan*Pi^2*Log[16] - (I/192)*Catalan*Pi^2*Log[64] + (HPLI[{0, minus, plus, minus}]*((-I)*Pi + Log[64]))/16 + (Pi*PolyGamma[3, 1/4])/2048 + (I/768)*Log[2]*PolyGamma[3, 1/4] - ((2*I)/3)*Catalan*PolyLog[3, 1/2 - I/2] - (3*Pi^2*PolyLog[3, 1/2 - I/2])/32 - ((19*I)/48)*Pi*Log[2]*PolyLog[3, 1/2 - I/2] + (33*Log[2]^2*PolyLog[3, 1/2 - I/2])/8 + ((2*I)/3)*Catalan*PolyLog[3, 1/2 + I/2] + (3*Pi^2*PolyLog[3, 1/2 + I/2])/32 - ((11*I)/48)*Pi*Log[2]*PolyLog[3, 1/2 + I/2] + (3*Log[2]^2*PolyLog[3, 1/2 + I/2])/4 - ((25*I)/16)*Pi*PolyLog[4, 1/2] + (241*Log[2]*PolyLog[4, 1/2])/64 + ((5*I)/4)*Pi*PolyLog[4, 1/2 - I/2] - (39*Log[2]*PolyLog[4, 1/2 - I/2])/4 + (49*PolyLog[5, 1/2])/8 - ((441*I)/256)*Catalan*Zeta[3] - (197*Pi^2*Zeta[3])/1024 - ((643*I)/256)*Pi*Log[2]*Zeta[3] - (1519*Log[2]^2*Zeta[3])/512 - (1675*Zeta[5])/256;
HPLI[{1, 0, -1, 0, 1}]:=((-57600*I)*Catalan^2*Pi - 480*Catalan*Pi^3 + (240 - 695*I)*Pi^5 + 46080*HPLI[{0, plus, plus, minus, minus}] - 46080*HPLI[{0, plus, plus, minus, plus}] + 46080*HPLI[{minus, plus, plus, minus, minus}] + 23040*HPLI[{minus, plus, plus, plus, minus}] + 23040*Catalan^2*Log[2] - (10560*I)*Catalan*Pi^2*Log[2] - (6138 - 960*I)*Pi^4*Log[2] - (1680*I)*Pi^3*Log[2]^2 + 13600*Pi^2*Log[2]^3 + (720*I)*Pi*Log[2]^4 - 7968*Log[2]^5 + (5760*I)*Catalan*Pi^2*Log[4] + (1440*I)*Pi^3*Log[2]*Log[4] + (2880*I)*Catalan*Pi^2*Log[16] - (480*I)*Pi^3*Log[2]*Log[64] - 30*Pi*PolyGamma[3, 1/4] - (120*I)*Log[2]*PolyGamma[3, 1/4] + (17280*I)*Pi*PolyLog[4, 1/2] - 218880*Log[2]*PolyLog[4, 1/2] - 92160*Log[4]*PolyLog[4, 1/2] - 1059840*PolyLog[5, 1/2] + (259200*I)*Catalan*Zeta[3] + 8340*Pi^2*Zeta[3] + (21600*I)*Pi*Log[2]*Zeta[3] - 50400*Log[2]^2*Zeta[3] + 1020960*Zeta[5])/92160;
HPLI[{1, 0, -1, 0, 0}]:=(I/92160)*(23040*Catalan^2*Pi + (960*I)*Catalan*Pi^3 + (514 + 240*I)*Pi^5 - (46080*I)*HPLI[{0, plus, plus, minus, plus}] + (34560*I)*HPLI[{minus, plus, plus, plus, minus}] - 28800*Catalan*Pi^2*Log[2] - (2160 - 1404*I)*Pi^4*Log[2] + 1440*Pi*Log[2]^4 + (1440*I)*Pi^4*Log[4] + 4320*Catalan*Pi^2*Log[16] - (480*I)*Pi^4*Log[64] + (15*I)*Pi*PolyGamma[3, 1/4] + 180*Log[2]*PolyGamma[3, 1/4] - (45*I)*Pi*PolyGamma[3, 3/4] + 90*Log[2]*PolyGamma[3, 3/4] + 34560*Pi*PolyLog[4, 1/2] - 159840*Catalan*Zeta[3] - (24120*I)*Pi^2*Zeta[3] + 2160*Pi*Log[2]*Zeta[3] + (182250*I)*Zeta[5]);
HPLI[{1, 0, -1, 0, -1}]:=(1440*Catalan*Pi^3 + (240 + 1087*I)*Pi^5 + 23040*HPLI[{0, plus, plus, minus, minus}] + 23040*HPLI[{0, plus, plus, minus, plus}] - 11520*HPLI[{minus, plus, minus, plus, plus}] - 17280*HPLI[{minus, plus, plus, plus, minus}] - 69120*Catalan^2*Log[2] - (6720*I)*Catalan*Pi^2*Log[2] - (2430 + 840*I)*Pi^4*Log[2] + 46080*Catalan*Pi*Log[2]^2 + (6120*I)*Pi^3*Log[2]^2 - 4320*Pi^2*Log[2]^3 - (5760*I)*Pi*Log[2]^4 + 3168*Log[2]^5 + (1440*I)*Pi^3*Log[2]*Log[4] - (480*I)*Pi^3*Log[2]*Log[64] - 30*Pi*PolyGamma[3, 1/4] + (105*I)*Log[2]*PolyGamma[3, 1/4] - 5760*Pi^2*PolyLog[3, 1/2 - I/2] + 5760*Pi^2*PolyLog[3, 1/2 + I/2] - (138240*I)*Pi*PolyLog[4, 1/2] + 34560*Log[2]*PolyLog[4, 1/2] - 207360*PolyLog[5, 1/2] + (38160*I)*Catalan*Zeta[3] + 11820*Pi^2*Zeta[3] - (122760*I)*Pi*Log[2]*Zeta[3] + 40320*Log[2]^2*Zeta[3] + 111780*Zeta[5])/92160;
HPLI[{1, 0, -1, -1, 1}]:=((-3*I)/8)*Catalan^2*Pi - (Catalan*Pi^3)/384 - (1/384 + (947*I)/73728)*Pi^5 - (3*HPLI[{0, minus, plus, minus, minus}])/8 - (13*HPLI[{0, plus, minus, minus, minus}])/16 - (5*HPLI[{0, plus, plus, minus, plus}])/8 + HPLI[{minus, plus, minus, minus, minus}]/64 + HPLI[{minus, plus, minus, plus, plus}]/4 + HPLI[{minus, plus, plus, minus, minus}]/8 + (7*HPLI[{minus, plus, plus, plus, minus}])/16 + (Catalan^2*Log[2])/4 + ((3*I)/64)*Catalan*Pi^2*Log[2] - (37141/737280 - (61*I)/3072)*Pi^4*Log[2] - (3*HPLI[{0, minus, plus, minus}]*Log[2])/8 - (3*Catalan*Pi*Log[2]^2)/32 - ((239*I)/1536)*Pi^3*Log[2]^2 - ((49*I)/192)*Catalan*Log[2]^3 - (5*Pi^2*Log[2]^3)/18432 - ((107*I)/1536)*Pi*Log[2]^4 - (57*Log[2]^5)/1280 + (I/32)*Catalan*Pi^2*Log[4] - (Catalan*Pi*Log[2]*Log[4])/16 - (I/64)*Catalan*Pi^2*Log[16] + (I/96)*Catalan*Pi^2*Log[64] + (Pi*PolyGamma[3, 1/4])/3072 - ((61*I)/24576)*Log[2]*PolyGamma[3, 1/4] + (Pi^2*PolyLog[3, 1/2 - I/2])/8 + (I/16)*Pi*Log[2]*PolyLog[3, 1/2 - I/2] - (55*Log[2]^2*PolyLog[3, 1/2 - I/2])/16 - (Pi^2*PolyLog[3, 1/2 + I/2])/8 + (I/16)*Pi*Log[2]*PolyLog[3, 1/2 + I/2] - (Log[2]^2*PolyLog[3, 1/2 + I/2])/4 + ((47*I)/32)*Pi*PolyLog[4, 1/2] - (555*Log[2]*PolyLog[4, 1/2])/128 - (I/4)*Pi*PolyLog[4, 1/2 - I/2] + (59*Log[2]*PolyLog[4, 1/2 - I/2])/8 - (77*PolyLog[5, 1/2])/16 + ((231*I)/128)*Catalan*Zeta[3] + (7*Pi^2*Zeta[3])/1024 + ((1401*I)/512)*Pi*Log[2]*Zeta[3] + (1953*Log[2]^2*Zeta[3])/1024 + (8765*Zeta[5])/2048;
HPLI[{1, 0, -1, -1, 0}]:=(I/184320)*(-11520*Catalan^2*Pi + (7040*I)*Catalan*Pi^3 + (398 + 1200*I)*Pi^5 - (7680*I)*HPLI[{minus, plus, minus, minus, plus}] + (11520*I)*HPLI[{minus, plus, minus, plus, plus}] - (17280*I)*HPLI[{minus, plus, plus, plus, minus}] + 1920*Catalan*Pi^2*Log[2] + (360 + 1340*I)*Pi^4*Log[2] - (3840*I)*Catalan*Pi*Log[2]^2 - 1320*Pi^3*Log[2]^2 + 1440*Pi*Log[2]^4 + 11520*Catalan*Pi^2*Log[4] - (150*I)*Pi*PolyGamma[3, 1/4] - 45*Log[2]*PolyGamma[3, 1/4] + 61440*Catalan*PolyLog[3, 1/2 - I/2] + (5760*I)*Pi^2*PolyLog[3, 1/2 - I/2] + 30720*Pi*Log[2]*PolyLog[3, 1/2 - I/2] - 61440*Catalan*PolyLog[3, 1/2 + I/2] - (5760*I)*Pi^2*PolyLog[3, 1/2 + I/2] + 61440*Pi*Log[2]*PolyLog[3, 1/2 + I/2] + 92160*Pi*PolyLog[4, 1/2] - 184320*Pi*PolyLog[4, 1/2 - I/2] - 98640*Catalan*Zeta[3] - (9240*I)*Pi^2*Zeta[3] - 35640*Pi*Log[2]*Zeta[3] - (106830*I)*Zeta[5]);
HPLI[{1, 0, -1, -1, -1}]:=((-23040*I)*Catalan^2*Pi - 960*Catalan*Pi^3 - (960 - 1133*I)*Pi^5 - 46080*HPLI[{0, plus, minus, minus, minus}] - 23040*HPLI[{minus, plus, minus, minus, minus}] - 23040*HPLI[{minus, plus, minus, plus, plus}] + 11520*HPLI[{minus, plus, plus, plus, minus}] + (17280*I)*Catalan*Pi^2*Log[2] - (440 - 4560*I)*Pi^4*Log[2] - 34560*Catalan*Pi*Log[2]^2 + (11640*I)*Pi^3*Log[2]^2 - (15360*I)*Catalan*Log[2]^3 + 800*Pi^2*Log[2]^3 - (18480*I)*Pi*Log[2]^4 + 864*Log[2]^5 - (11520*I)*Catalan*Pi^2*Log[4] + 23040*Catalan*Pi*Log[2]*Log[4] + (2880*I)*Catalan*Pi^2*Log[16] + (1920*I)*Catalan*Pi^2*Log[64] + 120*Pi*PolyGamma[3, 1/4] - (570*I)*Log[2]*PolyGamma[3, 1/4] - 11520*Pi^2*PolyLog[3, 1/2 - I/2] + (23040*I)*Pi*Log[2]*PolyLog[3, 1/2 - I/2] + 92160*Log[2]^2*PolyLog[3, 1/2 - I/2] + 11520*Pi^2*PolyLog[3, 1/2 + I/2] + (23040*I)*Pi*Log[2]*PolyLog[3, 1/2 + I/2] + 92160*Log[2]^2*PolyLog[3, 1/2 + I/2] - (92160*I)*Pi*PolyLog[4, 1/2] + 126720*Log[2]*PolyLog[4, 1/2] - (92160*I)*Pi*PolyLog[4, 1/2 - I/2] - 368640*Log[2]*PolyLog[4, 1/2 - I/2] - 46080*PolyLog[5, 1/2] + (30240*I)*Catalan*Zeta[3] + 12600*Pi^2*Zeta[3] - (116640*I)*Pi*Log[2]*Zeta[3] - 70560*Log[2]^2*Zeta[3] - 132480*Zeta[5])/368640;
HPLI[{1, -1, 1, 1, 1}]:=((23040*I)*Catalan^2*Pi - 4960*Catalan*Pi^3 - (480 - 99*I)*Pi^5 + 11520*HPLI[{minus, plus, minus, minus, minus}] + 15360*HPLI[{minus, plus, minus, minus, plus}] + 23040*HPLI[{minus, plus, minus, plus, plus}] - 46080*HPLI[{minus, plus, plus, minus, minus}] - 11520*HPLI[{minus, plus, plus, plus, minus}] - 92160*Catalan^2*Log[2] - (14400*I)*Catalan*Pi^2*Log[2] - (299 + 960*I)*Pi^4*Log[2] + 82560*Catalan*Pi*Log[2]^2 - (120*I)*Pi^3*Log[2]^2 - 17400*Pi^2*Log[2]^3 + (1200*I)*Pi*Log[2]^4 + 7968*Log[2]^5 + 60*Pi^4*Log[4] + 60*Pi*PolyGamma[3, 1/4] + (120*I)*Log[2]*PolyGamma[3, 1/4] + (122880*I)*Catalan*PolyLog[3, 1/2 - I/2] + 5760*Pi^2*PolyLog[3, 1/2 - I/2] - (42240*I)*Pi*Log[2]*PolyLog[3, 1/2 - I/2] - (122880*I)*Catalan*PolyLog[3, 1/2 + I/2] - 5760*Pi^2*PolyLog[3, 1/2 + I/2] + (65280*I)*Pi*Log[2]*PolyLog[3, 1/2 + I/2] + (46080*I)*Pi*PolyLog[4, 1/2] + 190080*Log[2]*PolyLog[4, 1/2] - (46080*I)*Pi*PolyLog[4, 1/2 - I/2] - (30240*I)*Catalan*Zeta[3] + 5220*Pi^2*Zeta[3] + (3240*I)*Pi*Log[2]*Zeta[3] + 75600*Log[2]^2*Zeta[3] - 83700*Zeta[5])/184320;
HPLI[{1, -1, 1, 1, 0}]:=(-3*HPLI[{0, minus, plus, minus, minus}])/8 + ((-80640*I)*Catalan^2*Pi + 18240*Catalan*Pi^3 + (720 - 3551*I)*Pi^5 - 207360*HPLI[{0, plus, minus, minus, minus}] - 92160*HPLI[{0, plus, plus, minus, minus}] - 138240*HPLI[{0, plus, plus, minus, plus}] + 11520*HPLI[{minus, plus, minus, minus, minus}] - 23040*HPLI[{minus, plus, minus, minus, plus}] + 57600*HPLI[{minus, plus, minus, plus, plus}] + 23040*HPLI[{minus, plus, plus, minus, minus}] + 40320*HPLI[{minus, plus, plus, plus, minus}] + 230400*Catalan^2*Log[2] - (48000*I)*Catalan*Pi^2*Log[2] + (7345 + 4440*I)*Pi^4*Log[2] - 138240*HPLI[{0, minus, plus, minus}]*Log[2] - 115200*Catalan*Pi*Log[2]^2 - (31320*I)*Pi^3*Log[2]^2 - (72960*I)*Catalan*Log[2]^3 - 12920*Pi^2*Log[2]^3 - (37200*I)*Pi*Log[2]^4 - 6336*Log[2]^5 + (11520*I)*Catalan*Pi^2*Log[4] - 23040*Catalan*Pi*Log[2]*Log[4] + (1440*I)*Catalan*Pi^2*Log[16] + (960*I)*Catalan*Pi^2*Log[64] - 90*Pi*PolyGamma[3, 1/4] - (555*I)*Log[2]*PolyGamma[3, 1/4] - (552960*I)*Catalan*PolyLog[3, 1/2 - I/2] - 9600*Pi^2*PolyLog[3, 1/2 - I/2] - (253440*I)*Pi*Log[2]*PolyLog[3, 1/2 - I/2] - 990720*Log[2]^2*PolyLog[3, 1/2 - I/2] + (552960*I)*Catalan*PolyLog[3, 1/2 + I/2] + 9600*Pi^2*PolyLog[3, 1/2 + I/2] - (161280*I)*Pi*Log[2]*PolyLog[3, 1/2 + I/2] + 23040*Log[2]^2*PolyLog[3, 1/2 + I/2] - (322560*I)*Pi*PolyLog[4, 1/2] - 604800*Log[2]*PolyLog[4, 1/2] + (829440*I)*Pi*PolyLog[4, 1/2 - I/2] + 1935360*Log[2]*PolyLog[4, 1/2 - I/2] + 760320*PolyLog[5, 1/2] + (301680*I)*Catalan*Zeta[3] - 107760*Pi^2*Zeta[3] + (713880*I)*Pi*Log[2]*Zeta[3] + 498240*Log[2]^2*Zeta[3] - 974070*Zeta[5])/368640;
HPLI[{1, -1, 1, 1, -1}]:=((23040*I)*Catalan^2*Pi + 3840*Catalan*Pi^3 - (480 - 142*I)*Pi^5 - 11520*HPLI[{minus, plus, minus, minus, minus}] + 15360*HPLI[{minus, plus, minus, minus, plus}] + 23040*HPLI[{minus, plus, minus, plus, plus}] + 46080*HPLI[{minus, plus, plus, minus, minus}] - 57600*HPLI[{minus, plus, plus, plus, minus}] + 92160*Catalan^2*Log[2] - (23040*I)*Catalan*Pi^2*Log[2] - (371 + 480*I)*Pi^4*Log[2] - 84480*Catalan*Pi*Log[2]^2 + (1600*I)*Pi^3*Log[2]^2 - (1280*I)*Catalan*Log[2]^3 + 19400*Pi^2*Log[2]^3 + (1440*I)*Pi*Log[2]^4 - 10624*Log[2]^5 + 60*Pi^4*Log[4] + 60*Pi*PolyGamma[3, 1/4] + (60*I)*Log[2]*PolyGamma[3, 1/4] - (122880*I)*Catalan*PolyLog[3, 1/2 - I/2] + 3840*Pi^2*PolyLog[3, 1/2 - I/2] + (61440*I)*Pi*Log[2]*PolyLog[3, 1/2 - I/2] - 30720*Log[2]^2*PolyLog[3, 1/2 - I/2] + (122880*I)*Catalan*PolyLog[3, 1/2 + I/2] - 3840*Pi^2*PolyLog[3, 1/2 + I/2] - (61440*I)*Pi*Log[2]*PolyLog[3, 1/2 + I/2] - 15360*Log[2]^2*PolyLog[3, 1/2 + I/2] - 282240*Log[2]*PolyLog[4, 1/2] + 92160*Log[2]*PolyLog[4, 1/2 - I/2] + (10080*I)*Catalan*Zeta[3] - 3600*Pi^2*Zeta[3] + (18000*I)*Pi*Log[2]*Zeta[3] - 85680*Log[2]^2*Zeta[3] - 83700*Zeta[5])/245760;
HPLI[{1, -1, 1, 0, 1}]:=-(Catalan*Pi^3)/36 + (1/768 + (689*I)/73728)*Pi^5 + HPLI[{0, minus, plus, minus, minus}]/2 + (5*HPLI[{0, plus, minus, minus, minus}])/4 + HPLI[{0, plus, plus, minus, plus}]/2 - HPLI[{minus, plus, minus, minus, plus}]/12 - (3*HPLI[{minus, plus, minus, plus, plus}])/8 + HPLI[{minus, plus, plus, minus, minus}]/4 - HPLI[{minus, plus, plus, plus, minus}]/16 + (3*Catalan^2*Log[2])/4 + ((23*I)/96)*Catalan*Pi^2*Log[2] + (2099/36864 - (23*I)/768)*Pi^4*Log[2] - (29*Catalan*Pi*Log[2]^2)/48 + ((563*I)/3072)*Pi^3*Log[2]^2 + ((5*I)/12)*Catalan*Log[2]^3 + (91*Pi^2*Log[2]^3)/512 + ((221*I)/1536)*Pi*Log[2]^4 - (43*Log[2]^5)/1280 - (I/32)*Catalan*Pi^2*Log[4] + (Catalan*Pi*Log[2]*Log[4])/16 - (I/64)*Catalan*Pi^2*Log[16] - (I/96)*Catalan*Pi^2*Log[64] + (HPLI[{0, minus, plus, minus}]*((-I)*Pi + Log[1024]))/16 - (Pi*PolyGamma[3, 1/4])/6144 + ((23*I)/6144)*Log[2]*PolyGamma[3, 1/4] + (I/3)*Catalan*PolyLog[3, 1/2 - I/2] - (5*Pi^2*PolyLog[3, 1/2 - I/2])/24 - ((13*I)/48)*Pi*Log[2]*PolyLog[3, 1/2 - I/2] + (41*Log[2]^2*PolyLog[3, 1/2 - I/2])/8 - (I/3)*Catalan*PolyLog[3, 1/2 + I/2] + (5*Pi^2*PolyLog[3, 1/2 + I/2])/24 - ((5*I)/48)*Pi*Log[2]*PolyLog[3, 1/2 + I/2] - (3*Log[2]^2*PolyLog[3, 1/2 + I/2])/8 - ((67*I)/32)*Pi*PolyLog[4, 1/2] + (65*Log[2]*PolyLog[4, 1/2])/16 - (Log[64]*PolyLog[4, 1/2])/4 + ((3*I)/4)*Pi*PolyLog[4, 1/2 - I/2] - (19*Log[2]*PolyLog[4, 1/2 - I/2])/2 + 2*PolyLog[5, 1/2] - ((73*I)/128)*Catalan*Zeta[3] - (49*Pi^2*Zeta[3])/512 - ((1805*I)/512)*Pi*Log[2]*Zeta[3] - (727*Log[2]^2*Zeta[3])/256 - (1391*Zeta[5])/1024;
HPLI[{1, -1, 1, 0, 0}]:=((-3*I)/8)*Catalan^2*Pi - (Catalan*Pi^3)/576 - (1/256 + I/3072)*Pi^5 - (I/8)*Pi*HPLI[{0, minus, plus, minus}] - HPLI[{0, plus, minus, minus, minus}]/2 + HPLI[{0, plus, plus, minus, minus}]/4 - HPLI[{0, plus, plus, minus, plus}]/4 - HPLI[{minus, plus, minus, minus, minus}]/8 + HPLI[{minus, plus, minus, minus, plus}]/24 + HPLI[{minus, plus, minus, plus, plus}]/8 + HPLI[{minus, plus, plus, minus, minus}]/8 + HPLI[{minus, plus, plus, plus, minus}]/16 - (Catalan^2*Log[2])/4 + (I/16)*Catalan*Pi^2*Log[2] - (2269/92160 - (5*I)/256)*Pi^4*Log[2] + (5*Catalan*Pi*Log[2]^2)/24 - ((5*I)/384)*Pi^3*Log[2]^2 - (I/8)*Catalan*Log[2]^3 + (95*Pi^2*Log[2]^3)/2304 - ((77*I)/768)*Pi*Log[2]^4 - (3*Log[2]^5)/320 - ((5*I)/64)*Catalan*Pi^2*Log[4] + (I/128)*Pi^3*Log[2]*Log[4] + (I/128)*Catalan*Pi^2*Log[16] + (I/384)*Pi^3*Log[2]*Log[64] + (Pi*PolyGamma[3, 1/4])/2048 - ((5*I)/2048)*Log[2]*PolyGamma[3, 1/4] + (I/3)*Catalan*PolyLog[3, 1/2 - I/2] - (Pi^2*PolyLog[3, 1/2 - I/2])/16 - (I/3)*Pi*Log[2]*PolyLog[3, 1/2 - I/2] - (Log[2]^2*PolyLog[3, 1/2 - I/2])/2 - (I/3)*Catalan*PolyLog[3, 1/2 + I/2] + (Pi^2*PolyLog[3, 1/2 + I/2])/16 + ((5*I)/6)*Pi*Log[2]*PolyLog[3, 1/2 + I/2] + ((13*I)/32)*Pi*PolyLog[4, 1/2] - (21*Log[2]*PolyLog[4, 1/2])/16 - I*Pi*PolyLog[4, 1/2 - I/2] + Log[2]*PolyLog[4, 1/2 - I/2] - (31*PolyLog[5, 1/2])/8 + ((117*I)/128)*Catalan*Zeta[3] + (43*Pi^2*Zeta[3])/256 + ((121*I)/256)*Pi*Log[2]*Zeta[3] + (59*Log[2]^2*Zeta[3])/256 + (5607*Zeta[5])/2048;
HPLI[{1, -1, 1, 0, -1}]:=((-7*I)/16)*Catalan^2*Pi - (Catalan*Pi^3)/144 + (1/768 - (1277*I)/122880)*Pi^5 - HPLI[{0, minus, plus, minus, minus}]/2 - HPLI[{0, plus, minus, minus, minus}] - HPLI[{0, plus, plus, minus, plus}]/2 + (3*HPLI[{minus, plus, minus, minus, minus}])/32 - HPLI[{minus, plus, minus, minus, plus}]/12 + (3*HPLI[{minus, plus, minus, plus, plus}])/16 + (13*HPLI[{minus, plus, plus, plus, minus}])/32 - (I/16)*HPLI[{0, minus, plus, minus}]*(Pi - (10*I)*Log[2]) - (Catalan^2*Log[2])/4 + ((17*I)/48)*Catalan*Pi^2*Log[2] - (359/122880 - (5*I)/192)*Pi^4*Log[2] - (17*Catalan*Pi*Log[2]^2)/48 - ((571*I)/3072)*Pi^3*Log[2]^2 - ((35*I)/96)*Catalan*Log[2]^3 - (637*Pi^2*Log[2]^3)/9216 - ((193*I)/1536)*Pi*Log[2]^4 + (63*Log[2]^5)/1280 - ((3*I)/32)*Catalan*Pi^2*Log[4] + (3*Catalan*Pi*Log[2]*Log[4])/16 - (I/128)*Catalan*Pi^2*Log[16] + (I/192)*Catalan*Pi^2*Log[64] - (Pi*PolyGamma[3, 1/4])/6144 - ((5*I)/1536)*Log[2]*PolyGamma[3, 1/4] + (I/3)*Catalan*PolyLog[3, 1/2 - I/2] + (11*Pi^2*PolyLog[3, 1/2 - I/2])/96 - ((13*I)/48)*Pi*Log[2]*PolyLog[3, 1/2 - I/2] - (41*Log[2]^2*PolyLog[3, 1/2 - I/2])/8 - (I/3)*Catalan*PolyLog[3, 1/2 + I/2] - (11*Pi^2*PolyLog[3, 1/2 + I/2])/96 - ((5*I)/48)*Pi*Log[2]*PolyLog[3, 1/2 + I/2] + (Log[2]^2*PolyLog[3, 1/2 + I/2])/4 + (I/2)*Pi*PolyLog[4, 1/2] - (41*Log[2]*PolyLog[4, 1/2])/64 + ((3*I)/4)*Pi*PolyLog[4, 1/2 - I/2] + (39*Log[2]*PolyLog[4, 1/2 - I/2])/4 + (49*PolyLog[5, 1/2])/8 + ((489*I)/256)*Catalan*Zeta[3] - (15*Pi^2*Zeta[3])/512 + ((379*I)/128)*Pi*Log[2]*Zeta[3] + (1573*Log[2]^2*Zeta[3])/512 - (1675*Zeta[5])/256;
HPLI[{1, -1, 1, -1, 1}]:=(-I/8)*Catalan^2*Pi + (11*Catalan*Pi^3)/1152 - ((1789*I)/368640)*Pi^5 - HPLI[{minus, plus, minus, minus, minus}]/8 - HPLI[{minus, plus, minus, minus, plus}]/6 + HPLI[{minus, plus, plus, plus, minus}]/4 + (Catalan^2*Log[2])/4 + ((7*I)/64)*Catalan*Pi^2*Log[2] + (877/61440 + I/384)*Pi^4*Log[2] - (17*Catalan*Pi*Log[2]^2)/96 - ((7*I)/3072)*Pi^3*Log[2]^2 + (I/48)*Catalan*Log[2]^3 + (7*Pi^2*Log[2]^3)/512 - ((9*I)/512)*Pi*Log[2]^4 - Log[2]^5/3840 - (I/3072)*Log[2]*PolyGamma[3, 1/4] - (I/3)*Catalan*PolyLog[3, 1/2 - I/2] - (Pi^2*PolyLog[3, 1/2 - I/2])/32 - ((7*I)/24)*Pi*Log[2]*PolyLog[3, 1/2 - I/2] + (3*Log[2]^2*PolyLog[3, 1/2 - I/2])/8 + (I/3)*Catalan*PolyLog[3, 1/2 + I/2] + (Pi^2*PolyLog[3, 1/2 + I/2])/32 - ((5*I)/24)*Pi*Log[2]*PolyLog[3, 1/2 + I/2] + (Log[2]^2*PolyLog[3, 1/2 + I/2])/8 - ((5*I)/16)*Pi*PolyLog[4, 1/2] + (5*Log[2]*PolyLog[4, 1/2])/16 + I*Pi*PolyLog[4, 1/2 - I/2] - Log[2]*PolyLog[4, 1/2 - I/2] - (107*Pi^2*Zeta[3])/1024 + ((17*I)/256)*Pi*Log[2]*Zeta[3] - (49*Log[2]^2*Zeta[3])/256 - (465*Zeta[5])/512;
HPLI[{1, -1, 1, -1, 0}]:=((-126720*I)*Catalan^2*Pi - 4160*Catalan*Pi^3 - (5520 - 5553*I)*Pi^5 + 138240*HPLI[{0, minus, plus, minus, minus}] + 161280*HPLI[{0, plus, minus, minus, minus}] + 46080*HPLI[{0, plus, plus, minus, plus}] - 11520*HPLI[{minus, plus, minus, minus, minus}] + 53760*HPLI[{minus, plus, minus, minus, plus}] - 80640*HPLI[{minus, plus, minus, plus, plus}] + 69120*HPLI[{minus, plus, plus, minus, minus}] - 28800*HPLI[{minus, plus, plus, plus, minus}] + 138240*Catalan^2*Log[2] + (48000*I)*Catalan*Pi^2*Log[2] - (9517 + 3240*I)*Pi^4*Log[2] + 138240*HPLI[{0, minus, plus, minus}]*Log[2] - 145920*Catalan*Pi*Log[2]^2 + (44520*I)*Pi^3*Log[2]^2 + (57600*I)*Catalan*Log[2]^3 + 55000*Pi^2*Log[2]^3 + (15120*I)*Pi*Log[2]^4 - 14016*Log[2]^5 + (11520*I)*Catalan*Pi^2*Log[4] - 23040*Catalan*Pi*Log[2]*Log[4] + (1440*I)*Catalan*Pi^2*Log[16] - (960*I)*Catalan*Pi^2*Log[64] + 690*Pi*PolyGamma[3, 1/4] + (405*I)*Log[2]*PolyGamma[3, 1/4] + (61440*I)*Catalan*PolyLog[3, 1/2 - I/2] - 94080*Pi^2*PolyLog[3, 1/2 - I/2] + (330240*I)*Pi*Log[2]*PolyLog[3, 1/2 - I/2] + 852480*Log[2]^2*PolyLog[3, 1/2 - I/2] - (61440*I)*Catalan*PolyLog[3, 1/2 + I/2] + 94080*Pi^2*PolyLog[3, 1/2 + I/2] + (360960*I)*Pi*Log[2]*PolyLog[3, 1/2 + I/2] - 69120*Log[2]^2*PolyLog[3, 1/2 + I/2] + (80640*I)*Pi*PolyLog[4, 1/2] - 63360*Log[2]*PolyLog[4, 1/2] - (1382400*I)*Pi*PolyLog[4, 1/2 - I/2] - 1566720*Log[2]*PolyLog[4, 1/2 - I/2] - 1082880*PolyLog[5, 1/2] - (110160*I)*Catalan*Zeta[3] + 110160*Pi^2*Zeta[3] - (1027080*I)*Pi*Log[2]*Zeta[3] - 457920*Log[2]^2*Zeta[3] + 1230750*Zeta[5])/368640;
HPLI[{1, -1, 1, -1, -1}]:=((-7*I)/32)*Catalan^2*Pi + (Catalan*Pi^3)/288 - (7/1536 - (281*I)/61440)*Pi^5 + (7*HPLI[{minus, plus, minus, minus, minus}])/64 - HPLI[{minus, plus, minus, minus, plus}]/48 - (3*HPLI[{minus, plus, minus, plus, plus}])/32 + (3*HPLI[{minus, plus, plus, minus, minus}])/16 + (7*HPLI[{minus, plus, plus, plus, minus}])/64 + (Catalan^2*Log[2])/8 + (I/8)*Catalan*Pi^2*Log[2] - (737/49152 - (3*I)/512)*Pi^4*Log[2] - (13*Catalan*Pi*Log[2]^2)/96 + ((17*I)/3072)*Pi^3*Log[2]^2 - (I/64)*Catalan*Log[2]^3 + (187*Pi^2*Log[2]^3)/6144 - ((7*I)/768)*Pi*Log[2]^4 + Log[2]^5/3840 + (7*Pi*PolyGamma[3, 1/4])/12288 - ((3*I)/4096)*Log[2]*PolyGamma[3, 1/4] - (I/6)*Catalan*PolyLog[3, 1/2 - I/2] - (5*Pi^2*PolyLog[3, 1/2 - I/2])/64 + ((17*I)/48)*Pi*Log[2]*PolyLog[3, 1/2 - I/2] - (Log[2]^2*PolyLog[3, 1/2 - I/2])/4 + (I/6)*Catalan*PolyLog[3, 1/2 + I/2] + (5*Pi^2*PolyLog[3, 1/2 + I/2])/64 + (I/48)*Pi*Log[2]*PolyLog[3, 1/2 + I/2] - (Log[2]^2*PolyLog[3, 1/2 + I/2])/16 - ((9*I)/32)*Pi*PolyLog[4, 1/2] - (25*Log[2]*PolyLog[4, 1/2])/128 - ((3*I)/4)*Pi*PolyLog[4, 1/2 - I/2] + (5*Log[2]*PolyLog[4, 1/2 - I/2])/8 + ((147*I)/512)*Catalan*Zeta[3] + (105*Pi^2*Zeta[3])/1024 - ((421*I)/1024)*Pi*Log[2]*Zeta[3] + (217*Log[2]^2*Zeta[3])/1024 - (3255*Zeta[5])/4096;
HPLI[{1, -1, 0, 1, 1}]:=(-I/16)*Catalan^2*Pi + (5*Catalan*Pi^3)/288 + (1/128 - (1379*I)/368640)*Pi^5 - HPLI[{0, minus, plus, minus, minus}]/8 - (5*HPLI[{0, plus, minus, minus, minus}])/16 + HPLI[{0, plus, plus, minus, minus}]/4 - HPLI[{0, plus, plus, minus, plus}]/8 - (5*HPLI[{minus, plus, minus, minus, minus}])/64 - HPLI[{minus, plus, minus, minus, plus}]/24 - HPLI[{minus, plus, minus, plus, plus}]/16 + HPLI[{minus, plus, plus, minus, minus}]/4 + (3*HPLI[{minus, plus, plus, plus, minus}])/32 + (I/16)*HPLI[{0, minus, plus, minus}]*(Pi + (4*I)*Log[2]) - (Catalan^2*Log[2])/4 - (I/16)*Catalan*Pi^2*Log[2] - (2351/81920 - (27*I)/1024)*Pi^4*Log[2] - (Catalan*Pi*Log[2]^2)/12 - ((7*I)/192)*Pi^3*Log[2]^2 - ((5*I)/64)*Catalan*Log[2]^3 + (481*Pi^2*Log[2]^3)/18432 - ((175*I)/1536)*Pi*Log[2]^4 - (29*Log[2]^5)/1280 - (I/32)*Catalan*Pi^2*Log[4] + (Catalan*Pi*Log[2]*Log[4])/16 + ((3*I)/128)*Catalan*Pi^2*Log[16] + (I/64)*Catalan*Pi^2*Log[64] - (Pi*PolyGamma[3, 1/4])/1024 - ((27*I)/8192)*Log[2]*PolyGamma[3, 1/4] - (I/3)*Catalan*PolyLog[3, 1/2 - I/2] + (Pi^2*PolyLog[3, 1/2 - I/2])/64 + ((11*I)/24)*Pi*Log[2]*PolyLog[3, 1/2 - I/2] - (11*Log[2]^2*PolyLog[3, 1/2 - I/2])/8 + (I/3)*Catalan*PolyLog[3, 1/2 + I/2] - (Pi^2*PolyLog[3, 1/2 + I/2])/64 - ((7*I)/12)*Pi*Log[2]*PolyLog[3, 1/2 + I/2] + (13*Log[2]^2*PolyLog[3, 1/2 + I/2])/16 + ((7*I)/32)*Pi*PolyLog[4, 1/2] - (209*Log[2]*PolyLog[4, 1/2])/128 + (I/4)*Pi*PolyLog[4, 1/2 - I/2] + (9*Log[2]*PolyLog[4, 1/2 - I/2])/8 - (59*PolyLog[5, 1/2])/16 + ((31*I)/256)*Catalan*Zeta[3] + (575*Pi^2*Zeta[3])/6144 + ((501*I)/512)*Pi*Log[2]*Zeta[3] - (135*Log[2]^2*Zeta[3])/1024 + (3559*Zeta[5])/1024;
HPLI[{1, -1, 0, 1, 0}]:=((5*I)/16)*Catalan^2*Pi - (133*Catalan*Pi^3)/1152 + (11/768 - (193*I)/18432)*Pi^5 + (I/8)*Pi*HPLI[{0, minus, plus, minus}] - HPLI[{0, plus, minus, minus, minus}]/8 - HPLI[{minus, plus, minus, minus, minus}]/32 - HPLI[{minus, plus, minus, minus, plus}]/24 + HPLI[{minus, plus, minus, plus, plus}]/16 - HPLI[{minus, plus, plus, minus, minus}]/4 + (5*HPLI[{minus, plus, plus, plus, minus}])/32 - (Catalan^2*Log[2])/2 - ((5*I)/16)*Catalan*Pi^2*Log[2] + (1393/368640 + I/128)*Pi^4*Log[2] + (43*Catalan*Pi*Log[2]^2)/96 - ((35*I)/512)*Pi^3*Log[2]^2 - (I/32)*Catalan*Log[2]^3 - (1175*Pi^2*Log[2]^3)/9216 + (I/16)*Pi*Log[2]^4 + Log[2]^5/480 + ((7*I)/32)*Catalan*Pi^2*Log[4] + (I/64)*Pi^3*Log[2]*Log[4] - (I/64)*Catalan*Pi^2*Log[16] - (I/192)*Pi^3*Log[2]*Log[64] - (11*Pi*PolyGamma[3, 1/4])/6144 - (I/1024)*Log[2]*PolyGamma[3, 1/4] + ((7*I)/6)*Catalan*PolyLog[3, 1/2 - I/2] + (3*Pi^2*PolyLog[3, 1/2 - I/2])/16 + ((23*I)/24)*Pi*Log[2]*PolyLog[3, 1/2 - I/2] - (Log[2]^2*PolyLog[3, 1/2 - I/2])/8 - ((7*I)/6)*Catalan*PolyLog[3, 1/2 + I/2] - (3*Pi^2*PolyLog[3, 1/2 + I/2])/16 - ((23*I)/24)*Pi*Log[2]*PolyLog[3, 1/2 + I/2] + ((17*I)/8)*Pi*PolyLog[4, 1/2] - (5*Log[2]*PolyLog[4, 1/2])/64 + (Log[2]*PolyLog[4, 1/2 - I/2])/4 - PolyLog[5, 1/2]/4 - ((195*I)/256)*Catalan*Zeta[3] + (227*Pi^2*Zeta[3])/1024 + ((669*I)/512)*Pi*Log[2]*Zeta[3] + (79*Log[2]^2*Zeta[3])/512 + (2491*Zeta[5])/2048;
HPLI[{1, -1, 0, 1, -1}]:=(I/8)*Catalan^2*Pi - (13*Catalan*Pi^3)/384 + (1/96 - (197*I)/24576)*Pi^5 - HPLI[{minus, plus, minus, minus, plus}]/8 - (3*HPLI[{minus, plus, plus, minus, minus}])/8 - (Catalan^2*Log[2])/2 - ((3*I)/16)*Catalan*Pi^2*Log[2] - (4199/184320 + (5*I)/384)*Pi^4*Log[2] + (37*Catalan*Pi*Log[2]^2)/32 - ((65*I)/3072)*Pi^3*Log[2]^2 - (277*Pi^2*Log[2]^3)/1536 + ((37*I)/512)*Pi*Log[2]^4 + (83*Log[2]^5)/1280 + ((3*I)/32)*Catalan*Pi^2*Log[4] - (3*Catalan*Pi*Log[2]*Log[4])/16 + (HPLI[{0, minus, plus, minus}]*(I*Pi + Log[4]))/16 - (Pi*PolyGamma[3, 1/4])/768 + ((5*I)/3072)*Log[2]*PolyGamma[3, 1/4] + (I/2)*Catalan*PolyLog[3, 1/2 - I/2] + (3*Pi^2*PolyLog[3, 1/2 - I/2])/64 - ((3*I)/8)*Pi*Log[2]*PolyLog[3, 1/2 - I/2] + (13*Log[2]^2*PolyLog[3, 1/2 - I/2])/16 - (I/2)*Catalan*PolyLog[3, 1/2 + I/2] - (3*Pi^2*PolyLog[3, 1/2 + I/2])/64 - (I/4)*Pi*Log[2]*PolyLog[3, 1/2 + I/2] - (9*Log[2]^2*PolyLog[3, 1/2 + I/2])/16 + (I/4)*Pi*PolyLog[4, 1/2] + (31*Log[2]*PolyLog[4, 1/2])/16 - (3*Log[16]*PolyLog[4, 1/2])/8 + ((5*I)/4)*Pi*PolyLog[4, 1/2 - I/2] - (Log[2]*PolyLog[4, 1/2 - I/2])/2 - (51*PolyLog[5, 1/2])/8 - ((27*I)/64)*Catalan*Zeta[3] - (107*Pi^2*Zeta[3])/2048 + ((25*I)/64)*Pi*Log[2]*Zeta[3] + (113*Log[2]^2*Zeta[3])/512 + (13125*Zeta[5])/2048;
HPLI[{1, -1, 0, 0, 1}]:=((5*I)/16)*Catalan^2*Pi + (71*Catalan*Pi^3)/1152 - (1/128 - (113*I)/11520)*Pi^5 - HPLI[{0, plus, minus, minus, minus}]/8 - HPLI[{0, plus, plus, minus, minus}]/4 + HPLI[{0, plus, plus, minus, plus}]/4 - HPLI[{minus, plus, minus, minus, minus}]/32 + HPLI[{minus, plus, minus, minus, plus}]/12 + HPLI[{minus, plus, minus, plus, plus}]/16 - HPLI[{minus, plus, plus, minus, minus}]/8 - (11*HPLI[{minus, plus, plus, plus, minus}])/32 + (Catalan^2*Log[2])/4 - (I/16)*Catalan*Pi^2*Log[2] + (3233/368640 - (5*I)/384)*Pi^4*Log[2] - (23*Catalan*Pi*Log[2]^2)/96 + ((19*I)/512)*Pi^3*Log[2]^2 - (I/32)*Catalan*Log[2]^3 - (215*Pi^2*Log[2]^3)/9216 - ((7*I)/192)*Pi*Log[2]^4 + (11*Log[2]^5)/640 - ((3*I)/64)*Catalan*Pi^2*Log[4] - (I/64)*Pi^3*Log[2]*Log[4] - (I/128)*Catalan*Pi^2*Log[16] + (I/192)*Pi^3*Log[2]*Log[64] + (Pi*PolyGamma[3, 1/4])/1024 + ((5*I)/3072)*Log[2]*PolyGamma[3, 1/4] - ((5*I)/6)*Catalan*PolyLog[3, 1/2 - I/2] + (Pi^2*PolyLog[3, 1/2 - I/2])/16 + (I/12)*Pi*Log[2]*PolyLog[3, 1/2 - I/2] - (Log[2]^2*PolyLog[3, 1/2 - I/2])/8 + ((5*I)/6)*Catalan*PolyLog[3, 1/2 + I/2] - (Pi^2*PolyLog[3, 1/2 + I/2])/16 + ((5*I)/12)*Pi*Log[2]*PolyLog[3, 1/2 + I/2] + (I/16)*Pi*PolyLog[4, 1/2] + (71*Log[2]*PolyLog[4, 1/2])/64 - I*Pi*PolyLog[4, 1/2 - I/2] - (5*Log[2]*PolyLog[4, 1/2 - I/2])/4 + (3*Log[16]*PolyLog[4, 1/2 - I/2])/8 + (31*PolyLog[5, 1/2])/8 - ((123*I)/256)*Catalan*Zeta[3] + (125*Pi^2*Zeta[3])/3072 - ((377*I)/512)*Pi*Log[2]*Zeta[3] + (153*Log[2]^2*Zeta[3])/512 - (139*Zeta[5])/32;
HPLI[{1, -1, 0, 0, 0}]:=((-7680*I)*Catalan^2*Pi - 1280*Catalan*Pi^3 - (480 - 140*I)*Pi^5 + 15360*HPLI[{0, plus, minus, minus, minus}] + 3840*HPLI[{minus, plus, minus, minus, minus}] - 7680*HPLI[{minus, plus, minus, plus, plus}] + 3840*HPLI[{minus, plus, plus, plus, minus}] + (3840*I)*Catalan*Pi^2*Log[2] + (1013 - 160*I)*Pi^4*Log[2] - (560*I)*Pi^3*Log[2]^2 + (3840*I)*Catalan*Log[2]^3 + 200*Pi^2*Log[2]^3 + (3520*I)*Pi*Log[2]^4 - 480*Pi^4*Log[4] - 160*Pi^4*Log[64] + 70*Pi*PolyGamma[3, 1/4] + (40*I)*Log[2]*PolyGamma[3, 1/4] - 10*Pi*PolyGamma[3, 3/4] - (20*I)*Log[2]*PolyGamma[3, 3/4] + 7680*Pi^2*PolyLog[3, 1/2 - I/2] + 15360*Log[2]^2*PolyLog[3, 1/2 - I/2] - 7680*Pi^2*PolyLog[3, 1/2 + I/2] + (7680*I)*Pi*PolyLog[4, 1/2] + 9600*Log[2]*PolyLog[4, 1/2] - 30720*Log[2]*PolyLog[4, 1/2 - I/2] + (10080*I)*Catalan*Zeta[3] - 8040*Pi^2*Zeta[3] - (25200*I)*Pi*Log[2]*Zeta[3] - 8400*Log[2]^2*Zeta[3] + 31500*Zeta[5])/61440;
HPLI[{1, -1, 0, 0, -1}]:=(-I/16)*Catalan^2*Pi + (71*Catalan*Pi^3)/1152 - (1/128 - (17*I)/23040)*Pi^5 + HPLI[{0, plus, minus, minus, minus}]/8 + HPLI[{minus, plus, minus, minus, minus}]/32 + HPLI[{minus, plus, minus, minus, plus}]/12 - HPLI[{minus, plus, minus, plus, plus}]/16 + HPLI[{minus, plus, plus, minus, minus}]/8 + (7*HPLI[{minus, plus, plus, plus, minus}])/32 + (Catalan^2*Log[2])/4 + (I/8)*Catalan*Pi^2*Log[2] - (2443/122880 - I/96)*Pi^4*Log[2] - (23*Catalan*Pi*Log[2]^2)/96 - ((29*I)/1536)*Pi^3*Log[2]^2 + (I/32)*Catalan*Log[2]^3 + (63*Pi^2*Log[2]^3)/1024 + ((11*I)/384)*Pi*Log[2]^4 - (13*Log[2]^5)/384 + (I/64)*Catalan*Pi^2*Log[4] - (I/128)*Catalan*Pi^2*Log[16] + (Pi*PolyGamma[3, 1/4])/1024 - (I/768)*Log[2]*PolyGamma[3, 1/4] - ((5*I)/6)*Catalan*PolyLog[3, 1/2 - I/2] - (Pi^2*PolyLog[3, 1/2 - I/2])/16 + (I/12)*Pi*Log[2]*PolyLog[3, 1/2 - I/2] + (Log[2]^2*PolyLog[3, 1/2 - I/2])/8 + ((5*I)/6)*Catalan*PolyLog[3, 1/2 + I/2] + (Pi^2*PolyLog[3, 1/2 + I/2])/16 + ((5*I)/12)*Pi*Log[2]*PolyLog[3, 1/2 + I/2] + ((3*I)/8)*Pi*PolyLog[4, 1/2] - (71*Log[2]*PolyLog[4, 1/2])/64 - I*Pi*PolyLog[4, 1/2 - I/2] - (Log[2]*PolyLog[4, 1/2 - I/2])/4 - (15*PolyLog[5, 1/2])/8 - ((129*I)/256)*Catalan*Zeta[3] + (49*Pi^2*Zeta[3])/1024 + ((37*I)/512)*Pi*Log[2]*Zeta[3] - (153*Log[2]^2*Zeta[3])/512 + (153*Zeta[5])/128;
HPLI[{1, -1, 0, -1, 1}]:=((9*I)/16)*Catalan^2*Pi + (11*Catalan*Pi^3)/1152 - (1/128 - (189*I)/8192)*Pi^5 + HPLI[{0, minus, plus, minus, minus}]/4 + (5*HPLI[{0, plus, minus, minus, minus}])/8 + (3*HPLI[{0, plus, plus, minus, plus}])/4 + HPLI[{minus, plus, minus, minus, minus}]/16 + (5*HPLI[{minus, plus, minus, minus, plus}])/24 - (5*HPLI[{minus, plus, minus, plus, plus}])/16 + HPLI[{minus, plus, plus, minus, minus}]/8 - (15*HPLI[{minus, plus, plus, plus, minus}])/32 - (5*Catalan^2*Log[2])/4 - ((3*I)/32)*Catalan*Pi^2*Log[2] + (1373/23040 - (15*I)/512)*Pi^4*Log[2] - (47*Catalan*Pi*Log[2]^2)/96 + ((475*I)/3072)*Pi^3*Log[2]^2 + ((3*I)/16)*Catalan*Log[2]^3 + (143*Pi^2*Log[2]^3)/1152 + ((163*I)/1536)*Pi*Log[2]^4 - (31*Log[2]^5)/3840 + (5*Catalan^2*Log[4])/8 - (I/32)*Catalan*Pi^2*Log[4] + (Catalan*Pi*Log[2]*Log[4])/16 + ((3*I)/128)*Catalan*Pi^2*Log[16] - (I/64)*Catalan*Pi^2*Log[64] + (HPLI[{0, minus, plus, minus}]*((-I)*Pi + Log[64]))/16 + (Pi*PolyGamma[3, 1/4])/1024 + ((15*I)/4096)*Log[2]*PolyGamma[3, 1/4] + (I/6)*Catalan*PolyLog[3, 1/2 - I/2] - (7*Pi^2*PolyLog[3, 1/2 - I/2])/64 + (I/3)*Pi*Log[2]*PolyLog[3, 1/2 - I/2] + (47*Log[2]^2*PolyLog[3, 1/2 - I/2])/16 - (I/6)*Catalan*PolyLog[3, 1/2 + I/2] + (7*Pi^2*PolyLog[3, 1/2 + I/2])/64 + ((13*I)/24)*Pi*Log[2]*PolyLog[3, 1/2 + I/2] - (7*Log[2]^2*PolyLog[3, 1/2 + I/2])/16 - ((17*I)/16)*Pi*PolyLog[4, 1/2] + (179*Log[2]*PolyLog[4, 1/2])/32 - (3*Log[64]*PolyLog[4, 1/2])/8 - ((7*I)/4)*Pi*PolyLog[4, 1/2 - I/2] - 5*Log[2]*PolyLog[4, 1/2 - I/2] + (79*PolyLog[5, 1/2])/8 - ((591*I)/256)*Catalan*Zeta[3] + (181*Pi^2*Zeta[3])/2048 - ((1575*I)/512)*Pi*Log[2]*Zeta[3] - (797*Log[2]^2*Zeta[3])/512 - (17255*Zeta[5])/2048;
HPLI[{1, -1, 0, -1, 0}]:=((3*I)/16)*Catalan^2*Pi - (9*Catalan*Pi^3)/128 + (1/768 - (77*I)/4608)*Pi^5 - (I/8)*Pi*HPLI[{0, minus, plus, minus}] + HPLI[{0, plus, minus, minus, minus}]/8 - HPLI[{0, plus, plus, minus, minus}]/4 - HPLI[{0, plus, plus, minus, plus}]/4 + HPLI[{minus, plus, minus, minus, minus}]/32 - HPLI[{minus, plus, minus, minus, plus}]/8 + (3*HPLI[{minus, plus, minus, plus, plus}])/16 - HPLI[{minus, plus, plus, minus, minus}]/4 - (5*HPLI[{minus, plus, plus, plus, minus}])/32 - (I/4)*Catalan*Pi^2*Log[2] + (2647/40960 - I/128)*Pi^4*Log[2] + (Catalan*Pi*Log[2]^2)/32 - ((101*I)/1536)*Pi^3*Log[2]^2 + (I/32)*Catalan*Log[2]^3 + (199*Pi^2*Log[2]^3)/9216 + ((19*I)/192)*Pi*Log[2]^4 - Log[2]^5/60 + (I/32)*Catalan*Pi^2*Log[4] - (I/64)*Pi^3*Log[2]*Log[4] + (I/64)*Catalan*Pi^2*Log[16] + (I/192)*Pi^3*Log[2]*Log[64] - (Pi*PolyGamma[3, 1/4])/6144 + (I/1024)*Log[2]*PolyGamma[3, 1/4] + (I/2)*Catalan*PolyLog[3, 1/2 - I/2] + (5*Pi^2*PolyLog[3, 1/2 - I/2])/16 - ((11*I)/8)*Pi*Log[2]*PolyLog[3, 1/2 - I/2] + (Log[2]^2*PolyLog[3, 1/2 - I/2])/8 - (I/2)*Catalan*PolyLog[3, 1/2 + I/2] - (5*Pi^2*PolyLog[3, 1/2 + I/2])/16 - (I/8)*Pi*Log[2]*PolyLog[3, 1/2 + I/2] + ((13*I)/16)*Pi*PolyLog[4, 1/2] + (5*Log[2]*PolyLog[4, 1/2])/64 + (3*I)*Pi*PolyLog[4, 1/2 - I/2] - (Log[2]*PolyLog[4, 1/2 - I/2])/4 + 2*PolyLog[5, 1/2] + ((363*I)/256)*Catalan*Zeta[3] - (495*Pi^2*Zeta[3])/1024 + ((711*I)/512)*Pi*Log[2]*Zeta[3] - (23*Log[2]^2*Zeta[3])/512 - (2367*Zeta[5])/2048;
HPLI[{1, -1, 0, -1, -1}]:=(I/8)*Catalan^2*Pi - (5*Catalan*Pi^3)/288 - (1/384 + (3859*I)/368640)*Pi^5 - HPLI[{0, minus, plus, minus, minus}]/8 + HPLI[{0, plus, minus, minus, minus}]/16 - HPLI[{0, plus, plus, minus, minus}]/4 - HPLI[{0, plus, plus, minus, plus}]/8 + (7*HPLI[{minus, plus, minus, minus, minus}])/64 + HPLI[{minus, plus, minus, minus, plus}]/24 + HPLI[{minus, plus, minus, plus, plus}]/8 - HPLI[{minus, plus, plus, minus, minus}]/4 - (I/16)*HPLI[{0, minus, plus, minus}]*(Pi - (4*I)*Log[2]) + (Catalan^2*Log[2])/4 - ((7*I)/32)*Catalan*Pi^2*Log[2] + (16397/737280 - (17*I)/3072)*Pi^4*Log[2] + (Catalan*Pi*Log[2]^2)/3 - ((31*I)/256)*Pi^3*Log[2]^2 - (I/64)*Catalan*Log[2]^3 - (859*Pi^2*Log[2]^3)/18432 + ((61*I)/1536)*Pi*Log[2]^4 + (13*Log[2]^5)/768 + ((3*I)/32)*Catalan*Pi^2*Log[4] - (3*Catalan*Pi*Log[2]*Log[4])/16 + (Pi*PolyGamma[3, 1/4])/3072 + ((17*I)/24576)*Log[2]*PolyGamma[3, 1/4] + (I/3)*Catalan*PolyLog[3, 1/2 - I/2] + (7*Pi^2*PolyLog[3, 1/2 - I/2])/64 - ((7*I)/12)*Pi*Log[2]*PolyLog[3, 1/2 - I/2] - 2*Log[2]^2*PolyLog[3, 1/2 - I/2] - (I/3)*Catalan*PolyLog[3, 1/2 + I/2] - (7*Pi^2*PolyLog[3, 1/2 + I/2])/64 + ((11*I)/24)*Pi*Log[2]*PolyLog[3, 1/2 + I/2] + (3*Log[2]^2*PolyLog[3, 1/2 + I/2])/16 + ((39*I)/32)*Pi*PolyLog[4, 1/2] + (11*Log[2]*PolyLog[4, 1/2])/128 + (I/4)*Pi*PolyLog[4, 1/2 - I/2] + (29*Log[2]*PolyLog[4, 1/2 - I/2])/8 + (65*PolyLog[5, 1/2])/16 - (I/8)*Catalan*Zeta[3] - (1169*Pi^2*Zeta[3])/6144 + ((427*I)/256)*Pi*Log[2]*Zeta[3] + (1125*Log[2]^2*Zeta[3])/1024 - (2455*Zeta[5])/1024;
HPLI[{1, -1, -1, 1, 1}]:=((46080*I)*Catalan^2*Pi - 5440*Catalan*Pi^3 - (480 - 899*I)*Pi^5 + 11520*HPLI[{minus, plus, minus, minus, minus}] + 15360*HPLI[{minus, plus, minus, minus, plus}] - 23040*HPLI[{minus, plus, plus, plus, minus}] - 92160*Catalan^2*Log[2] - (28800*I)*Catalan*Pi^2*Log[2] - (2339 + 1200*I)*Pi^4*Log[2] + 65280*Catalan*Pi*Log[2]^2 - (1560*I)*Pi^3*Log[2]^2 - (11520*I)*Catalan*Log[2]^3 - 8760*Pi^2*Log[2]^3 + (7440*I)*Pi*Log[2]^4 - 96*Log[2]^5 - 60*Pi^4*Log[4] + 60*Pi*PolyGamma[3, 1/4] + (150*I)*Log[2]*PolyGamma[3, 1/4] + (122880*I)*Catalan*PolyLog[3, 1/2 - I/2] + 5760*Pi^2*PolyLog[3, 1/2 - I/2] + (38400*I)*Pi*Log[2]*PolyLog[3, 1/2 - I/2] - 115200*Log[2]^2*PolyLog[3, 1/2 - I/2] - (122880*I)*Catalan*PolyLog[3, 1/2 + I/2] - 5760*Pi^2*PolyLog[3, 1/2 + I/2] + (53760*I)*Pi*Log[2]*PolyLog[3, 1/2 + I/2] - 23040*Log[2]^2*PolyLog[3, 1/2 + I/2] + (57600*I)*Pi*PolyLog[4, 1/2] - 86400*Log[2]*PolyLog[4, 1/2] - (184320*I)*Pi*PolyLog[4, 1/2 - I/2] + 276480*Log[2]*PolyLog[4, 1/2 - I/2] - (60480*I)*Catalan*Zeta[3] + 18180*Pi^2*Zeta[3] + (12240*I)*Pi*Log[2]*Zeta[3] + 60480*Log[2]^2*Zeta[3] + 83700*Zeta[5])/368640;
HPLI[{1, -1, -1, 1, 0}]:=((13*I)/32)*Catalan^2*Pi - (Catalan*Pi^3)/72 + (5/1536 + (401*I)/368640)*Pi^5 + HPLI[{0, minus, plus, minus, minus}]/4 + HPLI[{0, plus, minus, minus, minus}]/2 + HPLI[{0, plus, plus, minus, plus}]/4 - (3*HPLI[{minus, plus, minus, minus, minus}])/64 - (5*HPLI[{minus, plus, minus, minus, plus}])/48 - (3*HPLI[{minus, plus, minus, plus, plus}])/32 - (3*HPLI[{minus, plus, plus, minus, minus}])/16 - (13*HPLI[{minus, plus, plus, plus, minus}])/64 - (3*Catalan^2*Log[2])/8 - ((65*I)/192)*Catalan*Pi^2*Log[2] + (1151/81920 - (3*I)/256)*Pi^4*Log[2] + (HPLI[{0, minus, plus, minus}]*Log[2])/4 + (49*Catalan*Pi*Log[2]^2)/96 + ((37*I)/384)*Pi^3*Log[2]^2 + ((35*I)/192)*Catalan*Log[2]^3 - (313*Pi^2*Log[2]^3)/18432 + ((83*I)/1536)*Pi*Log[2]^4 + (7*Log[2]^5)/320 + (I/32)*Catalan*Pi^2*Log[4] - (Catalan*Pi*Log[2]*Log[4])/16 + (I/256)*Catalan*Pi^2*Log[16] - (I/384)*Catalan*Pi^2*Log[64] - (5*Pi*PolyGamma[3, 1/4])/12288 + ((3*I)/2048)*Log[2]*PolyGamma[3, 1/4] - (I/3)*Catalan*PolyLog[3, 1/2 - I/2] + (Pi^2*PolyLog[3, 1/2 - I/2])/192 + (I/48)*Pi*Log[2]*PolyLog[3, 1/2 - I/2] + (19*Log[2]^2*PolyLog[3, 1/2 - I/2])/8 + (I/3)*Catalan*PolyLog[3, 1/2 + I/2] - (Pi^2*PolyLog[3, 1/2 + I/2])/192 - ((31*I)/48)*Pi*Log[2]*PolyLog[3, 1/2 + I/2] + (3*Log[2]^2*PolyLog[3, 1/2 + I/2])/16 - ((21*I)/32)*Pi*PolyLog[4, 1/2] + (269*Log[2]*PolyLog[4, 1/2])/128 + ((5*I)/4)*Pi*PolyLog[4, 1/2 - I/2] - (41*Log[2]*PolyLog[4, 1/2 - I/2])/8 - PolyLog[5, 1/2]/8 - ((489*I)/512)*Catalan*Zeta[3] - (97*Pi^2*Zeta[3])/1024 - ((921*I)/1024)*Pi*Log[2]*Zeta[3] - (1433*Log[2]^2*Zeta[3])/1024 - (275*Zeta[5])/4096;
HPLI[{1, -1, -1, 1, -1}]:=((53760*I)*Catalan^2*Pi - 640*Catalan*Pi^3 + (480 - 1260*I)*Pi^5 - 11520*HPLI[{minus, plus, minus, minus, minus}] - 15360*HPLI[{minus, plus, minus, minus, plus}] + 23040*HPLI[{minus, plus, minus, plus, plus}] - 46080*HPLI[{minus, plus, plus, minus, minus}] - 57600*HPLI[{minus, plus, plus, plus, minus}] - 30720*Catalan^2*Log[2] - (30720*I)*Catalan*Pi^2*Log[2] + (3449 - 480*I)*Pi^4*Log[2] + 30720*Catalan*Pi*Log[2]^2 + (880*I)*Pi^3*Log[2]^2 + (8960*I)*Catalan*Log[2]^3 - 3800*Pi^2*Log[2]^3 - (960*I)*Pi*Log[2]^4 + 64*Log[2]^5 - 60*Pi^4*Log[4] - 60*Pi*PolyGamma[3, 1/4] + (60*I)*Log[2]*PolyGamma[3, 1/4] + 15360*Pi^2*PolyLog[3, 1/2 - I/2] - (61440*I)*Pi*Log[2]*PolyLog[3, 1/2 - I/2] + 107520*Log[2]^2*PolyLog[3, 1/2 - I/2] - 15360*Pi^2*PolyLog[3, 1/2 + I/2] - (30720*I)*Pi*Log[2]*PolyLog[3, 1/2 + I/2] + 30720*Log[2]^2*PolyLog[3, 1/2 + I/2] + (69120*I)*Pi*PolyLog[4, 1/2] + 86400*Log[2]*PolyLog[4, 1/2] + (184320*I)*Pi*PolyLog[4, 1/2 - I/2] - 276480*Log[2]*PolyLog[4, 1/2 - I/2] - (70560*I)*Catalan*Zeta[3] - 29160*Pi^2*Zeta[3] + (98640*I)*Pi*Log[2]*Zeta[3] - 95760*Log[2]^2*Zeta[3] + 83700*Zeta[5])/245760;
HPLI[{1, -1, -1, 0, 1}]:=(-I/2)*Catalan^2*Pi + (5*Catalan*Pi^3)/384 + (1/768 - (257*I)/24576)*Pi^5 - (3*HPLI[{0, minus, plus, minus, minus}])/8 - (13*HPLI[{0, plus, minus, minus, minus}])/16 - (5*HPLI[{0, plus, plus, minus, plus}])/8 + HPLI[{minus, plus, minus, minus, minus}]/64 + HPLI[{minus, plus, minus, plus, plus}]/4 + HPLI[{minus, plus, plus, minus, minus}]/8 + (7*HPLI[{minus, plus, plus, plus, minus}])/16 + (I/16)*HPLI[{0, minus, plus, minus}]*(Pi + (8*I)*Log[2]) + (Catalan^2*Log[2])/2 + ((11*I)/48)*Catalan*Pi^2*Log[2] - (42181/737280 - (85*I)/3072)*Pi^4*Log[2] - (11*Catalan*Pi*Log[2]^2)/32 - ((81*I)/512)*Pi^3*Log[2]^2 - ((53*I)/192)*Catalan*Log[2]^3 - (69*Pi^2*Log[2]^3)/2048 - ((169*I)/1536)*Pi*Log[2]^4 - (101*Log[2]^5)/3840 - (I/32)*Catalan*Pi^2*Log[4] + (Catalan*Pi*Log[2]*Log[4])/16 - (I/64)*Catalan*Pi^2*Log[16] + (I/96)*Catalan*Pi^2*Log[64] - (Pi*PolyGamma[3, 1/4])/6144 - ((85*I)/24576)*Log[2]*PolyGamma[3, 1/4] - (I/2)*Catalan*PolyLog[3, 1/2 - I/2] + (13*Pi^2*PolyLog[3, 1/2 - I/2])/96 + ((5*I)/16)*Pi*Log[2]*PolyLog[3, 1/2 - I/2] - (63*Log[2]^2*PolyLog[3, 1/2 - I/2])/16 + (I/2)*Catalan*PolyLog[3, 1/2 + I/2] - (13*Pi^2*PolyLog[3, 1/2 + I/2])/96 - ((3*I)/16)*Pi*Log[2]*PolyLog[3, 1/2 + I/2] + (Log[2]^2*PolyLog[3, 1/2 + I/2])/4 + ((5*I)/4)*Pi*PolyLog[4, 1/2] - (499*Log[2]*PolyLog[4, 1/2])/128 - (I/4)*Pi*PolyLog[4, 1/2 - I/2] + (59*Log[2]*PolyLog[4, 1/2 - I/2])/8 - (77*PolyLog[5, 1/2])/16 + ((297*I)/128)*Catalan*Zeta[3] + (83*Pi^2*Zeta[3])/1024 + ((1295*I)/512)*Pi*Log[2]*Zeta[3] + (2005*Log[2]^2*Zeta[3])/1024 + (8765*Zeta[5])/2048;
HPLI[{1, -1, -1, 0, 0}]:=(-I/8)*Catalan^2*Pi - (13*Catalan*Pi^3)/576 + (1/768 + (173*I)/15360)*Pi^5 + (I/8)*Pi*HPLI[{0, minus, plus, minus}] + HPLI[{0, plus, minus, minus, minus}]/8 + HPLI[{0, plus, plus, minus, minus}]/4 + HPLI[{0, plus, plus, minus, plus}]/4 + HPLI[{minus, plus, minus, minus, minus}]/32 + HPLI[{minus, plus, minus, minus, plus}]/24 - HPLI[{minus, plus, minus, plus, plus}]/8 + HPLI[{minus, plus, plus, minus, minus}]/8 - HPLI[{minus, plus, plus, plus, minus}]/16 - (Catalan^2*Log[2])/4 + ((3*I)/16)*Catalan*Pi^2*Log[2] - (3883/122880 + (3*I)/512)*Pi^4*Log[2] + (5*Catalan*Pi*Log[2]^2)/24 + ((15*I)/512)*Pi^3*Log[2]^2 + (I/32)*Catalan*Log[2]^3 - (217*Pi^2*Log[2]^3)/9216 + (I/768)*Pi*Log[2]^4 + Log[2]^5/60 - ((3*I)/64)*Catalan*Pi^2*Log[4] + (I/128)*Pi^3*Log[2]*Log[4] - (I/128)*Catalan*Pi^2*Log[16] - (I/384)*Pi^3*Log[2]*Log[64] - (Pi*PolyGamma[3, 1/4])/6144 + ((3*I)/4096)*Log[2]*PolyGamma[3, 1/4] + (I/3)*Catalan*PolyLog[3, 1/2 - I/2] + ((2*I)/3)*Pi*Log[2]*PolyLog[3, 1/2 - I/2] + (Log[2]^2*PolyLog[3, 1/2 - I/2])/8 - (I/3)*Catalan*PolyLog[3, 1/2 + I/2] - (I/6)*Pi*Log[2]*PolyLog[3, 1/2 + I/2] - ((9*I)/32)*Pi*PolyLog[4, 1/2] + (5*Log[2]*PolyLog[4, 1/2])/64 - I*Pi*PolyLog[4, 1/2 - I/2] - (Log[2]*PolyLog[4, 1/2 - I/2])/4 - 2*PolyLog[5, 1/2] - ((117*I)/128)*Catalan*Zeta[3] + (121*Pi^2*Zeta[3])/512 - ((205*I)/256)*Pi*Log[2]*Zeta[3] - (41*Log[2]^2*Zeta[3])/512 + (2763*Zeta[5])/2048;
HPLI[{1, -1, -1, 0, -1}]:=(-I/16)*Catalan^2*Pi + (13*Catalan*Pi^3)/384 + (1/768 + (1927*I)/122880)*Pi^5 + (3*HPLI[{0, minus, plus, minus, minus}])/8 + (9*HPLI[{0, plus, minus, minus, minus}])/16 + HPLI[{0, plus, plus, minus, minus}]/4 + (3*HPLI[{0, plus, plus, minus, plus}])/8 - (7*HPLI[{minus, plus, minus, minus, minus}])/64 - (5*HPLI[{minus, plus, minus, plus, plus}])/16 + HPLI[{minus, plus, plus, minus, minus}]/8 - HPLI[{minus, plus, plus, plus, minus}]/32 - (Catalan^2*Log[2])/2 + ((29*I)/96)*Catalan*Pi^2*Log[2] - (3439/245760 + (25*I)/3072)*Pi^4*Log[2] - (3*Catalan*Pi*Log[2]^2)/32 + ((99*I)/512)*Pi^3*Log[2]^2 + ((43*I)/192)*Catalan*Log[2]^3 + (187*Pi^2*Log[2]^3)/18432 + ((7*I)/512)*Pi*Log[2]^4 + (97*Log[2]^5)/3840 - ((3*I)/32)*Catalan*Pi^2*Log[4] + (3*Catalan*Pi*Log[2]*Log[4])/16 - (I/128)*Catalan*Pi^2*Log[16] - (I/192)*Catalan*Pi^2*Log[64] + (HPLI[{0, minus, plus, minus}]*(I*Pi + Log[256]))/16 - (Pi*PolyGamma[3, 1/4])/6144 + ((25*I)/24576)*Log[2]*PolyGamma[3, 1/4] - (I/2)*Catalan*PolyLog[3, 1/2 - I/2] - (Pi^2*PolyLog[3, 1/2 - I/2])/6 + ((5*I)/16)*Pi*Log[2]*PolyLog[3, 1/2 - I/2] + (63*Log[2]^2*PolyLog[3, 1/2 - I/2])/16 + (I/2)*Catalan*PolyLog[3, 1/2 + I/2] + (Pi^2*PolyLog[3, 1/2 + I/2])/6 - ((3*I)/16)*Pi*Log[2]*PolyLog[3, 1/2 + I/2] - (Log[2]^2*PolyLog[3, 1/2 + I/2])/8 - ((59*I)/32)*Pi*PolyLog[4, 1/2] + (253*Log[2]*PolyLog[4, 1/2])/128 - (I/4)*Pi*PolyLog[4, 1/2 - I/2] - (61*Log[2]*PolyLog[4, 1/2 - I/2])/8 - (81*PolyLog[5, 1/2])/16 - ((41*I)/256)*Catalan*Zeta[3] + (535*Pi^2*Zeta[3])/3072 - ((845*I)/256)*Pi*Log[2]*Zeta[3] - (1907*Log[2]^2*Zeta[3])/1024 + (6301*Zeta[5])/2048;
HPLI[{1, -1, -1, -1, 1}]:=((-23040*I)*Catalan^2*Pi + 1280*Catalan*Pi^3 - (480 - 704*I)*Pi^5 + 11520*HPLI[{minus, plus, minus, minus, minus}] + 15360*HPLI[{minus, plus, minus, minus, plus}] - 23040*HPLI[{minus, plus, minus, plus, plus}] + 46080*HPLI[{minus, plus, plus, minus, minus}] + 57600*HPLI[{minus, plus, plus, plus, minus}] + 92160*Catalan^2*Log[2] + (17280*I)*Catalan*Pi^2*Log[2] - (1477 - 480*I)*Pi^4*Log[2] - 84480*Catalan*Pi*Log[2]^2 + (720*I)*Pi^3*Log[2]^2 + (3840*I)*Catalan*Log[2]^3 + 16440*Pi^2*Log[2]^3 - (3360*I)*Pi*Log[2]^4 - 5184*Log[2]^5 + 60*Pi*PolyGamma[3, 1/4] - (60*I)*Log[2]*PolyGamma[3, 1/4] - (61440*I)*Catalan*PolyLog[3, 1/2 - I/2] - 5760*Pi^2*PolyLog[3, 1/2 - I/2] + (61440*I)*Pi*Log[2]*PolyLog[3, 1/2 - I/2] - 23040*Log[2]^2*PolyLog[3, 1/2 - I/2] + (61440*I)*Catalan*PolyLog[3, 1/2 + I/2] + 5760*Pi^2*PolyLog[3, 1/2 + I/2] - (15360*I)*Pi*Log[2]*PolyLog[3, 1/2 + I/2] - 23040*Log[2]^2*PolyLog[3, 1/2 + I/2] - (34560*I)*Pi*PolyLog[4, 1/2] - 155520*Log[2]*PolyLog[4, 1/2] - (92160*I)*Pi*PolyLog[4, 1/2 - I/2] + 92160*Log[2]*PolyLog[4, 1/2 - I/2] + (30240*I)*Catalan*Zeta[3] + 15300*Pi^2*Zeta[3] - (58320*I)*Pi*Log[2]*Zeta[3] - 10080*Log[2]^2*Zeta[3] - 83700*Zeta[5])/368640;
HPLI[{1, -1, -1, -1, 0}]:=((-3*I)/32)*Catalan^2*Pi - (29*Catalan*Pi^3)/576 - (1/1536 + (2939*I)/368640)*Pi^5 - HPLI[{0, minus, plus, minus, minus}]/4 - (3*HPLI[{0, plus, minus, minus, minus}])/8 - HPLI[{0, plus, plus, minus, plus}]/4 + (3*HPLI[{minus, plus, minus, minus, minus}])/64 + HPLI[{minus, plus, minus, minus, plus}]/48 + (5*HPLI[{minus, plus, minus, plus, plus}])/32 - HPLI[{minus, plus, plus, minus, minus}]/16 + (3*HPLI[{minus, plus, plus, plus, minus}])/64 - (Catalan^2*Log[2])/8 - ((7*I)/192)*Catalan*Pi^2*Log[2] + (2689/737280 + (3*I)/512)*Pi^4*Log[2] - (HPLI[{0, minus, plus, minus}]*Log[2])/4 + (25*Catalan*Pi*Log[2]^2)/96 - ((61*I)/512)*Pi^3*Log[2]^2 - ((9*I)/64)*Catalan*Log[2]^3 - (341*Pi^2*Log[2]^3)/6144 - (I/512)*Pi*Log[2]^4 - Log[2]^5/120 + (I/32)*Catalan*Pi^2*Log[4] - (Catalan*Pi*Log[2]*Log[4])/16 + (I/256)*Catalan*Pi^2*Log[16] + (I/384)*Catalan*Pi^2*Log[64] + (Pi*PolyGamma[3, 1/4])/12288 - ((3*I)/4096)*Log[2]*PolyGamma[3, 1/4] + ((2*I)/3)*Catalan*PolyLog[3, 1/2 - I/2] + (29*Pi^2*PolyLog[3, 1/2 - I/2])/192 - ((11*I)/48)*Pi*Log[2]*PolyLog[3, 1/2 - I/2] - 2*Log[2]^2*PolyLog[3, 1/2 - I/2] - ((2*I)/3)*Catalan*PolyLog[3, 1/2 + I/2] - (29*Pi^2*PolyLog[3, 1/2 + I/2])/192 + ((5*I)/48)*Pi*Log[2]*PolyLog[3, 1/2 + I/2] - (Log[2]^2*PolyLog[3, 1/2 + I/2])/16 + ((9*I)/8)*Pi*PolyLog[4, 1/2] - (165*Log[2]*PolyLog[4, 1/2])/128 + (I/4)*Pi*PolyLog[4, 1/2 - I/2] + (33*Log[2]*PolyLog[4, 1/2 - I/2])/8 + PolyLog[5, 1/2] + ((167*I)/512)*Catalan*Zeta[3] - (293*Pi^2*Zeta[3])/3072 + ((1895*I)/1024)*Pi*Log[2]*Zeta[3] + (1097*Log[2]^2*Zeta[3])/1024 - (593*Zeta[5])/4096;
HPLI[{1, -1, -1, -1, -1}]:=((-23040*I)*Catalan^2*Pi - 6400*Catalan*Pi^3 - (480 - 6*I)*Pi^5 - 11520*HPLI[{minus, plus, minus, minus, minus}] + 15360*HPLI[{minus, plus, minus, minus, plus}] - 23040*HPLI[{minus, plus, minus, plus, plus}] - 46080*HPLI[{minus, plus, plus, minus, minus}] + 11520*HPLI[{minus, plus, plus, plus, minus}] - 92160*Catalan^2*Log[2] + (23040*I)*Catalan*Pi^2*Log[2] + (245 + 960*I)*Pi^4*Log[2] + 99840*Catalan*Pi*Log[2]^2 - (3840*I)*Pi^3*Log[2]^2 - (11520*I)*Catalan*Log[2]^3 - 25080*Pi^2*Log[2]^3 + (5280*I)*Pi*Log[2]^4 + 10368*Log[2]^5 + 60*Pi^4*Log[4] + 60*Pi*PolyGamma[3, 1/4] - (120*I)*Log[2]*PolyGamma[3, 1/4] + (122880*I)*Catalan*PolyLog[3, 1/2 - I/2] - (76800*I)*Pi*Log[2]*PolyLog[3, 1/2 - I/2] - 46080*Log[2]^2*PolyLog[3, 1/2 - I/2] - (122880*I)*Catalan*PolyLog[3, 1/2 + I/2] + (76800*I)*Pi*Log[2]*PolyLog[3, 1/2 + I/2] + 224640*Log[2]*PolyLog[4, 1/2] + 92160*Log[2]*PolyLog[4, 1/2 - I/2] + (30240*I)*Catalan*Zeta[3] - 1080*Pi^2*Zeta[3] + (9360*I)*Pi*Log[2]*Zeta[3] + 126000*Log[2]^2*Zeta[3] - 83700*Zeta[5])/737280;
HPLI[{0, 1, 1, 1, 1}]:=((23040*I)*Catalan^2*Pi + 6400*Catalan*Pi^3 + (480 - 12*I)*Pi^5 + 11520*HPLI[{minus, plus, minus, minus, minus}] - 15360*HPLI[{minus, plus, minus, minus, plus}] + 23040*HPLI[{minus, plus, minus, plus, plus}] + 46080*HPLI[{minus, plus, plus, minus, minus}] - 11520*HPLI[{minus, plus, plus, plus, minus}] + 92160*Catalan^2*Log[2] - (4113 + 960*I)*Pi^4*Log[2] - 99840*Catalan*Pi*Log[2]^2 - (4560*I)*Pi^3*Log[2]^2 - (19200*I)*Catalan*Log[2]^3 + 18200*Pi^2*Log[2]^3 + (5760*I)*Pi*Log[2]^4 - 14016*Log[2]^5 + (2880*I)*Catalan*Pi^2*Log[16] - (1920*I)*Catalan*Pi^2*Log[64] - 60*Pi*PolyGamma[3, 1/4] + (120*I)*Log[2]*PolyGamma[3, 1/4] - (122880*I)*Catalan*PolyLog[3, 1/2 - I/2] - (15360*I)*Pi*Log[2]*PolyLog[3, 1/2 - I/2] - 138240*Log[2]^2*PolyLog[3, 1/2 - I/2] + (122880*I)*Catalan*PolyLog[3, 1/2 + I/2] + (15360*I)*Pi*Log[2]*PolyLog[3, 1/2 + I/2] - 184320*Log[2]^2*PolyLog[3, 1/2 + I/2] - 685440*Log[2]*PolyLog[4, 1/2] + 645120*Log[2]*PolyLog[4, 1/2 - I/2] - 737280*PolyLog[5, 1/2] - (30240*I)*Catalan*Zeta[3] + 1080*Pi^2*Zeta[3] + (91440*I)*Pi*Log[2]*Zeta[3] + 75600*Log[2]^2*Zeta[3] + 820980*Zeta[5])/737280;
HPLI[{0, 1, 1, 1, 0}]:=((-23040*I)*Catalan^2*Pi - 160*Catalan*Pi^3 - (480 + 1083*I)*Pi^5 + 15360*HPLI[{minus, plus, minus, minus, plus}] - 23040*HPLI[{minus, plus, minus, plus, plus}] + 34560*HPLI[{minus, plus, plus, plus, minus}] + (9600*I)*Catalan*Pi^2*Log[2] - (560 - 720*I)*Pi^4*Log[2] - 21120*Catalan*Pi*Log[2]^2 - (4560*I)*Pi^3*Log[2]^2 + 1920*Pi^2*Log[2]^3 + (3600*I)*Pi*Log[2]^4 + (11520*I)*Catalan*Pi^2*Log[4] + 60*Pi*PolyGamma[3, 1/4] - (90*I)*Log[2]*PolyGamma[3, 1/4] + (30720*I)*Catalan*PolyLog[3, 1/2 - I/2] - 21120*Pi^2*PolyLog[3, 1/2 - I/2] + (15360*I)*Pi*Log[2]*PolyLog[3, 1/2 - I/2] - (30720*I)*Catalan*PolyLog[3, 1/2 + I/2] + 21120*Pi^2*PolyLog[3, 1/2 + I/2] + (122880*I)*Pi*Log[2]*PolyLog[3, 1/2 + I/2] + (172800*I)*Pi*PolyLog[4, 1/2] - (276480*I)*Pi*PolyLog[4, 1/2 - I/2] + (53280*I)*Catalan*Zeta[3] + 18180*Pi^2*Zeta[3] + (10800*I)*Pi*Log[2]*Zeta[3] + 256140*Zeta[5])/184320;
HPLI[{0, 1, 1, 1, -1}]:=((3*I)/32)*Catalan^2*Pi + (17*Catalan*Pi^3)/1152 - (1/1536 - (127*I)/18432)*Pi^5 + HPLI[{0, minus, plus, minus, minus}]/4 + (3*HPLI[{0, plus, minus, minus, minus}])/8 + HPLI[{0, plus, plus, minus, plus}]/4 - (3*HPLI[{minus, plus, minus, minus, minus}])/64 + HPLI[{minus, plus, minus, minus, plus}]/48 - (5*HPLI[{minus, plus, minus, plus, plus}])/32 - HPLI[{minus, plus, plus, minus, minus}]/16 - (3*HPLI[{minus, plus, plus, plus, minus}])/64 - (Catalan^2*Log[2])/8 + (1543/147456 - (3*I)/512)*Pi^4*Log[2] + (HPLI[{0, minus, plus, minus}]*Log[2])/4 + (5*Catalan*Pi*Log[2]^2)/48 + ((281*I)/3072)*Pi^3*Log[2]^2 + ((31*I)/192)*Catalan*Log[2]^3 + (187*Pi^2*Log[2]^3)/18432 + ((13*I)/768)*Pi*Log[2]^4 - (7*Log[2]^5)/3840 - (I/256)*Catalan*Pi^2*Log[16] - (I/384)*Catalan*Pi^2*Log[64] + (Pi*PolyGamma[3, 1/4])/12288 + ((3*I)/4096)*Log[2]*PolyGamma[3, 1/4] - (I/3)*Catalan*PolyLog[3, 1/2 - I/2] - (3*Pi^2*PolyLog[3, 1/2 - I/2])/32 + ((13*I)/48)*Pi*Log[2]*PolyLog[3, 1/2 - I/2] + (33*Log[2]^2*PolyLog[3, 1/2 - I/2])/16 + (I/3)*Catalan*PolyLog[3, 1/2 + I/2] + (3*Pi^2*PolyLog[3, 1/2 + I/2])/32 - (I/48)*Pi*Log[2]*PolyLog[3, 1/2 + I/2] + (Log[2]^2*PolyLog[3, 1/2 + I/2])/4 - ((5*I)/8)*Pi*PolyLog[4, 1/2] + (205*Log[2]*PolyLog[4, 1/2])/128 - (I/2)*Pi*PolyLog[4, 1/2 - I/2] - (37*Log[2]*PolyLog[4, 1/2 - I/2])/8 + PolyLog[5, 1/2] - ((231*I)/512)*Catalan*Zeta[3] + (89*Pi^2*Zeta[3])/6144 - ((1651*I)/1024)*Pi*Log[2]*Zeta[3] - (1155*Log[2]^2*Zeta[3])/1024 - (593*Zeta[5])/4096;
HPLI[{0, 1, 1, 0, 1}]:=((3840*I)*Catalan^2*Pi + 416*Catalan*Pi^3 + (48 + 55*I)*Pi^5 - 1536*HPLI[{minus, plus, minus, minus, plus}] + 2304*HPLI[{minus, plus, minus, plus, plus}] - 3456*HPLI[{minus, plus, plus, plus, minus}] + 6144*Catalan^2*Log[2] - (2176*I)*Catalan*Pi^2*Log[2] + (56 - 72*I)*Pi^4*Log[2] + 1152*Catalan*Pi*Log[2]^2 + (328*I)*Pi^3*Log[2]^2 - 96*Pi^2*Log[2]^3 - (240*I)*Pi*Log[2]^4 - 4608*Catalan^2*Log[4] - 6*Pi*PolyGamma[3, 1/4] + (9*I)*Log[2]*PolyGamma[3, 1/4] - (6144*I)*Catalan*PolyLog[3, 1/2 - I/2] + 1024*Pi^2*PolyLog[3, 1/2 - I/2] - (1536*I)*Pi*Log[2]*PolyLog[3, 1/2 - I/2] + (6144*I)*Catalan*PolyLog[3, 1/2 + I/2] - 1024*Pi^2*PolyLog[3, 1/2 + I/2] - (7680*I)*Pi*Log[2]*PolyLog[3, 1/2 + I/2] - (11520*I)*Pi*PolyLog[4, 1/2] + (18432*I)*Pi*PolyLog[4, 1/2 - I/2] + 6912*Log[2]*PolyLog[4, 1/2 - I/2] - 2304*Log[8]*PolyLog[4, 1/2 - I/2] - (8112*I)*Catalan*Zeta[3] - 500*Pi^2*Zeta[3] - (1080*I)*Pi*Log[2]*Zeta[3] - 25614*Zeta[5])/12288;
HPLI[{0, 1, 1, 0, 0}]:=(-I/92160)*(-11520*Catalan^2*Pi - (960*I)*Catalan*Pi^3 + 838*Pi^5 - (11520*I)*HPLI[{minus, plus, minus, plus, plus}] + (17280*I)*HPLI[{minus, plus, plus, plus, minus}] - 360*Pi^4*Log[2] + 2640*Pi^3*Log[2]^2 - 1200*Pi*Log[2]^4 - 4320*Catalan*Pi^2*Log[16] + 45*Log[2]*PolyGamma[3, 1/4] - (11520*I)*Pi^2*PolyLog[3, 1/2 - I/2] + (11520*I)*Pi^2*PolyLog[3, 1/2 + I/2] - 28800*Pi*PolyLog[4, 1/2] + 23760*Catalan*Zeta[3] - (7140*I)*Pi^2*Zeta[3] - 30600*Pi*Log[2]*Zeta[3] + (48780*I)*Zeta[5]);
HPLI[{0, 1, 1, 0, -1}]:=(-I/184320)*(-11520*Catalan^2*Pi - (2080*I)*Catalan*Pi^3 + (421 + 240*I)*Pi^5 - (7680*I)*HPLI[{minus, plus, minus, minus, plus}] - (11520*I)*HPLI[{minus, plus, minus, plus, plus}] + (17280*I)*HPLI[{minus, plus, plus, plus, minus}] + (46080*I)*Catalan^2*Log[2] - 9600*Catalan*Pi^2*Log[2] - (360 - 280*I)*Pi^4*Log[2] + (1920*I)*Catalan*Pi*Log[2]^2 + 2760*Pi^3*Log[2]^2 - (480*I)*Pi^2*Log[2]^3 - 1200*Pi*Log[2]^4 - (30*I)*Pi*PolyGamma[3, 1/4] + 45*Log[2]*PolyGamma[3, 1/4] - 30720*Catalan*PolyLog[3, 1/2 - I/2] - (3840*I)*Pi^2*PolyLog[3, 1/2 - I/2] + 7680*Pi*Log[2]*PolyLog[3, 1/2 - I/2] + 30720*Catalan*PolyLog[3, 1/2 + I/2] + (3840*I)*Pi^2*PolyLog[3, 1/2 + I/2] + 38400*Pi*Log[2]*PolyLog[3, 1/2 + I/2] - 92160*Pi*PolyLog[4, 1/2 - I/2] + 170640*Catalan*Zeta[3] - (2100*I)*Pi^2*Zeta[3] - 55800*Pi*Log[2]*Zeta[3] - (106830*I)*Zeta[5]);
HPLI[{0, 1, 1, -1, 1}]:=(-I/16)*HPLI[{0, minus, plus, minus}]*(Pi - (4*I)*Log[2]) + ((-34560*I)*Catalan^2*Pi + 960*Catalan*Pi^3 + (240 - 3514*I)*Pi^5 - 138240*HPLI[{0, minus, plus, minus, minus}] - 207360*HPLI[{0, plus, minus, minus, minus}] - 92160*HPLI[{0, plus, plus, minus, minus}] - 138240*HPLI[{0, plus, plus, minus, plus}] + 11520*HPLI[{minus, plus, minus, minus, minus}] - 23040*HPLI[{minus, plus, minus, minus, plus}] + 57600*HPLI[{minus, plus, minus, plus, plus}] + 23040*HPLI[{minus, plus, plus, minus, minus}] + 40320*HPLI[{minus, plus, plus, plus, minus}] + 138240*Catalan^2*Log[2] + (4291 + 3480*I)*Pi^4*Log[2] - 115200*Catalan*Pi*Log[2]^2 - (33600*I)*Pi^3*Log[2]^2 - (65280*I)*Catalan*Log[2]^3 + 7800*Pi^2*Log[2]^3 - (12960*I)*Pi*Log[2]^4 - 96*Log[2]^5 + (1440*I)*Catalan*Pi^2*Log[16] + (960*I)*Catalan*Pi^2*Log[64] - 30*Pi*PolyGamma[3, 1/4] - (435*I)*Log[2]*PolyGamma[3, 1/4] + 23040*Pi^2*PolyLog[3, 1/2 - I/2] - (207360*I)*Pi*Log[2]*PolyLog[3, 1/2 - I/2] - 783360*Log[2]^2*PolyLog[3, 1/2 - I/2] - 23040*Pi^2*PolyLog[3, 1/2 + I/2] + (23040*I)*Pi*Log[2]*PolyLog[3, 1/2 + I/2] - 92160*Log[2]^2*PolyLog[3, 1/2 + I/2] + (126720*I)*Pi*PolyLog[4, 1/2] - 397440*Log[2]*PolyLog[4, 1/2] + (368640*I)*Pi*PolyLog[4, 1/2 - I/2] + 368640*Log[16*2^(3/4)]*PolyLog[4, 1/2 - I/2] + 760320*PolyLog[5, 1/2] + (226800*I)*Catalan*Zeta[3] - 34500*Pi^2*Zeta[3] + (666360*I)*Pi*Log[2]*Zeta[3] + 438480*Log[2]^2*Zeta[3] - 974070*Zeta[5])/368640;
HPLI[{0, 1, 1, -1, 0}]:=(I/8)*Catalan^2*Pi + (3*Catalan*Pi^3)/128 - (1/384 + (41*I)/61440)*Pi^5 - (I/8)*Pi*HPLI[{0, minus, plus, minus}] - (3*HPLI[{0, plus, minus, minus, minus}])/8 + HPLI[{0, plus, plus, minus, minus}]/4 - HPLI[{0, plus, plus, minus, plus}]/4 - (3*HPLI[{minus, plus, minus, minus, minus}])/32 + HPLI[{minus, plus, minus, plus, plus}]/8 + (3*HPLI[{minus, plus, plus, plus, minus}])/16 - (Catalan^2*Log[2])/2 + (I/96)*Catalan*Pi^2*Log[2] - (4933/368640 - (9*I)/512)*Pi^4*Log[2] + (19*Catalan*Pi*Log[2]^2)/32 - ((41*I)/1536)*Pi^3*Log[2]^2 - ((3*I)/32)*Catalan*Log[2]^3 - (61*Pi^2*Log[2]^3)/9216 - ((83*I)/768)*Pi*Log[2]^4 + Log[2]^5/60 - (I/16)*Catalan*Pi^2*Log[4] + (Pi*PolyGamma[3, 1/4])/3072 - ((9*I)/4096)*Log[2]*PolyGamma[3, 1/4] - (I/2)*Catalan*PolyLog[3, 1/2 - I/2] - (Pi^2*PolyLog[3, 1/2 - I/2])/96 - (I/2)*Pi*Log[2]*PolyLog[3, 1/2 - I/2] - (3*Log[2]^2*PolyLog[3, 1/2 - I/2])/8 + (I/2)*Catalan*PolyLog[3, 1/2 + I/2] + (Pi^2*PolyLog[3, 1/2 + I/2])/96 + (I/4)*Pi*Log[2]*PolyLog[3, 1/2 + I/2] - ((7*I)/8)*Pi*PolyLog[4, 1/2] - (15*Log[2]*PolyLog[4, 1/2])/64 + (I/2)*Pi*PolyLog[4, 1/2 - I/2] + (3*Log[2]*PolyLog[4, 1/2 - I/2])/4 - 2*PolyLog[5, 1/2] + ((117*I)/128)*Catalan*Zeta[3] - (475*Pi^2*Zeta[3])/3072 + ((229*I)/256)*Pi*Log[2]*Zeta[3] + (105*Log[2]^2*Zeta[3])/512 + (2173*Zeta[5])/1024;
HPLI[{0, 1, 1, -1, -1}]:=((-11520*I)*Catalan^2*Pi + 3200*Catalan*Pi^3 - (240 + 968*I)*Pi^5 - (23040*I)*Pi*HPLI[{0, minus, plus, minus}] + 46080*HPLI[{0, minus, plus, minus, minus}] + 23040*HPLI[{0, plus, minus, minus, minus}] - 46080*HPLI[{0, plus, plus, minus, plus}] - 11520*HPLI[{minus, plus, minus, minus, minus}] - 7680*HPLI[{minus, plus, minus, minus, plus}] - 11520*HPLI[{minus, plus, minus, plus, plus}] - 23040*HPLI[{minus, plus, plus, minus, minus}] + 28800*HPLI[{minus, plus, plus, plus, minus}] + 46080*Catalan^2*Log[2] + (10205 + 1800*I)*Pi^4*Log[2] - 26880*Catalan*Pi*Log[2]^2 + (2400*I)*Pi^3*Log[2]^2 + (3840*I)*Catalan*Log[2]^3 + 3720*Pi^2*Log[2]^3 - (9600*I)*Pi*Log[2]^4 + 4704*Log[2]^5 - (1440*I)*Catalan*Pi^2*Log[16] + (960*I)*Catalan*Pi^2*Log[64] + 30*Pi*PolyGamma[3, 1/4] - (225*I)*Log[2]*PolyGamma[3, 1/4] - (61440*I)*Catalan*PolyLog[3, 1/2 - I/2] - 11520*Pi^2*PolyLog[3, 1/2 - I/2] - (99840*I)*Pi*Log[2]*PolyLog[3, 1/2 - I/2] + 46080*Log[2]^2*PolyLog[3, 1/2 - I/2] + (61440*I)*Catalan*PolyLog[3, 1/2 + I/2] + 11520*Pi^2*PolyLog[3, 1/2 + I/2] + (7680*I)*Pi*Log[2]*PolyLog[3, 1/2 + I/2] + 92160*Log[2]^2*PolyLog[3, 1/2 + I/2] - (103680*I)*Pi*PolyLog[4, 1/2] + 489600*Log[2]*PolyLog[4, 1/2] + (184320*I)*Pi*PolyLog[4, 1/2 - I/2] - 276480*Log[2]*PolyLog[4, 1/2 - I/2] + 1451520*PolyLog[5, 1/2] + (75600*I)*Catalan*Zeta[3] - 29700*Pi^2*Zeta[3] + (26280*I)*Pi*Log[2]*Zeta[3] - 35280*Log[2]^2*Zeta[3] - 1391850*Zeta[5])/368640;
HPLI[{0, 1, 0, 1, 1}]:=((-7*I)/16)*Catalan^2*Pi - (Catalan*Pi^3)/24 - (7/768 + (461*I)/61440)*Pi^5 + HPLI[{minus, plus, minus, minus, plus}]/8 - (5*HPLI[{minus, plus, minus, plus, plus}])/16 - HPLI[{minus, plus, plus, minus, minus}]/4 + (7*HPLI[{minus, plus, plus, plus, minus}])/32 - (Catalan^2*Log[2])/4 + (I/16)*Catalan*Pi^2*Log[2] + (179/23040 - (3*I)/512)*Pi^4*Log[2] + (3*Catalan*Pi*Log[2]^2)/8 - ((11*I)/384)*Pi^3*Log[2]^2 - (125*Pi^2*Log[2]^3)/1152 + ((5*I)/256)*Pi*Log[2]^4 + (73*Log[2]^5)/960 + (I/32)*Catalan*Pi^2*Log[4] + (I/64)*Catalan*Pi^2*Log[16] + (7*Pi*PolyGamma[3, 1/4])/6144 + ((3*I)/4096)*Log[2]*PolyGamma[3, 1/4] + I*Catalan*PolyLog[3, 1/2 - I/2] - (5*Pi^2*PolyLog[3, 1/2 - I/2])/32 + (I/8)*Pi*Log[2]*PolyLog[3, 1/2 - I/2] - I*Catalan*PolyLog[3, 1/2 + I/2] + (5*Pi^2*PolyLog[3, 1/2 + I/2])/32 + ((5*I)/8)*Pi*Log[2]*PolyLog[3, 1/2 + I/2] + ((15*I)/16)*Pi*PolyLog[4, 1/2] + (21*Log[2]*PolyLog[4, 1/2])/8 - ((3*I)/2)*Pi*PolyLog[4, 1/2 - I/2] + 4*PolyLog[5, 1/2] + ((179*I)/256)*Catalan*Zeta[3] - (19*Pi^2*Zeta[3])/512 - ((45*I)/512)*Pi*Log[2]*Zeta[3] + (35*Log[2]^2*Zeta[3])/64 - (5591*Zeta[5])/2048;
HPLI[{0, 1, 0, 1, 0}]:=HPLI[{minus, plus, minus, plus, plus}]/2 + (I/46080)*(11520*Catalan^2*Pi + (1423 + 480*I)*Pi^5 + (34560*I)*HPLI[{minus, plus, plus, plus, minus}] - 720*Pi^4*Log[2] + 5760*Pi^3*Log[2]^2 - 3600*Pi*Log[2]^4 - (60*I)*Pi*PolyGamma[3, 1/4] + 90*Log[2]*PolyGamma[3, 1/4] - (11520*I)*Pi^2*PolyLog[3, 1/2 - I/2] + (11520*I)*Pi^2*PolyLog[3, 1/2 + I/2] - 86400*Pi*PolyLog[4, 1/2] + (8580*I)*Pi^2*Zeta[3] - 86400*Pi*Log[2]*Zeta[3] + 480*Catalan*((-7*I)*Pi^3 - 12*Pi^2*Log[16] + 81*Zeta[3]) + (97560*I)*Zeta[5]);
HPLI[{0, 1, 0, 1, -1}]:=((-3*I)/16)*Catalan^2*Pi - (Catalan*Pi^3)/48 - (7/768 - (841*I)/184320)*Pi^5 + HPLI[{0, plus, minus, minus, minus}]/8 + HPLI[{0, plus, plus, minus, minus}]/4 - HPLI[{0, plus, plus, minus, plus}]/4 + HPLI[{minus, plus, minus, minus, minus}]/32 + HPLI[{minus, plus, minus, minus, plus}]/8 + (3*HPLI[{minus, plus, minus, plus, plus}])/16 + HPLI[{minus, plus, plus, minus, minus}]/4 - (5*HPLI[{minus, plus, plus, plus, minus}])/32 - (Catalan^2*Log[2])/4 - (I/8)*Catalan*Pi^2*Log[2] - (3001/368640 - I/384)*Pi^4*Log[2] - (Catalan*Pi*Log[2]^2)/8 + ((11*I)/1536)*Pi^3*Log[2]^2 + (I/32)*Catalan*Log[2]^3 + (647*Pi^2*Log[2]^3)/9216 + ((9*I)/256)*Pi*Log[2]^4 - (3*Log[2]^5)/320 - (I/32)*Catalan*Pi^2*Log[4] + (I/64)*Catalan*Pi^2*Log[16] + (7*Pi*PolyGamma[3, 1/4])/6144 - (I/3072)*Log[2]*PolyGamma[3, 1/4] + I*Catalan*PolyLog[3, 1/2 - I/2] + (3*Pi^2*PolyLog[3, 1/2 - I/2])/32 + (I/8)*Pi*Log[2]*PolyLog[3, 1/2 - I/2] + (Log[2]^2*PolyLog[3, 1/2 - I/2])/8 - I*Catalan*PolyLog[3, 1/2 + I/2] - (3*Pi^2*PolyLog[3, 1/2 + I/2])/32 + ((5*I)/8)*Pi*Log[2]*PolyLog[3, 1/2 + I/2] + ((11*I)/16)*Pi*PolyLog[4, 1/2] - (35*Log[2]*PolyLog[4, 1/2])/64 - ((3*I)/2)*Pi*PolyLog[4, 1/2 - I/2] - (Log[2]*PolyLog[4, 1/2 - I/2])/4 - 2*PolyLog[5, 1/2] + ((423*I)/256)*Catalan*Zeta[3] + (45*Pi^2*Zeta[3])/512 - ((97*I)/512)*Pi*Log[2]*Zeta[3] - (315*Log[2]^2*Zeta[3])/512 + (2367*Zeta[5])/2048;
HPLI[{0, 1, 0, 0, 1}]:=((40 + 13*I)*Pi^5 + 1920*HPLI[{minus, plus, plus, plus, minus}] + (120*I)*Pi^4*Log[2] - (80*I)*Pi^3*Log[2]^2 - 5*Pi*PolyGamma[3, 1/4] - (15*I)*Log[2]*PolyGamma[3, 1/4] - 80*Catalan*(2*Pi^3 - (3*I)*Pi^2*Log[16] + (69*I)*Zeta[3]) - 20*Pi^2*Zeta[3] + (1800*I)*Pi*Log[2]*Zeta[3] + 15135*Zeta[5])/5120;
HPLI[{0, 1, 0, 0, 0}]:=(960*Catalan*Pi^3 + (338*I)*Pi^5 - 45*Pi*(PolyGamma[3, 1/4] - PolyGamma[3, 3/4]) - 1080*Pi^2*Zeta[3] + 180*(30*Zeta[5] - I*Zeta[5, 1/4] + I*Zeta[5, 3/4]))/46080;
HPLI[{0, 1, 0, 0, -1}]:=((7680*I)*Catalan^2*Pi - 480*Catalan*Pi^3 + (120 + 31*I)*Pi^5 + 7680*HPLI[{0, plus, plus, minus, plus}] - 5760*HPLI[{minus, plus, plus, plus, minus}] - (5760*I)*Catalan*Pi^2*Log[2] - (360*I)*Pi^4*Log[2] + (240*I)*Pi^3*Log[2]^2 + (720*I)*Catalan*Pi^2*Log[16] - 15*Pi*PolyGamma[3, 1/4] + (45*I)*Log[2]*PolyGamma[3, 1/4] - (23760*I)*Catalan*Zeta[3] + 60*Pi^2*Zeta[3] - (5400*I)*Pi*Log[2]*Zeta[3] + 43875*Zeta[5])/15360;
HPLI[{0, 1, 0, -1, 1}]:=(-I/16)*Catalan^2*Pi - (Catalan*Pi^3)/288 + (1/256 - (1259*I)/184320)*Pi^5 - HPLI[{0, plus, minus, minus, minus}]/8 - HPLI[{minus, plus, minus, minus, minus}]/32 - HPLI[{minus, plus, minus, minus, plus}]/24 + HPLI[{minus, plus, minus, plus, plus}]/16 - HPLI[{minus, plus, plus, minus, minus}]/4 + (5*HPLI[{minus, plus, plus, plus, minus}])/32 - (Catalan^2*Log[2])/4 + (I/16)*Catalan*Pi^2*Log[2] - (4903/368640 - (5*I)/384)*Pi^4*Log[2] + (13*Catalan*Pi*Log[2]^2)/24 - ((15*I)/512)*Pi^3*Log[2]^2 - (I/32)*Catalan*Log[2]^3 - (791*Pi^2*Log[2]^3)/9216 + (I/768)*Pi*Log[2]^4 + (17*Log[2]^5)/960 + (I/32)*Catalan*Pi^2*Log[4] - (I/64)*Catalan*Pi^2*Log[16] - (Pi*PolyGamma[3, 1/4])/2048 - ((5*I)/3072)*Log[2]*PolyGamma[3, 1/4] - (I/3)*Catalan*PolyLog[3, 1/2 - I/2] + (Pi^2*PolyLog[3, 1/2 - I/2])/32 - (I/24)*Pi*Log[2]*PolyLog[3, 1/2 - I/2] - (Log[2]^2*PolyLog[3, 1/2 - I/2])/8 + (I/3)*Catalan*PolyLog[3, 1/2 + I/2] - (Pi^2*PolyLog[3, 1/2 + I/2])/32 - ((5*I)/24)*Pi*Log[2]*PolyLog[3, 1/2 + I/2] + (I/2)*Pi*PolyLog[4, 1/2] + (19*Log[2]*PolyLog[4, 1/2])/64 + (I/2)*Pi*PolyLog[4, 1/2 - I/2] + (Log[2]*PolyLog[4, 1/2 - I/2])/4 - PolyLog[5, 1/2]/4 - ((39*I)/256)*Catalan*Zeta[3] - (19*Pi^2*Zeta[3])/512 + ((469*I)/512)*Pi*Log[2]*Zeta[3] + (259*Log[2]^2*Zeta[3])/512 + (2491*Zeta[5])/2048;
HPLI[{0, 1, 0, -1, 0}]:=((-3840*I)*Catalan^2*Pi + (80 + 99*I)*Pi^5 + (240*I)*Pi^3*Log[2]^2 + 160*Catalan*(5*Pi^3 - (18*I)*Zeta[3]) + 3420*Pi^2*Zeta[3] - (10*I)*Pi*(24*Log[2]^4 - I*PolyGamma[3, 1/4] + 576*PolyLog[4, 1/2] + 504*Log[2]*Zeta[3]) - 27000*Zeta[5])/15360;
HPLI[{0, 1, 0, -1, -1}]:=((34560*I)*Catalan^2*Pi + 3200*Catalan*Pi^3 + (720 + 757*I)*Pi^5 + 46080*HPLI[{0, plus, plus, minus, minus}] + 46080*HPLI[{0, plus, plus, minus, plus}] - 7680*HPLI[{minus, plus, minus, minus, plus}] + 11520*HPLI[{minus, plus, minus, plus, plus}] + 46080*HPLI[{minus, plus, plus, minus, minus}] - 40320*HPLI[{minus, plus, plus, plus, minus}] - 46080*Catalan^2*Log[2] - (5384 + 1800*I)*Pi^4*Log[2] + 7680*Catalan*Pi*Log[2]^2 + (4080*I)*Pi^3*Log[2]^2 + 14560*Pi^2*Log[2]^3 - (2640*I)*Pi*Log[2]^4 - 9408*Log[2]^5 - (5760*I)*Catalan*Pi^2*Log[4] - (2880*I)*Catalan*Pi^2*Log[16] - 90*Pi*PolyGamma[3, 1/4] + (225*I)*Log[2]*PolyGamma[3, 1/4] - (61440*I)*Catalan*PolyLog[3, 1/2 - I/2] + 5760*Pi^2*PolyLog[3, 1/2 - I/2] - (7680*I)*Pi*Log[2]*PolyLog[3, 1/2 - I/2] + (61440*I)*Catalan*PolyLog[3, 1/2 + I/2] - 5760*Pi^2*PolyLog[3, 1/2 + I/2] - (38400*I)*Pi*Log[2]*PolyLog[3, 1/2 + I/2] - (92160*I)*Pi*PolyLog[4, 1/2] - 437760*Log[2]*PolyLog[4, 1/2] + (92160*I)*Pi*PolyLog[4, 1/2 - I/2] - 1059840*PolyLog[5, 1/2] - (82800*I)*Catalan*Zeta[3] + 10440*Pi^2*Zeta[3] - (57240*I)*Pi*Log[2]*Zeta[3] - 80640*Log[2]^2*Zeta[3] + 914130*Zeta[5])/184320;
HPLI[{0, 1, -1, 1, 1}]:=(I/32)*Catalan^2*Pi - (Catalan*Pi^3)/36 - (1/512 - (581*I)/184320)*Pi^5 + (I/16)*Pi*HPLI[{0, minus, plus, minus}] + HPLI[{0, minus, plus, minus, minus}]/8 - HPLI[{0, plus, minus, minus, minus}]/16 + HPLI[{0, plus, plus, minus, minus}]/4 + HPLI[{0, plus, plus, minus, plus}]/8 - HPLI[{minus, plus, minus, minus, minus}]/32 + (5*HPLI[{minus, plus, minus, minus, plus}])/48 + HPLI[{minus, plus, minus, plus, plus}]/32 - (3*HPLI[{minus, plus, plus, minus, minus}])/16 - (5*HPLI[{minus, plus, plus, plus, minus}])/64 - (5*Catalan^2*Log[2])/8 - (I/32)*Catalan*Pi^2*Log[2] - (8627/368640 - (13*I)/3072)*Pi^4*Log[2] + (53*Catalan*Pi*Log[2]^2)/96 + ((29*I)/1536)*Pi^3*Log[2]^2 + (I/96)*Catalan*Log[2]^3 - (899*Pi^2*Log[2]^3)/9216 - ((17*I)/768)*Pi*Log[2]^4 + (163*Log[2]^5)/3840 + (I/256)*Catalan*Pi^2*Log[16] + (I/384)*Catalan*Pi^2*Log[64] + (Pi*PolyGamma[3, 1/4])/4096 - ((13*I)/24576)*Log[2]*PolyGamma[3, 1/4] + ((5*I)/6)*Catalan*PolyLog[3, 1/2 - I/2] - (Pi^2*PolyLog[3, 1/2 - I/2])/32 + ((5*I)/48)*Pi*Log[2]*PolyLog[3, 1/2 - I/2] + (Log[2]^2*PolyLog[3, 1/2 - I/2])/8 - ((5*I)/6)*Catalan*PolyLog[3, 1/2 + I/2] + (Pi^2*PolyLog[3, 1/2 + I/2])/32 + ((19*I)/48)*Pi*Log[2]*PolyLog[3, 1/2 + I/2] + (Log[2]^2*PolyLog[3, 1/2 + I/2])/4 + ((9*I)/32)*Pi*PolyLog[4, 1/2] + (41*Log[2]*PolyLog[4, 1/2])/64 - I*Pi*PolyLog[4, 1/2 - I/2] - (3*Log[2]*PolyLog[4, 1/2 - I/2])/4 - (49*PolyLog[5, 1/2])/16 - ((105*I)/512)*Catalan*Zeta[3] + (431*Pi^2*Zeta[3])/6144 - ((353*I)/1024)*Pi*Log[2]*Zeta[3] + (91*Log[2]^2*Zeta[3])/512 + (13605*Zeta[5])/4096;
HPLI[{0, 1, -1, 1, 0}]:=(I/8)*Catalan^2*Pi + (65*Catalan*Pi^3)/1152 - ((301*I)/184320)*Pi^5 + (I/8)*Pi*HPLI[{0, minus, plus, minus}] + (3*HPLI[{0, plus, minus, minus, minus}])/4 - HPLI[{0, plus, plus, minus, minus}]/2 + HPLI[{0, plus, plus, minus, plus}]/2 + (3*HPLI[{minus, plus, minus, minus, minus}])/16 + HPLI[{minus, plus, minus, minus, plus}]/12 - HPLI[{minus, plus, minus, plus, plus}]/8 - (9*HPLI[{minus, plus, plus, plus, minus}])/16 + Catalan^2*Log[2] - ((17*I)/96)*Catalan*Pi^2*Log[2] + (7253/184320 - (5*I)/128)*Pi^4*Log[2] - (89*Catalan*Pi*Log[2]^2)/96 + ((41*I)/384)*Pi^3*Log[2]^2 + ((3*I)/16)*Catalan*Log[2]^3 + (301*Pi^2*Log[2]^3)/4608 + ((39*I)/256)*Pi*Log[2]^4 - Log[2]^5/30 + (I/16)*Catalan*Pi^2*Log[4] + ((5*I)/1024)*Log[2]*PolyGamma[3, 1/4] - ((5*I)/6)*Catalan*PolyLog[3, 1/2 - I/2] - (7*Pi^2*PolyLog[3, 1/2 - I/2])/32 + (I/12)*Pi*Log[2]*PolyLog[3, 1/2 - I/2] + (3*Log[2]^2*PolyLog[3, 1/2 - I/2])/4 + ((5*I)/6)*Catalan*PolyLog[3, 1/2 + I/2] + (7*Pi^2*PolyLog[3, 1/2 + I/2])/32 + (I/6)*Pi*Log[2]*PolyLog[3, 1/2 + I/2] + (I/16)*Pi*PolyLog[4, 1/2] + (15*Log[2]*PolyLog[4, 1/2])/32 - (I/2)*Pi*PolyLog[4, 1/2 - I/2] - (3*Log[2]*PolyLog[4, 1/2 - I/2])/2 + 4*PolyLog[5, 1/2] - ((51*I)/128)*Catalan*Zeta[3] - (29*Pi^2*Zeta[3])/1024 - ((557*I)/256)*Pi*Log[2]*Zeta[3] - (105*Log[2]^2*Zeta[3])/256 - (3159*Zeta[5])/1024;
HPLI[{0, 1, -1, 1, -1}]:=(I/16)*HPLI[{0, minus, plus, minus}]*(Pi + (4*I)*Log[2]) + ((-11520*I)*Catalan^2*Pi + 5440*Catalan*Pi^3 - (1200 + 460*I)*Pi^5 - 138240*HPLI[{0, minus, plus, minus, minus}] - 161280*HPLI[{0, plus, minus, minus, minus}] - 46080*HPLI[{0, plus, plus, minus, plus}] + 11520*HPLI[{minus, plus, minus, minus, minus}] + 53760*HPLI[{minus, plus, minus, minus, plus}] + 80640*HPLI[{minus, plus, minus, plus, plus}] + 69120*HPLI[{minus, plus, plus, minus, minus}] + 28800*HPLI[{minus, plus, plus, plus, minus}] + 46080*Catalan^2*Log[2] - (11520*I)*Catalan*Pi^2*Log[2] - (19085 - 2280*I)*Pi^4*Log[2] - 53760*Catalan*Pi*Log[2]^2 - (28560*I)*Pi^3*Log[2]^2 - (65280*I)*Catalan*Log[2]^3 + 5240*Pi^2*Log[2]^3 - (11520*I)*Pi*Log[2]^4 - 20256*Log[2]^5 - (1440*I)*Catalan*Pi^2*Log[16] + (960*I)*Catalan*Pi^2*Log[64] + 150*Pi*PolyGamma[3, 1/4] - (285*I)*Log[2]*PolyGamma[3, 1/4] - (122880*I)*Catalan*PolyLog[3, 1/2 - I/2] + 23040*Pi^2*PolyLog[3, 1/2 - I/2] + (330240*I)*Pi*Log[2]*PolyLog[3, 1/2 - I/2] - 783360*Log[2]^2*PolyLog[3, 1/2 - I/2] + (122880*I)*Catalan*PolyLog[3, 1/2 + I/2] - 23040*Pi^2*PolyLog[3, 1/2 + I/2] - (53760*I)*Pi*Log[2]*PolyLog[3, 1/2 + I/2] - 92160*Log[2]^2*PolyLog[3, 1/2 + I/2] + (449280*I)*Pi*PolyLog[4, 1/2] - 1249920*Log[2]*PolyLog[4, 1/2] - (552960*I)*Pi*PolyLog[4, 1/2 - I/2] + 1751040*Log[2]*PolyLog[4, 1/2 - I/2] - 1082880*PolyLog[5, 1/2] + (196560*I)*Catalan*Zeta[3] + 44100*Pi^2*Zeta[3] + (455400*I)*Pi*Log[2]*Zeta[3] + 337680*Log[2]^2*Zeta[3] + 1230750*Zeta[5])/368640;
HPLI[{0, 1, -1, 0, 1}]:=(-I/16)*Catalan^2*Pi - (5*Catalan*Pi^3)/384 + (3/256 - (683*I)/184320)*Pi^5 + (3*HPLI[{0, plus, minus, minus, minus}])/8 + (3*HPLI[{minus, plus, minus, minus, minus}])/32 - HPLI[{minus, plus, minus, minus, plus}]/8 - (3*HPLI[{minus, plus, minus, plus, plus}])/16 + (9*HPLI[{minus, plus, plus, plus, minus}])/32 - (Catalan^2*Log[2])/4 + ((17*I)/96)*Catalan*Pi^2*Log[2] + (12373/368640 + I/128)*Pi^4*Log[2] + (Catalan*Pi*Log[2]^2)/32 - ((19*I)/768)*Pi^3*Log[2]^2 + ((3*I)/32)*Catalan*Log[2]^3 - (283*Pi^2*Log[2]^3)/9216 + ((43*I)/768)*Pi*Log[2]^4 + Log[2]^5/20 - (3*Pi*PolyGamma[3, 1/4])/2048 - (I/1024)*Log[2]*PolyGamma[3, 1/4] + (I/2)*Catalan*PolyLog[3, 1/2 - I/2] - (Pi^2*PolyLog[3, 1/2 - I/2])/8 - (I/8)*Pi*Log[2]*PolyLog[3, 1/2 - I/2] + (3*Log[2]^2*PolyLog[3, 1/2 - I/2])/8 - (I/2)*Catalan*PolyLog[3, 1/2 + I/2] + (Pi^2*PolyLog[3, 1/2 + I/2])/8 - ((5*I)/8)*Pi*Log[2]*PolyLog[3, 1/2 + I/2] - I*Pi*PolyLog[4, 1/2] + (143*Log[2]*PolyLog[4, 1/2])/64 + ((3*I)/2)*Pi*PolyLog[4, 1/2 - I/2] - (3*Log[2]*PolyLog[4, 1/2 - I/2])/4 + 4*PolyLog[5, 1/2] - ((279*I)/256)*Catalan*Zeta[3] - (57*Pi^2*Zeta[3])/1024 + ((129*I)/512)*Pi*Log[2]*Zeta[3] - (105*Log[2]^2*Zeta[3])/512 - (7387*Zeta[5])/2048;
HPLI[{0, 1, -1, 0, 0}]:=(I/8)*Catalan^2*Pi + (Catalan*Pi^3)/96 + (1/64 - (31*I)/46080)*Pi^5 - (3*HPLI[{0, plus, minus, minus, minus}])/4 - HPLI[{0, plus, plus, minus, plus}]/2 - (3*HPLI[{minus, plus, minus, minus, minus}])/16 + (3*HPLI[{minus, plus, minus, plus, plus}])/8 + (3*HPLI[{minus, plus, plus, plus, minus}])/16 + (I/8)*Catalan*Pi^2*Log[2] + (3497/61440 + I/32)*Pi^4*Log[2] + ((17*I)/256)*Pi^3*Log[2]^2 - ((3*I)/16)*Catalan*Log[2]^3 - (5*Pi^2*Log[2]^3)/512 - ((25*I)/128)*Pi*Log[2]^4 - ((3*I)/64)*Catalan*Pi^2*Log[16] - (Pi*PolyGamma[3, 1/4])/512 - (I/256)*Log[2]*PolyGamma[3, 1/4] - (3*Log[2]^2*PolyLog[3, 1/2 - I/2])/4 - ((15*I)/16)*Pi*PolyLog[4, 1/2] - (15*Log[2]*PolyLog[4, 1/2])/32 + (3*Log[2]*PolyLog[4, 1/2 - I/2])/2 + ((159*I)/128)*Catalan*Zeta[3] - (35*Pi^2*Zeta[3])/512 + ((261*I)/256)*Pi*Log[2]*Zeta[3] + (105*Log[2]^2*Zeta[3])/256 + (225*Zeta[5])/512;
HPLI[{0, 1, -1, 0, -1}]:=((3*I)/16)*Catalan^2*Pi - (67*Catalan*Pi^3)/1152 + (7/768 - (205*I)/36864)*Pi^5 - (3*HPLI[{0, plus, minus, minus, minus}])/8 - (3*HPLI[{minus, plus, minus, minus, minus}])/32 - HPLI[{minus, plus, minus, minus, plus}]/24 + HPLI[{minus, plus, minus, plus, plus}]/16 - (3*HPLI[{minus, plus, plus, plus, minus}])/32 + (Catalan^2*Log[2])/4 - ((5*I)/96)*Catalan*Pi^2*Log[2] + (613/24576 - I/256)*Pi^4*Log[2] - (5*Catalan*Pi*Log[2]^2)/96 - ((5*I)/384)*Pi^3*Log[2]^2 - ((3*I)/32)*Catalan*Log[2]^3 - (325*Pi^2*Log[2]^3)/9216 - ((11*I)/256)*Pi*Log[2]^4 + Log[2]^5/20 - (7*Pi*PolyGamma[3, 1/4])/6144 + (I/2048)*Log[2]*PolyGamma[3, 1/4] + ((7*I)/6)*Catalan*PolyLog[3, 1/2 - I/2] + (Pi^2*PolyLog[3, 1/2 - I/2])/16 - (I/24)*Pi*Log[2]*PolyLog[3, 1/2 - I/2] - (3*Log[2]^2*PolyLog[3, 1/2 - I/2])/8 - ((7*I)/6)*Catalan*PolyLog[3, 1/2 + I/2] - (Pi^2*PolyLog[3, 1/2 + I/2])/16 - ((5*I)/24)*Pi*Log[2]*PolyLog[3, 1/2 + I/2] + ((11*I)/16)*Pi*PolyLog[4, 1/2] + (113*Log[2]*PolyLog[4, 1/2])/64 + (I/2)*Pi*PolyLog[4, 1/2 - I/2] + (3*Log[2]*PolyLog[4, 1/2 - I/2])/4 + 4*PolyLog[5, 1/2] - ((211*I)/256)*Catalan*Zeta[3] + (11*Pi^2*Zeta[3])/3072 + ((321*I)/512)*Pi*Log[2]*Zeta[3] + (105*Log[2]^2*Zeta[3])/512 - (5013*Zeta[5])/2048;
HPLI[{0, 1, -1, -1, 1}]:=((5*I)/32)*Catalan^2*Pi - (25*Catalan*Pi^3)/1152 + (3/512 + (277*I)/184320)*Pi^5 + HPLI[{0, minus, plus, minus, minus}]/4 + HPLI[{0, plus, minus, minus, minus}]/2 + HPLI[{0, plus, plus, minus, plus}]/4 - (3*HPLI[{minus, plus, minus, minus, minus}])/64 - (5*HPLI[{minus, plus, minus, minus, plus}])/48 - (3*HPLI[{minus, plus, minus, plus, plus}])/32 - (3*HPLI[{minus, plus, plus, minus, minus}])/16 - (13*HPLI[{minus, plus, plus, plus, minus}])/64 - (3*Catalan^2*Log[2])/8 - (I/32)*Catalan*Pi^2*Log[2] + (21187/737280 - (5*I)/768)*Pi^4*Log[2] + (HPLI[{0, minus, plus, minus}]*Log[2])/4 + (17*Catalan*Pi*Log[2]^2)/48 + ((259*I)/3072)*Pi^3*Log[2]^2 + ((31*I)/192)*Catalan*Log[2]^3 - (869*Pi^2*Log[2]^3)/18432 + (I/48)*Pi*Log[2]^4 + (73*Log[2]^5)/1280 + (I/256)*Catalan*Pi^2*Log[16] - (I/384)*Catalan*Pi^2*Log[64] - (3*Pi*PolyGamma[3, 1/4])/4096 + ((5*I)/6144)*Log[2]*PolyGamma[3, 1/4] + ((2*I)/3)*Catalan*PolyLog[3, 1/2 - I/2] - (3*Pi^2*PolyLog[3, 1/2 - I/2])/32 - ((29*I)/48)*Pi*Log[2]*PolyLog[3, 1/2 - I/2] + (33*Log[2]^2*PolyLog[3, 1/2 - I/2])/16 - ((2*I)/3)*Catalan*PolyLog[3, 1/2 + I/2] + (3*Pi^2*PolyLog[3, 1/2 + I/2])/32 + ((5*I)/48)*Pi*Log[2]*PolyLog[3, 1/2 + I/2] + (Log[2]^2*PolyLog[3, 1/2 + I/2])/4 - I*Pi*PolyLog[4, 1/2] + (357*Log[2]*PolyLog[4, 1/2])/128 + I*Pi*PolyLog[4, 1/2 - I/2] - (37*Log[2]*PolyLog[4, 1/2 - I/2])/8 - PolyLog[5, 1/2]/8 - ((441*I)/512)*Catalan*Zeta[3] - (83*Pi^2*Zeta[3])/2048 - ((1237*I)/1024)*Pi*Log[2]*Zeta[3] - (931*Log[2]^2*Zeta[3])/1024 - (275*Zeta[5])/4096;
HPLI[{0, 1, -1, -1, 0}]:=(-I/8)*Catalan^2*Pi + (31*Catalan*Pi^3)/384 + (1/192 + (503*I)/184320)*Pi^5 - (3*HPLI[{0, plus, minus, minus, minus}])/8 - HPLI[{0, plus, plus, minus, minus}]/4 - HPLI[{0, plus, plus, minus, plus}]/4 - (3*HPLI[{minus, plus, minus, minus, minus}])/32 + HPLI[{minus, plus, minus, plus, plus}]/8 + (3*HPLI[{minus, plus, plus, plus, minus}])/16 + (Catalan^2*Log[2])/2 + ((11*I)/96)*Catalan*Pi^2*Log[2] + (575/73728 + (9*I)/512)*Pi^4*Log[2] - (15*Catalan*Pi*Log[2]^2)/32 - ((17*I)/1536)*Pi^3*Log[2]^2 - ((3*I)/32)*Catalan*Log[2]^3 - (29*Pi^2*Log[2]^3)/9216 - ((97*I)/768)*Pi*Log[2]^4 - Log[2]^5/60 - (I/16)*Catalan*Pi^2*Log[4] - (Pi*PolyGamma[3, 1/4])/1536 - ((9*I)/4096)*Log[2]*PolyGamma[3, 1/4] - ((3*I)/2)*Catalan*PolyLog[3, 1/2 - I/2] - (5*Pi^2*PolyLog[3, 1/2 - I/2])/32 + (I/2)*Pi*Log[2]*PolyLog[3, 1/2 - I/2] - (3*Log[2]^2*PolyLog[3, 1/2 - I/2])/8 + ((3*I)/2)*Catalan*PolyLog[3, 1/2 + I/2] + (5*Pi^2*PolyLog[3, 1/2 + I/2])/32 - (I/4)*Pi*Log[2]*PolyLog[3, 1/2 + I/2] - I*Pi*PolyLog[4, 1/2] - (15*Log[2]*PolyLog[4, 1/2])/64 - (I/2)*Pi*PolyLog[4, 1/2 - I/2] + (3*Log[2]*PolyLog[4, 1/2 - I/2])/4 + 2*PolyLog[5, 1/2] + ((121*I)/128)*Catalan*Zeta[3] + (419*Pi^2*Zeta[3])/3072 + ((61*I)/256)*Pi*Log[2]*Zeta[3] + (105*Log[2]^2*Zeta[3])/512 - (2173*Zeta[5])/1024;
HPLI[{0, 1, -1, -1, -1}]:=((69120*I)*Catalan^2*Pi + 15360*Catalan*Pi^3 + (3360 - 2136*I)*Pi^5 - 92160*HPLI[{0, plus, minus, minus, minus}] + 11520*HPLI[{minus, plus, minus, minus, minus}] - 46080*HPLI[{minus, plus, minus, minus, plus}] + 69120*HPLI[{minus, plus, minus, plus, plus}] + 138240*HPLI[{minus, plus, plus, minus, minus}] - 34560*HPLI[{minus, plus, plus, plus, minus}] + 276480*Catalan^2*Log[2] - (23040*I)*Catalan*Pi^2*Log[2] + (271 - 3360*I)*Pi^4*Log[2] - 253440*Catalan*Pi*Log[2]^2 - (8880*I)*Pi^3*Log[2]^2 - (19200*I)*Catalan*Log[2]^3 + 45080*Pi^2*Log[2]^3 + (8640*I)*Pi*Log[2]^4 - 26688*Log[2]^5 - (2880*I)*Catalan*Pi^2*Log[16] - (1920*I)*Catalan*Pi^2*Log[64] - 420*Pi*PolyGamma[3, 1/4] + (420*I)*Log[2]*PolyGamma[3, 1/4] - (368640*I)*Catalan*PolyLog[3, 1/2 - I/2] + (138240*I)*Pi*Log[2]*PolyLog[3, 1/2 - I/2] - 138240*Log[2]^2*PolyLog[3, 1/2 - I/2] + (368640*I)*Catalan*PolyLog[3, 1/2 + I/2] - (322560*I)*Pi*Log[2]*PolyLog[3, 1/2 + I/2] - 184320*Log[2]^2*PolyLog[3, 1/2 + I/2] - (46080*I)*Pi*PolyLog[4, 1/2] - 823680*Log[2]*PolyLog[4, 1/2] + (368640*I)*Pi*PolyLog[4, 1/2 - I/2] + 645120*Log[2]*PolyLog[4, 1/2 - I/2] + 92160*PolyLog[5, 1/2] - (90720*I)*Catalan*Zeta[3] + 6600*Pi^2*Zeta[3] + (274320*I)*Pi*Log[2]*Zeta[3] - 85680*Log[2]^2*Zeta[3] - 129060*Zeta[5])/737280;
HPLI[{0, 0, 1, 1, 1}]:=((23040*I)*Catalan^2*Pi + 2240*Catalan*Pi^3 + (720 + 539*I)*Pi^5 - 7680*HPLI[{minus, plus, minus, minus, plus}] + 23040*HPLI[{minus, plus, minus, plus, plus}] + 23040*HPLI[{minus, plus, plus, minus, minus}] - 11520*HPLI[{minus, plus, plus, plus, minus}] + 46080*Catalan^2*Log[2] - (856 - 720*I)*Pi^4*Log[2] - 38400*Catalan*Pi*Log[2]^2 + (1800*I)*Pi^3*Log[2]^2 + 10240*Pi^2*Log[2]^3 - (1200*I)*Pi*Log[2]^4 - 7008*Log[2]^5 - (2880*I)*Catalan*Pi^2*Log[4] - (1440*I)*Catalan*Pi^2*Log[16] - 90*Pi*PolyGamma[3, 1/4] - (90*I)*Log[2]*PolyGamma[3, 1/4] - (61440*I)*Catalan*PolyLog[3, 1/2 - I/2] + 11520*Pi^2*PolyLog[3, 1/2 - I/2] - (7680*I)*Pi*Log[2]*PolyLog[3, 1/2 - I/2] + (61440*I)*Catalan*PolyLog[3, 1/2 + I/2] - 11520*Pi^2*PolyLog[3, 1/2 + I/2] - (38400*I)*Pi*Log[2]*PolyLog[3, 1/2 + I/2] - (57600*I)*Pi*PolyLog[4, 1/2] - 241920*Log[2]*PolyLog[4, 1/2] + (92160*I)*Pi*PolyLog[4, 1/2 - I/2] - 368640*PolyLog[5, 1/2] - (30240*I)*Catalan*Zeta[3] + 4380*Pi^2*Zeta[3] + (10800*I)*Pi*Log[2]*Zeta[3] - 50400*Log[2]^2*Zeta[3] + 315630*Zeta[5])/184320;
HPLI[{0, 0, 1, 1, 0}]:=(-I/18432)*(2304*Catalan^2*Pi + (172 + 96*I)*Pi^5 - (2304*I)*HPLI[{minus, plus, minus, plus, plus}] + (3456*I)*HPLI[{minus, plus, plus, plus, minus}] + 1152*Catalan*Pi^2*Log[2] - 72*Pi^4*Log[2] + 696*Pi^3*Log[2]^2 - 480*Pi*Log[2]^4 + (144*I)*Pi^4*Log[4] - 864*Catalan*Pi^2*Log[16] - (48*I)*Pi^4*Log[64] - (12*I)*Pi*PolyGamma[3, 1/4] + 9*Log[2]*PolyGamma[3, 1/4] - (1152*I)*Pi^2*PolyLog[3, 1/2 - I/2] + (1152*I)*Pi^2*PolyLog[3, 1/2 + I/2] - 11520*Pi*PolyLog[4, 1/2] + 3024*Catalan*Zeta[3] + (2100*I)*Pi^2*Zeta[3] - 11160*Pi*Log[2]*Zeta[3] + (9756*I)*Zeta[5]);
HPLI[{0, 0, 1, 1, -1}]:=(I/8)*Catalan^2*Pi + (7*Catalan*Pi^3)/576 + (1/256 - (19*I)/12288)*Pi^5 + HPLI[{0, plus, minus, minus, minus}]/8 - HPLI[{0, plus, plus, minus, minus}]/4 + HPLI[{0, plus, plus, minus, plus}]/4 + HPLI[{minus, plus, minus, minus, minus}]/32 - HPLI[{minus, plus, minus, minus, plus}]/24 - HPLI[{minus, plus, minus, plus, plus}]/8 - HPLI[{minus, plus, plus, minus, minus}]/8 - HPLI[{minus, plus, plus, plus, minus}]/16 + (Catalan^2*Log[2])/4 + (1709/122880 - (17*I)/1536)*Pi^4*Log[2] - (5*Catalan*Pi*Log[2]^2)/24 + ((17*I)/768)*Pi^3*Log[2]^2 + (I/32)*Catalan*Log[2]^3 - (161*Pi^2*Log[2]^3)/9216 + ((19*I)/768)*Pi*Log[2]^4 - (7*Log[2]^5)/1920 + (I/64)*Catalan*Pi^2*Log[4] - (I/128)*Catalan*Pi^2*Log[16] - (Pi*PolyGamma[3, 1/4])/2048 + ((17*I)/12288)*Log[2]*PolyGamma[3, 1/4] - (I/3)*Catalan*PolyLog[3, 1/2 - I/2] - (Pi^2*PolyLog[3, 1/2 - I/2])/16 - (I/24)*Pi*Log[2]*PolyLog[3, 1/2 - I/2] + (Log[2]^2*PolyLog[3, 1/2 - I/2])/8 + (I/3)*Catalan*PolyLog[3, 1/2 + I/2] + (Pi^2*PolyLog[3, 1/2 + I/2])/16 - ((5*I)/24)*Pi*Log[2]*PolyLog[3, 1/2 + I/2] - ((3*I)/16)*Pi*PolyLog[4, 1/2] + (25*Log[2]*PolyLog[4, 1/2])/64 + (I/2)*Pi*PolyLog[4, 1/2 - I/2] - (Log[2]*PolyLog[4, 1/2 - I/2])/4 + 2*PolyLog[5, 1/2] - ((105*I)/128)*Catalan*Zeta[3] - (37*Pi^2*Zeta[3])/1024 - ((101*I)/256)*Pi*Log[2]*Zeta[3] + (105*Log[2]^2*Zeta[3])/512 - (2763*Zeta[5])/2048;
HPLI[{0, 0, 1, 0, 1}]:=((-768*I)*Catalan^2*Pi - (24 + 43*I)*Pi^5 - 768*HPLI[{minus, plus, minus, plus, plus}] - (48*I)*Pi^4*Log[2] - (104*I)*Pi^3*Log[2]^2 + (80*I)*Pi*Log[2]^4 + 3*Pi*PolyGamma[3, 1/4] + (6*I)*Log[2]*PolyGamma[3, 1/4] - 384*Pi^2*PolyLog[3, 1/2 - I/2] + 384*Pi^2*PolyLog[3, 1/2 + I/2] + (1920*I)*Pi*PolyLog[4, 1/2] - 122*Pi^2*Zeta[3] + (960*I)*Pi*Log[2]*Zeta[3] + (48*I)*Catalan*(Pi^2*Log[16] + 42*Zeta[3]) - 5829*Zeta[5])/3072;
HPLI[{0, 0, 1, 0, 0}]:=((-46*I)*Pi^5 + 15*Pi*(PolyGamma[3, 1/4] - PolyGamma[3, 3/4]) + 180*Pi^2*Zeta[3] - 90*(30*Zeta[5] - I*(Zeta[5, 1/4] - Zeta[5, 3/4])))/15360;
HPLI[{0, 0, 1, 0, -1}]:=((-7680*I)*Catalan^2*Pi - (120 + 41*I)*Pi^5 - 7680*HPLI[{0, plus, plus, minus, plus}] + 5760*HPLI[{minus, plus, plus, plus, minus}] + (5760*I)*Catalan*Pi^2*Log[2] + (360*I)*Pi^4*Log[2] - (240*I)*Pi^3*Log[2]^2 - (720*I)*Catalan*Pi^2*Log[16] + 15*Pi*PolyGamma[3, 1/4] - (45*I)*Log[2]*PolyGamma[3, 1/4] + (25200*I)*Catalan*Zeta[3] - 510*Pi^2*Zeta[3] + (5400*I)*Pi*Log[2]*Zeta[3] - 30375*Zeta[5])/15360;
HPLI[{0, 0, 1, -1, 1}]:=(-I/8)*Catalan^2*Pi - (7*Catalan*Pi^3)/576 - (5/768 - (125*I)/36864)*Pi^5 - HPLI[{0, plus, minus, minus, minus}]/2 + HPLI[{0, plus, plus, minus, minus}]/4 - HPLI[{0, plus, plus, minus, plus}]/4 - HPLI[{minus, plus, minus, minus, minus}]/8 + HPLI[{minus, plus, minus, minus, plus}]/24 + HPLI[{minus, plus, minus, plus, plus}]/8 + HPLI[{minus, plus, plus, minus, minus}]/8 + HPLI[{minus, plus, plus, plus, minus}]/16 - (Catalan^2*Log[2])/4 - (2747/92160 - (7*I)/768)*Pi^4*Log[2] + (5*Catalan*Pi*Log[2]^2)/24 - ((13*I)/512)*Pi^3*Log[2]^2 - (I/8)*Catalan*Log[2]^3 + (53*Pi^2*Log[2]^3)/2304 - ((29*I)/256)*Pi*Log[2]^4 - (11*Log[2]^5)/640 - (I/64)*Catalan*Pi^2*Log[4] + (I/128)*Catalan*Pi^2*Log[16] + (5*Pi*PolyGamma[3, 1/4])/6144 - ((7*I)/6144)*Log[2]*PolyGamma[3, 1/4] + (I/3)*Catalan*PolyLog[3, 1/2 - I/2] + (Pi^2*PolyLog[3, 1/2 - I/2])/16 + (I/24)*Pi*Log[2]*PolyLog[3, 1/2 - I/2] - (Log[2]^2*PolyLog[3, 1/2 - I/2])/2 - (I/3)*Catalan*PolyLog[3, 1/2 + I/2] - (Pi^2*PolyLog[3, 1/2 + I/2])/16 + ((5*I)/24)*Pi*Log[2]*PolyLog[3, 1/2 + I/2] - (I/16)*Pi*PolyLog[4, 1/2] + (Log[2]*PolyLog[4, 1/2])/2 - Log[4]*PolyLog[4, 1/2] - (I/2)*Pi*PolyLog[4, 1/2 - I/2] + Log[2]*PolyLog[4, 1/2 - I/2] - (31*PolyLog[5, 1/2])/8 + ((105*I)/128)*Catalan*Zeta[3] + (27*Pi^2*Zeta[3])/1024 + ((101*I)/256)*Pi*Log[2]*Zeta[3] + (7*Log[2]^2*Zeta[3])/128 + (5607*Zeta[5])/2048;
HPLI[{0, 0, 1, -1, 0}]:=(I/8)*Catalan^2*Pi - (1/96 + (17*I)/2304)*Pi^5 + (3*HPLI[{0, plus, minus, minus, minus}])/4 + HPLI[{0, plus, plus, minus, plus}]/2 + (3*HPLI[{minus, plus, minus, minus, minus}])/16 - (3*HPLI[{minus, plus, minus, plus, plus}])/8 - (3*HPLI[{minus, plus, plus, plus, minus}])/16 - ((3*I)/16)*Catalan*Pi^2*Log[2] - (1577/61440 + I/32)*Pi^4*Log[2] - ((11*I)/128)*Pi^3*Log[2]^2 + ((3*I)/16)*Catalan*Log[2]^3 + (5*Pi^2*Log[2]^3)/512 + ((13*I)/64)*Pi*Log[2]^4 + ((3*I)/64)*Catalan*Pi^2*Log[16] + (Pi*PolyGamma[3, 1/4])/768 + (I/256)*Log[2]*PolyGamma[3, 1/4] - (3*Pi^2*PolyLog[3, 1/2 - I/2])/16 + (3*Log[2]^2*PolyLog[3, 1/2 - I/2])/4 + (3*Pi^2*PolyLog[3, 1/2 + I/2])/16 + ((9*I)/8)*Pi*PolyLog[4, 1/2] + (15*Log[2]*PolyLog[4, 1/2])/32 - (3*Log[2]*PolyLog[4, 1/2 - I/2])/2 - ((147*I)/128)*Catalan*Zeta[3] - (49*Pi^2*Zeta[3])/512 - ((219*I)/256)*Pi*Log[2]*Zeta[3] - (105*Log[2]^2*Zeta[3])/256 + (225*Zeta[5])/512;
HPLI[{0, 0, 1, -1, -1}]:=(-I/8)*Catalan^2*Pi - (7*Catalan*Pi^3)/576 - (5/768 - (89*I)/184320)*Pi^5 + (3*HPLI[{0, plus, minus, minus, minus}])/8 + (3*HPLI[{minus, plus, minus, minus, minus}])/32 + HPLI[{minus, plus, minus, minus, plus}]/24 - HPLI[{minus, plus, minus, plus, plus}]/8 - HPLI[{minus, plus, plus, minus, minus}]/8 + HPLI[{minus, plus, plus, plus, minus}]/16 - (Catalan^2*Log[2])/4 - (697/122880 + I/512)*Pi^4*Log[2] + (5*Catalan*Pi*Log[2]^2)/24 + ((11*I)/768)*Pi^3*Log[2]^2 + ((3*I)/32)*Catalan*Log[2]^3 - (307*Pi^2*Log[2]^3)/9216 + ((19*I)/256)*Pi*Log[2]^4 + (17*Log[2]^5)/1920 + (I/64)*Catalan*Pi^2*Log[4] + (I/128)*Catalan*Pi^2*Log[16] + (5*Pi*PolyGamma[3, 1/4])/6144 + (I/4096)*Log[2]*PolyGamma[3, 1/4] + (I/3)*Catalan*PolyLog[3, 1/2 - I/2] - (Pi^2*PolyLog[3, 1/2 - I/2])/16 + (I/24)*Pi*Log[2]*PolyLog[3, 1/2 - I/2] + (3*Log[2]^2*PolyLog[3, 1/2 - I/2])/8 - (I/3)*Catalan*PolyLog[3, 1/2 + I/2] + (Pi^2*PolyLog[3, 1/2 + I/2])/16 + ((5*I)/24)*Pi*Log[2]*PolyLog[3, 1/2 + I/2] + (I/16)*Pi*PolyLog[4, 1/2] + (27*Log[2]*PolyLog[4, 1/2])/64 - (I/2)*Pi*PolyLog[4, 1/2 - I/2] - (3*Log[2]*PolyLog[4, 1/2 - I/2])/4 - PolyLog[5, 1/2]/8 + ((21*I)/128)*Catalan*Zeta[3] - (71*Pi^2*Zeta[3])/3072 - ((127*I)/256)*Pi*Log[2]*Zeta[3] + (7*Log[2]^2*Zeta[3])/512 - (399*Zeta[5])/2048;
HPLI[{0, 0, 0, 1, 1}]:=((11520*I)*Catalan^2*Pi + (240 + 596*I)*Pi^5 + 11520*HPLI[{minus, plus, minus, plus, plus}] - 5760*HPLI[{minus, plus, plus, plus, minus}] - (5760*I)*Catalan*Pi^2*Log[2] + (360*I)*Pi^4*Log[2] + (1800*I)*Pi^3*Log[2]^2 - (1200*I)*Pi*Log[2]^4 - 30*Pi*PolyGamma[3, 1/4] - (45*I)*Log[2]*PolyGamma[3, 1/4] + 5760*Pi^2*PolyLog[3, 1/2 - I/2] - 5760*Pi^2*PolyLog[3, 1/2 + I/2] - (28800*I)*Pi*PolyLog[4, 1/2] - (15120*I)*Catalan*Zeta[3] + 1920*Pi^2*Zeta[3] - (19800*I)*Pi*Log[2]*Zeta[3] + 42030*Zeta[5])/92160;
HPLI[{0, 0, 0, 1, 0}]:=((-14*I)*Pi^5 - 15*Pi*(PolyGamma[3, 1/4] - PolyGamma[3, 3/4]) + 180*(30*Zeta[5] - I*(Zeta[5, 1/4] - Zeta[5, 3/4])))/46080;
HPLI[{0, 0, 0, 1, -1}]:=((23040*I)*Catalan^2*Pi + (480 + 456*I)*Pi^5 - 46080*HPLI[{0, plus, minus, minus, minus}] - 11520*HPLI[{minus, plus, minus, minus, minus}] + 23040*HPLI[{minus, plus, minus, plus, plus}] - 11520*HPLI[{minus, plus, plus, plus, minus}] - (11520*I)*Catalan*Pi^2*Log[2] - (343 - 480*I)*Pi^4*Log[2] + (5760*I)*Pi^3*Log[2]^2 - (11520*I)*Catalan*Log[2]^3 - 600*Pi^2*Log[2]^3 - (12000*I)*Pi*Log[2]^4 - 60*Pi*PolyGamma[3, 1/4] - (60*I)*Log[2]*PolyGamma[3, 1/4] + 11520*Pi^2*PolyLog[3, 1/2 - I/2] - 46080*Log[2]^2*PolyLog[3, 1/2 - I/2] - 11520*Pi^2*PolyLog[3, 1/2 + I/2] - (57600*I)*Pi*PolyLog[4, 1/2] - 28800*Log[2]*PolyLog[4, 1/2] + 92160*Log[2]*PolyLog[4, 1/2 - I/2] - (30240*I)*Catalan*Zeta[3] + 2880*Pi^2*Zeta[3] + (41040*I)*Pi*Log[2]*Zeta[3] + 25200*Log[2]^2*Zeta[3] + 94500*Zeta[5])/184320;
HPLI[{0, 0, 0, 0, 1}]:=(-30*Zeta[5] + I*(Zeta[5, 1/4] - Zeta[5, 3/4]))/1024;
HPLI[{0, 0, 0, 0, 0}]:=(I/3840)*Pi^5;
HPLI[{0, 0, 0, 0, -1}]:=(30*Zeta[5] + I*(Zeta[5, 1/4] - Zeta[5, 3/4]))/1024;
HPLI[{0, 0, 0, -1, 1}]:=((-23040*I)*Catalan^2*Pi + (480 - 456*I)*Pi^5 + 46080*HPLI[{0, plus, minus, minus, minus}] + 11520*HPLI[{minus, plus, minus, minus, minus}] - 23040*HPLI[{minus, plus, minus, plus, plus}] + 11520*HPLI[{minus, plus, plus, plus, minus}] + (11520*I)*Catalan*Pi^2*Log[2] + (343 - 480*I)*Pi^4*Log[2] - (5760*I)*Pi^3*Log[2]^2 + (11520*I)*Catalan*Log[2]^3 + 600*Pi^2*Log[2]^3 + (12000*I)*Pi*Log[2]^4 - 60*Pi*PolyGamma[3, 1/4] + (60*I)*Log[2]*PolyGamma[3, 1/4] - 11520*Pi^2*PolyLog[3, 1/2 - I/2] + 46080*Log[2]^2*PolyLog[3, 1/2 - I/2] + 11520*Pi^2*PolyLog[3, 1/2 + I/2] + (57600*I)*Pi*PolyLog[4, 1/2] + 28800*Log[2]*PolyLog[4, 1/2] - 92160*Log[2]*PolyLog[4, 1/2 - I/2] + (30240*I)*Catalan*Zeta[3] + 2880*Pi^2*Zeta[3] - (41040*I)*Pi*Log[2]*Zeta[3] - 25200*Log[2]^2*Zeta[3] + 94500*Zeta[5])/184320;
HPLI[{0, 0, 0, -1, 0}]:=((14*I)*Pi^5 - 15*Pi*(PolyGamma[3, 1/4] - PolyGamma[3, 3/4]) - 180*(30*Zeta[5] + I*(Zeta[5, 1/4] - Zeta[5, 3/4])))/46080;
HPLI[{0, 0, 0, -1, -1}]:=(-11520*HPLI[{minus, plus, minus, plus, plus}] + 5760*HPLI[{minus, plus, plus, plus, minus}] - I*(11520*Catalan^2*Pi + (596 + 240*I)*Pi^5 - 5760*Catalan*Pi^2*Log[2] + 360*Pi^4*Log[2] + 1800*Pi^3*Log[2]^2 - 1200*Pi*Log[2]^4 - (30*I)*Pi*PolyGamma[3, 1/4] - 45*Log[2]*PolyGamma[3, 1/4] - (5760*I)*Pi^2*PolyLog[3, 1/2 - I/2] + (5760*I)*Pi^2*PolyLog[3, 1/2 + I/2] - 28800*Pi*PolyLog[4, 1/2] - 15120*Catalan*Zeta[3] + (1920*I)*Pi^2*Zeta[3] - 19800*Pi*Log[2]*Zeta[3] + (42030*I)*Zeta[5]))/92160;
HPLI[{0, 0, -1, 1, 1}]:=(-I/8)*Catalan^2*Pi + (7*Catalan*Pi^3)/576 + (5/768 - (199*I)/61440)*Pi^5 + (3*HPLI[{0, plus, minus, minus, minus}])/8 + (3*HPLI[{minus, plus, minus, minus, minus}])/32 - HPLI[{minus, plus, minus, minus, plus}]/24 - HPLI[{minus, plus, minus, plus, plus}]/8 + HPLI[{minus, plus, plus, minus, minus}]/8 + HPLI[{minus, plus, plus, plus, minus}]/16 + (Catalan^2*Log[2])/4 + (461/40960 - I/512)*Pi^4*Log[2] - (5*Catalan*Pi*Log[2]^2)/24 + (I/128)*Pi^3*Log[2]^2 + ((3*I)/32)*Catalan*Log[2]^3 + (397*Pi^2*Log[2]^3)/9216 + ((19*I)/256)*Pi*Log[2]^4 - (17*Log[2]^5)/1920 + (I/64)*Catalan*Pi^2*Log[4] + (I/128)*Catalan*Pi^2*Log[16] - (5*Pi*PolyGamma[3, 1/4])/6144 + (I/4096)*Log[2]*PolyGamma[3, 1/4] - (I/3)*Catalan*PolyLog[3, 1/2 - I/2] - (Pi^2*PolyLog[3, 1/2 - I/2])/16 - (I/24)*Pi*Log[2]*PolyLog[3, 1/2 - I/2] + (3*Log[2]^2*PolyLog[3, 1/2 - I/2])/8 + (I/3)*Catalan*PolyLog[3, 1/2 + I/2] + (Pi^2*PolyLog[3, 1/2 + I/2])/16 - ((5*I)/24)*Pi*Log[2]*PolyLog[3, 1/2 + I/2] - (I/4)*Pi*PolyLog[4, 1/2] + (3*Log[2]*PolyLog[4, 1/2])/64 + (I/2)*Pi*PolyLog[4, 1/2 - I/2] - (3*Log[2]*PolyLog[4, 1/2 - I/2])/4 + PolyLog[5, 1/2]/8 + ((21*I)/128)*Catalan*Zeta[3] + (71*Pi^2*Zeta[3])/3072 - ((57*I)/256)*Pi*Log[2]*Zeta[3] - (217*Log[2]^2*Zeta[3])/512 + (399*Zeta[5])/2048;
HPLI[{0, 0, -1, 1, 0}]:=(-I/8)*Catalan^2*Pi + (1/96 + (49*I)/23040)*Pi^5 - (3*HPLI[{0, plus, minus, minus, minus}])/4 - HPLI[{0, plus, plus, minus, plus}]/2 - (3*HPLI[{minus, plus, minus, minus, minus}])/16 + (3*HPLI[{minus, plus, minus, plus, plus}])/8 + (3*HPLI[{minus, plus, plus, plus, minus}])/16 + ((3*I)/16)*Catalan*Pi^2*Log[2] + (1577/61440 + I/32)*Pi^4*Log[2] + ((9*I)/128)*Pi^3*Log[2]^2 - ((3*I)/16)*Catalan*Log[2]^3 - (5*Pi^2*Log[2]^3)/512 - ((3*I)/16)*Pi*Log[2]^4 - ((3*I)/64)*Catalan*Pi^2*Log[16] - (Pi*PolyGamma[3, 1/4])/768 - (I/256)*Log[2]*PolyGamma[3, 1/4] + (3*Pi^2*PolyLog[3, 1/2 - I/2])/16 - (3*Log[2]^2*PolyLog[3, 1/2 - I/2])/4 - (3*Pi^2*PolyLog[3, 1/2 + I/2])/16 - ((3*I)/4)*Pi*PolyLog[4, 1/2] - (15*Log[2]*PolyLog[4, 1/2])/32 + (3*Log[2]*PolyLog[4, 1/2 - I/2])/2 + ((147*I)/128)*Catalan*Zeta[3] + (35*Pi^2*Zeta[3])/512 + ((303*I)/256)*Pi*Log[2]*Zeta[3] + (105*Log[2]^2*Zeta[3])/256 + (225*Zeta[5])/512;
HPLI[{0, 0, -1, 1, -1}]:=(-I/8)*Catalan^2*Pi + (7*Catalan*Pi^3)/576 + (5/768 - (61*I)/184320)*Pi^5 - HPLI[{0, plus, minus, minus, minus}]/2 - HPLI[{0, plus, plus, minus, minus}]/4 - HPLI[{0, plus, plus, minus, plus}]/4 - HPLI[{minus, plus, minus, minus, minus}]/8 - HPLI[{minus, plus, minus, minus, plus}]/24 + HPLI[{minus, plus, minus, plus, plus}]/8 - HPLI[{minus, plus, plus, minus, minus}]/8 + HPLI[{minus, plus, plus, plus, minus}]/16 + (Catalan^2*Log[2])/4 + (229/10240 + (7*I)/768)*Pi^4*Log[2] - (5*Catalan*Pi*Log[2]^2)/24 - ((49*I)/1536)*Pi^3*Log[2]^2 - (I/8)*Catalan*Log[2]^3 - (83*Pi^2*Log[2]^3)/2304 - ((29*I)/256)*Pi*Log[2]^4 + (11*Log[2]^5)/640 - (I/64)*Catalan*Pi^2*Log[4] + (I/128)*Catalan*Pi^2*Log[16] - (5*Pi*PolyGamma[3, 1/4])/6144 - ((7*I)/6144)*Log[2]*PolyGamma[3, 1/4] - (I/3)*Catalan*PolyLog[3, 1/2 - I/2] + (Pi^2*PolyLog[3, 1/2 - I/2])/16 - (I/24)*Pi*Log[2]*PolyLog[3, 1/2 - I/2] - (Log[2]^2*PolyLog[3, 1/2 - I/2])/2 + (I/3)*Catalan*PolyLog[3, 1/2 + I/2] - (Pi^2*PolyLog[3, 1/2 + I/2])/16 - ((5*I)/24)*Pi*Log[2]*PolyLog[3, 1/2 + I/2] - ((3*I)/8)*Pi*PolyLog[4, 1/2] + (7*Log[2]*PolyLog[4, 1/2])/8 + (I/2)*Pi*PolyLog[4, 1/2 - I/2] + Log[2]*PolyLog[4, 1/2 - I/2] + (31*PolyLog[5, 1/2])/8 + ((105*I)/128)*Catalan*Zeta[3] - (27*Pi^2*Zeta[3])/1024 + ((171*I)/256)*Pi*Log[2]*Zeta[3] + (63*Log[2]^2*Zeta[3])/128 - (5607*Zeta[5])/2048;
HPLI[{0, 0, -1, 0, 1}]:=(I/15360)*(7680*Catalan^2*Pi + (41 + 120*I)*Pi^5 - (7680*I)*HPLI[{0, plus, plus, minus, plus}] + (5760*I)*HPLI[{minus, plus, plus, plus, minus}] - 5760*Catalan*Pi^2*Log[2] - 360*Pi^4*Log[2] + 240*Pi^3*Log[2]^2 + 720*Catalan*Pi^2*Log[16] - (15*I)*Pi*PolyGamma[3, 1/4] + 45*Log[2]*PolyGamma[3, 1/4] - 25200*Catalan*Zeta[3] + (510*I)*Pi^2*Zeta[3] - 5400*Pi*Log[2]*Zeta[3] + (30375*I)*Zeta[5]);
HPLI[{0, 0, -1, 0, 0}]:=((-74*I)*Pi^5 + 15*Pi*(PolyGamma[3, 1/4] - PolyGamma[3, 3/4]) - 180*Pi^2*Zeta[3] + 90*(30*Zeta[5] + I*(Zeta[5, 1/4] - Zeta[5, 3/4])))/15360;
HPLI[{0, 0, -1, 0, -1}]:=(I/3072)*(768*Catalan^2*Pi + (43 + 24*I)*Pi^5 - (768*I)*HPLI[{minus, plus, minus, plus, plus}] + 48*Pi^4*Log[2] + 104*Pi^3*Log[2]^2 - 80*Pi*Log[2]^4 - (3*I)*Pi*PolyGamma[3, 1/4] - 6*Log[2]*PolyGamma[3, 1/4] - (384*I)*Pi^2*PolyLog[3, 1/2 - I/2] + (384*I)*Pi^2*PolyLog[3, 1/2 + I/2] - 1920*Pi*PolyLog[4, 1/2] + (122*I)*Pi^2*Zeta[3] - 960*Pi*Log[2]*Zeta[3] - 48*Catalan*(Pi^2*Log[16] + 42*Zeta[3]) + (5829*I)*Zeta[5]);
HPLI[{0, 0, -1, -1, 1}]:=(I/8)*Catalan^2*Pi - (7*Catalan*Pi^3)/576 - (1/256 - (401*I)/184320)*Pi^5 + HPLI[{0, plus, minus, minus, minus}]/8 + HPLI[{0, plus, plus, minus, minus}]/4 + HPLI[{0, plus, plus, minus, plus}]/4 + HPLI[{minus, plus, minus, minus, minus}]/32 + HPLI[{minus, plus, minus, minus, plus}]/24 - HPLI[{minus, plus, minus, plus, plus}]/8 + HPLI[{minus, plus, plus, minus, minus}]/8 - HPLI[{minus, plus, plus, plus, minus}]/16 - (Catalan^2*Log[2])/4 - (4441/368640 + (17*I)/1536)*Pi^4*Log[2] + (5*Catalan*Pi*Log[2]^2)/24 + ((11*I)/384)*Pi^3*Log[2]^2 + (I/32)*Catalan*Log[2]^3 + (191*Pi^2*Log[2]^3)/9216 + ((19*I)/768)*Pi*Log[2]^4 + (7*Log[2]^5)/1920 + (I/64)*Catalan*Pi^2*Log[4] - (I/128)*Catalan*Pi^2*Log[16] + (Pi*PolyGamma[3, 1/4])/2048 + ((17*I)/12288)*Log[2]*PolyGamma[3, 1/4] + (I/3)*Catalan*PolyLog[3, 1/2 - I/2] - (Pi^2*PolyLog[3, 1/2 - I/2])/16 + (I/24)*Pi*Log[2]*PolyLog[3, 1/2 - I/2] + (Log[2]^2*PolyLog[3, 1/2 - I/2])/8 - (I/3)*Catalan*PolyLog[3, 1/2 + I/2] + (Pi^2*PolyLog[3, 1/2 + I/2])/16 + ((5*I)/24)*Pi*Log[2]*PolyLog[3, 1/2 + I/2] + (I/8)*Pi*PolyLog[4, 1/2] - (15*Log[2]*PolyLog[4, 1/2])/64 - (I/2)*Pi*PolyLog[4, 1/2 - I/2] - (Log[2]*PolyLog[4, 1/2 - I/2])/4 - 2*PolyLog[5, 1/2] - ((105*I)/128)*Catalan*Zeta[3] + (37*Pi^2*Zeta[3])/1024 - ((171*I)/256)*Pi*Log[2]*Zeta[3] - (175*Log[2]^2*Zeta[3])/512 + (2763*Zeta[5])/2048;
HPLI[{0, 0, -1, -1, 0}]:=(11520*HPLI[{minus, plus, minus, plus, plus}] + I*(11520*Catalan^2*Pi + (136 + 480*I)*Pi^5 + (17280*I)*HPLI[{minus, plus, plus, plus, minus}] + 5760*Catalan*Pi^2*Log[2] - 360*Pi^4*Log[2] + 1080*Pi^3*Log[2]^2 - 4320*Catalan*Pi^2*Log[16] - (60*I)*Pi*PolyGamma[3, 1/4] + 45*Log[2]*PolyGamma[3, 1/4] - (5760*I)*Pi^2*PolyLog[3, 1/2 - I/2] + (5760*I)*Pi^2*PolyLog[3, 1/2 + I/2] + 15120*Catalan*Zeta[3] + (14700*I)*Pi^2*Zeta[3] - 5400*Pi*Log[2]*Zeta[3] - (48780*I)*Zeta[5]))/92160;
HPLI[{0, 0, -1, -1, -1}]:=((23040*I)*Catalan^2*Pi - 2240*Catalan*Pi^3 - (720 - 1225*I)*Pi^5 + 7680*HPLI[{minus, plus, minus, minus, plus}] + 23040*HPLI[{minus, plus, minus, plus, plus}] - 23040*HPLI[{minus, plus, plus, minus, minus}] - 11520*HPLI[{minus, plus, plus, plus, minus}] - 46080*Catalan^2*Log[2] + (856 + 720*I)*Pi^4*Log[2] + 38400*Catalan*Pi*Log[2]^2 + (3000*I)*Pi^3*Log[2]^2 - 10240*Pi^2*Log[2]^3 - (1200*I)*Pi*Log[2]^4 + 7008*Log[2]^5 - (2880*I)*Catalan*Pi^2*Log[4] - (1440*I)*Catalan*Pi^2*Log[16] + 90*Pi*PolyGamma[3, 1/4] - (90*I)*Log[2]*PolyGamma[3, 1/4] + (61440*I)*Catalan*PolyLog[3, 1/2 - I/2] + 11520*Pi^2*PolyLog[3, 1/2 - I/2] + (7680*I)*Pi*Log[2]*PolyLog[3, 1/2 - I/2] - (61440*I)*Catalan*PolyLog[3, 1/2 + I/2] - 11520*Pi^2*PolyLog[3, 1/2 + I/2] + (38400*I)*Pi*Log[2]*PolyLog[3, 1/2 + I/2] + 241920*Log[2]*PolyLog[4, 1/2] - (92160*I)*Pi*PolyLog[4, 1/2 - I/2] + 368640*PolyLog[5, 1/2] - (30240*I)*Catalan*Zeta[3] - 4380*Pi^2*Zeta[3] - (39600*I)*Pi*Log[2]*Zeta[3] + 50400*Log[2]^2*Zeta[3] - 315630*Zeta[5])/184320;
HPLI[{0, -1, 1, 1, 1}]:=HPLI[{0, plus, minus, minus, minus}]/8 + ((-69120*I)*Catalan^2*Pi + 15360*Catalan*Pi^3 + (3360 - 608*I)*Pi^5 - 11520*HPLI[{minus, plus, minus, minus, minus}] - 46080*HPLI[{minus, plus, minus, minus, plus}] - 69120*HPLI[{minus, plus, minus, plus, plus}] + 138240*HPLI[{minus, plus, plus, minus, minus}] + 34560*HPLI[{minus, plus, plus, plus, minus}] + 276480*Catalan^2*Log[2] + (23040*I)*Catalan*Pi^2*Log[2] + (5073 + 3360*I)*Pi^4*Log[2] - 253440*Catalan*Pi*Log[2]^2 + (4080*I)*Pi^3*Log[2]^2 + (19200*I)*Catalan*Log[2]^3 + 53480*Pi^2*Log[2]^3 - (8640*I)*Pi*Log[2]^4 - 26688*Log[2]^5 + (2880*I)*Catalan*Pi^2*Log[16] + (1920*I)*Catalan*Pi^2*Log[64] - 420*Pi*PolyGamma[3, 1/4] - (420*I)*Log[2]*PolyGamma[3, 1/4] - (368640*I)*Catalan*PolyLog[3, 1/2 - I/2] + (138240*I)*Pi*Log[2]*PolyLog[3, 1/2 - I/2] + 138240*Log[2]^2*PolyLog[3, 1/2 - I/2] + (368640*I)*Catalan*PolyLog[3, 1/2 + I/2] - (322560*I)*Pi*Log[2]*PolyLog[3, 1/2 + I/2] + 184320*Log[2]^2*PolyLog[3, 1/2 + I/2] - (184320*I)*Pi*PolyLog[4, 1/2] - 420480*Log[2]*PolyLog[4, 1/2] + (368640*I)*Pi*PolyLog[4, 1/2 - I/2] - 645120*Log[2]*PolyLog[4, 1/2 - I/2] + 92160*PolyLog[5, 1/2] + (90720*I)*Catalan*Zeta[3] + 6600*Pi^2*Zeta[3] - (72720*I)*Pi*Log[2]*Zeta[3] - 438480*Log[2]^2*Zeta[3] - 129060*Zeta[5])/737280;
HPLI[{0, -1, 1, 1, 0}]:=(-I/8)*Catalan^2*Pi - (19*Catalan*Pi^3)/384 + (1/192 + (121*I)/61440)*Pi^5 - (3*HPLI[{0, plus, minus, minus, minus}])/8 + HPLI[{0, plus, plus, minus, minus}]/4 - HPLI[{0, plus, plus, minus, plus}]/4 - (3*HPLI[{minus, plus, minus, minus, minus}])/32 + HPLI[{minus, plus, minus, plus, plus}]/8 + (3*HPLI[{minus, plus, plus, plus, minus}])/16 - (Catalan^2*Log[2])/2 - (I/96)*Catalan*Pi^2*Log[2] - (10693/368640 - (9*I)/512)*Pi^4*Log[2] + (11*Catalan*Pi*Log[2]^2)/32 - ((89*I)/1536)*Pi^3*Log[2]^2 - ((3*I)/32)*Catalan*Log[2]^3 - (541*Pi^2*Log[2]^3)/9216 - ((43*I)/768)*Pi*Log[2]^4 + Log[2]^5/60 + (I/16)*Catalan*Pi^2*Log[4] - (Pi*PolyGamma[3, 1/4])/1536 - ((9*I)/4096)*Log[2]*PolyGamma[3, 1/4] + ((3*I)/2)*Catalan*PolyLog[3, 1/2 - I/2] + (7*Pi^2*PolyLog[3, 1/2 - I/2])/32 + (I/2)*Pi*Log[2]*PolyLog[3, 1/2 - I/2] - (3*Log[2]^2*PolyLog[3, 1/2 - I/2])/8 - ((3*I)/2)*Catalan*PolyLog[3, 1/2 + I/2] - (7*Pi^2*PolyLog[3, 1/2 + I/2])/32 - (I/4)*Pi*Log[2]*PolyLog[3, 1/2 + I/2] + ((11*I)/16)*Pi*PolyLog[4, 1/2] - (15*Log[2]*PolyLog[4, 1/2])/64 - (I/2)*Pi*PolyLog[4, 1/2 - I/2] + (3*Log[2]*PolyLog[4, 1/2 - I/2])/4 - 2*PolyLog[5, 1/2] + ((121*I)/128)*Catalan*Zeta[3] + (505*Pi^2*Zeta[3])/3072 + ((215*I)/256)*Pi*Log[2]*Zeta[3] + (105*Log[2]^2*Zeta[3])/512 + (2173*Zeta[5])/1024;
HPLI[{0, -1, 1, 1, -1}]:=((-5*I)/32)*Catalan^2*Pi - (25*Catalan*Pi^3)/1152 + (3/512 - (1649*I)/184320)*Pi^5 - HPLI[{0, minus, plus, minus, minus}]/4 - HPLI[{0, plus, minus, minus, minus}]/2 - HPLI[{0, plus, plus, minus, plus}]/4 + (3*HPLI[{minus, plus, minus, minus, minus}])/64 - (5*HPLI[{minus, plus, minus, minus, plus}])/48 + (3*HPLI[{minus, plus, minus, plus, plus}])/32 - (3*HPLI[{minus, plus, plus, minus, minus}])/16 + (13*HPLI[{minus, plus, plus, plus, minus}])/64 - (3*Catalan^2*Log[2])/8 + (I/32)*Catalan*Pi^2*Log[2] - (839/147456 - (5*I)/768)*Pi^4*Log[2] - (HPLI[{0, minus, plus, minus}]*Log[2])/4 + (17*Catalan*Pi*Log[2]^2)/48 - ((299*I)/3072)*Pi^3*Log[2]^2 - ((31*I)/192)*Catalan*Log[2]^3 - (1979*Pi^2*Log[2]^3)/18432 - (I/48)*Pi*Log[2]^4 + (73*Log[2]^5)/1280 - (I/256)*Catalan*Pi^2*Log[16] + (I/384)*Catalan*Pi^2*Log[64] - (3*Pi*PolyGamma[3, 1/4])/4096 - ((5*I)/6144)*Log[2]*PolyGamma[3, 1/4] + ((2*I)/3)*Catalan*PolyLog[3, 1/2 - I/2] + (3*Pi^2*PolyLog[3, 1/2 - I/2])/32 - ((29*I)/48)*Pi*Log[2]*PolyLog[3, 1/2 - I/2] - (33*Log[2]^2*PolyLog[3, 1/2 - I/2])/16 - ((2*I)/3)*Catalan*PolyLog[3, 1/2 + I/2] - (3*Pi^2*PolyLog[3, 1/2 + I/2])/32 + ((5*I)/48)*Pi*Log[2]*PolyLog[3, 1/2 + I/2] - (Log[2]^2*PolyLog[3, 1/2 + I/2])/4 + ((3*I)/8)*Pi*PolyLog[4, 1/2] - (13*Log[2]*PolyLog[4, 1/2])/128 + I*Pi*PolyLog[4, 1/2 - I/2] + (37*Log[2]*PolyLog[4, 1/2 - I/2])/8 - PolyLog[5, 1/2]/8 + ((441*I)/512)*Catalan*Zeta[3] - (83*Pi^2*Zeta[3])/2048 + ((1797*I)/1024)*Pi*Log[2]*Zeta[3] + (1659*Log[2]^2*Zeta[3])/1024 - (275*Zeta[5])/4096;
HPLI[{0, -1, 1, 0, 1}]:=((3*I)/16)*Catalan^2*Pi + (67*Catalan*Pi^3)/1152 - (7/768 + (113*I)/61440)*Pi^5 - (3*HPLI[{0, plus, minus, minus, minus}])/8 - (3*HPLI[{minus, plus, minus, minus, minus}])/32 + HPLI[{minus, plus, minus, minus, plus}]/24 + HPLI[{minus, plus, minus, plus, plus}]/16 - (3*HPLI[{minus, plus, plus, plus, minus}])/32 - (Catalan^2*Log[2])/4 - ((5*I)/96)*Catalan*Pi^2*Log[2] - (3751/122880 + I/256)*Pi^4*Log[2] + (5*Catalan*Pi*Log[2]^2)/96 - ((5*I)/768)*Pi^3*Log[2]^2 - ((3*I)/32)*Catalan*Log[2]^3 + (235*Pi^2*Log[2]^3)/9216 - ((11*I)/256)*Pi*Log[2]^4 - Log[2]^5/20 + (7*Pi*PolyGamma[3, 1/4])/6144 + (I/2048)*Log[2]*PolyGamma[3, 1/4] - ((7*I)/6)*Catalan*PolyLog[3, 1/2 - I/2] + (Pi^2*PolyLog[3, 1/2 - I/2])/16 + (I/24)*Pi*Log[2]*PolyLog[3, 1/2 - I/2] - (3*Log[2]^2*PolyLog[3, 1/2 - I/2])/8 + ((7*I)/6)*Catalan*PolyLog[3, 1/2 + I/2] - (Pi^2*PolyLog[3, 1/2 + I/2])/16 + ((5*I)/24)*Pi*Log[2]*PolyLog[3, 1/2 + I/2] + I*Pi*PolyLog[4, 1/2] - (143*Log[2]*PolyLog[4, 1/2])/64 - (I/2)*Pi*PolyLog[4, 1/2 - I/2] + (3*Log[2]*PolyLog[4, 1/2 - I/2])/4 - 4*PolyLog[5, 1/2] - ((211*I)/256)*Catalan*Zeta[3] - (11*Pi^2*Zeta[3])/3072 + ((181*I)/512)*Pi*Log[2]*Zeta[3] + (105*Log[2]^2*Zeta[3])/512 + (5013*Zeta[5])/2048;
HPLI[{0, -1, 1, 0, 0}]:=((3*I)/8)*Catalan^2*Pi - (Catalan*Pi^3)/96 - (1/64 - (41*I)/46080)*Pi^5 + (3*HPLI[{0, plus, minus, minus, minus}])/4 + HPLI[{0, plus, plus, minus, plus}]/2 + (3*HPLI[{minus, plus, minus, minus, minus}])/16 - (3*HPLI[{minus, plus, minus, plus, plus}])/8 - (3*HPLI[{minus, plus, plus, plus, minus}])/16 - (I/8)*Catalan*Pi^2*Log[2] - (3497/61440 + I/32)*Pi^4*Log[2] - ((17*I)/256)*Pi^3*Log[2]^2 + ((3*I)/16)*Catalan*Log[2]^3 + (5*Pi^2*Log[2]^3)/512 + ((25*I)/128)*Pi*Log[2]^4 + ((3*I)/64)*Catalan*Pi^2*Log[16] + (Pi*PolyGamma[3, 1/4])/512 + (I/256)*Log[2]*PolyGamma[3, 1/4] + (3*Log[2]^2*PolyLog[3, 1/2 - I/2])/4 + ((15*I)/16)*Pi*PolyLog[4, 1/2] + (15*Log[2]*PolyLog[4, 1/2])/32 - (3*Log[2]*PolyLog[4, 1/2 - I/2])/2 - ((159*I)/128)*Catalan*Zeta[3] - (35*Pi^2*Zeta[3])/512 - ((261*I)/256)*Pi*Log[2]*Zeta[3] - (105*Log[2]^2*Zeta[3])/256 + (225*Zeta[5])/512;
HPLI[{0, -1, 1, 0, -1}]:=(-I/16)*Catalan^2*Pi + (5*Catalan*Pi^3)/384 - (3/256 - (275*I)/36864)*Pi^5 + (3*HPLI[{0, plus, minus, minus, minus}])/8 + (3*HPLI[{minus, plus, minus, minus, minus}])/32 + HPLI[{minus, plus, minus, minus, plus}]/8 - (3*HPLI[{minus, plus, minus, plus, plus}])/16 + (9*HPLI[{minus, plus, plus, plus, minus}])/32 + (Catalan^2*Log[2])/4 + ((17*I)/96)*Catalan*Pi^2*Log[2] - (2063/73728 - I/128)*Pi^4*Log[2] - (Catalan*Pi*Log[2]^2)/32 - (I/192)*Pi^3*Log[2]^2 + ((3*I)/32)*Catalan*Log[2]^3 + (373*Pi^2*Log[2]^3)/9216 + ((43*I)/768)*Pi*Log[2]^4 - Log[2]^5/20 + (3*Pi*PolyGamma[3, 1/4])/2048 - (I/1024)*Log[2]*PolyGamma[3, 1/4] - (I/2)*Catalan*PolyLog[3, 1/2 - I/2] - (Pi^2*PolyLog[3, 1/2 - I/2])/8 + (I/8)*Pi*Log[2]*PolyLog[3, 1/2 - I/2] + (3*Log[2]^2*PolyLog[3, 1/2 - I/2])/8 + (I/2)*Catalan*PolyLog[3, 1/2 + I/2] + (Pi^2*PolyLog[3, 1/2 + I/2])/8 + ((5*I)/8)*Pi*Log[2]*PolyLog[3, 1/2 + I/2] - (I/16)*Pi*PolyLog[4, 1/2] - (113*Log[2]*PolyLog[4, 1/2])/64 - ((3*I)/2)*Pi*PolyLog[4, 1/2 - I/2] - (3*Log[2]*PolyLog[4, 1/2 - I/2])/4 - 4*PolyLog[5, 1/2] - ((279*I)/256)*Catalan*Zeta[3] + (57*Pi^2*Zeta[3])/1024 - ((291*I)/512)*Pi*Log[2]*Zeta[3] - (105*Log[2]^2*Zeta[3])/512 + (7387*Zeta[5])/2048;
HPLI[{0, -1, 1, -1, 1}]:=(3*HPLI[{0, minus, plus, minus, minus}])/8 + (HPLI[{0, minus, plus, minus}]*(I*Pi + Log[16]))/16 + ((11520*I)*Catalan^2*Pi + 5440*Catalan*Pi^3 - (1200 - 4576*I)*Pi^5 + 161280*HPLI[{0, plus, minus, minus, minus}] + 46080*HPLI[{0, plus, plus, minus, plus}] - 11520*HPLI[{minus, plus, minus, minus, minus}] + 53760*HPLI[{minus, plus, minus, minus, plus}] - 80640*HPLI[{minus, plus, minus, plus, plus}] + 69120*HPLI[{minus, plus, plus, minus, minus}] - 28800*HPLI[{minus, plus, plus, plus, minus}] + 46080*Catalan^2*Log[2] + (11520*I)*Catalan*Pi^2*Log[2] - (6051 + 2280*I)*Pi^4*Log[2] - 53760*Catalan*Pi*Log[2]^2 + (35760*I)*Pi^3*Log[2]^2 + (65280*I)*Catalan*Log[2]^3 + 28040*Pi^2*Log[2]^3 + (11520*I)*Pi*Log[2]^4 - 20256*Log[2]^5 + (1440*I)*Catalan*Pi^2*Log[16] - (960*I)*Catalan*Pi^2*Log[64] + 150*Pi*PolyGamma[3, 1/4] + (285*I)*Log[2]*PolyGamma[3, 1/4] - (122880*I)*Catalan*PolyLog[3, 1/2 - I/2] - 23040*Pi^2*PolyLog[3, 1/2 - I/2] + (330240*I)*Pi*Log[2]*PolyLog[3, 1/2 - I/2] + 783360*Log[2]^2*PolyLog[3, 1/2 - I/2] + (122880*I)*Catalan*PolyLog[3, 1/2 + I/2] + 23040*Pi^2*PolyLog[3, 1/2 + I/2] - (53760*I)*Pi*Log[2]*PolyLog[3, 1/2 + I/2] + 92160*Log[2]^2*PolyLog[3, 1/2 + I/2] - (103680*I)*Pi*PolyLog[4, 1/2] - 155520*Log[2]*PolyLog[4, 1/2] - (552960*I)*Pi*PolyLog[4, 1/2 - I/2] - 92160*Log[524288]*PolyLog[4, 1/2 - I/2] - 1082880*PolyLog[5, 1/2] - (196560*I)*Catalan*Zeta[3] + 44100*Pi^2*Zeta[3] - (757800*I)*Pi*Log[2]*Zeta[3] - 619920*Log[2]^2*Zeta[3] + 1230750*Zeta[5])/368640;
HPLI[{0, -1, 1, -1, 0}]:=((5*I)/8)*Catalan^2*Pi - (29*Catalan*Pi^3)/1152 + (1/192 - (373*I)/184320)*Pi^5 + (I/8)*Pi*HPLI[{0, minus, plus, minus}] + (3*HPLI[{0, plus, minus, minus, minus}])/4 + HPLI[{0, plus, plus, minus, minus}]/2 + HPLI[{0, plus, plus, minus, plus}]/2 + (3*HPLI[{minus, plus, minus, minus, minus}])/16 - HPLI[{minus, plus, minus, minus, plus}]/12 - HPLI[{minus, plus, minus, plus, plus}]/8 - (9*HPLI[{minus, plus, plus, plus, minus}])/16 - Catalan^2*Log[2] - ((29*I)/96)*Catalan*Pi^2*Log[2] - (1039/36864 + (5*I)/128)*Pi^4*Log[2] + (101*Catalan*Pi*Log[2]^2)/96 + (I/12)*Pi^3*Log[2]^2 + ((3*I)/16)*Catalan*Log[2]^3 - (259*Pi^2*Log[2]^3)/4608 + ((143*I)/768)*Pi*Log[2]^4 + Log[2]^5/30 - (I/16)*Catalan*Pi^2*Log[4] - (Pi*PolyGamma[3, 1/4])/1536 + ((5*I)/1024)*Log[2]*PolyGamma[3, 1/4] + ((5*I)/6)*Catalan*PolyLog[3, 1/2 - I/2] + (5*Pi^2*PolyLog[3, 1/2 - I/2])/32 - (I/12)*Pi*Log[2]*PolyLog[3, 1/2 - I/2] + (3*Log[2]^2*PolyLog[3, 1/2 - I/2])/4 - ((5*I)/6)*Catalan*PolyLog[3, 1/2 + I/2] - (5*Pi^2*PolyLog[3, 1/2 + I/2])/32 - ((2*I)/3)*Pi*Log[2]*PolyLog[3, 1/2 + I/2] + (I/4)*Pi*PolyLog[4, 1/2] + (15*Log[2]*PolyLog[4, 1/2])/32 + ((3*I)/2)*Pi*PolyLog[4, 1/2 - I/2] - (3*Log[2]*PolyLog[4, 1/2 - I/2])/2 - 4*PolyLog[5, 1/2] - ((51*I)/128)*Catalan*Zeta[3] - (111*Pi^2*Zeta[3])/1024 - ((235*I)/256)*Pi*Log[2]*Zeta[3] - (105*Log[2]^2*Zeta[3])/256 + (3159*Zeta[5])/1024;
HPLI[{0, -1, 1, -1, -1}]:=(-I/32)*Catalan^2*Pi - (Catalan*Pi^3)/36 - (1/512 - (791*I)/184320)*Pi^5 + (I/16)*Pi*HPLI[{0, minus, plus, minus}] - HPLI[{0, minus, plus, minus, minus}]/8 + HPLI[{0, plus, minus, minus, minus}]/16 + HPLI[{0, plus, plus, minus, minus}]/4 - HPLI[{0, plus, plus, minus, plus}]/8 + HPLI[{minus, plus, minus, minus, minus}]/32 + (5*HPLI[{minus, plus, minus, minus, plus}])/48 - HPLI[{minus, plus, minus, plus, plus}]/32 - (3*HPLI[{minus, plus, plus, minus, minus}])/16 + (5*HPLI[{minus, plus, plus, plus, minus}])/64 - (5*Catalan^2*Log[2])/8 + (I/32)*Catalan*Pi^2*Log[2] - (2137/73728 + (13*I)/3072)*Pi^4*Log[2] + (53*Catalan*Pi*Log[2]^2)/96 - ((3*I)/512)*Pi^3*Log[2]^2 - (I/96)*Catalan*Log[2]^3 - (989*Pi^2*Log[2]^3)/9216 + ((17*I)/768)*Pi*Log[2]^4 + (163*Log[2]^5)/3840 - (I/256)*Catalan*Pi^2*Log[16] - (I/384)*Catalan*Pi^2*Log[64] + (Pi*PolyGamma[3, 1/4])/4096 + ((13*I)/24576)*Log[2]*PolyGamma[3, 1/4] + ((5*I)/6)*Catalan*PolyLog[3, 1/2 - I/2] + (Pi^2*PolyLog[3, 1/2 - I/2])/32 + ((5*I)/48)*Pi*Log[2]*PolyLog[3, 1/2 - I/2] - (Log[2]^2*PolyLog[3, 1/2 - I/2])/8 - ((5*I)/6)*Catalan*PolyLog[3, 1/2 + I/2] - (Pi^2*PolyLog[3, 1/2 + I/2])/32 + ((19*I)/48)*Pi*Log[2]*PolyLog[3, 1/2 + I/2] - (Log[2]^2*PolyLog[3, 1/2 + I/2])/4 + ((11*I)/32)*Pi*PolyLog[4, 1/2] + (11*Log[2]*PolyLog[4, 1/2])/64 - I*Pi*PolyLog[4, 1/2 - I/2] + (3*Log[2]*PolyLog[4, 1/2 - I/2])/4 - (49*PolyLog[5, 1/2])/16 + ((105*I)/512)*Catalan*Zeta[3] + (431*Pi^2*Zeta[3])/6144 - ((207*I)/1024)*Pi*Log[2]*Zeta[3] + (301*Log[2]^2*Zeta[3])/512 + (13605*Zeta[5])/4096;
HPLI[{0, -1, 0, 1, 1}]:=((34560*I)*Catalan^2*Pi - 3200*Catalan*Pi^3 - (720 - 1443*I)*Pi^5 - 46080*HPLI[{0, plus, plus, minus, minus}] + 46080*HPLI[{0, plus, plus, minus, plus}] + 7680*HPLI[{minus, plus, minus, minus, plus}] + 11520*HPLI[{minus, plus, minus, plus, plus}] - 46080*HPLI[{minus, plus, plus, minus, minus}] - 40320*HPLI[{minus, plus, plus, plus, minus}] + 46080*Catalan^2*Log[2] + (5384 - 1800*I)*Pi^4*Log[2] - 7680*Catalan*Pi*Log[2]^2 + (5280*I)*Pi^3*Log[2]^2 - 14560*Pi^2*Log[2]^3 - (2640*I)*Pi*Log[2]^4 + 9408*Log[2]^5 - (5760*I)*Catalan*Pi^2*Log[4] - (2880*I)*Catalan*Pi^2*Log[16] + 90*Pi*PolyGamma[3, 1/4] + (225*I)*Log[2]*PolyGamma[3, 1/4] + (61440*I)*Catalan*PolyLog[3, 1/2 - I/2] + 5760*Pi^2*PolyLog[3, 1/2 - I/2] + (7680*I)*Pi*Log[2]*PolyLog[3, 1/2 - I/2] - (61440*I)*Catalan*PolyLog[3, 1/2 + I/2] - 5760*Pi^2*PolyLog[3, 1/2 + I/2] + (38400*I)*Pi*Log[2]*PolyLog[3, 1/2 + I/2] - (34560*I)*Pi*PolyLog[4, 1/2] + 437760*Log[2]*PolyLog[4, 1/2] - (92160*I)*Pi*PolyLog[4, 1/2 - I/2] + 1059840*PolyLog[5, 1/2] - (82800*I)*Catalan*Zeta[3] - 10440*Pi^2*Zeta[3] - (107640*I)*Pi*Log[2]*Zeta[3] + 80640*Log[2]^2*Zeta[3] - 914130*Zeta[5])/184320;
HPLI[{0, -1, 0, 1, 0}]:=(I/15360)*(-3840*Catalan^2*Pi + (59 + 80*I)*Pi^5 + 240*Pi^3*Log[2]^2 + (1620*I)*Pi^2*Zeta[3] + 160*Catalan*((-7*I)*Pi^3 + 18*Zeta[3]) - 10*Pi*(24*Log[2]^4 + I*PolyGamma[3, 1/4] + 576*PolyLog[4, 1/2] + 504*Log[2]*Zeta[3]) + (27000*I)*Zeta[5]);
HPLI[{0, -1, 0, 1, -1}]:=(-I/16)*Catalan^2*Pi + (Catalan*Pi^3)/288 - (1/256 + (191*I)/61440)*Pi^5 - HPLI[{0, plus, minus, minus, minus}]/8 - HPLI[{minus, plus, minus, minus, minus}]/32 + HPLI[{minus, plus, minus, minus, plus}]/24 + HPLI[{minus, plus, minus, plus, plus}]/16 + HPLI[{minus, plus, plus, minus, minus}]/4 + (5*HPLI[{minus, plus, plus, plus, minus}])/32 + (Catalan^2*Log[2])/4 + (I/16)*Catalan*Pi^2*Log[2] + (4217/368640 + (5*I)/384)*Pi^4*Log[2] - (13*Catalan*Pi*Log[2]^2)/24 - ((35*I)/1536)*Pi^3*Log[2]^2 - (I/32)*Catalan*Log[2]^3 + (761*Pi^2*Log[2]^3)/9216 + (I/768)*Pi*Log[2]^4 - (17*Log[2]^5)/960 + (I/32)*Catalan*Pi^2*Log[4] - (I/64)*Catalan*Pi^2*Log[16] + (Pi*PolyGamma[3, 1/4])/2048 - ((5*I)/3072)*Log[2]*PolyGamma[3, 1/4] + (I/3)*Catalan*PolyLog[3, 1/2 - I/2] + (Pi^2*PolyLog[3, 1/2 - I/2])/32 + (I/24)*Pi*Log[2]*PolyLog[3, 1/2 - I/2] - (Log[2]^2*PolyLog[3, 1/2 - I/2])/8 - (I/3)*Catalan*PolyLog[3, 1/2 + I/2] - (Pi^2*PolyLog[3, 1/2 + I/2])/32 + ((5*I)/24)*Pi*Log[2]*PolyLog[3, 1/2 + I/2] + ((13*I)/16)*Pi*PolyLog[4, 1/2] - (29*Log[2]*PolyLog[4, 1/2])/64 - (I/2)*Pi*PolyLog[4, 1/2 - I/2] + (Log[2]*PolyLog[4, 1/2 - I/2])/4 + PolyLog[5, 1/2]/4 - ((39*I)/256)*Catalan*Zeta[3] + (19*Pi^2*Zeta[3])/512 + ((329*I)/512)*Pi*Log[2]*Zeta[3] - (189*Log[2]^2*Zeta[3])/512 - (2491*Zeta[5])/2048;
HPLI[{0, -1, 0, 0, 1}]:=(-I/15360)*(7680*Catalan^2*Pi - (480*I)*Catalan*Pi^3 + (31 + 120*I)*Pi^5 - (7680*I)*HPLI[{0, plus, plus, minus, plus}] + (5760*I)*HPLI[{minus, plus, plus, plus, minus}] - 5760*Catalan*Pi^2*Log[2] - 360*Pi^4*Log[2] + 240*Pi^3*Log[2]^2 + 720*Catalan*Pi^2*Log[16] - (15*I)*Pi*PolyGamma[3, 1/4] + 45*Log[2]*PolyGamma[3, 1/4] - 23760*Catalan*Zeta[3] + (60*I)*Pi^2*Zeta[3] - 5400*Pi*Log[2]*Zeta[3] + (43875*I)*Zeta[5]);
HPLI[{0, -1, 0, 0, 0}]:=(960*Catalan*Pi^3 + (382*I)*Pi^5 - 45*Pi*(PolyGamma[3, 1/4] - PolyGamma[3, 3/4]) + 1080*Pi^2*Zeta[3] - 180*(30*Zeta[5] + I*(Zeta[5, 1/4] - Zeta[5, 3/4])))/46080;
HPLI[{0, -1, 0, 0, -1}]:=(-I/5120)*((13 + 40*I)*Pi^5 - (1920*I)*HPLI[{minus, plus, plus, plus, minus}] + 120*Pi^4*Log[2] - 80*Pi^3*Log[2]^2 - (5*I)*Pi*PolyGamma[3, 1/4] - 15*Log[2]*PolyGamma[3, 1/4] + 80*Catalan*((-2*I)*Pi^3 + Pi^2*Log[4096] - 69*Zeta[3]) - (20*I)*Pi^2*Zeta[3] + 1800*Pi*Log[2]*Zeta[3] + (15135*I)*Zeta[5]);
HPLI[{0, -1, 0, -1, 1}]:=((-3*I)/16)*Catalan^2*Pi + (Catalan*Pi^3)/48 + (7/768 - (1217*I)/184320)*Pi^5 + HPLI[{0, plus, minus, minus, minus}]/8 - HPLI[{0, plus, plus, minus, minus}]/4 - HPLI[{0, plus, plus, minus, plus}]/4 + HPLI[{minus, plus, minus, minus, minus}]/32 - HPLI[{minus, plus, minus, minus, plus}]/8 + (3*HPLI[{minus, plus, minus, plus, plus}])/16 - HPLI[{minus, plus, plus, minus, minus}]/4 - (5*HPLI[{minus, plus, plus, plus, minus}])/32 + (Catalan^2*Log[2])/4 - (I/8)*Catalan*Pi^2*Log[2] + (1229/122880 + I/384)*Pi^4*Log[2] + (Catalan*Pi*Log[2]^2)/8 - ((19*I)/1536)*Pi^3*Log[2]^2 + (I/32)*Catalan*Log[2]^3 - (617*Pi^2*Log[2]^3)/9216 + ((9*I)/256)*Pi*Log[2]^4 + (3*Log[2]^5)/320 - (I/32)*Catalan*Pi^2*Log[4] + (I/64)*Catalan*Pi^2*Log[16] - (7*Pi*PolyGamma[3, 1/4])/6144 - (I/3072)*Log[2]*PolyGamma[3, 1/4] - I*Catalan*PolyLog[3, 1/2 - I/2] + (3*Pi^2*PolyLog[3, 1/2 - I/2])/32 - (I/8)*Pi*Log[2]*PolyLog[3, 1/2 - I/2] + (Log[2]^2*PolyLog[3, 1/2 - I/2])/8 + I*Catalan*PolyLog[3, 1/2 + I/2] - (3*Pi^2*PolyLog[3, 1/2 + I/2])/32 - ((5*I)/8)*Pi*Log[2]*PolyLog[3, 1/2 + I/2] - (I/4)*Pi*PolyLog[4, 1/2] + (45*Log[2]*PolyLog[4, 1/2])/64 + ((3*I)/2)*Pi*PolyLog[4, 1/2 - I/2] - (Log[2]*PolyLog[4, 1/2 - I/2])/4 + 2*PolyLog[5, 1/2] + ((423*I)/256)*Catalan*Zeta[3] - (45*Pi^2*Zeta[3])/512 + ((323*I)/512)*Pi*Log[2]*Zeta[3] + (245*Log[2]^2*Zeta[3])/512 - (2367*Zeta[5])/2048;
HPLI[{0, -1, 0, -1, 0}]:=(-23040*HPLI[{minus, plus, minus, plus, plus}] - I*(34560*Catalan^2*Pi + (689 + 480*I)*Pi^5 + (34560*I)*HPLI[{minus, plus, plus, plus, minus}] - 720*Pi^4*Log[2] + 3360*Pi^3*Log[2]^2 - 1200*Pi*Log[2]^4 - (60*I)*Pi*PolyGamma[3, 1/4] + 90*Log[2]*PolyGamma[3, 1/4] - (11520*I)*Pi^2*PolyLog[3, 1/2 - I/2] + (11520*I)*Pi^2*PolyLog[3, 1/2 + I/2] - 28800*Pi*PolyLog[4, 1/2] + (16620*I)*Pi^2*Zeta[3] - 36000*Pi*Log[2]*Zeta[3] + 480*Catalan*((5*I)*Pi^3 - 12*Pi^2*Log[16] + 81*Zeta[3]) - (97560*I)*Zeta[5]))/46080;
HPLI[{0, -1, 0, -1, -1}]:=((-7*I)/16)*Catalan^2*Pi + (Catalan*Pi^3)/24 + (7/768 - (1147*I)/61440)*Pi^5 - HPLI[{minus, plus, minus, minus, plus}]/8 - (5*HPLI[{minus, plus, minus, plus, plus}])/16 + HPLI[{minus, plus, plus, minus, minus}]/4 + (7*HPLI[{minus, plus, plus, plus, minus}])/32 + (Catalan^2*Log[2])/4 + (I/16)*Catalan*Pi^2*Log[2] - (179/23040 + (3*I)/512)*Pi^4*Log[2] - (3*Catalan*Pi*Log[2]^2)/8 - ((37*I)/768)*Pi^3*Log[2]^2 + (125*Pi^2*Log[2]^3)/1152 + ((5*I)/256)*Pi*Log[2]^4 - (73*Log[2]^5)/960 + (I/32)*Catalan*Pi^2*Log[4] + (I/64)*Catalan*Pi^2*Log[16] - (7*Pi*PolyGamma[3, 1/4])/6144 + ((3*I)/4096)*Log[2]*PolyGamma[3, 1/4] - I*Catalan*PolyLog[3, 1/2 - I/2] - (5*Pi^2*PolyLog[3, 1/2 - I/2])/32 - (I/8)*Pi*Log[2]*PolyLog[3, 1/2 - I/2] + I*Catalan*PolyLog[3, 1/2 + I/2] + (5*Pi^2*PolyLog[3, 1/2 + I/2])/32 - ((5*I)/8)*Pi*Log[2]*PolyLog[3, 1/2 + I/2] - (21*Log[2]*PolyLog[4, 1/2])/8 + ((3*I)/2)*Pi*PolyLog[4, 1/2 - I/2] - 4*PolyLog[5, 1/2] + ((179*I)/256)*Catalan*Zeta[3] + (19*Pi^2*Zeta[3])/512 + ((375*I)/512)*Pi*Log[2]*Zeta[3] - (35*Log[2]^2*Zeta[3])/64 + (5591*Zeta[5])/2048;
HPLI[{0, -1, -1, 1, 1}]:=((11520*I)*Catalan^2*Pi + 3200*Catalan*Pi^3 - (240 + 404*I)*Pi^5 - (23040*I)*Pi*HPLI[{0, minus, plus, minus}] - 46080*HPLI[{0, minus, plus, minus, minus}] - 23040*HPLI[{0, plus, minus, minus, minus}] + 46080*HPLI[{0, plus, plus, minus, plus}] + 11520*HPLI[{minus, plus, minus, minus, minus}] - 7680*HPLI[{minus, plus, minus, minus, plus}] + 11520*HPLI[{minus, plus, minus, plus, plus}] - 23040*HPLI[{minus, plus, plus, minus, minus}] - 28800*HPLI[{minus, plus, plus, plus, minus}] + 46080*Catalan^2*Log[2] + (8147 - 1800*I)*Pi^4*Log[2] - 26880*Catalan*Pi*Log[2]^2 - (4800*I)*Pi^3*Log[2]^2 - (3840*I)*Catalan*Log[2]^3 + 120*Pi^2*Log[2]^3 + (9600*I)*Pi*Log[2]^4 + 4704*Log[2]^5 + (1440*I)*Catalan*Pi^2*Log[16] - (960*I)*Catalan*Pi^2*Log[64] + 30*Pi*PolyGamma[3, 1/4] + (225*I)*Log[2]*PolyGamma[3, 1/4] - (61440*I)*Catalan*PolyLog[3, 1/2 - I/2] + 11520*Pi^2*PolyLog[3, 1/2 - I/2] - (99840*I)*Pi*Log[2]*PolyLog[3, 1/2 - I/2] - 46080*Log[2]^2*PolyLog[3, 1/2 - I/2] + (61440*I)*Catalan*PolyLog[3, 1/2 + I/2] - 11520*Pi^2*PolyLog[3, 1/2 + I/2] + (7680*I)*Pi*Log[2]*PolyLog[3, 1/2 + I/2] - 92160*Log[2]^2*PolyLog[3, 1/2 + I/2] - (11520*I)*Pi*PolyLog[4, 1/2] + 316800*Log[2]*PolyLog[4, 1/2] + (184320*I)*Pi*PolyLog[4, 1/2 - I/2] + 276480*Log[2]*PolyLog[4, 1/2 - I/2] + 1451520*PolyLog[5, 1/2] - (75600*I)*Catalan*Zeta[3] - 29700*Pi^2*Zeta[3] + (74520*I)*Pi*Log[2]*Zeta[3] + 115920*Log[2]^2*Zeta[3] - 1391850*Zeta[5])/368640;
HPLI[{0, -1, -1, 1, 0}]:=((-3*I)/8)*Catalan^2*Pi + (Catalan*Pi^3)/128 - (1/384 + (263*I)/184320)*Pi^5 - (I/8)*Pi*HPLI[{0, minus, plus, minus}] - (3*HPLI[{0, plus, minus, minus, minus}])/8 - HPLI[{0, plus, plus, minus, minus}]/4 - HPLI[{0, plus, plus, minus, plus}]/4 - (3*HPLI[{minus, plus, minus, minus, minus}])/32 + HPLI[{minus, plus, minus, plus, plus}]/8 + (3*HPLI[{minus, plus, plus, plus, minus}])/16 + (Catalan^2*Log[2])/2 + ((13*I)/96)*Catalan*Pi^2*Log[2] + (1727/73728 + (9*I)/512)*Pi^4*Log[2] - (15*Catalan*Pi*Log[2]^2)/32 - ((27*I)/512)*Pi^3*Log[2]^2 - ((3*I)/32)*Catalan*Log[2]^3 + (451*Pi^2*Log[2]^3)/9216 - ((19*I)/256)*Pi*Log[2]^4 - Log[2]^5/60 + (I/16)*Catalan*Pi^2*Log[4] + (Pi*PolyGamma[3, 1/4])/3072 - ((9*I)/4096)*Log[2]*PolyGamma[3, 1/4] + (I/2)*Catalan*PolyLog[3, 1/2 - I/2] + (11*Pi^2*PolyLog[3, 1/2 - I/2])/96 - (I/2)*Pi*Log[2]*PolyLog[3, 1/2 - I/2] - (3*Log[2]^2*PolyLog[3, 1/2 - I/2])/8 - (I/2)*Catalan*PolyLog[3, 1/2 + I/2] - (11*Pi^2*PolyLog[3, 1/2 + I/2])/96 + (I/4)*Pi*Log[2]*PolyLog[3, 1/2 + I/2] - (I/16)*Pi*PolyLog[4, 1/2] - (15*Log[2]*PolyLog[4, 1/2])/64 + (I/2)*Pi*PolyLog[4, 1/2 - I/2] + (3*Log[2]*PolyLog[4, 1/2 - I/2])/4 + 2*PolyLog[5, 1/2] + ((117*I)/128)*Catalan*Zeta[3] - (449*Pi^2*Zeta[3])/3072 + ((187*I)/256)*Pi*Log[2]*Zeta[3] + (105*Log[2]^2*Zeta[3])/512 - (2173*Zeta[5])/1024;
HPLI[{0, -1, -1, 1, -1}]:=((3*I)/32)*Catalan^2*Pi + (Catalan*Pi^3)/384 + (1/1536 + (77*I)/36864)*Pi^5 + (3*HPLI[{0, minus, plus, minus, minus}])/8 + (9*HPLI[{0, plus, minus, minus, minus}])/16 - HPLI[{0, plus, plus, minus, minus}]/4 + (3*HPLI[{0, plus, plus, minus, plus}])/8 - HPLI[{minus, plus, minus, minus, minus}]/32 - HPLI[{minus, plus, minus, minus, plus}]/16 - (5*HPLI[{minus, plus, minus, plus, plus}])/32 + HPLI[{minus, plus, plus, minus, minus}]/16 - (7*HPLI[{minus, plus, plus, plus, minus}])/64 + (3*Catalan^2*Log[2])/8 + (385/8192 - (29*I)/3072)*Pi^4*Log[2] - (5*Catalan*Pi*Log[2]^2)/16 + ((5*I)/64)*Pi^3*Log[2]^2 + ((17*I)/96)*Catalan*Log[2]^3 + (85*Pi^2*Log[2]^3)/1024 + ((9*I)/256)*Pi*Log[2]^4 - Log[2]^5/3840 - (I/256)*Catalan*Pi^2*Log[16] + (HPLI[{0, minus, plus, minus}]*((-I)*Pi + Log[16]))/16 - (I/384)*Catalan*Pi^2*Log[64] - (Pi*PolyGamma[3, 1/4])/12288 + ((29*I)/24576)*Log[2]*PolyGamma[3, 1/4] - (Pi^2*PolyLog[3, 1/2 - I/2])/16 - ((9*I)/16)*Pi*Log[2]*PolyLog[3, 1/2 - I/2] + (17*Log[2]^2*PolyLog[3, 1/2 - I/2])/8 + (Pi^2*PolyLog[3, 1/2 + I/2])/16 + (I/16)*Pi*Log[2]*PolyLog[3, 1/2 + I/2] + (Log[2]^2*PolyLog[3, 1/2 + I/2])/4 - ((31*I)/32)*Pi*PolyLog[4, 1/2] + (121*Log[2]*PolyLog[4, 1/2])/64 + I*Pi*PolyLog[4, 1/2 - I/2] - (19*Log[2]*PolyLog[4, 1/2 - I/2])/4 + (33*PolyLog[5, 1/2])/16 - ((315*I)/512)*Catalan*Zeta[3] - (575*Pi^2*Zeta[3])/6144 - ((1291*I)/1024)*Pi*Log[2]*Zeta[3] - (721*Log[2]^2*Zeta[3])/512 - (10823*Zeta[5])/4096;
HPLI[{0, -1, -1, 0, 1}]:=(I/36864)*(2304*Catalan^2*Pi - (416*I)*Catalan*Pi^3 + (53 + 48*I)*Pi^5 - (1536*I)*HPLI[{minus, plus, minus, minus, plus}] + (2304*I)*HPLI[{minus, plus, minus, plus, plus}] - (3456*I)*HPLI[{minus, plus, plus, plus, minus}] + (9216*I)*Catalan^2*Log[2] + 1920*Catalan*Pi^2*Log[2] + (72 + 56*I)*Pi^4*Log[2] + (384*I)*Catalan*Pi*Log[2]^2 - 312*Pi^3*Log[2]^2 - (96*I)*Pi^2*Log[2]^3 + 240*Pi*Log[2]^4 - (6*I)*Pi*PolyGamma[3, 1/4] - 9*Log[2]*PolyGamma[3, 1/4] - 6144*Catalan*PolyLog[3, 1/2 - I/2] + (768*I)*Pi^2*PolyLog[3, 1/2 - I/2] + 1536*Pi*Log[2]*PolyLog[3, 1/2 - I/2] + 6144*Catalan*PolyLog[3, 1/2 + I/2] - (768*I)*Pi^2*PolyLog[3, 1/2 + I/2] + 7680*Pi*Log[2]*PolyLog[3, 1/2 + I/2] + 11520*Pi*PolyLog[4, 1/2] - 18432*Pi*PolyLog[4, 1/2 - I/2] - 34128*Catalan*Zeta[3] - (420*I)*Pi^2*Zeta[3] + 1080*Pi*Log[2]*Zeta[3] - (21366*I)*Zeta[5]);
HPLI[{0, -1, -1, 0, 0}]:=(I/92160)*(34560*Catalan^2*Pi - (960*I)*Catalan*Pi^3 + 818*Pi^5 - (11520*I)*HPLI[{minus, plus, minus, plus, plus}] + (17280*I)*HPLI[{minus, plus, plus, plus, minus}] - 360*Pi^4*Log[2] + 2640*Pi^3*Log[2]^2 - 1200*Pi*Log[2]^4 - 4320*Catalan*Pi^2*Log[16] + 45*Log[2]*PolyGamma[3, 1/4] - (11520*I)*Pi^2*PolyLog[3, 1/2 - I/2] + (11520*I)*Pi^2*PolyLog[3, 1/2 + I/2] - 28800*Pi*PolyLog[4, 1/2] + 23760*Catalan*Zeta[3] + (7140*I)*Pi^2*Zeta[3] - 30600*Pi*Log[2]*Zeta[3] - (48780*I)*Zeta[5]);
HPLI[{0, -1, -1, 0, -1}]:=(I/61440)*(19200*Catalan^2*Pi + (2080*I)*Catalan*Pi^3 + (961 + 240*I)*Pi^5 - (7680*I)*HPLI[{minus, plus, minus, minus, plus}] - (11520*I)*HPLI[{minus, plus, minus, plus, plus}] + (17280*I)*HPLI[{minus, plus, plus, plus, minus}] - (15360*I)*Catalan^2*Log[2] - 10880*Catalan*Pi^2*Log[2] - (360 - 280*I)*Pi^4*Log[2] + (5760*I)*Catalan*Pi*Log[2]^2 + 2840*Pi^3*Log[2]^2 - (480*I)*Pi^2*Log[2]^3 - 1200*Pi*Log[2]^4 - (30*I)*Pi*PolyGamma[3, 1/4] + 45*Log[2]*PolyGamma[3, 1/4] + 30720*Catalan*PolyLog[3, 1/2 - I/2] - (5120*I)*Pi^2*PolyLog[3, 1/2 - I/2] + 7680*Pi*Log[2]*PolyLog[3, 1/2 - I/2] - 30720*Catalan*PolyLog[3, 1/2 + I/2] + (5120*I)*Pi^2*PolyLog[3, 1/2 + I/2] + 38400*Pi*Log[2]*PolyLog[3, 1/2 + I/2] - 92160*Pi*PolyLog[4, 1/2 - I/2] - 40560*Catalan*Zeta[3] - (2500*I)*Pi^2*Zeta[3] - 55800*Pi*Log[2]*Zeta[3] - (128070*I)*Zeta[5]);
HPLI[{0, -1, -1, -1, 1}]:=((-3*I)/32)*Catalan^2*Pi + (17*Catalan*Pi^3)/1152 - (1/1536 + (73*I)/23040)*Pi^5 - HPLI[{0, minus, plus, minus, minus}]/4 - (3*HPLI[{0, plus, minus, minus, minus}])/8 - HPLI[{0, plus, plus, minus, plus}]/4 + (3*HPLI[{minus, plus, minus, minus, minus}])/64 + HPLI[{minus, plus, minus, minus, plus}]/48 + (5*HPLI[{minus, plus, minus, plus, plus}])/32 - HPLI[{minus, plus, plus, minus, minus}]/16 + (3*HPLI[{minus, plus, plus, plus, minus}])/64 - (Catalan^2*Log[2])/8 - (1963/81920 - (3*I)/512)*Pi^4*Log[2] - (HPLI[{0, minus, plus, minus}]*Log[2])/4 + (5*Catalan*Pi*Log[2]^2)/48 - ((87*I)/1024)*Pi^3*Log[2]^2 - ((31*I)/192)*Catalan*Log[2]^3 - (923*Pi^2*Log[2]^3)/18432 - ((13*I)/768)*Pi*Log[2]^4 - (7*Log[2]^5)/3840 + (I/256)*Catalan*Pi^2*Log[16] + (I/384)*Catalan*Pi^2*Log[64] + (Pi*PolyGamma[3, 1/4])/12288 - ((3*I)/4096)*Log[2]*PolyGamma[3, 1/4] - (I/3)*Catalan*PolyLog[3, 1/2 - I/2] + (3*Pi^2*PolyLog[3, 1/2 - I/2])/32 + ((13*I)/48)*Pi*Log[2]*PolyLog[3, 1/2 - I/2] - (33*Log[2]^2*PolyLog[3, 1/2 - I/2])/16 + (I/3)*Catalan*PolyLog[3, 1/2 + I/2] - (3*Pi^2*PolyLog[3, 1/2 + I/2])/32 - (I/48)*Pi*Log[2]*PolyLog[3, 1/2 + I/2] - (Log[2]^2*PolyLog[3, 1/2 + I/2])/4 + ((15*I)/16)*Pi*PolyLog[4, 1/2] - (165*Log[2]*PolyLog[4, 1/2])/128 - (I/2)*Pi*PolyLog[4, 1/2 - I/2] + (37*Log[2]*PolyLog[4, 1/2 - I/2])/8 + PolyLog[5, 1/2] + ((231*I)/512)*Catalan*Zeta[3] + (89*Pi^2*Zeta[3])/6144 + ((1371*I)/1024)*Pi*Log[2]*Zeta[3] + (1435*Log[2]^2*Zeta[3])/1024 - (593*Zeta[5])/4096;
HPLI[{0, -1, -1, -1, 0}]:=(-I/184320)*(23040*Catalan^2*Pi + (5920*I)*Catalan*Pi^3 + (643 + 480*I)*Pi^5 - (15360*I)*HPLI[{minus, plus, minus, minus, plus}] - (23040*I)*HPLI[{minus, plus, minus, plus, plus}] + (34560*I)*HPLI[{minus, plus, plus, plus, minus}] - 32640*Catalan*Pi^2*Log[2] - (720 - 560*I)*Pi^4*Log[2] - (1920*I)*Catalan*Pi*Log[2]^2 + 3120*Pi^3*Log[2]^2 - 1200*Pi*Log[2]^4 + 11520*Catalan*Pi^2*Log[4] - (60*I)*Pi*PolyGamma[3, 1/4] + 90*Log[2]*PolyGamma[3, 1/4] + 30720*Catalan*PolyLog[3, 1/2 - I/2] + (1920*I)*Pi^2*PolyLog[3, 1/2 - I/2] + 15360*Pi*Log[2]*PolyLog[3, 1/2 - I/2] - 30720*Catalan*PolyLog[3, 1/2 + I/2] - (1920*I)*Pi^2*PolyLog[3, 1/2 + I/2] + 30720*Pi*Log[2]*PolyLog[3, 1/2 + I/2] - 92160*Pi*PolyLog[4, 1/2 - I/2] - 53280*Catalan*Zeta[3] + (7020*I)*Pi^2*Zeta[3] - 61200*Pi*Log[2]*Zeta[3] - (256140*I)*Zeta[5]);
HPLI[{0, -1, -1, -1, -1}]:=((-23040*I)*Catalan^2*Pi + 6400*Catalan*Pi^3 + (480 + 12*I)*Pi^5 - 11520*HPLI[{minus, plus, minus, minus, minus}] - 15360*HPLI[{minus, plus, minus, minus, plus}] - 23040*HPLI[{minus, plus, minus, plus, plus}] + 46080*HPLI[{minus, plus, plus, minus, minus}] + 11520*HPLI[{minus, plus, plus, plus, minus}] + 92160*Catalan^2*Log[2] + (689 + 960*I)*Pi^4*Log[2] - 99840*Catalan*Pi*Log[2]^2 + (4560*I)*Pi^3*Log[2]^2 + (19200*I)*Catalan*Log[2]^3 + 26600*Pi^2*Log[2]^3 - (5760*I)*Pi*Log[2]^4 - 14016*Log[2]^5 - (2880*I)*Catalan*Pi^2*Log[16] + (1920*I)*Catalan*Pi^2*Log[64] - 60*Pi*PolyGamma[3, 1/4] - (120*I)*Log[2]*PolyGamma[3, 1/4] - (122880*I)*Catalan*PolyLog[3, 1/2 - I/2] - (15360*I)*Pi*Log[2]*PolyLog[3, 1/2 - I/2] + 138240*Log[2]^2*PolyLog[3, 1/2 - I/2] + (122880*I)*Catalan*PolyLog[3, 1/2 + I/2] + (15360*I)*Pi*Log[2]*PolyLog[3, 1/2 + I/2] + 184320*Log[2]^2*PolyLog[3, 1/2 + I/2] - 282240*Log[2]*PolyLog[4, 1/2] - 645120*Log[2]*PolyLog[4, 1/2 - I/2] - 737280*PolyLog[5, 1/2] + (30240*I)*Catalan*Zeta[3] + 1080*Pi^2*Zeta[3] - (91440*I)*Pi*Log[2]*Zeta[3] - 277200*Log[2]^2*Zeta[3] + 820980*Zeta[5])/737280;
HPLI[{-1, 1, 1, 1, 1}]:=((-23040*I)*Catalan^2*Pi + 6400*Catalan*Pi^3 + (480 + 6*I)*Pi^5 - 11520*HPLI[{minus, plus, minus, minus, minus}] - 15360*HPLI[{minus, plus, minus, minus, plus}] - 23040*HPLI[{minus, plus, minus, plus, plus}] + 46080*HPLI[{minus, plus, plus, minus, minus}] + 11520*HPLI[{minus, plus, plus, plus, minus}] + 92160*Catalan^2*Log[2] + (23040*I)*Catalan*Pi^2*Log[2] - (931 - 960*I)*Pi^4*Log[2] - 99840*Catalan*Pi*Log[2]^2 - (3840*I)*Pi^3*Log[2]^2 - (11520*I)*Catalan*Log[2]^3 + 23880*Pi^2*Log[2]^3 + (5280*I)*Pi*Log[2]^4 - 10368*Log[2]^5 - 60*Pi^4*Log[4] - 60*Pi*PolyGamma[3, 1/4] - (120*I)*Log[2]*PolyGamma[3, 1/4] - (122880*I)*Catalan*PolyLog[3, 1/2 - I/2] + (76800*I)*Pi*Log[2]*PolyLog[3, 1/2 - I/2] - 46080*Log[2]^2*PolyLog[3, 1/2 - I/2] + (122880*I)*Catalan*PolyLog[3, 1/2 + I/2] - (76800*I)*Pi*Log[2]*PolyLog[3, 1/2 + I/2] - 282240*Log[2]*PolyLog[4, 1/2] + 92160*Log[2]*PolyLog[4, 1/2 - I/2] + (30240*I)*Catalan*Zeta[3] + 1080*Pi^2*Zeta[3] + (9360*I)*Pi*Log[2]*Zeta[3] - 75600*Log[2]^2*Zeta[3] + 83700*Zeta[5])/737280;
HPLI[{-1, 1, 1, 1, 0}]:=((3*I)/32)*Catalan^2*Pi - (11*Catalan*Pi^3)/576 - (1/1536 - (1031*I)/122880)*Pi^5 + HPLI[{0, minus, plus, minus, minus}]/4 + (3*HPLI[{0, plus, minus, minus, minus}])/8 + HPLI[{0, plus, plus, minus, plus}]/4 - (3*HPLI[{minus, plus, minus, minus, minus}])/64 + HPLI[{minus, plus, minus, minus, plus}]/48 - (5*HPLI[{minus, plus, minus, plus, plus}])/32 - HPLI[{minus, plus, plus, minus, minus}]/16 - (3*HPLI[{minus, plus, plus, plus, minus}])/64 - (Catalan^2*Log[2])/8 + ((31*I)/192)*Catalan*Pi^2*Log[2] + (9007/737280 - (3*I)/512)*Pi^4*Log[2] + (HPLI[{0, minus, plus, minus}]*Log[2])/4 + (13*Catalan*Pi*Log[2]^2)/96 + ((19*I)/256)*Pi^3*Log[2]^2 + ((9*I)/64)*Catalan*Log[2]^3 + (341*Pi^2*Log[2]^3)/6144 + ((43*I)/1536)*Pi*Log[2]^4 - Log[2]^5/120 - (I/32)*Catalan*Pi^2*Log[4] - (Catalan*Pi*Log[2]*Log[4])/16 - (I/256)*Catalan*Pi^2*Log[16] - (I/384)*Catalan*Pi^2*Log[64] + (Pi*PolyGamma[3, 1/4])/12288 + ((3*I)/4096)*Log[2]*PolyGamma[3, 1/4] + ((2*I)/3)*Catalan*PolyLog[3, 1/2 - I/2] - (5*Pi^2*PolyLog[3, 1/2 - I/2])/192 + ((13*I)/48)*Pi*Log[2]*PolyLog[3, 1/2 - I/2] + 2*Log[2]^2*PolyLog[3, 1/2 - I/2] - ((2*I)/3)*Catalan*PolyLog[3, 1/2 + I/2] + (5*Pi^2*PolyLog[3, 1/2 + I/2])/192 + ((5*I)/48)*Pi*Log[2]*PolyLog[3, 1/2 + I/2] + (Log[2]^2*PolyLog[3, 1/2 + I/2])/16 - ((9*I)/32)*Pi*PolyLog[4, 1/2] + (165*Log[2]*PolyLog[4, 1/2])/128 - ((3*I)/4)*Pi*PolyLog[4, 1/2 - I/2] - (33*Log[2]*PolyLog[4, 1/2 - I/2])/8 + PolyLog[5, 1/2] - ((167*I)/512)*Catalan*Zeta[3] + (127*Pi^2*Zeta[3])/3072 - ((1755*I)/1024)*Pi*Log[2]*Zeta[3] - (1213*Log[2]^2*Zeta[3])/1024 - (593*Zeta[5])/4096;
HPLI[{-1, 1, 1, 1, -1}]:=((-23040*I)*Catalan^2*Pi - 1280*Catalan*Pi^3 + (480 + 18*I)*Pi^5 + 11520*HPLI[{minus, plus, minus, minus, minus}] - 15360*HPLI[{minus, plus, minus, minus, plus}] - 23040*HPLI[{minus, plus, minus, plus, plus}] - 46080*HPLI[{minus, plus, plus, minus, minus}] + 57600*HPLI[{minus, plus, plus, plus, minus}] - 92160*Catalan^2*Log[2] + (17280*I)*Catalan*Pi^2*Log[2] + (791 + 480*I)*Pi^4*Log[2] + 84480*Catalan*Pi*Log[2]^2 - (480*I)*Pi^3*Log[2]^2 + (3840*I)*Catalan*Log[2]^3 - 17640*Pi^2*Log[2]^3 - (3360*I)*Pi*Log[2]^4 + 5184*Log[2]^5 - 60*Pi*PolyGamma[3, 1/4] - (60*I)*Log[2]*PolyGamma[3, 1/4] + (61440*I)*Catalan*PolyLog[3, 1/2 - I/2] - 5760*Pi^2*PolyLog[3, 1/2 - I/2] - (61440*I)*Pi*Log[2]*PolyLog[3, 1/2 - I/2] - 23040*Log[2]^2*PolyLog[3, 1/2 - I/2] - (61440*I)*Catalan*PolyLog[3, 1/2 + I/2] + 5760*Pi^2*PolyLog[3, 1/2 + I/2] + (15360*I)*Pi*Log[2]*PolyLog[3, 1/2 + I/2] - 23040*Log[2]^2*PolyLog[3, 1/2 + I/2] - (92160*I)*Pi*PolyLog[4, 1/2] + 97920*Log[2]*PolyLog[4, 1/2] + (92160*I)*Pi*PolyLog[4, 1/2 - I/2] + 92160*Log[2]*PolyLog[4, 1/2 - I/2] + (30240*I)*Catalan*Zeta[3] - 15300*Pi^2*Zeta[3] - (7920*I)*Pi*Log[2]*Zeta[3] + 60480*Log[2]^2*Zeta[3] + 83700*Zeta[5])/368640;
HPLI[{-1, 1, 1, 0, 1}]:=(I/16)*Catalan^2*Pi + (13*Catalan*Pi^3)/384 + (1/768 - (1019*I)/73728)*Pi^5 - (3*HPLI[{0, minus, plus, minus, minus}])/8 - (9*HPLI[{0, plus, minus, minus, minus}])/16 + HPLI[{0, plus, plus, minus, minus}]/4 - (3*HPLI[{0, plus, plus, minus, plus}])/8 + (7*HPLI[{minus, plus, minus, minus, minus}])/64 + (5*HPLI[{minus, plus, minus, plus, plus}])/16 + HPLI[{minus, plus, plus, minus, minus}]/8 + HPLI[{minus, plus, plus, plus, minus}]/32 + (I/16)*HPLI[{0, minus, plus, minus}]*(Pi + (8*I)*Log[2]) - (Catalan^2*Log[2])/2 - ((29*I)/96)*Catalan*Pi^2*Log[2] - (52163/737280 - (25*I)/3072)*Pi^4*Log[2] - (3*Catalan*Pi*Log[2]^2)/32 - ((73*I)/384)*Pi^3*Log[2]^2 - ((43*I)/192)*Catalan*Log[2]^3 - (1643*Pi^2*Log[2]^3)/18432 - ((7*I)/512)*Pi*Log[2]^4 + (97*Log[2]^5)/3840 + ((3*I)/32)*Catalan*Pi^2*Log[4] + (3*Catalan*Pi*Log[2]*Log[4])/16 + (I/128)*Catalan*Pi^2*Log[16] + (I/192)*Catalan*Pi^2*Log[64] - (Pi*PolyGamma[3, 1/4])/6144 - ((25*I)/24576)*Log[2]*PolyGamma[3, 1/4] - (I/2)*Catalan*PolyLog[3, 1/2 - I/2] + (Pi^2*PolyLog[3, 1/2 - I/2])/6 + ((5*I)/16)*Pi*Log[2]*PolyLog[3, 1/2 - I/2] - (63*Log[2]^2*PolyLog[3, 1/2 - I/2])/16 + (I/2)*Catalan*PolyLog[3, 1/2 + I/2] - (Pi^2*PolyLog[3, 1/2 + I/2])/6 - ((3*I)/16)*Pi*Log[2]*PolyLog[3, 1/2 + I/2] + (Log[2]^2*PolyLog[3, 1/2 + I/2])/8 + (2*I)*Pi*PolyLog[4, 1/2] - (357*Log[2]*PolyLog[4, 1/2])/128 - (I/4)*Pi*PolyLog[4, 1/2 - I/2] + (61*Log[2]*PolyLog[4, 1/2 - I/2])/8 - (81*PolyLog[5, 1/2])/16 + ((41*I)/256)*Catalan*Zeta[3] + (535*Pi^2*Zeta[3])/3072 + ((405*I)/128)*Pi*Log[2]*Zeta[3] + (2363*Log[2]^2*Zeta[3])/1024 + (6301*Zeta[5])/2048;
HPLI[{-1, 1, 1, 0, 0}]:=((3*I)/8)*Catalan^2*Pi + (Catalan*Pi^3)/576 + (1/256 + (5*I)/18432)*Pi^5 + (I/8)*Pi*HPLI[{0, minus, plus, minus}] + HPLI[{0, plus, minus, minus, minus}]/8 - HPLI[{0, plus, plus, minus, minus}]/4 + HPLI[{0, plus, plus, minus, plus}]/4 + HPLI[{minus, plus, minus, minus, minus}]/32 - HPLI[{minus, plus, minus, minus, plus}]/24 - HPLI[{minus, plus, minus, plus, plus}]/8 - HPLI[{minus, plus, plus, minus, minus}]/8 - HPLI[{minus, plus, plus, plus, minus}]/16 + (Catalan^2*Log[2])/4 - (I/16)*Catalan*Pi^2*Log[2] + (1027/73728 - (3*I)/512)*Pi^4*Log[2] - (5*Catalan*Pi*Log[2]^2)/24 - ((7*I)/512)*Pi^3*Log[2]^2 + (I/32)*Catalan*Log[2]^3 - (377*Pi^2*Log[2]^3)/9216 + ((9*I)/256)*Pi*Log[2]^4 - Log[2]^5/60 + ((5*I)/64)*Catalan*Pi^2*Log[4] + (I/128)*Pi^3*Log[2]*Log[4] - (I/128)*Catalan*Pi^2*Log[16] - (I/384)*Pi^3*Log[2]*Log[64] - (Pi*PolyGamma[3, 1/4])/2048 + ((3*I)/4096)*Log[2]*PolyGamma[3, 1/4] - (I/3)*Catalan*PolyLog[3, 1/2 - I/2] + ((7*I)/12)*Pi*Log[2]*PolyLog[3, 1/2 - I/2] + (Log[2]^2*PolyLog[3, 1/2 - I/2])/8 + (I/3)*Catalan*PolyLog[3, 1/2 + I/2] - ((7*I)/12)*Pi*Log[2]*PolyLog[3, 1/2 + I/2] + ((7*I)/32)*Pi*PolyLog[4, 1/2] + (5*Log[2]*PolyLog[4, 1/2])/64 - (Log[2]*PolyLog[4, 1/2 - I/2])/4 + 2*PolyLog[5, 1/2] - ((117*I)/128)*Catalan*Zeta[3] - (25*Pi^2*Zeta[3])/512 - ((119*I)/256)*Pi*Log[2]*Zeta[3] - (29*Log[2]^2*Zeta[3])/512 - (2763*Zeta[5])/2048;
HPLI[{-1, 1, 1, 0, -1}]:=(I/2)*Catalan^2*Pi + (5*Catalan*Pi^3)/384 + (1/768 + (4541*I)/368640)*Pi^5 + (3*HPLI[{0, minus, plus, minus, minus}])/8 + (13*HPLI[{0, plus, minus, minus, minus}])/16 + (5*HPLI[{0, plus, plus, minus, plus}])/8 - HPLI[{minus, plus, minus, minus, minus}]/64 - HPLI[{minus, plus, minus, plus, plus}]/4 + HPLI[{minus, plus, plus, minus, minus}]/8 - (7*HPLI[{minus, plus, plus, plus, minus}])/16 + (Catalan^2*Log[2])/2 - ((11*I)/48)*Catalan*Pi^2*Log[2] - (569/245760 + (85*I)/3072)*Pi^4*Log[2] - (11*Catalan*Pi*Log[2]^2)/32 + ((31*I)/192)*Pi^3*Log[2]^2 + ((53*I)/192)*Catalan*Log[2]^3 + (383*Pi^2*Log[2]^3)/6144 + ((169*I)/1536)*Pi*Log[2]^4 - (101*Log[2]^5)/3840 + (I/32)*Catalan*Pi^2*Log[4] + (Catalan*Pi*Log[2]*Log[4])/16 + (I/64)*Catalan*Pi^2*Log[16] - (I/96)*Catalan*Pi^2*Log[64] + (HPLI[{0, minus, plus, minus}]*(I*Pi + Log[256]))/16 - (Pi*PolyGamma[3, 1/4])/6144 + ((85*I)/24576)*Log[2]*PolyGamma[3, 1/4] - (I/2)*Catalan*PolyLog[3, 1/2 - I/2] - (13*Pi^2*PolyLog[3, 1/2 - I/2])/96 + ((5*I)/16)*Pi*Log[2]*PolyLog[3, 1/2 - I/2] + (63*Log[2]^2*PolyLog[3, 1/2 - I/2])/16 + (I/2)*Catalan*PolyLog[3, 1/2 + I/2] + (13*Pi^2*PolyLog[3, 1/2 + I/2])/96 - ((3*I)/16)*Pi*Log[2]*PolyLog[3, 1/2 + I/2] - (Log[2]^2*PolyLog[3, 1/2 + I/2])/4 - ((35*I)/32)*Pi*PolyLog[4, 1/2] + (91*Log[2]*PolyLog[4, 1/2])/128 - (I/4)*Pi*PolyLog[4, 1/2 - I/2] - (59*Log[2]*PolyLog[4, 1/2 - I/2])/8 - (77*PolyLog[5, 1/2])/16 - ((297*I)/128)*Catalan*Zeta[3] + (83*Pi^2*Zeta[3])/1024 - ((1365*I)/512)*Pi*Log[2]*Zeta[3] - (2125*Log[2]^2*Zeta[3])/1024 + (8765*Zeta[5])/2048;
HPLI[{-1, 1, 1, -1, 1}]:=((53760*I)*Catalan^2*Pi + 640*Catalan*Pi^3 - (480 - 112*I)*Pi^5 - 11520*HPLI[{minus, plus, minus, minus, minus}] + 15360*HPLI[{minus, plus, minus, minus, plus}] + 23040*HPLI[{minus, plus, minus, plus, plus}] + 46080*HPLI[{minus, plus, plus, minus, minus}] - 57600*HPLI[{minus, plus, plus, plus, minus}] + 30720*Catalan^2*Log[2] - (30720*I)*Catalan*Pi^2*Log[2] - (1391 + 480*I)*Pi^4*Log[2] - 30720*Catalan*Pi*Log[2]^2 + (3280*I)*Pi^3*Log[2]^2 + (8960*I)*Catalan*Log[2]^3 + 7400*Pi^2*Log[2]^3 - (960*I)*Pi*Log[2]^4 - 64*Log[2]^5 + 60*Pi^4*Log[4] + 60*Pi*PolyGamma[3, 1/4] + (60*I)*Log[2]*PolyGamma[3, 1/4] + 15360*Pi^2*PolyLog[3, 1/2 - I/2] + (61440*I)*Pi*Log[2]*PolyLog[3, 1/2 - I/2] + 107520*Log[2]^2*PolyLog[3, 1/2 - I/2] - 15360*Pi^2*PolyLog[3, 1/2 + I/2] + (30720*I)*Pi*Log[2]*PolyLog[3, 1/2 + I/2] + 30720*Log[2]^2*PolyLog[3, 1/2 + I/2] + (184320*I)*Pi*PolyLog[4, 1/2] + 86400*Log[2]*PolyLog[4, 1/2] - (184320*I)*Pi*PolyLog[4, 1/2 - I/2] - 276480*Log[2]*PolyLog[4, 1/2 - I/2] - (70560*I)*Catalan*Zeta[3] + 29160*Pi^2*Zeta[3] - (2160*I)*Pi*Log[2]*Zeta[3] - 55440*Log[2]^2*Zeta[3] - 83700*Zeta[5])/245760;
HPLI[{-1, 1, 1, -1, 0}]:=((3*I)/32)*Catalan^2*Pi + (5*Catalan*Pi^3)/288 + (5/1536 - (697*I)/122880)*Pi^5 - HPLI[{0, minus, plus, minus, minus}]/4 - HPLI[{0, plus, minus, minus, minus}]/2 - HPLI[{0, plus, plus, minus, plus}]/4 + (3*HPLI[{minus, plus, minus, minus, minus}])/64 - (5*HPLI[{minus, plus, minus, minus, plus}])/48 + (3*HPLI[{minus, plus, minus, plus, plus}])/32 - (3*HPLI[{minus, plus, plus, minus, minus}])/16 + (13*HPLI[{minus, plus, plus, plus, minus}])/64 - (3*Catalan^2*Log[2])/8 - ((7*I)/192)*Catalan*Pi^2*Log[2] - (10087/737280 - (3*I)/256)*Pi^4*Log[2] - (HPLI[{0, minus, plus, minus}]*Log[2])/4 + (61*Catalan*Pi*Log[2]^2)/96 - ((107*I)/1536)*Pi^3*Log[2]^2 - ((35*I)/192)*Catalan*Log[2]^3 - (2503*Pi^2*Log[2]^3)/18432 - ((79*I)/1536)*Pi*Log[2]^4 + (7*Log[2]^5)/320 - (I/32)*Catalan*Pi^2*Log[4] - (Catalan*Pi*Log[2]*Log[4])/16 - (I/256)*Catalan*Pi^2*Log[16] + (I/384)*Catalan*Pi^2*Log[64] - (5*Pi*PolyGamma[3, 1/4])/12288 - ((3*I)/2048)*Log[2]*PolyGamma[3, 1/4] - (I/3)*Catalan*PolyLog[3, 1/2 - I/2] + (23*Pi^2*PolyLog[3, 1/2 - I/2])/192 - ((11*I)/48)*Pi*Log[2]*PolyLog[3, 1/2 - I/2] - (19*Log[2]^2*PolyLog[3, 1/2 - I/2])/8 + (I/3)*Catalan*PolyLog[3, 1/2 + I/2] - (23*Pi^2*PolyLog[3, 1/2 + I/2])/192 - ((19*I)/48)*Pi*Log[2]*PolyLog[3, 1/2 + I/2] - (3*Log[2]^2*PolyLog[3, 1/2 + I/2])/16 - (I/8)*Pi*PolyLog[4, 1/2] - (141*Log[2]*PolyLog[4, 1/2])/128 + ((5*I)/4)*Pi*PolyLog[4, 1/2 - I/2] + (41*Log[2]*PolyLog[4, 1/2 - I/2])/8 - PolyLog[5, 1/2]/8 + ((489*I)/512)*Catalan*Zeta[3] - (181*Pi^2*Zeta[3])/1024 + ((1789*I)/1024)*Pi*Log[2]*Zeta[3] + (1437*Log[2]^2*Zeta[3])/1024 - (275*Zeta[5])/4096;
HPLI[{-1, 1, 1, -1, -1}]:=((46080*I)*Catalan^2*Pi + 5440*Catalan*Pi^3 + (480 - 473*I)*Pi^5 + 11520*HPLI[{minus, plus, minus, minus, minus}] - 15360*HPLI[{minus, plus, minus, minus, plus}] - 23040*HPLI[{minus, plus, plus, plus, minus}] + 92160*Catalan^2*Log[2] - (28800*I)*Catalan*Pi^2*Log[2] + (281 - 1200*I)*Pi^4*Log[2] - 65280*Catalan*Pi*Log[2]^2 - (3960*I)*Pi^3*Log[2]^2 - (11520*I)*Catalan*Log[2]^3 + 5160*Pi^2*Log[2]^3 + (7440*I)*Pi*Log[2]^4 + 96*Log[2]^5 + 60*Pi^4*Log[4] - 60*Pi*PolyGamma[3, 1/4] + (150*I)*Log[2]*PolyGamma[3, 1/4] - (122880*I)*Catalan*PolyLog[3, 1/2 - I/2] + 5760*Pi^2*PolyLog[3, 1/2 - I/2] - (38400*I)*Pi*Log[2]*PolyLog[3, 1/2 - I/2] - 115200*Log[2]^2*PolyLog[3, 1/2 - I/2] + (122880*I)*Catalan*PolyLog[3, 1/2 + I/2] - 5760*Pi^2*PolyLog[3, 1/2 + I/2] - (53760*I)*Pi*Log[2]*PolyLog[3, 1/2 + I/2] - 23040*Log[2]^2*PolyLog[3, 1/2 + I/2] - (57600*I)*Pi*PolyLog[4, 1/2] - 86400*Log[2]*PolyLog[4, 1/2] + (184320*I)*Pi*PolyLog[4, 1/2 - I/2] + 276480*Log[2]*PolyLog[4, 1/2 - I/2] - (60480*I)*Catalan*Zeta[3] - 18180*Pi^2*Zeta[3] + (113040*I)*Pi*Log[2]*Zeta[3] + 90720*Log[2]^2*Zeta[3] - 83700*Zeta[5])/368640;
HPLI[{-1, 1, 0, 1, 1}]:=(-I/8)*Catalan^2*Pi - (5*Catalan*Pi^3)/288 - (1/384 - (3173*I)/368640)*Pi^5 + HPLI[{0, minus, plus, minus, minus}]/8 - HPLI[{0, plus, minus, minus, minus}]/16 - HPLI[{0, plus, plus, minus, minus}]/4 + HPLI[{0, plus, plus, minus, plus}]/8 - (7*HPLI[{minus, plus, minus, minus, minus}])/64 + HPLI[{minus, plus, minus, minus, plus}]/24 - HPLI[{minus, plus, minus, plus, plus}]/8 - HPLI[{minus, plus, plus, minus, minus}]/4 + (Catalan^2*Log[2])/4 + ((7*I)/32)*Catalan*Pi^2*Log[2] + (12097/245760 + (17*I)/3072)*Pi^4*Log[2] + (Catalan*Pi*Log[2]^2)/3 + ((181*I)/1536)*Pi^3*Log[2]^2 + (I/64)*Catalan*Log[2]^3 + (11*Pi^2*Log[2]^3)/18432 - ((61*I)/1536)*Pi*Log[2]^4 + (13*Log[2]^5)/768 - ((3*I)/32)*Catalan*Pi^2*Log[4] - (3*Catalan*Pi*Log[2]*Log[4])/16 + (HPLI[{0, minus, plus, minus}]*((-I)*Pi + Log[16]))/16 + (Pi*PolyGamma[3, 1/4])/3072 - ((17*I)/24576)*Log[2]*PolyGamma[3, 1/4] + (I/3)*Catalan*PolyLog[3, 1/2 - I/2] - (7*Pi^2*PolyLog[3, 1/2 - I/2])/64 - ((7*I)/12)*Pi*Log[2]*PolyLog[3, 1/2 - I/2] + 2*Log[2]^2*PolyLog[3, 1/2 - I/2] - (I/3)*Catalan*PolyLog[3, 1/2 + I/2] + (7*Pi^2*PolyLog[3, 1/2 + I/2])/64 + ((11*I)/24)*Pi*Log[2]*PolyLog[3, 1/2 + I/2] - (3*Log[2]^2*PolyLog[3, 1/2 + I/2])/16 - ((11*I)/8)*Pi*PolyLog[4, 1/2] + (301*Log[2]*PolyLog[4, 1/2])/128 + (I/4)*Pi*PolyLog[4, 1/2 - I/2] - (29*Log[2]*PolyLog[4, 1/2 - I/2])/8 + (65*PolyLog[5, 1/2])/16 + (I/8)*Catalan*Zeta[3] - (1169*Pi^2*Zeta[3])/6144 - ((49*I)/32)*Pi*Log[2]*Zeta[3] - (905*Log[2]^2*Zeta[3])/1024 - (2455*Zeta[5])/1024;
HPLI[{-1, 1, 0, 1, 0}]:=((-5*I)/16)*Catalan^2*Pi + (35*Catalan*Pi^3)/384 - (5/768 - (119*I)/92160)*Pi^5 - (I/8)*Pi*HPLI[{0, minus, plus, minus}] + HPLI[{0, plus, minus, minus, minus}]/8 + HPLI[{0, plus, plus, minus, minus}]/4 - HPLI[{0, plus, plus, minus, plus}]/4 + HPLI[{minus, plus, minus, minus, minus}]/32 + HPLI[{minus, plus, minus, minus, plus}]/8 + (3*HPLI[{minus, plus, minus, plus, plus}])/16 + HPLI[{minus, plus, plus, minus, minus}]/4 - (5*HPLI[{minus, plus, plus, plus, minus}])/32 - (5857/368640 + I/128)*Pi^4*Log[2] - (Catalan*Pi*Log[2]^2)/32 + ((53*I)/1536)*Pi^3*Log[2]^2 + (I/32)*Catalan*Log[2]^3 + (983*Pi^2*Log[2]^3)/9216 - (I/384)*Pi*Log[2]^4 + Log[2]^5/60 - ((3*I)/32)*Catalan*Pi^2*Log[4] - (I/64)*Pi^3*Log[2]*Log[4] + (I/64)*Catalan*Pi^2*Log[16] + (I/192)*Pi^3*Log[2]*Log[64] + (5*Pi*PolyGamma[3, 1/4])/6144 + (I/1024)*Log[2]*PolyGamma[3, 1/4] - (I/2)*Catalan*PolyLog[3, 1/2 - I/2] - (Pi^2*PolyLog[3, 1/2 - I/2])/16 - ((9*I)/8)*Pi*Log[2]*PolyLog[3, 1/2 - I/2] + (Log[2]^2*PolyLog[3, 1/2 - I/2])/8 + (I/2)*Catalan*PolyLog[3, 1/2 + I/2] + (Pi^2*PolyLog[3, 1/2 + I/2])/16 + ((9*I)/8)*Pi*Log[2]*PolyLog[3, 1/2 + I/2] - ((11*I)/16)*Pi*PolyLog[4, 1/2] + (5*Log[2]*PolyLog[4, 1/2])/64 - (Log[2]*PolyLog[4, 1/2 - I/2])/4 - 2*PolyLog[5, 1/2] + ((363*I)/256)*Catalan*Zeta[3] - (29*Pi^2*Zeta[3])/1024 - ((137*I)/512)*Pi*Log[2]*Zeta[3] - (47*Log[2]^2*Zeta[3])/512 + (2367*Zeta[5])/2048;
HPLI[{-1, 1, 0, 1, -1}]:=((-9*I)/16)*Catalan^2*Pi + (11*Catalan*Pi^3)/1152 - (1/128 + (3703*I)/368640)*Pi^5 - HPLI[{0, minus, plus, minus, minus}]/4 - (5*HPLI[{0, plus, minus, minus, minus}])/8 - (3*HPLI[{0, plus, plus, minus, plus}])/4 - HPLI[{minus, plus, minus, minus, minus}]/16 + (5*HPLI[{minus, plus, minus, minus, plus}])/24 + (5*HPLI[{minus, plus, minus, plus, plus}])/16 + HPLI[{minus, plus, plus, minus, minus}]/8 + (15*HPLI[{minus, plus, plus, plus, minus}])/32 - (I/16)*HPLI[{0, minus, plus, minus}]*(Pi - (6*I)*Log[2]) - (5*Catalan^2*Log[2])/4 + ((3*I)/32)*Catalan*Pi^2*Log[2] + (1031/46080 + (15*I)/512)*Pi^4*Log[2] - (47*Catalan*Pi*Log[2]^2)/96 - ((135*I)/1024)*Pi^3*Log[2]^2 - ((3*I)/16)*Catalan*Log[2]^3 + (17*Pi^2*Log[2]^3)/288 - ((163*I)/1536)*Pi*Log[2]^4 - (31*Log[2]^5)/3840 + (5*Catalan^2*Log[4])/8 + (I/32)*Catalan*Pi^2*Log[4] + (Catalan*Pi*Log[2]*Log[4])/16 - ((3*I)/128)*Catalan*Pi^2*Log[16] + (I/64)*Catalan*Pi^2*Log[64] + (Pi*PolyGamma[3, 1/4])/1024 - ((15*I)/4096)*Log[2]*PolyGamma[3, 1/4] + (I/6)*Catalan*PolyLog[3, 1/2 - I/2] + (7*Pi^2*PolyLog[3, 1/2 - I/2])/64 + (I/3)*Pi*Log[2]*PolyLog[3, 1/2 - I/2] - (47*Log[2]^2*PolyLog[3, 1/2 - I/2])/16 - (I/6)*Catalan*PolyLog[3, 1/2 + I/2] - (7*Pi^2*PolyLog[3, 1/2 + I/2])/64 + ((13*I)/24)*Pi*Log[2]*PolyLog[3, 1/2 + I/2] + (7*Log[2]^2*PolyLog[3, 1/2 + I/2])/16 + ((69*I)/32)*Pi*PolyLog[4, 1/2] + (79*Log[2]*PolyLog[4, 1/2])/32 - (3*Log[64]*PolyLog[4, 1/2])/8 - ((7*I)/4)*Pi*PolyLog[4, 1/2 - I/2] + Log[32]*PolyLog[4, 1/2 - I/2] + (79*PolyLog[5, 1/2])/8 + ((591*I)/256)*Catalan*Zeta[3] + (181*Pi^2*Zeta[3])/2048 + ((1085*I)/512)*Pi*Log[2]*Zeta[3] + (603*Log[2]^2*Zeta[3])/512 - (17255*Zeta[5])/2048;
HPLI[{-1, 1, 0, 0, 1}]:=(-I/16)*Catalan^2*Pi - (71*Catalan*Pi^3)/1152 + (1/128 - (103*I)/15360)*Pi^5 + HPLI[{0, plus, minus, minus, minus}]/8 + HPLI[{minus, plus, minus, minus, minus}]/32 - HPLI[{minus, plus, minus, minus, plus}]/12 - HPLI[{minus, plus, minus, plus, plus}]/16 - HPLI[{minus, plus, plus, minus, minus}]/8 + (7*HPLI[{minus, plus, plus, plus, minus}])/32 - (Catalan^2*Log[2])/4 + (I/8)*Catalan*Pi^2*Log[2] + (1603/73728 + I/96)*Pi^4*Log[2] + (23*Catalan*Pi*Log[2]^2)/96 - ((49*I)/1536)*Pi^3*Log[2]^2 + (I/32)*Catalan*Log[2]^3 - (179*Pi^2*Log[2]^3)/3072 + ((11*I)/384)*Pi*Log[2]^4 + (13*Log[2]^5)/384 + (I/64)*Catalan*Pi^2*Log[4] - (I/128)*Catalan*Pi^2*Log[16] - (Pi*PolyGamma[3, 1/4])/1024 - (I/768)*Log[2]*PolyGamma[3, 1/4] + ((5*I)/6)*Catalan*PolyLog[3, 1/2 - I/2] - (Pi^2*PolyLog[3, 1/2 - I/2])/16 - (I/12)*Pi*Log[2]*PolyLog[3, 1/2 - I/2] + (Log[2]^2*PolyLog[3, 1/2 - I/2])/8 - ((5*I)/6)*Catalan*PolyLog[3, 1/2 + I/2] + (Pi^2*PolyLog[3, 1/2 + I/2])/16 - ((5*I)/12)*Pi*Log[2]*PolyLog[3, 1/2 + I/2] - (I/4)*Pi*PolyLog[4, 1/2] + (81*Log[2]*PolyLog[4, 1/2])/64 + I*Pi*PolyLog[4, 1/2 - I/2] - (Log[2]*PolyLog[4, 1/2 - I/2])/4 + (15*PolyLog[5, 1/2])/8 - ((129*I)/256)*Catalan*Zeta[3] - (49*Pi^2*Zeta[3])/1024 + ((317*I)/512)*Pi*Log[2]*Zeta[3] + (83*Log[2]^2*Zeta[3])/512 - (153*Zeta[5])/128;
HPLI[{-1, 1, 0, 0, 0}]:=((23040*I)*Catalan^2*Pi + 3840*Catalan*Pi^3 + (2400 - 652*I)*Pi^5 - 46080*HPLI[{0, plus, minus, minus, minus}] - 11520*HPLI[{minus, plus, minus, minus, minus}] + 23040*HPLI[{minus, plus, minus, plus, plus}] - 11520*HPLI[{minus, plus, plus, plus, minus}] - (11520*I)*Catalan*Pi^2*Log[2] + (2353 + 480*I)*Pi^4*Log[2] + (5520*I)*Pi^3*Log[2]^2 - (11520*I)*Catalan*Log[2]^3 - 600*Pi^2*Log[2]^3 - (13440*I)*Pi*Log[2]^4 - 270*Pi*PolyGamma[3, 1/4] - (120*I)*Log[2]*PolyGamma[3, 1/4] - 30*Pi*PolyGamma[3, 3/4] + (60*I)*Log[2]*PolyGamma[3, 3/4] - 23040*Pi^2*PolyLog[3, 1/2 - I/2] - 46080*Log[2]^2*PolyLog[3, 1/2 - I/2] + 23040*Pi^2*PolyLog[3, 1/2 + I/2] - (92160*I)*Pi*PolyLog[4, 1/2] - 28800*Log[2]*PolyLog[4, 1/2] + 92160*Log[2]*PolyLog[4, 1/2 - I/2] - (30240*I)*Catalan*Zeta[3] + 10440*Pi^2*Zeta[3] + (6480*I)*Pi*Log[2]*Zeta[3] + 25200*Log[2]^2*Zeta[3] + 94500*Zeta[5])/184320;
HPLI[{-1, 1, 0, 0, -1}]:=((5*I)/16)*Catalan^2*Pi - (71*Catalan*Pi^3)/1152 + (1/128 + (109*I)/46080)*Pi^5 - HPLI[{0, plus, minus, minus, minus}]/8 + HPLI[{0, plus, plus, minus, minus}]/4 + HPLI[{0, plus, plus, minus, plus}]/4 - HPLI[{minus, plus, minus, minus, minus}]/32 - HPLI[{minus, plus, minus, minus, plus}]/12 + HPLI[{minus, plus, minus, plus, plus}]/16 + HPLI[{minus, plus, plus, minus, minus}]/8 - (11*HPLI[{minus, plus, plus, plus, minus}])/32 - (Catalan^2*Log[2])/4 - (I/16)*Catalan*Pi^2*Log[2] - (3919/368640 + (5*I)/384)*Pi^4*Log[2] + (23*Catalan*Pi*Log[2]^2)/96 + ((37*I)/1536)*Pi^3*Log[2]^2 - (I/32)*Catalan*Log[2]^3 + (185*Pi^2*Log[2]^3)/9216 - ((7*I)/192)*Pi*Log[2]^4 - (11*Log[2]^5)/640 - ((3*I)/64)*Catalan*Pi^2*Log[4] - (I/64)*Pi^3*Log[2]*Log[4] - (I/128)*Catalan*Pi^2*Log[16] + (I/192)*Pi^3*Log[2]*Log[64] - (Pi*PolyGamma[3, 1/4])/1024 + ((5*I)/3072)*Log[2]*PolyGamma[3, 1/4] + ((5*I)/6)*Catalan*PolyLog[3, 1/2 - I/2] + (Pi^2*PolyLog[3, 1/2 - I/2])/16 - (I/12)*Pi*Log[2]*PolyLog[3, 1/2 - I/2] - (Log[2]^2*PolyLog[3, 1/2 - I/2])/8 - ((5*I)/6)*Catalan*PolyLog[3, 1/2 + I/2] - (Pi^2*PolyLog[3, 1/2 + I/2])/16 - ((5*I)/12)*Pi*Log[2]*PolyLog[3, 1/2 + I/2] - ((9*I)/16)*Pi*PolyLog[4, 1/2] + (15*Log[2]*PolyLog[4, 1/2])/64 - (3*Log[256]*PolyLog[4, 1/2])/16 + I*Pi*PolyLog[4, 1/2 - I/2] - (5*Log[2]*PolyLog[4, 1/2 - I/2])/4 + (3*Log[16]*PolyLog[4, 1/2 - I/2])/8 - (31*PolyLog[5, 1/2])/8 - ((123*I)/256)*Catalan*Zeta[3] - (125*Pi^2*Zeta[3])/3072 - ((97*I)/512)*Pi*Log[2]*Zeta[3] - (83*Log[2]^2*Zeta[3])/512 + (139*Zeta[5])/32;
HPLI[{-1, 1, 0, -1, 1}]:=(-I/8)*Catalan^2*Pi - (13*Catalan*Pi^3)/384 + (1/96 - (95*I)/73728)*Pi^5 - HPLI[{minus, plus, minus, minus, plus}]/8 - (3*HPLI[{minus, plus, plus, minus, minus}])/8 + (I/16)*HPLI[{0, minus, plus, minus}]*(Pi + (2*I)*Log[2]) - (Catalan^2*Log[2])/2 + ((3*I)/16)*Catalan*Pi^2*Log[2] - (977/36864 - (5*I)/384)*Pi^4*Log[2] + (37*Catalan*Pi*Log[2]^2)/32 + ((5*I)/1024)*Pi^3*Log[2]^2 - (287*Pi^2*Log[2]^3)/1536 - ((37*I)/512)*Pi*Log[2]^4 + (83*Log[2]^5)/1280 - ((3*I)/32)*Catalan*Pi^2*Log[4] - (3*Catalan*Pi*Log[2]*Log[4])/16 - (Pi*PolyGamma[3, 1/4])/768 - ((5*I)/3072)*Log[2]*PolyGamma[3, 1/4] + (I/2)*Catalan*PolyLog[3, 1/2 - I/2] - (3*Pi^2*PolyLog[3, 1/2 - I/2])/64 - ((3*I)/8)*Pi*Log[2]*PolyLog[3, 1/2 - I/2] - (13*Log[2]^2*PolyLog[3, 1/2 - I/2])/16 - (I/2)*Catalan*PolyLog[3, 1/2 + I/2] + (3*Pi^2*PolyLog[3, 1/2 + I/2])/64 - (I/4)*Pi*Log[2]*PolyLog[3, 1/2 + I/2] + (9*Log[2]^2*PolyLog[3, 1/2 + I/2])/16 - ((33*I)/32)*Pi*PolyLog[4, 1/2] + (13*Log[2]*PolyLog[4, 1/2])/8 - (3*Log[16]*PolyLog[4, 1/2])/8 + ((5*I)/4)*Pi*PolyLog[4, 1/2 - I/2] + (Log[2]*PolyLog[4, 1/2 - I/2])/2 - (51*PolyLog[5, 1/2])/8 + ((27*I)/64)*Catalan*Zeta[3] - (107*Pi^2*Zeta[3])/2048 + ((75*I)/256)*Pi*Log[2]*Zeta[3] + (253*Log[2]^2*Zeta[3])/512 + (13125*Zeta[5])/2048;
HPLI[{-1, 1, 0, -1, 0}]:=((-3*I)/16)*Catalan^2*Pi + (109*Catalan*Pi^3)/1152 + (3/256 + (3*I)/2560)*Pi^5 + (I/8)*Pi*HPLI[{0, minus, plus, minus}] - HPLI[{0, plus, minus, minus, minus}]/8 - HPLI[{minus, plus, minus, minus, minus}]/32 + HPLI[{minus, plus, minus, minus, plus}]/24 + HPLI[{minus, plus, minus, plus, plus}]/16 + HPLI[{minus, plus, plus, minus, minus}]/4 + (5*HPLI[{minus, plus, plus, plus, minus}])/32 + (Catalan^2*Log[2])/2 + ((7*I)/16)*Catalan*Pi^2*Log[2] - (1191/40960 - I/128)*Pi^4*Log[2] - (43*Catalan*Pi*Log[2]^2)/96 + ((29*I)/1536)*Pi^3*Log[2]^2 - (I/32)*Catalan*Log[2]^3 + (89*Pi^2*Log[2]^3)/9216 - ((17*I)/384)*Pi*Log[2]^4 - Log[2]^5/480 - ((5*I)/32)*Catalan*Pi^2*Log[4] + (I/64)*Pi^3*Log[2]*Log[4] - (I/64)*Catalan*Pi^2*Log[16] - (I/192)*Pi^3*Log[2]*Log[64] - (3*Pi*PolyGamma[3, 1/4])/2048 - (I/1024)*Log[2]*PolyGamma[3, 1/4] - ((7*I)/6)*Catalan*PolyLog[3, 1/2 - I/2] - (3*Pi^2*PolyLog[3, 1/2 - I/2])/16 + ((25*I)/24)*Pi*Log[2]*PolyLog[3, 1/2 - I/2] - (Log[2]^2*PolyLog[3, 1/2 - I/2])/8 + ((7*I)/6)*Catalan*PolyLog[3, 1/2 + I/2] + (3*Pi^2*PolyLog[3, 1/2 + I/2])/16 - ((13*I)/24)*Pi*Log[2]*PolyLog[3, 1/2 + I/2] - (I/8)*Pi*PolyLog[4, 1/2] - (5*Log[2]*PolyLog[4, 1/2])/64 - I*Pi*PolyLog[4, 1/2 - I/2] + (Log[2]*PolyLog[4, 1/2 - I/2])/4 + PolyLog[5, 1/2]/4 - ((195*I)/256)*Catalan*Zeta[3] + (465*Pi^2*Zeta[3])/1024 + ((61*I)/512)*Pi*Log[2]*Zeta[3] - (9*Log[2]^2*Zeta[3])/512 - (2491*Zeta[5])/2048;
HPLI[{-1, 1, 0, -1, -1}]:=(I/16)*Catalan^2*Pi + (5*Catalan*Pi^3)/288 + (1/128 + (77*I)/40960)*Pi^5 + HPLI[{0, minus, plus, minus, minus}]/8 + (5*HPLI[{0, plus, minus, minus, minus}])/16 + HPLI[{0, plus, plus, minus, minus}]/4 + HPLI[{0, plus, plus, minus, plus}]/8 + (5*HPLI[{minus, plus, minus, minus, minus}])/64 - HPLI[{minus, plus, minus, minus, plus}]/24 + HPLI[{minus, plus, minus, plus, plus}]/16 + HPLI[{minus, plus, plus, minus, minus}]/4 - (3*HPLI[{minus, plus, plus, plus, minus}])/32 - (Catalan^2*Log[2])/4 + (I/16)*Catalan*Pi^2*Log[2] - (333/16384 + (27*I)/1024)*Pi^4*Log[2] - (Catalan*Pi*Log[2]^2)/12 + ((17*I)/512)*Pi^3*Log[2]^2 + ((5*I)/64)*Catalan*Log[2]^3 + (751*Pi^2*Log[2]^3)/18432 + ((175*I)/1536)*Pi*Log[2]^4 - (29*Log[2]^5)/1280 + (I/32)*Catalan*Pi^2*Log[4] + (Catalan*Pi*Log[2]*Log[4])/16 - ((3*I)/128)*Catalan*Pi^2*Log[16] + (HPLI[{0, minus, plus, minus}]*(I*Pi + Log[16]))/16 - (I/64)*Catalan*Pi^2*Log[64] - (Pi*PolyGamma[3, 1/4])/1024 + ((27*I)/8192)*Log[2]*PolyGamma[3, 1/4] - (I/3)*Catalan*PolyLog[3, 1/2 - I/2] - (Pi^2*PolyLog[3, 1/2 - I/2])/64 + ((11*I)/24)*Pi*Log[2]*PolyLog[3, 1/2 - I/2] + (11*Log[2]^2*PolyLog[3, 1/2 - I/2])/8 + (I/3)*Catalan*PolyLog[3, 1/2 + I/2] + (Pi^2*PolyLog[3, 1/2 + I/2])/64 - ((7*I)/12)*Pi*Log[2]*PolyLog[3, 1/2 + I/2] - (13*Log[2]^2*PolyLog[3, 1/2 + I/2])/16 - ((3*I)/8)*Pi*PolyLog[4, 1/2] - (119*Log[2]*PolyLog[4, 1/2])/128 + (I/4)*Pi*PolyLog[4, 1/2 - I/2] - (9*Log[2]*PolyLog[4, 1/2 - I/2])/8 - (59*PolyLog[5, 1/2])/16 - ((31*I)/256)*Catalan*Zeta[3] + (575*Pi^2*Zeta[3])/6144 - ((431*I)/512)*Pi*Log[2]*Zeta[3] - (765*Log[2]^2*Zeta[3])/1024 + (3559*Zeta[5])/1024;
HPLI[{-1, 1, -1, 1, 1}]:=((-161280*I)*Catalan^2*Pi - 2560*Catalan*Pi^3 + (3360 - 744*I)*Pi^5 + 80640*HPLI[{minus, plus, minus, minus, minus}] + 15360*HPLI[{minus, plus, minus, minus, plus}] - 69120*HPLI[{minus, plus, minus, plus, plus}] - 138240*HPLI[{minus, plus, plus, minus, minus}] + 80640*HPLI[{minus, plus, plus, plus, minus}] - 92160*Catalan^2*Log[2] + (92160*I)*Catalan*Pi^2*Log[2] + (7625 + 4320*I)*Pi^4*Log[2] + 99840*Catalan*Pi*Log[2]^2 - (3120*I)*Pi^3*Log[2]^2 - (11520*I)*Catalan*Log[2]^3 - 28440*Pi^2*Log[2]^3 - (6720*I)*Pi*Log[2]^4 - 192*Log[2]^5 - 420*Pi*PolyGamma[3, 1/4] - (540*I)*Log[2]*PolyGamma[3, 1/4] + (122880*I)*Catalan*PolyLog[3, 1/2 - I/2] - 57600*Pi^2*PolyLog[3, 1/2 - I/2] - (261120*I)*Pi*Log[2]*PolyLog[3, 1/2 - I/2] - 184320*Log[2]^2*PolyLog[3, 1/2 - I/2] - (122880*I)*Catalan*PolyLog[3, 1/2 + I/2] + 57600*Pi^2*PolyLog[3, 1/2 + I/2] - (15360*I)*Pi*Log[2]*PolyLog[3, 1/2 + I/2] - 46080*Log[2]^2*PolyLog[3, 1/2 + I/2] - (552960*I)*Pi*PolyLog[4, 1/2] - 144000*Log[2]*PolyLog[4, 1/2] + (552960*I)*Pi*PolyLog[4, 1/2 - I/2] + 460800*Log[2]*PolyLog[4, 1/2 - I/2] + (211680*I)*Catalan*Zeta[3] - 75600*Pi^2*Zeta[3] - (720*I)*Pi*Log[2]*Zeta[3] + 95760*Log[2]^2*Zeta[3] + 585900*Zeta[5])/737280;
HPLI[{-1, 1, -1, 1, 0}]:=((-57600*I)*Catalan^2*Pi + 7360*Catalan*Pi^3 + (2160 - 4051*I)*Pi^5 - 138240*HPLI[{0, minus, plus, minus, minus}] - 161280*HPLI[{0, plus, minus, minus, minus}] - 46080*HPLI[{0, plus, plus, minus, plus}] + 11520*HPLI[{minus, plus, minus, minus, minus}] + 53760*HPLI[{minus, plus, minus, minus, plus}] + 80640*HPLI[{minus, plus, minus, plus, plus}] + 69120*HPLI[{minus, plus, plus, minus, minus}] + 28800*HPLI[{minus, plus, plus, plus, minus}] + 138240*Catalan^2*Log[2] + (90240*I)*Catalan*Pi^2*Log[2] - (2459 - 3240*I)*Pi^4*Log[2] - 138240*HPLI[{0, minus, plus, minus}]*Log[2] - 99840*Catalan*Pi*Log[2]^2 - (40440*I)*Pi^3*Log[2]^2 - (57600*I)*Catalan*Log[2]^3 + 1960*Pi^2*Log[2]^3 - (14160*I)*Pi*Log[2]^4 - 14016*Log[2]^5 - (11520*I)*Catalan*Pi^2*Log[4] - 23040*Catalan*Pi*Log[2]*Log[4] - (1440*I)*Catalan*Pi^2*Log[16] + (960*I)*Catalan*Pi^2*Log[64] - 270*Pi*PolyGamma[3, 1/4] - (405*I)*Log[2]*PolyGamma[3, 1/4] + (61440*I)*Catalan*PolyLog[3, 1/2 - I/2] + 1920*Pi^2*PolyLog[3, 1/2 - I/2] - (222720*I)*Pi*Log[2]*PolyLog[3, 1/2 - I/2] - 852480*Log[2]^2*PolyLog[3, 1/2 - I/2] - (61440*I)*Catalan*PolyLog[3, 1/2 + I/2] - 1920*Pi^2*PolyLog[3, 1/2 + I/2] + (176640*I)*Pi*Log[2]*PolyLog[3, 1/2 + I/2] + 69120*Log[2]^2*PolyLog[3, 1/2 + I/2] + (322560*I)*Pi*PolyLog[4, 1/2] - 1042560*Log[2]*PolyLog[4, 1/2] + (92160*I)*Pi*PolyLog[4, 1/2 - I/2] + 1566720*Log[2]*PolyLog[4, 1/2 - I/2] - 1082880*PolyLog[5, 1/2] + (110160*I)*Catalan*Zeta[3] + 3600*Pi^2*Zeta[3] + (553320*I)*Pi*Log[2]*Zeta[3] + 398880*Log[2]^2*Zeta[3] + 1230750*Zeta[5])/368640;
HPLI[{-1, 1, -1, 1, -1}]:=(-I/8)*Catalan^2*Pi - (11*Catalan*Pi^3)/1152 + ((191*I)/73728)*Pi^5 - HPLI[{minus, plus, minus, minus, minus}]/8 + HPLI[{minus, plus, minus, minus, plus}]/6 + HPLI[{minus, plus, plus, plus, minus}]/4 - (Catalan^2*Log[2])/4 + ((7*I)/64)*Catalan*Pi^2*Log[2] - (1259/184320 - I/384)*Pi^4*Log[2] + (17*Catalan*Pi*Log[2]^2)/96 + ((11*I)/1024)*Pi^3*Log[2]^2 + (I/48)*Catalan*Log[2]^3 - (Pi^2*Log[2]^3)/1536 - ((9*I)/512)*Pi*Log[2]^4 + Log[2]^5/3840 - (I/3072)*Log[2]*PolyGamma[3, 1/4] + (I/3)*Catalan*PolyLog[3, 1/2 - I/2] - (Pi^2*PolyLog[3, 1/2 - I/2])/32 + ((7*I)/24)*Pi*Log[2]*PolyLog[3, 1/2 - I/2] + (3*Log[2]^2*PolyLog[3, 1/2 - I/2])/8 - (I/3)*Catalan*PolyLog[3, 1/2 + I/2] + (Pi^2*PolyLog[3, 1/2 + I/2])/32 + ((5*I)/24)*Pi*Log[2]*PolyLog[3, 1/2 + I/2] + (Log[2]^2*PolyLog[3, 1/2 + I/2])/8 + ((5*I)/16)*Pi*PolyLog[4, 1/2] + (5*Log[2]*PolyLog[4, 1/2])/16 - I*Pi*PolyLog[4, 1/2 - I/2] - Log[2]*PolyLog[4, 1/2 - I/2] + (107*Pi^2*Zeta[3])/1024 - ((123*I)/256)*Pi*Log[2]*Zeta[3] - (91*Log[2]^2*Zeta[3])/256 + (465*Zeta[5])/512;
HPLI[{-1, 1, -1, 0, 1}]:=((7*I)/16)*Catalan^2*Pi - (Catalan*Pi^3)/144 + (1/768 + (197*I)/40960)*Pi^5 + HPLI[{0, minus, plus, minus, minus}]/2 + HPLI[{0, plus, minus, minus, minus}] + HPLI[{0, plus, plus, minus, plus}]/2 - (3*HPLI[{minus, plus, minus, minus, minus}])/32 - HPLI[{minus, plus, minus, minus, plus}]/12 - (3*HPLI[{minus, plus, minus, plus, plus}])/16 - (13*HPLI[{minus, plus, plus, plus, minus}])/32 - (Catalan^2*Log[2])/4 - ((17*I)/48)*Catalan*Pi^2*Log[2] + (2853/40960 - (5*I)/192)*Pi^4*Log[2] - (17*Catalan*Pi*Log[2]^2)/48 + ((541*I)/3072)*Pi^3*Log[2]^2 + ((35*I)/96)*Catalan*Log[2]^3 + (533*Pi^2*Log[2]^3)/9216 + ((193*I)/1536)*Pi*Log[2]^4 + (63*Log[2]^5)/1280 + ((3*I)/32)*Catalan*Pi^2*Log[4] + (3*Catalan*Pi*Log[2]*Log[4])/16 + (I/128)*Catalan*Pi^2*Log[16] - (I/192)*Catalan*Pi^2*Log[64] + (HPLI[{0, minus, plus, minus}]*((-I)*Pi + Log[1024]))/16 - (Pi*PolyGamma[3, 1/4])/6144 + ((5*I)/1536)*Log[2]*PolyGamma[3, 1/4] + (I/3)*Catalan*PolyLog[3, 1/2 - I/2] - (11*Pi^2*PolyLog[3, 1/2 - I/2])/96 - ((13*I)/48)*Pi*Log[2]*PolyLog[3, 1/2 - I/2] + (41*Log[2]^2*PolyLog[3, 1/2 - I/2])/8 - (I/3)*Catalan*PolyLog[3, 1/2 + I/2] + (11*Pi^2*PolyLog[3, 1/2 + I/2])/96 - ((5*I)/48)*Pi*Log[2]*PolyLog[3, 1/2 + I/2] - (Log[2]^2*PolyLog[3, 1/2 + I/2])/4 - ((31*I)/32)*Pi*PolyLog[4, 1/2] + (349*Log[2]*PolyLog[4, 1/2])/64 + ((3*I)/4)*Pi*PolyLog[4, 1/2 - I/2] - (39*Log[2]*PolyLog[4, 1/2 - I/2])/4 + (49*PolyLog[5, 1/2])/8 - ((489*I)/256)*Catalan*Zeta[3] - (15*Pi^2*Zeta[3])/512 - ((653*I)/256)*Pi*Log[2]*Zeta[3] - (1157*Log[2]^2*Zeta[3])/512 - (1675*Zeta[5])/256;
HPLI[{-1, 1, -1, 0, 0}]:=((11520*I)*Catalan^2*Pi + 2080*Catalan*Pi^3 - (120 + 63*I)*Pi^5 - (11520*I)*Pi*HPLI[{0, minus, plus, minus}] - 46080*HPLI[{0, plus, minus, minus, minus}] - 23040*HPLI[{0, plus, plus, minus, minus}] - 23040*HPLI[{0, plus, plus, minus, plus}] - 11520*HPLI[{minus, plus, minus, minus, minus}] - 3840*HPLI[{minus, plus, minus, minus, plus}] + 11520*HPLI[{minus, plus, minus, plus, plus}] - 11520*HPLI[{minus, plus, plus, minus, minus}] + 5760*HPLI[{minus, plus, plus, plus, minus}] + 23040*Catalan^2*Log[2] - (17280*I)*Catalan*Pi^2*Log[2] + (2663 + 1800*I)*Pi^4*Log[2] - 19200*Catalan*Pi*Log[2]^2 + (1560*I)*Pi^3*Log[2]^2 - (11520*I)*Catalan*Log[2]^3 + 280*Pi^2*Log[2]^3 - (12360*I)*Pi*Log[2]^4 + 864*Log[2]^5 + (4320*I)*Catalan*Pi^2*Log[4] + (720*I)*Pi^3*Log[2]*Log[4] + (720*I)*Catalan*Pi^2*Log[16] + (240*I)*Pi^3*Log[2]*Log[64] + 15*Pi*PolyGamma[3, 1/4] - (225*I)*Log[2]*PolyGamma[3, 1/4] - (30720*I)*Catalan*PolyLog[3, 1/2 - I/2] - 5760*Pi^2*PolyLog[3, 1/2 - I/2] - (38400*I)*Pi*Log[2]*PolyLog[3, 1/2 - I/2] - 46080*Log[2]^2*PolyLog[3, 1/2 - I/2] + (30720*I)*Catalan*PolyLog[3, 1/2 + I/2] + 5760*Pi^2*PolyLog[3, 1/2 + I/2] + (38400*I)*Pi*Log[2]*PolyLog[3, 1/2 + I/2] - (66240*I)*Pi*PolyLog[4, 1/2] + 63360*Log[2]*PolyLog[4, 1/2] + 92160*Log[2]*PolyLog[4, 1/2 - I/2] + 357120*PolyLog[5, 1/2] + (84240*I)*Catalan*Zeta[3] - 12600*Pi^2*Zeta[3] + (22680*I)*Pi*Log[2]*Zeta[3] + 29160*Log[2]^2*Zeta[3] - 252315*Zeta[5])/92160;
HPLI[{-1, 1, -1, 0, -1}]:=-(Catalan*Pi^3)/36 + (1/768 - (5503*I)/368640)*Pi^5 - HPLI[{0, minus, plus, minus, minus}]/2 - (5*HPLI[{0, plus, minus, minus, minus}])/4 - HPLI[{0, plus, plus, minus, plus}]/2 - HPLI[{minus, plus, minus, minus, plus}]/12 + (3*HPLI[{minus, plus, minus, plus, plus}])/8 + HPLI[{minus, plus, plus, minus, minus}]/4 + HPLI[{minus, plus, plus, plus, minus}]/16 - (I/16)*HPLI[{0, minus, plus, minus}]*(Pi - (10*I)*Log[2]) + (3*Catalan^2*Log[2])/4 - ((23*I)/96)*Catalan*Pi^2*Log[2] - (2539/184320 - (23*I)/768)*Pi^4*Log[2] - (29*Catalan*Pi*Log[2]^2)/48 - ((593*I)/3072)*Pi^3*Log[2]^2 - ((5*I)/12)*Catalan*Log[2]^3 + (83*Pi^2*Log[2]^3)/1536 - ((221*I)/1536)*Pi*Log[2]^4 - (43*Log[2]^5)/1280 + (I/32)*Catalan*Pi^2*Log[4] + (Catalan*Pi*Log[2]*Log[4])/16 + (I/64)*Catalan*Pi^2*Log[16] + (I/96)*Catalan*Pi^2*Log[64] - (Pi*PolyGamma[3, 1/4])/6144 - ((23*I)/6144)*Log[2]*PolyGamma[3, 1/4] + (I/3)*Catalan*PolyLog[3, 1/2 - I/2] + (5*Pi^2*PolyLog[3, 1/2 - I/2])/24 - ((13*I)/48)*Pi*Log[2]*PolyLog[3, 1/2 - I/2] - (41*Log[2]^2*PolyLog[3, 1/2 - I/2])/8 - (I/3)*Catalan*PolyLog[3, 1/2 + I/2] - (5*Pi^2*PolyLog[3, 1/2 + I/2])/24 - ((5*I)/48)*Pi*Log[2]*PolyLog[3, 1/2 + I/2] + (3*Log[2]^2*PolyLog[3, 1/2 + I/2])/8 + ((13*I)/8)*Pi*PolyLog[4, 1/2] - (15*Log[2]*PolyLog[4, 1/2])/8 - (Log[64]*PolyLog[4, 1/2])/4 + ((3*I)/4)*Pi*PolyLog[4, 1/2 - I/2] + (19*Log[2]*PolyLog[4, 1/2 - I/2])/2 + 2*PolyLog[5, 1/2] + ((73*I)/128)*Catalan*Zeta[3] - (49*Pi^2*Zeta[3])/512 + ((2015*I)/512)*Pi*Log[2]*Zeta[3] + (603*Log[2]^2*Zeta[3])/256 - (1391*Zeta[5])/1024;
HPLI[{-1, 1, -1, -1, 1}]:=((23040*I)*Catalan^2*Pi - 3840*Catalan*Pi^3 + (480 + 142*I)*Pi^5 - 11520*HPLI[{minus, plus, minus, minus, minus}] - 15360*HPLI[{minus, plus, minus, minus, plus}] + 23040*HPLI[{minus, plus, minus, plus, plus}] - 46080*HPLI[{minus, plus, plus, minus, minus}] - 57600*HPLI[{minus, plus, plus, plus, minus}] - 92160*Catalan^2*Log[2] - (23040*I)*Catalan*Pi^2*Log[2] - (315 + 480*I)*Pi^4*Log[2] + 84480*Catalan*Pi*Log[2]^2 + (1600*I)*Pi^3*Log[2]^2 - (1280*I)*Catalan*Log[2]^3 - 20600*Pi^2*Log[2]^3 + (1440*I)*Pi*Log[2]^4 + 10624*Log[2]^5 - 60*Pi^4*Log[4] - 60*Pi*PolyGamma[3, 1/4] + (60*I)*Log[2]*PolyGamma[3, 1/4] + (122880*I)*Catalan*PolyLog[3, 1/2 - I/2] + 3840*Pi^2*PolyLog[3, 1/2 - I/2] - (61440*I)*Pi*Log[2]*PolyLog[3, 1/2 - I/2] - 30720*Log[2]^2*PolyLog[3, 1/2 - I/2] - (122880*I)*Catalan*PolyLog[3, 1/2 + I/2] - 3840*Pi^2*PolyLog[3, 1/2 + I/2] + (61440*I)*Pi*Log[2]*PolyLog[3, 1/2 + I/2] - 15360*Log[2]^2*PolyLog[3, 1/2 + I/2] + 224640*Log[2]*PolyLog[4, 1/2] + 92160*Log[2]*PolyLog[4, 1/2 - I/2] + (10080*I)*Catalan*Zeta[3] + 3600*Pi^2*Zeta[3] + (18000*I)*Pi*Log[2]*Zeta[3] + 136080*Log[2]^2*Zeta[3] + 83700*Zeta[5])/245760;
HPLI[{-1, 1, -1, -1, 0}]:=((80640*I)*Catalan^2*Pi + 29760*Catalan*Pi^3 + (720 + 5009*I)*Pi^5 + 138240*HPLI[{0, minus, plus, minus, minus}] + 207360*HPLI[{0, plus, minus, minus, minus}] - 92160*HPLI[{0, plus, plus, minus, minus}] + 138240*HPLI[{0, plus, plus, minus, plus}] - 11520*HPLI[{minus, plus, minus, minus, minus}] - 23040*HPLI[{minus, plus, minus, minus, plus}] - 57600*HPLI[{minus, plus, minus, plus, plus}] + 23040*HPLI[{minus, plus, plus, minus, minus}] - 40320*HPLI[{minus, plus, plus, plus, minus}] + 230400*Catalan^2*Log[2] + (1920*I)*Catalan*Pi^2*Log[2] + (5431 - 4440*I)*Pi^4*Log[2] + 138240*HPLI[{0, minus, plus, minus}]*Log[2] - 161280*Catalan*Pi*Log[2]^2 + (55080*I)*Pi^3*Log[2]^2 + (72960*I)*Catalan*Log[2]^3 + 43000*Pi^2*Log[2]^3 + (4560*I)*Pi*Log[2]^4 - 6336*Log[2]^5 - (11520*I)*Catalan*Pi^2*Log[4] - 23040*Catalan*Pi*Log[2]*Log[4] - (1440*I)*Catalan*Pi^2*Log[16] - (960*I)*Catalan*Pi^2*Log[64] - 90*Pi*PolyGamma[3, 1/4] + (555*I)*Log[2]*PolyGamma[3, 1/4] - (552960*I)*Catalan*PolyLog[3, 1/2 - I/2] - 82560*Pi^2*PolyLog[3, 1/2 - I/2] + (207360*I)*Pi*Log[2]*PolyLog[3, 1/2 - I/2] + 990720*Log[2]^2*PolyLog[3, 1/2 - I/2] + (552960*I)*Catalan*PolyLog[3, 1/2 + I/2] + 82560*Pi^2*PolyLog[3, 1/2 + I/2] - (69120*I)*Pi*Log[2]*PolyLog[3, 1/2 + I/2] - 23040*Log[2]^2*PolyLog[3, 1/2 + I/2] - (610560*I)*Pi*PolyLog[4, 1/2] + 604800*Log[2]*PolyLog[4, 1/2] - (276480*I)*Pi*PolyLog[4, 1/2 - I/2] - 92160*Log[2097152]*PolyLog[4, 1/2 - I/2] + 760320*PolyLog[5, 1/2] - (301680*I)*Catalan*Zeta[3] + 73680*Pi^2*Zeta[3] - (925560*I)*Pi*Log[2]*Zeta[3] - 560160*Log[2]^2*Zeta[3] - 974070*Zeta[5])/368640;
HPLI[{-1, 1, -1, -1, -1}]:=((23040*I)*Catalan^2*Pi + 4960*Catalan*Pi^3 + (480 - 244*I)*Pi^5 + 11520*HPLI[{minus, plus, minus, minus, minus}] - 15360*HPLI[{minus, plus, minus, minus, plus}] + 23040*HPLI[{minus, plus, minus, plus, plus}] + 46080*HPLI[{minus, plus, plus, minus, minus}] - 11520*HPLI[{minus, plus, plus, plus, minus}] + 92160*Catalan^2*Log[2] - (14400*I)*Catalan*Pi^2*Log[2] + (299 - 960*I)*Pi^4*Log[2] - 82560*Catalan*Pi*Log[2]^2 - (720*I)*Pi^3*Log[2]^2 + 17400*Pi^2*Log[2]^3 + (1200*I)*Pi*Log[2]^4 - 7968*Log[2]^5 - 60*Pi^4*Log[4] - 60*Pi*PolyGamma[3, 1/4] + (120*I)*Log[2]*PolyGamma[3, 1/4] - (122880*I)*Catalan*PolyLog[3, 1/2 - I/2] + 5760*Pi^2*PolyLog[3, 1/2 - I/2] + (42240*I)*Pi*Log[2]*PolyLog[3, 1/2 - I/2] + (122880*I)*Catalan*PolyLog[3, 1/2 + I/2] - 5760*Pi^2*PolyLog[3, 1/2 + I/2] - (65280*I)*Pi*Log[2]*PolyLog[3, 1/2 + I/2] + (17280*I)*Pi*PolyLog[4, 1/2] - 190080*Log[2]*PolyLog[4, 1/2] + (46080*I)*Pi*PolyLog[4, 1/2 - I/2] - (30240*I)*Catalan*Zeta[3] - 5220*Pi^2*Zeta[3] + (28440*I)*Pi*Log[2]*Zeta[3] - 75600*Log[2]^2*Zeta[3] + 83700*Zeta[5])/184320;
HPLI[{-1, 0, 1, 1, 1}]:=((23040*I)*Catalan^2*Pi - 960*Catalan*Pi^3 - (960 + 447*I)*Pi^5 + 46080*HPLI[{0, plus, minus, minus, minus}] + 23040*HPLI[{minus, plus, minus, minus, minus}] + 23040*HPLI[{minus, plus, minus, plus, plus}] - 11520*HPLI[{minus, plus, plus, plus, minus}] - (17280*I)*Catalan*Pi^2*Log[2] - (3184 + 4560*I)*Pi^4*Log[2] - 34560*Catalan*Pi*Log[2]^2 - (10440*I)*Pi^3*Log[2]^2 + (15360*I)*Catalan*Log[2]^3 - 4000*Pi^2*Log[2]^3 + (18480*I)*Pi*Log[2]^4 + 864*Log[2]^5 + (11520*I)*Catalan*Pi^2*Log[4] + 23040*Catalan*Pi*Log[2]*Log[4] - (2880*I)*Catalan*Pi^2*Log[16] - (1920*I)*Catalan*Pi^2*Log[64] + 120*Pi*PolyGamma[3, 1/4] + (570*I)*Log[2]*PolyGamma[3, 1/4] + 11520*Pi^2*PolyLog[3, 1/2 - I/2] + (23040*I)*Pi*Log[2]*PolyLog[3, 1/2 - I/2] - 92160*Log[2]^2*PolyLog[3, 1/2 - I/2] - 11520*Pi^2*PolyLog[3, 1/2 + I/2] + (23040*I)*Pi*Log[2]*PolyLog[3, 1/2 + I/2] - 92160*Log[2]^2*PolyLog[3, 1/2 + I/2] + (149760*I)*Pi*PolyLog[4, 1/2] - 103680*Log[2]*PolyLog[4, 1/2] - (92160*I)*Pi*PolyLog[4, 1/2 - I/2] + 368640*Log[2]*PolyLog[4, 1/2 - I/2] - 46080*PolyLog[5, 1/2] - (30240*I)*Catalan*Zeta[3] + 12600*Pi^2*Zeta[3] + (66240*I)*Pi*Log[2]*Zeta[3] + 131040*Log[2]^2*Zeta[3] - 132480*Zeta[5])/368640;
HPLI[{-1, 0, 1, 1, 0}]:=((-11520*I)*Catalan^2*Pi + 1280*Catalan*Pi^3 - (720 + 68*I)*Pi^5 - 7680*HPLI[{minus, plus, minus, minus, plus}] - 11520*HPLI[{minus, plus, minus, plus, plus}] + 17280*HPLI[{minus, plus, plus, plus, minus}] + (24960*I)*Catalan*Pi^2*Log[2] - (820 - 360*I)*Pi^4*Log[2] + 19200*Catalan*Pi*Log[2]^2 - (2040*I)*Pi^3*Log[2]^2 - 960*Pi^2*Log[2]^3 + (960*I)*Pi*Log[2]^4 - (11520*I)*Catalan*Pi^2*Log[4] + 90*Pi*PolyGamma[3, 1/4] - (45*I)*Log[2]*PolyGamma[3, 1/4] - (61440*I)*Catalan*PolyLog[3, 1/2 - I/2] - 5760*Pi^2*PolyLog[3, 1/2 - I/2] + (15360*I)*Pi*Log[2]*PolyLog[3, 1/2 - I/2] + (61440*I)*Catalan*PolyLog[3, 1/2 + I/2] + 5760*Pi^2*PolyLog[3, 1/2 + I/2] - (15360*I)*Pi*Log[2]*PolyLog[3, 1/2 + I/2] + (23040*I)*Pi*PolyLog[4, 1/2] - (98640*I)*Catalan*Zeta[3] - 4920*Pi^2*Zeta[3] + (46440*I)*Pi*Log[2]*Zeta[3] - 106830*Zeta[5])/184320;
HPLI[{-1, 0, 1, 1, -1}]:=((3*I)/8)*Catalan^2*Pi - (Catalan*Pi^3)/384 - (1/384 - (1807*I)/122880)*Pi^5 + (3*HPLI[{0, minus, plus, minus, minus}])/8 + (13*HPLI[{0, plus, minus, minus, minus}])/16 + (5*HPLI[{0, plus, plus, minus, plus}])/8 - HPLI[{minus, plus, minus, minus, minus}]/64 - HPLI[{minus, plus, minus, plus, plus}]/4 + HPLI[{minus, plus, plus, minus, minus}]/8 - (7*HPLI[{minus, plus, plus, plus, minus}])/16 + (Catalan^2*Log[2])/4 - ((3*I)/64)*Catalan*Pi^2*Log[2] + (1111/245760 - (61*I)/3072)*Pi^4*Log[2] + (3*HPLI[{0, minus, plus, minus}]*Log[2])/8 - (3*Catalan*Pi*Log[2]^2)/32 + ((61*I)/384)*Pi^3*Log[2]^2 + ((49*I)/192)*Catalan*Log[2]^3 + (1765*Pi^2*Log[2]^3)/18432 + ((107*I)/1536)*Pi*Log[2]^4 - (57*Log[2]^5)/1280 - (I/32)*Catalan*Pi^2*Log[4] - (Catalan*Pi*Log[2]*Log[4])/16 + (I/64)*Catalan*Pi^2*Log[16] - (I/96)*Catalan*Pi^2*Log[64] + (Pi*PolyGamma[3, 1/4])/3072 + ((61*I)/24576)*Log[2]*PolyGamma[3, 1/4] - (Pi^2*PolyLog[3, 1/2 - I/2])/8 + (I/16)*Pi*Log[2]*PolyLog[3, 1/2 - I/2] + (55*Log[2]^2*PolyLog[3, 1/2 - I/2])/16 + (Pi^2*PolyLog[3, 1/2 + I/2])/8 + (I/16)*Pi*Log[2]*PolyLog[3, 1/2 + I/2] + (Log[2]^2*PolyLog[3, 1/2 + I/2])/4 - ((21*I)/16)*Pi*PolyLog[4, 1/2] + (35*Log[2]*PolyLog[4, 1/2])/128 - (I/4)*Pi*PolyLog[4, 1/2 - I/2] - (59*Log[2]*PolyLog[4, 1/2 - I/2])/8 - (77*PolyLog[5, 1/2])/16 - ((231*I)/128)*Catalan*Zeta[3] + (7*Pi^2*Zeta[3])/1024 - ((1471*I)/512)*Pi*Log[2]*Zeta[3] - (2177*Log[2]^2*Zeta[3])/1024 + (8765*Zeta[5])/2048;
HPLI[{-1, 0, 1, 0, 1}]:=(-1440*Catalan*Pi^3 - (240 - 1087*I)*Pi^5 - 23040*HPLI[{0, plus, plus, minus, minus}] + 23040*HPLI[{0, plus, plus, minus, plus}] - 11520*HPLI[{minus, plus, minus, plus, plus}] - 17280*HPLI[{minus, plus, plus, plus, minus}] + 69120*Catalan^2*Log[2] - (6720*I)*Catalan*Pi^2*Log[2] + (2430 - 840*I)*Pi^4*Log[2] - 46080*Catalan*Pi*Log[2]^2 + (6120*I)*Pi^3*Log[2]^2 + 4320*Pi^2*Log[2]^3 - (5760*I)*Pi*Log[2]^4 - 3168*Log[2]^5 + (1440*I)*Pi^3*Log[2]*Log[4] - (480*I)*Pi^3*Log[2]*Log[64] + 30*Pi*PolyGamma[3, 1/4] + (105*I)*Log[2]*PolyGamma[3, 1/4] - 5760*Pi^2*PolyLog[3, 1/2 - I/2] + 5760*Pi^2*PolyLog[3, 1/2 + I/2] - (138240*I)*Pi*PolyLog[4, 1/2] - 34560*Log[2]*PolyLog[4, 1/2] + 207360*PolyLog[5, 1/2] + (38160*I)*Catalan*Zeta[3] - 11820*Pi^2*Zeta[3] - (122760*I)*Pi*Log[2]*Zeta[3] - 40320*Log[2]^2*Zeta[3] - 111780*Zeta[5])/92160;
HPLI[{-1, 0, 1, 0, 0}]:=((-69120*I)*Catalan^2*Pi + 960*Catalan*Pi^3 - (1200 + 62*I)*Pi^5 - 46080*HPLI[{0, plus, plus, minus, plus}] + 34560*HPLI[{minus, plus, plus, plus, minus}] + (28800*I)*Catalan*Pi^2*Log[2] + (1476 + 2160*I)*Pi^4*Log[2] - (2880*I)*Pi^3*Log[2]^2 + (1440*I)*Pi*Log[2]^4 - (4320*I)*Catalan*Pi^2*Log[16] + 105*Pi*PolyGamma[3, 1/4] - (180*I)*Log[2]*PolyGamma[3, 1/4] + 45*Pi*PolyGamma[3, 3/4] - (90*I)*Log[2]*PolyGamma[3, 3/4] + (34560*I)*Pi*PolyLog[4, 1/2] + (159840*I)*Catalan*Zeta[3] - 10440*Pi^2*Zeta[3] + (66960*I)*Pi*Log[2]*Zeta[3] - 182250*Zeta[5])/92160;
HPLI[{-1, 0, 1, 0, -1}]:=((-57600*I)*Catalan^2*Pi + 480*Catalan*Pi^3 - (240 + 695*I)*Pi^5 - 46080*HPLI[{0, plus, plus, minus, minus}] - 46080*HPLI[{0, plus, plus, minus, plus}] - 46080*HPLI[{minus, plus, plus, minus, minus}] + 23040*HPLI[{minus, plus, plus, plus, minus}] - 23040*Catalan^2*Log[2] - (10560*I)*Catalan*Pi^2*Log[2] + (6138 + 960*I)*Pi^4*Log[2] - (1680*I)*Pi^3*Log[2]^2 - 13600*Pi^2*Log[2]^3 + (720*I)*Pi*Log[2]^4 + 7968*Log[2]^5 + (5760*I)*Catalan*Pi^2*Log[4] + (1440*I)*Pi^3*Log[2]*Log[4] + (2880*I)*Catalan*Pi^2*Log[16] - (480*I)*Pi^3*Log[2]*Log[64] + 30*Pi*PolyGamma[3, 1/4] - (120*I)*Log[2]*PolyGamma[3, 1/4] + (17280*I)*Pi*PolyLog[4, 1/2] + 218880*Log[2]*PolyLog[4, 1/2] + 92160*Log[4]*PolyLog[4, 1/2] + 1059840*PolyLog[5, 1/2] + (259200*I)*Catalan*Zeta[3] - 8340*Pi^2*Zeta[3] + (21600*I)*Pi*Log[2]*Zeta[3] + 50400*Log[2]^2*Zeta[3] - 1020960*Zeta[5])/92160;
HPLI[{-1, 0, 1, -1, 1}]:=((-7*I)/16)*Catalan^2*Pi + (25*Catalan*Pi^3)/1152 - (1/256 + (6217*I)/368640)*Pi^5 - HPLI[{0, minus, plus, minus, minus}]/2 - HPLI[{0, plus, minus, minus, minus}] - HPLI[{0, plus, plus, minus, plus}]/2 + (3*HPLI[{minus, plus, minus, minus, minus}])/32 - HPLI[{minus, plus, minus, minus, plus}]/12 + (3*HPLI[{minus, plus, minus, plus, plus}])/16 + (13*HPLI[{minus, plus, plus, plus, minus}])/32 - (I/16)*HPLI[{0, minus, plus, minus}]*(Pi - (6*I)*Log[2]) + (Catalan^2*Log[2])/4 + ((5*I)/64)*Catalan*Pi^2*Log[2] + (1963/368640 + I/96)*Pi^4*Log[2] - (31*Catalan*Pi*Log[2]^2)/96 - ((575*I)/3072)*Pi^3*Log[2]^2 - ((37*I)/96)*Catalan*Log[2]^3 + (31*Pi^2*Log[2]^3)/9216 - ((23*I)/512)*Pi*Log[2]^4 - (27*Log[2]^5)/1280 + (I/32)*Catalan*Pi^2*Log[4] + (Catalan*Pi*Log[2]*Log[4])/16 - (I/128)*Catalan*Pi^2*Log[16] + (I/192)*Catalan*Pi^2*Log[64] + (Pi*PolyGamma[3, 1/4])/2048 - (I/768)*Log[2]*PolyGamma[3, 1/4] - ((2*I)/3)*Catalan*PolyLog[3, 1/2 - I/2] + (3*Pi^2*PolyLog[3, 1/2 - I/2])/32 - ((19*I)/48)*Pi*Log[2]*PolyLog[3, 1/2 - I/2] - (33*Log[2]^2*PolyLog[3, 1/2 - I/2])/8 + ((2*I)/3)*Catalan*PolyLog[3, 1/2 + I/2] - (3*Pi^2*PolyLog[3, 1/2 + I/2])/32 - ((11*I)/48)*Pi*Log[2]*PolyLog[3, 1/2 + I/2] - (3*Log[2]^2*PolyLog[3, 1/2 + I/2])/4 + ((25*I)/32)*Pi*PolyLog[4, 1/2] - (149*Log[2]*PolyLog[4, 1/2])/64 + ((5*I)/4)*Pi*PolyLog[4, 1/2 - I/2] + (39*Log[2]*PolyLog[4, 1/2 - I/2])/4 + (49*PolyLog[5, 1/2])/8 + ((441*I)/256)*Catalan*Zeta[3] - (197*Pi^2*Zeta[3])/1024 + ((409*I)/128)*Pi*Log[2]*Zeta[3] + (1211*Log[2]^2*Zeta[3])/512 - (1675*Zeta[5])/256;
HPLI[{-1, 0, 1, -1, 0}]:=((-7*I)/16)*Catalan^2*Pi - (Catalan*Pi^3)/24 - (13/768 + (83*I)/30720)*Pi^5 - (I/8)*Pi*HPLI[{0, minus, plus, minus}] + (3*HPLI[{0, plus, minus, minus, minus}])/8 + (3*HPLI[{minus, plus, minus, minus, minus}])/32 + HPLI[{minus, plus, minus, minus, plus}]/8 - (3*HPLI[{minus, plus, minus, plus, plus}])/16 + (9*HPLI[{minus, plus, plus, plus, minus}])/32 - (I/96)*Catalan*Pi^2*Log[2] + (227/24576 - I/128)*Pi^4*Log[2] - (3*Catalan*Pi*Log[2]^2)/16 - ((23*I)/384)*Pi^3*Log[2]^2 + ((3*I)/32)*Catalan*Log[2]^3 + (685*Pi^2*Log[2]^3)/9216 + ((7*I)/64)*Pi*Log[2]^4 - Log[2]^5/20 + ((3*I)/16)*Catalan*Pi^2*Log[4] - (I/32)*Pi^3*Log[2]*Log[4] + (13*Pi*PolyGamma[3, 1/4])/6144 + (I/1024)*Log[2]*PolyGamma[3, 1/4] + I*Catalan*PolyLog[3, 1/2 - I/2] - (3*Pi^2*PolyLog[3, 1/2 - I/2])/32 - (I/2)*Pi*Log[2]*PolyLog[3, 1/2 - I/2] + (3*Log[2]^2*PolyLog[3, 1/2 - I/2])/8 - I*Catalan*PolyLog[3, 1/2 + I/2] + (3*Pi^2*PolyLog[3, 1/2 + I/2])/32 + I*Pi*Log[2]*PolyLog[3, 1/2 + I/2] + ((17*I)/16)*Pi*PolyLog[4, 1/2] - (113*Log[2]*PolyLog[4, 1/2])/64 - I*Pi*PolyLog[4, 1/2 - I/2] - (3*Log[2]*PolyLog[4, 1/2 - I/2])/4 - 4*PolyLog[5, 1/2] - ((171*I)/256)*Catalan*Zeta[3] - (113*Pi^2*Zeta[3])/512 - ((41*I)/512)*Pi*Log[2]*Zeta[3] - (105*Log[2]^2*Zeta[3])/512 + (7387*Zeta[5])/2048;
HPLI[{-1, 0, 1, -1, -1}]:=(-I/4)*Catalan^2*Pi - (31*Catalan*Pi^3)/1152 - (7/768 - (407*I)/73728)*Pi^5 - (I/16)*Pi*HPLI[{0, minus, plus, minus}] + HPLI[{0, minus, plus, minus, minus}]/8 + (5*HPLI[{0, plus, minus, minus, minus}])/16 - HPLI[{0, plus, plus, minus, minus}]/4 + HPLI[{0, plus, plus, minus, plus}]/8 - (5*HPLI[{minus, plus, minus, minus, minus}])/64 + HPLI[{minus, plus, minus, minus, plus}]/12 - HPLI[{minus, plus, minus, plus, plus}]/4 - (3*HPLI[{minus, plus, plus, minus, minus}])/8 + HPLI[{minus, plus, plus, plus, minus}]/16 - (Catalan^2*Log[2])/2 + ((5*I)/64)*Catalan*Pi^2*Log[2] + (6443/245760 + (13*I)/1024)*Pi^4*Log[2] + (49*Catalan*Pi*Log[2]^2)/96 + ((97*I)/1536)*Pi^3*Log[2]^2 + ((29*I)/192)*Catalan*Log[2]^3 - (1151*Pi^2*Log[2]^3)/18432 - ((25*I)/512)*Pi*Log[2]^4 + (119*Log[2]^5)/3840 - (I/32)*Catalan*Pi^2*Log[4] - (Catalan*Pi*Log[2]*Log[4])/16 + (I/64)*Catalan*Pi^2*Log[16] + (I/96)*Catalan*Pi^2*Log[64] + (7*Pi*PolyGamma[3, 1/4])/6144 - ((13*I)/8192)*Log[2]*PolyGamma[3, 1/4] + ((2*I)/3)*Catalan*PolyLog[3, 1/2 - I/2] - (Pi^2*PolyLog[3, 1/2 - I/2])/8 - ((11*I)/48)*Pi*Log[2]*PolyLog[3, 1/2 - I/2] + (19*Log[2]^2*PolyLog[3, 1/2 - I/2])/16 - ((2*I)/3)*Catalan*PolyLog[3, 1/2 + I/2] + (Pi^2*PolyLog[3, 1/2 + I/2])/8 + ((29*I)/48)*Pi*Log[2]*PolyLog[3, 1/2 + I/2] + (3*Log[2]^2*PolyLog[3, 1/2 + I/2])/4 - (I/2)*Pi*PolyLog[4, 1/2] + (319*Log[2]*PolyLog[4, 1/2])/128 - ((3*I)/4)*Pi*PolyLog[4, 1/2 - I/2] - (31*Log[2]*PolyLog[4, 1/2 - I/2])/8 + (43*PolyLog[5, 1/2])/16 + ((21*I)/128)*Catalan*Zeta[3] - (67*Pi^2*Zeta[3])/3072 - ((657*I)/512)*Pi*Log[2]*Zeta[3] - (693*Log[2]^2*Zeta[3])/1024 - (5727*Zeta[5])/2048;
HPLI[{-1, 0, 0, 1, 1}]:=((-11520*I)*Catalan^2*Pi + 960*Catalan*Pi^3 + (480 - 1548*I)*Pi^5 + 46080*HPLI[{0, plus, plus, minus, minus}] - 46080*HPLI[{0, plus, plus, minus, plus}] + 11520*HPLI[{minus, plus, minus, plus, plus}] + 23040*HPLI[{minus, plus, plus, minus, minus}] + 28800*HPLI[{minus, plus, plus, plus, minus}] - 92160*Catalan^2*Log[2] - (5252 - 1560*I)*Pi^4*Log[2] + 46080*Catalan*Pi*Log[2]^2 - (7320*I)*Pi^3*Log[2]^2 + 3200*Pi^2*Log[2]^3 + (6480*I)*Pi*Log[2]^4 - 1536*Log[2]^5 + (2880*I)*Catalan*Pi^2*Log[4] - (1440*I)*Pi^3*Log[2]*Log[4] + (1440*I)*Catalan*Pi^2*Log[16] + (480*I)*Pi^3*Log[2]*Log[64] - 60*Pi*PolyGamma[3, 1/4] - (195*I)*Log[2]*PolyGamma[3, 1/4] + 5760*Pi^2*PolyLog[3, 1/2 - I/2] - 5760*Pi^2*PolyLog[3, 1/2 + I/2] + (155520*I)*Pi*PolyLog[4, 1/2] - 184320*Log[2]*PolyLog[4, 1/2] - 737280*PolyLog[5, 1/2] + (52560*I)*Catalan*Zeta[3] + 20580*Pi^2*Zeta[3] + (148680*I)*Pi*Log[2]*Zeta[3] + 622260*Zeta[5])/184320;
HPLI[{-1, 0, 0, 1, 0}]:=((69120*I)*Catalan^2*Pi - 6720*Catalan*Pi^3 + (1200 + 58*I)*Pi^5 + 46080*HPLI[{0, plus, plus, minus, plus}] - 34560*HPLI[{minus, plus, plus, plus, minus}] - (34560*I)*Catalan*Pi^2*Log[2] - (636 + 2160*I)*Pi^4*Log[2] + (1440*I)*Pi^3*Log[2]^2 + (4320*I)*Catalan*Pi^2*Log[16] - 105*Pi*PolyGamma[3, 1/4] + (180*I)*Log[2]*PolyGamma[3, 1/4] - 45*Pi*PolyGamma[3, 3/4] + (90*I)*Log[2]*PolyGamma[3, 3/4] - (168480*I)*Catalan*Zeta[3] + 16380*Pi^2*Zeta[3] - (34560*I)*Pi*Log[2]*Zeta[3] + 263250*Zeta[5])/92160;
HPLI[{-1, 0, 0, 1, -1}]:=((7*I)/16)*Catalan^2*Pi + (5*Catalan*Pi^3)/576 + (1/192 + (107*I)/92160)*Pi^5 - HPLI[{0, plus, minus, minus, minus}]/8 + HPLI[{0, plus, plus, minus, minus}]/4 + HPLI[{0, plus, plus, minus, plus}]/4 - HPLI[{minus, plus, minus, minus, minus}]/32 - HPLI[{minus, plus, minus, minus, plus}]/12 + HPLI[{minus, plus, minus, plus, plus}]/16 + HPLI[{minus, plus, plus, minus, minus}]/8 - (11*HPLI[{minus, plus, plus, plus, minus}])/32 - (I/16)*Catalan*Pi^2*Log[2] - (15007/368640 + I/128)*Pi^4*Log[2] + (Catalan*Pi*Log[2]^2)/3 + ((17*I)/768)*Pi^3*Log[2]^2 - (I/32)*Catalan*Log[2]^3 + (113*Pi^2*Log[2]^3)/9216 - ((25*I)/768)*Pi*Log[2]^4 - (3*Log[2]^5)/320 - ((3*I)/64)*Catalan*Pi^2*Log[4] + (I/128)*Pi^3*Log[2]*Log[4] - (I/128)*Catalan*Pi^2*Log[16] + (I/384)*Pi^3*Log[2]*Log[64] - (Pi*PolyGamma[3, 1/4])/1536 + (I/1024)*Log[2]*PolyGamma[3, 1/4] - ((2*I)/3)*Catalan*PolyLog[3, 1/2 - I/2] + (Pi^2*PolyLog[3, 1/2 - I/2])/32 - (I/12)*Pi*Log[2]*PolyLog[3, 1/2 - I/2] - (Log[2]^2*PolyLog[3, 1/2 - I/2])/8 + ((2*I)/3)*Catalan*PolyLog[3, 1/2 + I/2] - (Pi^2*PolyLog[3, 1/2 + I/2])/32 - ((5*I)/12)*Pi*Log[2]*PolyLog[3, 1/2 + I/2] - ((15*I)/32)*Pi*PolyLog[4, 1/2] + (27*Log[2]*PolyLog[4, 1/2])/64 - (3*Log[256]*PolyLog[4, 1/2])/16 + I*Pi*PolyLog[4, 1/2 - I/2] - (5*Log[2]*PolyLog[4, 1/2 - I/2])/4 + (3*Log[16]*PolyLog[4, 1/2 - I/2])/8 - (31*PolyLog[5, 1/2])/8 - ((255*I)/256)*Catalan*Zeta[3] - (17*Pi^2*Zeta[3])/3072 - ((79*I)/512)*Pi*Log[2]*Zeta[3] + (7*Log[2]^2*Zeta[3])/512 + (139*Zeta[5])/32;
HPLI[{-1, 0, 0, 0, 1}]:=((-480 - 74*I)*Pi^5 - 28*Pi^4*Log[2] + 15*Pi*(3*PolyGamma[3, 1/4] + PolyGamma[3, 3/4]) + 2880*Catalan*(Pi^3 + (3*I)*Zeta[3]) - 180*Pi^2*Zeta[3] + (30*I)*(Log[2]*(PolyGamma[3, 1/4] - PolyGamma[3, 3/4]) + (5850*I)*Zeta[5]))/92160;
HPLI[{-1, 0, 0, 0, 0}]:=(-320*Catalan*Pi^3 - (48*I)*Pi^5 + 20*Pi^4*Log[2] + 5*Pi*PolyGamma[3, 1/4] - 5*Pi*PolyGamma[3, 3/4] - 180*Pi^2*Zeta[3] + 450*Zeta[5] + (15*I)*Zeta[5, 1/4] - (15*I)*Zeta[5, 3/4])/15360;
HPLI[{-1, 0, 0, 0, -1}]:=((-480 + 150*I)*Pi^5 + 23040*HPLI[{minus, plus, plus, plus, minus}] + (28 + 1440*I)*Pi^4*Log[2] - (960*I)*Pi^3*Log[2]^2 + 45*Pi*PolyGamma[3, 1/4] - (150*I)*Log[2]*PolyGamma[3, 1/4] + 15*Pi*PolyGamma[3, 3/4] - (30*I)*Log[2]*PolyGamma[3, 3/4] + 2880*Catalan*(Pi^3 + I*Pi^2*Log[16] - (24*I)*Zeta[3]) + 180*Pi^2*Zeta[3] + (21600*I)*Pi*Log[2]*Zeta[3] - 181620*Zeta[5])/92160;
HPLI[{-1, 0, 0, -1, 1}]:=(I/16)*Catalan^2*Pi - (5*Catalan*Pi^3)/576 - (1/384 - (13*I)/10240)*Pi^5 + HPLI[{0, plus, minus, minus, minus}]/8 + HPLI[{minus, plus, minus, minus, minus}]/32 + HPLI[{minus, plus, minus, minus, plus}]/12 - HPLI[{minus, plus, minus, plus, plus}]/16 + HPLI[{minus, plus, plus, minus, minus}]/8 + (7*HPLI[{minus, plus, plus, plus, minus}])/32 + (I/8)*Catalan*Pi^2*Log[2] + (581*Pi^4*Log[2])/122880 - (Catalan*Pi*Log[2]^2)/3 - ((13*I)/768)*Pi^3*Log[2]^2 + (I/32)*Catalan*Log[2]^3 + (55*Pi^2*Log[2]^3)/1024 + ((25*I)/768)*Pi*Log[2]^4 - (5*Log[2]^5)/192 + (I/64)*Catalan*Pi^2*Log[4] - (I/128)*Pi^3*Log[2]*Log[4] - (I/128)*Catalan*Pi^2*Log[16] - (I/384)*Pi^3*Log[2]*Log[64] + (Pi*PolyGamma[3, 1/4])/3072 + ((2*I)/3)*Catalan*PolyLog[3, 1/2 - I/2] - (Pi^2*PolyLog[3, 1/2 - I/2])/32 + (I/12)*Pi*Log[2]*PolyLog[3, 1/2 - I/2] + (Log[2]^2*PolyLog[3, 1/2 - I/2])/8 - ((2*I)/3)*Catalan*PolyLog[3, 1/2 + I/2] + (Pi^2*PolyLog[3, 1/2 + I/2])/32 + ((5*I)/12)*Pi*Log[2]*PolyLog[3, 1/2 + I/2] + ((15*I)/32)*Pi*PolyLog[4, 1/2] - (59*Log[2]*PolyLog[4, 1/2])/64 - I*Pi*PolyLog[4, 1/2 - I/2] - (Log[2]*PolyLog[4, 1/2 - I/2])/4 - (15*PolyLog[5, 1/2])/8 - ((213*I)/256)*Catalan*Zeta[3] + (85*Pi^2*Zeta[3])/1024 + ((19*I)/512)*Pi*Log[2]*Zeta[3] - (63*Log[2]^2*Zeta[3])/512 + (153*Zeta[5])/128;
HPLI[{-1, 0, 0, -1, 0}]:=((23040*I)*Catalan^2*Pi + (720 - 586*I)*Pi^5 - 34560*HPLI[{minus, plus, plus, plus, minus}] - (804 + 2160*I)*Pi^4*Log[2] + (1440*I)*Pi^3*Log[2]^2 - 45*Pi*PolyGamma[3, 1/4] + (180*I)*Log[2]*PolyGamma[3, 1/4] - 45*Pi*PolyGamma[3, 3/4] + (90*I)*Log[2]*PolyGamma[3, 3/4] - 480*Catalan*(10*Pi^3 + (9*I)*Pi^2*Log[16] - (225*I)*Zeta[3]) - 1260*Pi^2*Zeta[3] - (30240*I)*Pi*Log[2]*Zeta[3] + 272430*Zeta[5])/92160;
HPLI[{-1, 0, 0, -1, -1}]:=(-I/184320)*(-11520*Catalan^2*Pi - (960*I)*Catalan*Pi^3 + 596*Pi^5 - (11520*I)*HPLI[{minus, plus, minus, plus, plus}] + (23040*I)*HPLI[{minus, plus, plus, minus, minus}] - (5760*I)*HPLI[{minus, plus, plus, plus, minus}] + (92160*I)*Catalan^2*Log[2] + 11520*Catalan*Pi^2*Log[2] + (120 - 1860*I)*Pi^4*Log[2] - (46080*I)*Catalan*Pi*Log[2]^2 + 1320*Pi^3*Log[2]^2 + (8320*I)*Pi^2*Log[2]^3 - 1200*Pi*Log[2]^4 - (4608*I)*Log[2]^5 - 2880*Catalan*Pi^2*Log[4] - 1440*Pi^3*Log[2]*Log[4] - 1440*Catalan*Pi^2*Log[16] + 480*Pi^3*Log[2]*Log[64] - 15*Log[2]*PolyGamma[3, 1/4] - (5760*I)*Pi^2*PolyLog[3, 1/2 - I/2] + (5760*I)*Pi^2*PolyLog[3, 1/2 + I/2] - 28800*Pi*PolyLog[4, 1/2] - (184320*I)*Log[2]*PolyLog[4, 1/2] - (368640*I)*PolyLog[5, 1/2] + 38160*Catalan*Zeta[3] - (6300*I)*Pi^2*Zeta[3] - 34200*Pi*Log[2]*Zeta[3] + (443700*I)*Zeta[5]);
HPLI[{-1, 0, -1, 1, 1}]:=((46080*I)*Catalan^2*Pi - 1920*Catalan*Pi^3 + (960 - 394*I)*Pi^5 + (46080*I)*Pi*HPLI[{0, minus, plus, minus}] + 92160*HPLI[{0, minus, plus, minus, minus}] + 138240*HPLI[{0, plus, minus, minus, minus}] - 92160*HPLI[{0, plus, plus, minus, plus}] - 57600*HPLI[{minus, plus, minus, minus, minus}] + 46080*HPLI[{minus, plus, minus, plus, plus}] + 92160*HPLI[{minus, plus, plus, minus, minus}] + 23040*HPLI[{minus, plus, plus, plus, minus}] - (80640*I)*Catalan*Pi^2*Log[2] - (18079 - 3120*I)*Pi^4*Log[2] - 115200*Catalan*Pi*Log[2]^2 + (17760*I)*Pi^3*Log[2]^2 + (49920*I)*Catalan*Log[2]^3 - 1880*Pi^2*Log[2]^3 - (13920*I)*Pi*Log[2]^4 + 5568*Log[2]^5 + (23040*I)*Catalan*Pi^2*Log[4] + 46080*Catalan*Pi*Log[2]*Log[4] - (5760*I)*Catalan*Pi^2*Log[16] + (3840*I)*Catalan*Pi^2*Log[64] - 120*Pi*PolyGamma[3, 1/4] - (390*I)*Log[2]*PolyGamma[3, 1/4] + (230400*I)*Pi*Log[2]*PolyLog[3, 1/2 - I/2] + 506880*Log[2]^2*PolyLog[3, 1/2 - I/2] + (46080*I)*Pi*Log[2]*PolyLog[3, 1/2 + I/2] + 184320*Log[2]^2*PolyLog[3, 1/2 + I/2] + (345600*I)*Pi*PolyLog[4, 1/2] - 144000*Log[2]*PolyLog[4, 1/2] - (552960*I)*Pi*PolyLog[4, 1/2 - I/2] - 1382400*Log[2]*PolyLog[4, 1/2 - I/2] - 3548160*PolyLog[5, 1/2] + (60480*I)*Catalan*Zeta[3] + 115920*Pi^2*Zeta[3] - (126720*I)*Pi*Log[2]*Zeta[3] - 297360*Log[2]^2*Zeta[3] + 3155400*Zeta[5])/737280;
HPLI[{-1, 0, -1, 1, 0}]:=((5*I)/16)*Catalan^2*Pi + (13*Catalan*Pi^3)/576 + (1/256 + (217*I)/92160)*Pi^5 + (I/8)*Pi*HPLI[{0, minus, plus, minus}] - (3*HPLI[{0, plus, minus, minus, minus}])/8 - (3*HPLI[{minus, plus, minus, minus, minus}])/32 - HPLI[{minus, plus, minus, minus, plus}]/24 + HPLI[{minus, plus, minus, plus, plus}]/16 - (3*HPLI[{minus, plus, plus, plus, minus}])/32 - ((13*I)/96)*Catalan*Pi^2*Log[2] - (889/73728 - (3*I)/256)*Pi^4*Log[2] + (Catalan*Pi*Log[2]^2)/24 + ((5*I)/128)*Pi^3*Log[2]^2 - ((3*I)/32)*Catalan*Log[2]^3 - (541*Pi^2*Log[2]^3)/9216 - ((3*I)/32)*Pi*Log[2]^4 + Log[2]^5/20 - (I/16)*Catalan*Pi^2*Log[4] + (I/32)*Pi^3*Log[2]*Log[4] - (Pi*PolyGamma[3, 1/4])/2048 - ((3*I)/2048)*Log[2]*PolyGamma[3, 1/4] - ((4*I)/3)*Catalan*PolyLog[3, 1/2 - I/2] - (7*Pi^2*PolyLog[3, 1/2 - I/2])/96 + ((7*I)/12)*Pi*Log[2]*PolyLog[3, 1/2 - I/2] - (3*Log[2]^2*PolyLog[3, 1/2 - I/2])/8 + ((4*I)/3)*Catalan*PolyLog[3, 1/2 + I/2] + (7*Pi^2*PolyLog[3, 1/2 + I/2])/96 - (I/12)*Pi*Log[2]*PolyLog[3, 1/2 + I/2] - (I/16)*Pi*PolyLog[4, 1/2] + (113*Log[2]*PolyLog[4, 1/2])/64 - I*Pi*PolyLog[4, 1/2 - I/2] + (3*Log[2]*PolyLog[4, 1/2 - I/2])/4 + 4*PolyLog[5, 1/2] - ((87*I)/256)*Catalan*Zeta[3] + (449*Pi^2*Zeta[3])/1536 + ((67*I)/512)*Pi*Log[2]*Zeta[3] + (105*Log[2]^2*Zeta[3])/512 - (5013*Zeta[5])/2048;
HPLI[{-1, 0, -1, 1, -1}]:=(67*Catalan*Pi^3)/1152 + (1/256 - (4397*I)/368640)*Pi^5 - HPLI[{0, minus, plus, minus, minus}]/2 - (5*HPLI[{0, plus, minus, minus, minus}])/4 - HPLI[{0, plus, plus, minus, plus}]/2 - HPLI[{minus, plus, minus, minus, plus}]/12 + (3*HPLI[{minus, plus, minus, plus, plus}])/8 + HPLI[{minus, plus, plus, minus, minus}]/4 + HPLI[{minus, plus, plus, plus, minus}]/16 + (I/16)*HPLI[{0, minus, plus, minus}]*(Pi + (6*I)*Log[2]) + (3*Catalan^2*Log[2])/4 - ((7*I)/64)*Catalan*Pi^2*Log[2] - (2111/61440 - (19*I)/768)*Pi^4*Log[2] - (49*Catalan*Pi*Log[2]^2)/96 - ((457*I)/3072)*Pi^3*Log[2]^2 - ((19*I)/48)*Catalan*Log[2]^3 + (173*Pi^2*Log[2]^3)/4608 - ((155*I)/1536)*Pi*Log[2]^4 - (259*Log[2]^5)/3840 - (I/32)*Catalan*Pi^2*Log[4] - (Catalan*Pi*Log[2]*Log[4])/16 + (I/64)*Catalan*Pi^2*Log[16] + (I/96)*Catalan*Pi^2*Log[64] - (Pi*PolyGamma[3, 1/4])/2048 - ((19*I)/6144)*Log[2]*PolyGamma[3, 1/4] - ((5*I)/3)*Catalan*PolyLog[3, 1/2 - I/2] + (5*Pi^2*PolyLog[3, 1/2 - I/2])/32 + ((35*I)/48)*Pi*Log[2]*PolyLog[3, 1/2 - I/2] - 4*Log[2]^2*PolyLog[3, 1/2 - I/2] + ((5*I)/3)*Catalan*PolyLog[3, 1/2 + I/2] - (5*Pi^2*PolyLog[3, 1/2 + I/2])/32 - ((41*I)/48)*Pi*Log[2]*PolyLog[3, 1/2 + I/2] - (Log[2]^2*PolyLog[3, 1/2 + I/2])/4 + ((11*I)/8)*Pi*PolyLog[4, 1/2] - (19*Log[2]*PolyLog[4, 1/2])/8 - (Log[64]*PolyLog[4, 1/2])/4 + (I/4)*Pi*PolyLog[4, 1/2 - I/2] + (17*Log[2]*PolyLog[4, 1/2 - I/2])/2 + 2*PolyLog[5, 1/2] + ((105*I)/128)*Catalan*Zeta[3] + (13*Pi^2*Zeta[3])/1024 + ((1659*I)/512)*Pi*Log[2]*Zeta[3] + (273*Log[2]^2*Zeta[3])/128 - (1391*Zeta[5])/1024;
HPLI[{-1, 0, -1, 0, 1}]:=(-3840*Catalan*Pi^3 - (480 - 867*I)*Pi^5 + 23040*HPLI[{0, plus, plus, minus, minus}] + 23040*HPLI[{0, plus, plus, minus, plus}] - 11520*HPLI[{minus, plus, minus, plus, plus}] - 17280*HPLI[{minus, plus, plus, plus, minus}] - 23040*Catalan^2*Log[2] - (4800*I)*Catalan*Pi^2*Log[2] - (1222 + 1320*I)*Pi^4*Log[2] + 40320*Catalan*Pi*Log[2]^2 + (5520*I)*Pi^3*Log[2]^2 - 480*Pi^2*Log[2]^3 - (5280*I)*Pi*Log[2]^4 - 672*Log[2]^5 - (1440*I)*Pi^3*Log[2]*Log[4] + (480*I)*Pi^3*Log[2]*Log[64] + 60*Pi*PolyGamma[3, 1/4] + (165*I)*Log[2]*PolyGamma[3, 1/4] + (92160*I)*Catalan*PolyLog[3, 1/2 - I/2] - 7680*Pi^2*PolyLog[3, 1/2 - I/2] - (92160*I)*Catalan*PolyLog[3, 1/2 + I/2] + 7680*Pi^2*PolyLog[3, 1/2 + I/2] - (126720*I)*Pi*PolyLog[4, 1/2] - 57600*Log[2]*PolyLog[4, 1/2] - 207360*PolyLog[5, 1/2] + (32400*I)*Catalan*Zeta[3] - 4980*Pi^2*Zeta[3] - (122760*I)*Pi*Log[2]*Zeta[3] - 40320*Log[2]^2*Zeta[3] + 111780*Zeta[5])/92160;
HPLI[{-1, 0, -1, 0, 0}]:=((-560 + 226*I)*Pi^5 + 7680*HPLI[{minus, plus, minus, plus, plus}] + (468 + 480*I)*Pi^4*Log[2] + 55*Pi*PolyGamma[3, 1/4] - (30*I)*Log[2]*PolyGamma[3, 1/4] + 15*Pi*PolyGamma[3, 3/4] - (30*I)*Log[2]*PolyGamma[3, 3/4] - 320*Catalan*(Pi^3 + (72*I)*Zeta[3]) - 5480*Pi^2*Zeta[3] + (5760*I)*Pi*Log[2]*Zeta[3] - 58290*Zeta[5])/30720;
HPLI[{-1, 0, -1, 0, -1}]:=(I/8)*Catalan^2*Pi - (Catalan*Pi^3)/48 - (1/192 - (185*I)/18432)*Pi^5 + HPLI[{minus, plus, minus, plus, plus}]/4 - HPLI[{minus, plus, plus, minus, minus}]/2 + HPLI[{minus, plus, plus, plus, minus}]/8 - (5*Catalan^2*Log[2])/4 + ((23*I)/96)*Catalan*Pi^2*Log[2] + (167/5120 + (5*I)/384)*Pi^4*Log[2] + (15*Catalan*Pi*Log[2]^2)/16 + ((13*I)/768)*Pi^3*Log[2]^2 - (119*Pi^2*Log[2]^3)/576 - ((5*I)/384)*Pi*Log[2]^4 + (121*Log[2]^5)/960 - (I/16)*Catalan*Pi^2*Log[4] - (I/64)*Pi^3*Log[2]*Log[4] - (I/32)*Catalan*Pi^2*Log[16] + (I/192)*Pi^3*Log[2]*Log[64] + (Pi*PolyGamma[3, 1/4])/1536 - ((5*I)/3072)*Log[2]*PolyGamma[3, 1/4] + I*Catalan*PolyLog[3, 1/2 - I/2] + (7*Pi^2*PolyLog[3, 1/2 - I/2])/48 - I*Catalan*PolyLog[3, 1/2 + I/2] - (7*Pi^2*PolyLog[3, 1/2 + I/2])/48 - ((5*I)/16)*Pi*PolyLog[4, 1/2] + (21*Log[2]*PolyLog[4, 1/2])/8 + Log[4]*PolyLog[4, 1/2] + 8*PolyLog[5, 1/2] - ((5*I)/64)*Catalan*Zeta[3] - (29*Pi^2*Zeta[3])/1536 - ((25*I)/128)*Pi*Log[2]*Zeta[3] + (35*Log[2]^2*Zeta[3])/64 - (2465*Zeta[5])/256;
HPLI[{-1, 0, -1, -1, 1}]:=(I/16)*Catalan^2*Pi - (5*Catalan*Pi^3)/128 + ((2321*I)/368640)*Pi^5 + (3*HPLI[{0, minus, plus, minus, minus}])/8 + (9*HPLI[{0, plus, minus, minus, minus}])/16 + HPLI[{0, plus, plus, minus, minus}]/4 + (3*HPLI[{0, plus, plus, minus, plus}])/8 - (7*HPLI[{minus, plus, minus, minus, minus}])/64 - (5*HPLI[{minus, plus, minus, plus, plus}])/16 + HPLI[{minus, plus, plus, minus, minus}]/8 - HPLI[{minus, plus, plus, plus, minus}]/32 - (Catalan^2*Log[2])/4 + (I/64)*Catalan*Pi^2*Log[2] + (19579/737280 - (17*I)/3072)*Pi^4*Log[2] + (3*HPLI[{0, minus, plus, minus}]*Log[2])/8 + (3*Catalan*Pi*Log[2]^2)/32 + ((247*I)/1536)*Pi^3*Log[2]^2 + ((47*I)/192)*Catalan*Log[2]^3 + (131*Pi^2*Log[2]^3)/2048 - (I/512)*Pi*Log[2]^4 + (29*Log[2]^5)/1280 + (I/32)*Catalan*Pi^2*Log[4] + (Catalan*Pi*Log[2]*Log[4])/16 - (I/128)*Catalan*Pi^2*Log[16] - (I/192)*Catalan*Pi^2*Log[64] + ((17*I)/24576)*Log[2]*PolyGamma[3, 1/4] + I*Catalan*PolyLog[3, 1/2 - I/2] - (3*Pi^2*PolyLog[3, 1/2 - I/2])/16 - ((9*I)/16)*Pi*Log[2]*PolyLog[3, 1/2 - I/2] + (57*Log[2]^2*PolyLog[3, 1/2 - I/2])/16 - I*Catalan*PolyLog[3, 1/2 + I/2] + (3*Pi^2*PolyLog[3, 1/2 + I/2])/16 + ((3*I)/16)*Pi*Log[2]*PolyLog[3, 1/2 + I/2] + (3*Log[2]^2*PolyLog[3, 1/2 + I/2])/4 - ((55*I)/32)*Pi*PolyLog[4, 1/2] + (285*Log[2]*PolyLog[4, 1/2])/128 + ((3*I)/4)*Pi*PolyLog[4, 1/2 - I/2] - (69*Log[2]*PolyLog[4, 1/2 - I/2])/8 - (81*PolyLog[5, 1/2])/16 - ((189*I)/256)*Catalan*Zeta[3] - (77*Pi^2*Zeta[3])/3072 - ((165*I)/64)*Pi*Log[2]*Zeta[3] - (2807*Log[2]^2*Zeta[3])/1024 + (6301*Zeta[5])/2048;
HPLI[{-1, 0, -1, -1, 0}]:=((34560*I)*Catalan^2*Pi - 4800*Catalan*Pi^3 - (720 + 424*I)*Pi^5 + 23040*HPLI[{minus, plus, minus, minus, plus}] + 34560*HPLI[{minus, plus, minus, plus, plus}] - 51840*HPLI[{minus, plus, plus, plus, minus}] - (90240*I)*Catalan*Pi^2*Log[2] + (220 - 1080*I)*Pi^4*Log[2] + (1560*I)*Pi^3*Log[2]^2 + (34560*I)*Catalan*Pi^2*Log[4] + 90*Pi*PolyGamma[3, 1/4] + (135*I)*Log[2]*PolyGamma[3, 1/4] - 9600*Pi^2*PolyLog[3, 1/2 - I/2] + 9600*Pi^2*PolyLog[3, 1/2 + I/2] - (38160*I)*Catalan*Zeta[3] - 39000*Pi^2*Zeta[3] + (4680*I)*Pi*Log[2]*Zeta[3] + 384210*Zeta[5])/184320;
HPLI[{-1, 0, -1, -1, -1}]:=(I/8)*Catalan^2*Pi - (31*Catalan*Pi^3)/1152 - (1/384 - (245*I)/73728)*Pi^5 + HPLI[{minus, plus, minus, minus, minus}]/16 + HPLI[{minus, plus, minus, minus, plus}]/12 + HPLI[{minus, plus, minus, plus, plus}]/8 - HPLI[{minus, plus, plus, minus, minus}]/4 - HPLI[{minus, plus, plus, plus, minus}]/16 - (Catalan^2*Log[2])/2 + (I/64)*Catalan*Pi^2*Log[2] + (7/2304 - I/192)*Pi^4*Log[2] + (55*Catalan*Pi*Log[2]^2)/96 - ((55*I)/3072)*Pi^3*Log[2]^2 - (I/24)*Catalan*Log[2]^3 - (295*Pi^2*Log[2]^3)/2304 + ((35*I)/1536)*Pi*Log[2]^4 + (89*Log[2]^5)/1280 - (I/32)*Catalan*Pi^2*Log[4] - (Catalan*Pi*Log[2]*Log[4])/16 + (I/64)*Catalan*Pi^2*Log[16] - (I/96)*Catalan*Pi^2*Log[64] + (Pi*PolyGamma[3, 1/4])/3072 + (I/1536)*Log[2]*PolyGamma[3, 1/4] + ((2*I)/3)*Catalan*PolyLog[3, 1/2 - I/2] + (Pi^2*PolyLog[3, 1/2 - I/2])/32 + (I/48)*Pi*Log[2]*PolyLog[3, 1/2 - I/2] - (3*Log[2]^2*PolyLog[3, 1/2 - I/2])/4 - ((2*I)/3)*Catalan*PolyLog[3, 1/2 + I/2] - (Pi^2*PolyLog[3, 1/2 + I/2])/32 + ((5*I)/48)*Pi*Log[2]*PolyLog[3, 1/2 + I/2] - (3*Log[2]^2*PolyLog[3, 1/2 + I/2])/4 + (97*Log[2]*PolyLog[4, 1/2])/32 - (Log[64]*PolyLog[4, 1/2])/4 - (I/4)*Pi*PolyLog[4, 1/2 - I/2] + Log[8]*PolyLog[4, 1/2 - I/2] + 4*PolyLog[5, 1/2] - ((21*I)/128)*Catalan*Zeta[3] + (29*Pi^2*Zeta[3])/1024 + ((149*I)/512)*Pi*Log[2]*Zeta[3] + (315*Log[2]^2*Zeta[3])/256 - (4561*Zeta[5])/1024;
HPLI[{-1, -1, 1, 1, 1}]:=(I/32)*Catalan^2*Pi + (7*Catalan*Pi^3)/1152 - (1/512 - (11*I)/20480)*Pi^5 - (3*HPLI[{minus, plus, minus, minus, minus}])/64 - HPLI[{minus, plus, minus, minus, plus}]/48 + HPLI[{minus, plus, minus, plus, plus}]/32 + HPLI[{minus, plus, plus, minus, minus}]/16 - HPLI[{minus, plus, plus, plus, minus}]/64 + (Catalan^2*Log[2])/8 - (I/64)*Catalan*Pi^2*Log[2] - (1439/245760 + I/384)*Pi^4*Log[2] - (5*Catalan*Pi*Log[2]^2)/48 - ((11*I)/3072)*Pi^3*Log[2]^2 + (I/64)*Catalan*Log[2]^3 + (51*Pi^2*Log[2]^3)/2048 - Log[2]^5/3840 + (Pi*PolyGamma[3, 1/4])/4096 + (I/3072)*Log[2]*PolyGamma[3, 1/4] - (I/6)*Catalan*PolyLog[3, 1/2 - I/2] + (Pi^2*PolyLog[3, 1/2 - I/2])/32 + (I/6)*Pi*Log[2]*PolyLog[3, 1/2 - I/2] + (Log[2]^2*PolyLog[3, 1/2 - I/2])/16 + (I/6)*Catalan*PolyLog[3, 1/2 + I/2] - (Pi^2*PolyLog[3, 1/2 + I/2])/32 - (I/24)*Pi*Log[2]*PolyLog[3, 1/2 + I/2] + (I/4)*Pi*PolyLog[4, 1/2] + (5*Log[2]*PolyLog[4, 1/2])/128 - (I/4)*Pi*PolyLog[4, 1/2 - I/2] - (Log[2]*PolyLog[4, 1/2 - I/2])/8 - ((21*I)/512)*Catalan*Zeta[3] + (61*Pi^2*Zeta[3])/2048 - ((19*I)/1024)*Pi*Log[2]*Zeta[3] - (35*Log[2]^2*Zeta[3])/1024 - (1395*Zeta[5])/4096;
HPLI[{-1, -1, 1, 1, 0}]:=((-57600*I)*Catalan^2*Pi - 4480*Catalan*Pi^3 - (1680 - 1117*I)*Pi^5 + 46080*HPLI[{0, minus, plus, minus, minus}] + 23040*HPLI[{0, plus, minus, minus, minus}] - 46080*HPLI[{0, plus, plus, minus, plus}] - 11520*HPLI[{minus, plus, minus, minus, minus}] - 7680*HPLI[{minus, plus, minus, minus, plus}] - 11520*HPLI[{minus, plus, minus, plus, plus}] - 23040*HPLI[{minus, plus, plus, minus, minus}] + 28800*HPLI[{minus, plus, plus, plus, minus}] - 46080*Catalan^2*Log[2] - (5760*I)*Catalan*Pi^2*Log[2] + (2831 + 840*I)*Pi^4*Log[2] + 46080*HPLI[{0, minus, plus, minus}]*Log[2] - 3840*Catalan*Pi*Log[2]^2 + (1560*I)*Pi^3*Log[2]^2 + (11520*I)*Catalan*Log[2]^3 - 2440*Pi^2*Log[2]^3 + (5040*I)*Pi*Log[2]^4 + 10944*Log[2]^5 + (11520*I)*Catalan*Pi^2*Log[4] + 23040*Catalan*Pi*Log[2]*Log[4] - (1440*I)*Catalan*Pi^2*Log[16] + (960*I)*Catalan*Pi^2*Log[64] + 210*Pi*PolyGamma[3, 1/4] - (105*I)*Log[2]*PolyGamma[3, 1/4] + (122880*I)*Catalan*PolyLog[3, 1/2 - I/2] + 13440*Pi^2*PolyLog[3, 1/2 - I/2] + (130560*I)*Pi*Log[2]*PolyLog[3, 1/2 - I/2] + 253440*Log[2]^2*PolyLog[3, 1/2 - I/2] - (122880*I)*Catalan*PolyLog[3, 1/2 + I/2] - 13440*Pi^2*PolyLog[3, 1/2 + I/2] + (7680*I)*Pi*Log[2]*PolyLog[3, 1/2 + I/2] - 23040*Log[2]^2*PolyLog[3, 1/2 + I/2] + (115200*I)*Pi*PolyLog[4, 1/2] + 696960*Log[2]*PolyLog[4, 1/2] - (276480*I)*Pi*PolyLog[4, 1/2 - I/2] - 460800*Log[2]*PolyLog[4, 1/2 - I/2] + 1451520*PolyLog[5, 1/2] + (196560*I)*Catalan*Zeta[3] + 16920*Pi^2*Zeta[3] - (119160*I)*Pi*Log[2]*Zeta[3] - 95040*Log[2]^2*Zeta[3] - 1391850*Zeta[5])/368640;
HPLI[{-1, -1, 1, 1, -1}]:=(-2240*Catalan*Pi^3 - (480 - 213*I)*Pi^5 + 11520*HPLI[{minus, plus, minus, minus, minus}] - 15360*HPLI[{minus, plus, minus, minus, plus}] - 23040*HPLI[{minus, plus, plus, plus, minus}] - (11520*I)*Catalan*Pi^2*Log[2] + (1653 + 720*I)*Pi^4*Log[2] + 3840*Catalan*Pi*Log[2]^2 + (3000*I)*Pi^3*Log[2]^2 - (3840*I)*Catalan*Log[2]^3 - 3480*Pi^2*Log[2]^3 + (720*I)*Pi*Log[2]^4 + 96*Log[2]^5 + 60*Pi^4*Log[4] + 60*Pi*PolyGamma[3, 1/4] - (90*I)*Log[2]*PolyGamma[3, 1/4] + (61440*I)*Catalan*PolyLog[3, 1/2 - I/2] + 5760*Pi^2*PolyLog[3, 1/2 - I/2] - (38400*I)*Pi*Log[2]*PolyLog[3, 1/2 - I/2] + 23040*Log[2]^2*PolyLog[3, 1/2 - I/2] - (61440*I)*Catalan*PolyLog[3, 1/2 + I/2] - 5760*Pi^2*PolyLog[3, 1/2 + I/2] + (38400*I)*Pi*Log[2]*PolyLog[3, 1/2 + I/2] + 23040*Log[2]^2*PolyLog[3, 1/2 + I/2] + 28800*Log[2]*PolyLog[4, 1/2] - 92160*Log[2]*PolyLog[4, 1/2 - I/2] + (60480*I)*Catalan*Zeta[3] - 4860*Pi^2*Zeta[3] - (9360*I)*Pi*Log[2]*Zeta[3] - 10080*Log[2]^2*Zeta[3] - 83700*Zeta[5])/368640;
HPLI[{-1, -1, 1, 0, 1}]:=(I/16)*Catalan^2*Pi + (7*Catalan*Pi^3)/384 - (1/384 - (1003*I)/368640)*Pi^5 - HPLI[{0, minus, plus, minus, minus}]/8 - (3*HPLI[{0, plus, minus, minus, minus}])/16 + HPLI[{0, plus, plus, minus, plus}]/8 + (5*HPLI[{minus, plus, minus, minus, minus}])/64 - HPLI[{minus, plus, minus, plus, plus}]/16 + HPLI[{minus, plus, plus, minus, minus}]/8 - HPLI[{minus, plus, plus, plus, minus}]/32 + (Catalan^2*Log[2])/4 + (I/16)*Catalan*Pi^2*Log[2] - (20633/737280 + (7*I)/1024)*Pi^4*Log[2] - (HPLI[{0, minus, plus, minus}]*Log[2])/8 - (3*Catalan*Pi*Log[2]^2)/32 - ((11*I)/384)*Pi^3*Log[2]^2 - ((17*I)/192)*Catalan*Log[2]^3 + (135*Pi^2*Log[2]^3)/2048 - ((9*I)/512)*Pi*Log[2]^4 - (301*Log[2]^5)/3840 - (I/32)*Catalan*Pi^2*Log[4] - (Catalan*Pi*Log[2]*Log[4])/16 + (I/128)*Catalan*Pi^2*Log[16] - (I/192)*Catalan*Pi^2*Log[64] + (Pi*PolyGamma[3, 1/4])/3072 + ((7*I)/8192)*Log[2]*PolyGamma[3, 1/4] - (I/2)*Catalan*PolyLog[3, 1/2 - I/2] - (Pi^2*PolyLog[3, 1/2 - I/2])/48 - (I/16)*Pi*Log[2]*PolyLog[3, 1/2 - I/2] - (21*Log[2]^2*PolyLog[3, 1/2 - I/2])/16 + (I/2)*Catalan*PolyLog[3, 1/2 + I/2] + (Pi^2*PolyLog[3, 1/2 + I/2])/48 - (I/16)*Pi*Log[2]*PolyLog[3, 1/2 + I/2] - (Log[2]^2*PolyLog[3, 1/2 + I/2])/8 - (I/2)*Pi*PolyLog[4, 1/2] - (479*Log[2]*PolyLog[4, 1/2])/128 + (I/4)*Pi*PolyLog[4, 1/2 - I/2] + (23*Log[2]*PolyLog[4, 1/2 - I/2])/8 - (77*PolyLog[5, 1/2])/16 - ((105*I)/256)*Catalan*Zeta[3] - (69*Pi^2*Zeta[3])/1024 + ((25*I)/128)*Pi*Log[2]*Zeta[3] + (297*Log[2]^2*Zeta[3])/1024 + (8765*Zeta[5])/2048;
HPLI[{-1, -1, 1, 0, 0}]:=((-46080*I)*Catalan^2*Pi - 4480*Catalan*Pi^3 - (2400 + 1484*I)*Pi^5 + 138240*HPLI[{0, plus, minus, minus, minus}] + 34560*HPLI[{minus, plus, minus, minus, minus}] + 15360*HPLI[{minus, plus, minus, minus, plus}] - 46080*HPLI[{minus, plus, minus, plus, plus}] - 46080*HPLI[{minus, plus, plus, minus, minus}] + 23040*HPLI[{minus, plus, plus, plus, minus}] - 92160*Catalan^2*Log[2] - (46080*I)*Catalan*Pi^2*Log[2] - (163 + 4560*I)*Pi^4*Log[2] + 76800*Catalan*Pi*Log[2]^2 - (5520*I)*Pi^3*Log[2]^2 + (34560*I)*Catalan*Log[2]^3 - 7480*Pi^2*Log[2]^3 + (38880*I)*Pi*Log[2]^4 + 384*Log[2]^5 + (28800*I)*Catalan*Pi^2*Log[4] - (2880*I)*Pi^3*Log[2]*Log[4] + (2880*I)*Catalan*Pi^2*Log[16] - (960*I)*Pi^3*Log[2]*Log[64] + 300*Pi*PolyGamma[3, 1/4] + (570*I)*Log[2]*PolyGamma[3, 1/4] + (122880*I)*Catalan*PolyLog[3, 1/2 - I/2] - (30720*I)*Pi*Log[2]*PolyLog[3, 1/2 - I/2] + 138240*Log[2]^2*PolyLog[3, 1/2 - I/2] - (122880*I)*Catalan*PolyLog[3, 1/2 + I/2] + (30720*I)*Pi*Log[2]*PolyLog[3, 1/2 + I/2] + (241920*I)*Pi*PolyLog[4, 1/2] + 86400*Log[2]*PolyLog[4, 1/2] - 276480*Log[2]*PolyLog[4, 1/2 - I/2] - 46080*PolyLog[5, 1/2] + (60480*I)*Catalan*Zeta[3] - 52080*Pi^2*Zeta[3] - (47520*I)*Pi*Log[2]*Zeta[3] - 59760*Log[2]^2*Zeta[3] - 71820*Zeta[5])/368640;
HPLI[{-1, -1, 1, 0, -1}]:=(-I/8)*Catalan^2*Pi - (7*Catalan*Pi^3)/1152 - (1/192 - (173*I)/24576)*Pi^5 + HPLI[{0, minus, plus, minus, minus}]/8 + (5*HPLI[{0, plus, minus, minus, minus}])/16 - HPLI[{0, plus, plus, minus, minus}]/4 + HPLI[{0, plus, plus, minus, plus}]/8 - (5*HPLI[{minus, plus, minus, minus, minus}])/64 + HPLI[{minus, plus, minus, minus, plus}]/12 - HPLI[{minus, plus, minus, plus, plus}]/4 - (3*HPLI[{minus, plus, plus, minus, minus}])/8 + HPLI[{minus, plus, plus, plus, minus}]/16 - (Catalan^2*Log[2])/4 + ((5*I)/32)*Catalan*Pi^2*Log[2] + (6683/245760 + (5*I)/1024)*Pi^4*Log[2] + (HPLI[{0, minus, plus, minus}]*Log[2])/8 + (55*Catalan*Pi*Log[2]^2)/96 + ((41*I)/512)*Pi^3*Log[2]^2 + ((25*I)/192)*Catalan*Log[2]^3 - (1111*Pi^2*Log[2]^3)/18432 - ((41*I)/1536)*Pi*Log[2]^4 + (49*Log[2]^5)/3840 - ((3*I)/32)*Catalan*Pi^2*Log[4] - (3*Catalan*Pi*Log[2]*Log[4])/16 + (I/64)*Catalan*Pi^2*Log[16] + (I/96)*Catalan*Pi^2*Log[64] + (Pi*PolyGamma[3, 1/4])/1536 - ((5*I)/8192)*Log[2]*PolyGamma[3, 1/4] + (I/6)*Catalan*PolyLog[3, 1/2 - I/2] - (13*Pi^2*PolyLog[3, 1/2 - I/2])/96 + (I/48)*Pi*Log[2]*PolyLog[3, 1/2 - I/2] + (27*Log[2]^2*PolyLog[3, 1/2 - I/2])/16 - (I/6)*Catalan*PolyLog[3, 1/2 + I/2] + (13*Pi^2*PolyLog[3, 1/2 + I/2])/96 + ((17*I)/48)*Pi*Log[2]*PolyLog[3, 1/2 + I/2] + (Log[2]^2*PolyLog[3, 1/2 + I/2])/4 - ((23*I)/32)*Pi*PolyLog[4, 1/2] + (263*Log[2]*PolyLog[4, 1/2])/128 - ((3*I)/4)*Pi*PolyLog[4, 1/2 - I/2] - (31*Log[2]*PolyLog[4, 1/2 - I/2])/8 + (43*PolyLog[5, 1/2])/16 - ((21*I)/128)*Catalan*Zeta[3] + (119*Pi^2*Zeta[3])/3072 - ((739*I)/512)*Pi*Log[2]*Zeta[3] - (745*Log[2]^2*Zeta[3])/1024 - (5727*Zeta[5])/2048;
HPLI[{-1, -1, 1, -1, 1}]:=((-69120*I)*Catalan^2*Pi + 17920*Catalan*Pi^3 + (480 - 3578*I)*Pi^5 + 80640*HPLI[{minus, plus, minus, minus, minus}] - 15360*HPLI[{minus, plus, minus, minus, plus}] - 69120*HPLI[{minus, plus, minus, plus, plus}] + 138240*HPLI[{minus, plus, plus, minus, minus}] + 80640*HPLI[{minus, plus, plus, plus, minus}] + 276480*Catalan^2*Log[2] + (57600*I)*Catalan*Pi^2*Log[2] + (4109 - 3360*I)*Pi^4*Log[2] - 238080*Catalan*Pi*Log[2]^2 - (21600*I)*Pi^3*Log[2]^2 - (26880*I)*Catalan*Log[2]^3 + 46920*Pi^2*Log[2]^3 + (18720*I)*Pi*Log[2]^4 - 31488*Log[2]^5 - 60*Pi*PolyGamma[3, 1/4] + (420*I)*Log[2]*PolyGamma[3, 1/4] - (491520*I)*Catalan*PolyLog[3, 1/2 - I/2] - 23040*Pi^2*PolyLog[3, 1/2 - I/2] - (15360*I)*Pi*Log[2]*PolyLog[3, 1/2 - I/2] - 322560*Log[2]^2*PolyLog[3, 1/2 - I/2] + (491520*I)*Catalan*PolyLog[3, 1/2 + I/2] + 23040*Pi^2*PolyLog[3, 1/2 + I/2] - (353280*I)*Pi*Log[2]*PolyLog[3, 1/2 + I/2] - 92160*Log[2]^2*PolyLog[3, 1/2 + I/2] - (230400*I)*Pi*PolyLog[4, 1/2] - 1019520*Log[2]*PolyLog[4, 1/2] + (737280*I)*Pi*PolyLog[4, 1/2 - I/2] + 829440*Log[2]*PolyLog[4, 1/2 - I/2] - (30240*I)*Catalan*Zeta[3] - 75960*Pi^2*Zeta[3] + (246960*I)*Pi*Log[2]*Zeta[3] - 136080*Log[2]^2*Zeta[3] - 585900*Zeta[5])/737280;
HPLI[{-1, -1, 1, -1, 0}]:=((-57600*I)*Catalan^2*Pi - 17920*Catalan*Pi^3 - (1200 + 2711*I)*Pi^5 - 46080*HPLI[{0, minus, plus, minus, minus}] + 23040*HPLI[{0, plus, minus, minus, minus}] + 92160*HPLI[{0, plus, plus, minus, minus}] - 46080*HPLI[{0, plus, plus, minus, plus}] + 11520*HPLI[{minus, plus, minus, minus, minus}] + 38400*HPLI[{minus, plus, minus, minus, plus}] - 11520*HPLI[{minus, plus, minus, plus, plus}] - 69120*HPLI[{minus, plus, plus, minus, minus}] + 28800*HPLI[{minus, plus, plus, plus, minus}] - 322560*Catalan^2*Log[2] + (5760*I)*Catalan*Pi^2*Log[2] - (2899 + 600*I)*Pi^4*Log[2] - 46080*HPLI[{0, minus, plus, minus}]*Log[2] + 226560*Catalan*Pi*Log[2]^2 - (14280*I)*Pi^3*Log[2]^2 + (3840*I)*Catalan*Log[2]^3 - 35800*Pi^2*Log[2]^3 + (14160*I)*Pi*Log[2]^4 + 9408*Log[2]^5 + (11520*I)*Catalan*Pi^2*Log[4] + 23040*Catalan*Pi*Log[2]*Log[4] - (1440*I)*Catalan*Pi^2*Log[16] - (960*I)*Catalan*Pi^2*Log[64] + 150*Pi*PolyGamma[3, 1/4] + (75*I)*Log[2]*PolyGamma[3, 1/4] + (491520*I)*Catalan*PolyLog[3, 1/2 - I/2] + 21120*Pi^2*PolyLog[3, 1/2 - I/2] - (145920*I)*Pi*Log[2]*PolyLog[3, 1/2 - I/2] - 115200*Log[2]^2*PolyLog[3, 1/2 - I/2] - (491520*I)*Catalan*PolyLog[3, 1/2 + I/2] - 21120*Pi^2*PolyLog[3, 1/2 + I/2] + (99840*I)*Pi*Log[2]*PolyLog[3, 1/2 + I/2] + 69120*Log[2]^2*PolyLog[3, 1/2 + I/2] + (288000*I)*Pi*PolyLog[4, 1/2] - 28800*Log[2]*PolyLog[4, 1/2] + (92160*I)*Pi*PolyLog[4, 1/2 - I/2] + 92160*Log[2]*PolyLog[4, 1/2 - I/2] - 1128960*PolyLog[5, 1/2] + (196560*I)*Catalan*Zeta[3] - 69720*Pi^2*Zeta[3] + (191880*I)*Pi*Log[2]*Zeta[3] + 54720*Log[2]^2*Zeta[3] + 1224450*Zeta[5])/368640;
HPLI[{-1, -1, 1, -1, -1}]:=((-23040*I)*Catalan^2*Pi - 4480*Catalan*Pi^3 - (480 - 562*I)*Pi^5 - 11520*HPLI[{minus, plus, minus, minus, minus}] + 15360*HPLI[{minus, plus, minus, minus, plus}] - 23040*HPLI[{minus, plus, minus, plus, plus}] - 46080*HPLI[{minus, plus, plus, minus, minus}] + 11520*HPLI[{minus, plus, plus, plus, minus}] - 92160*Catalan^2*Log[2] + (11520*I)*Catalan*Pi^2*Log[2] - (223 - 960*I)*Pi^4*Log[2] + 76800*Catalan*Pi*Log[2]^2 + (3520*I)*Pi^3*Log[2]^2 + (3840*I)*Catalan*Log[2]^3 - 13240*Pi^2*Log[2]^3 - (5120*I)*Pi*Log[2]^4 + 5248*Log[2]^5 + 60*Pi*PolyGamma[3, 1/4] - (120*I)*Log[2]*PolyGamma[3, 1/4] + (122880*I)*Catalan*PolyLog[3, 1/2 - I/2] - 9600*Pi^2*PolyLog[3, 1/2 - I/2] - (15360*I)*Pi*Log[2]*PolyLog[3, 1/2 - I/2] + 38400*Log[2]^2*PolyLog[3, 1/2 - I/2] - (122880*I)*Catalan*PolyLog[3, 1/2 + I/2] + 9600*Pi^2*PolyLog[3, 1/2 + I/2] + (61440*I)*Pi*Log[2]*PolyLog[3, 1/2 + I/2] + 7680*Log[2]^2*PolyLog[3, 1/2 + I/2] - (34560*I)*Pi*PolyLog[4, 1/2] + 155520*Log[2]*PolyLog[4, 1/2] - (92160*I)*Pi*PolyLog[4, 1/2 - I/2] - 92160*Log[2]*PolyLog[4, 1/2 - I/2] + (30240*I)*Catalan*Zeta[3] + 12780*Pi^2*Zeta[3] - (71280*I)*Pi*Log[2]*Zeta[3] + 20160*Log[2]^2*Zeta[3] - 83700*Zeta[5])/122880;
HPLI[{-1, -1, 0, 1, 1}]:=(-4480*Catalan*Pi^3 + (480 + 723*I)*Pi^5 + 15360*HPLI[{minus, plus, minus, minus, plus}] - 46080*HPLI[{minus, plus, plus, minus, minus}] - 92160*Catalan^2*Log[2] + (23040*I)*Catalan*Pi^2*Log[2] + (2618 + 1920*I)*Pi^4*Log[2] + 122880*Catalan*Pi*Log[2]^2 + (2280*I)*Pi^3*Log[2]^2 - 17200*Pi^2*Log[2]^3 - (720*I)*Pi*Log[2]^4 + 10464*Log[2]^5 - (11520*I)*Catalan*Pi^2*Log[4] - 23040*Catalan*Pi*Log[2]*Log[4] - 60*Pi*PolyGamma[3, 1/4] - (240*I)*Log[2]*PolyGamma[3, 1/4] + (122880*I)*Catalan*PolyLog[3, 1/2 - I/2] + 5760*Pi^2*PolyLog[3, 1/2 - I/2] + (15360*I)*Pi*Log[2]*PolyLog[3, 1/2 - I/2] + 23040*Log[2]^2*PolyLog[3, 1/2 - I/2] - (122880*I)*Catalan*PolyLog[3, 1/2 + I/2] - 5760*Pi^2*PolyLog[3, 1/2 + I/2] + (30720*I)*Pi*Log[2]*PolyLog[3, 1/2 + I/2] + 69120*Log[2]^2*PolyLog[3, 1/2 + I/2] + (23040*I)*Pi*PolyLog[4, 1/2] + 437760*Log[2]*PolyLog[4, 1/2] - (92160*I)*Pi*PolyLog[4, 1/2 - I/2] - 184320*Log[2]*PolyLog[4, 1/2 - I/2] + 645120*PolyLog[5, 1/2] + 6300*Pi^2*Zeta[3] - (34560*I)*Pi*Log[2]*Zeta[3] + 20880*Log[2]^2*Zeta[3] - 371700*Zeta[5])/368640;
HPLI[{-1, -1, 0, 1, 0}]:=HPLI[{0, plus, plus, minus, minus}]/4 + HPLI[{0, plus, plus, minus, plus}]/4 + ((57600*I)*Catalan^2*Pi - 1120*Catalan*Pi^3 + (1200 + 900*I)*Pi^5 - 7680*HPLI[{minus, plus, minus, minus, plus}] + 11520*HPLI[{minus, plus, minus, plus, plus}] + 46080*HPLI[{minus, plus, plus, minus, minus}] - 40320*HPLI[{minus, plus, plus, plus, minus}] + (23040*I)*Catalan*Pi^2*Log[2] - (4692 + 840*I)*Pi^4*Log[2] + 1920*Catalan*Pi*Log[2]^2 + (1200*I)*Pi^3*Log[2]^2 + 10720*Pi^2*Log[2]^3 - (1440*I)*Pi*Log[2]^4 - 6528*Log[2]^5 - (17280*I)*Catalan*Pi^2*Log[4] - (2880*I)*Pi^3*Log[2]*Log[4] - (2880*I)*Catalan*Pi^2*Log[16] + (960*I)*Pi^3*Log[2]*Log[64] - 150*Pi*PolyGamma[3, 1/4] + (105*I)*Log[2]*PolyGamma[3, 1/4] + (30720*I)*Catalan*PolyLog[3, 1/2 - I/2] + 15360*Pi^2*PolyLog[3, 1/2 - I/2] - (7680*I)*Pi*Log[2]*PolyLog[3, 1/2 - I/2] - (30720*I)*Catalan*PolyLog[3, 1/2 + I/2] - 15360*Pi^2*PolyLog[3, 1/2 + I/2] - (84480*I)*Pi*Log[2]*PolyLog[3, 1/2 + I/2] - (92160*I)*Pi*PolyLog[4, 1/2] - 368640*Log[2]*PolyLog[4, 1/2] + (184320*I)*Pi*PolyLog[4, 1/2 - I/2] - 1059840*PolyLog[5, 1/2] - (166320*I)*Catalan*Zeta[3] + 2820*Pi^2*Zeta[3] - (11160*I)*Pi*Log[2]*Zeta[3] - 15840*Log[2]^2*Zeta[3] + 914130*Zeta[5])/184320;
HPLI[{-1, -1, 0, 1, -1}]:=((3*I)/16)*Catalan^2*Pi - (7*Catalan*Pi^3)/1152 + (1/256 - (853*I)/368640)*Pi^5 + HPLI[{0, minus, plus, minus, minus}]/8 + (5*HPLI[{0, plus, minus, minus, minus}])/16 + HPLI[{0, plus, plus, minus, minus}]/4 + HPLI[{0, plus, plus, minus, plus}]/8 + (5*HPLI[{minus, plus, minus, minus, minus}])/64 - HPLI[{minus, plus, minus, minus, plus}]/24 + HPLI[{minus, plus, minus, plus, plus}]/16 + HPLI[{minus, plus, plus, minus, minus}]/4 - (3*HPLI[{minus, plus, plus, plus, minus}])/32 - (I/16)*Catalan*Pi^2*Log[2] - (9649/737280 + (19*I)/1024)*Pi^4*Log[2] + (HPLI[{0, minus, plus, minus}]*Log[2])/8 - (35*Catalan*Pi*Log[2]^2)/96 - ((3*I)/512)*Pi^3*Log[2]^2 + ((5*I)/64)*Catalan*Log[2]^3 + (439*Pi^2*Log[2]^3)/18432 + ((49*I)/512)*Pi*Log[2]^4 + (113*Log[2]^5)/3840 + ((3*I)/32)*Catalan*Pi^2*Log[4] + (3*Catalan*Pi*Log[2]*Log[4])/16 - ((3*I)/128)*Catalan*Pi^2*Log[16] - (I/64)*Catalan*Pi^2*Log[64] - (Pi*PolyGamma[3, 1/4])/2048 + ((19*I)/8192)*Log[2]*PolyGamma[3, 1/4] + (I/6)*Catalan*PolyLog[3, 1/2 - I/2] + (3*Pi^2*PolyLog[3, 1/2 - I/2])/64 - ((7*I)/24)*Pi*Log[2]*PolyLog[3, 1/2 - I/2] + (Log[2]^2*PolyLog[3, 1/2 - I/2])/2 - (I/6)*Catalan*PolyLog[3, 1/2 + I/2] - (3*Pi^2*PolyLog[3, 1/2 + I/2])/64 - (I/12)*Pi*Log[2]*PolyLog[3, 1/2 + I/2] - (7*Log[2]^2*PolyLog[3, 1/2 + I/2])/16 + ((3*I)/32)*Pi*PolyLog[4, 1/2] + (Log[2]*PolyLog[4, 1/2])/128 + ((3*I)/4)*Pi*PolyLog[4, 1/2 - I/2] - (Log[2]*PolyLog[4, 1/2 - I/2])/8 - (59*PolyLog[5, 1/2])/16 - ((147*I)/256)*Catalan*Zeta[3] - (343*Pi^2*Zeta[3])/6144 - ((37*I)/512)*Pi*Log[2]*Zeta[3] - (149*Log[2]^2*Zeta[3])/1024 + (3559*Zeta[5])/1024;
HPLI[{-1, -1, 0, 0, 1}]:=((-34560*I)*Catalan^2*Pi + 3360*Catalan*Pi^3 + (480 - 1266*I)*Pi^5 - 46080*HPLI[{0, plus, plus, minus, minus}] - 46080*HPLI[{0, plus, plus, minus, plus}] + 11520*HPLI[{minus, plus, minus, plus, plus}] - 23040*HPLI[{minus, plus, plus, minus, minus}] + 28800*HPLI[{minus, plus, plus, plus, minus}] + 46080*Catalan^2*Log[2] + (3828 + 1560*I)*Pi^4*Log[2] - 40320*Catalan*Pi*Log[2]^2 - (5280*I)*Pi^3*Log[2]^2 - 5600*Pi^2*Log[2]^3 + (5280*I)*Pi*Log[2]^4 + 3936*Log[2]^5 + (2880*I)*Catalan*Pi^2*Log[4] + (2880*I)*Pi^3*Log[2]*Log[4] + (1440*I)*Catalan*Pi^2*Log[16] - (960*I)*Pi^3*Log[2]*Log[64] - 60*Pi*PolyGamma[3, 1/4] - (195*I)*Log[2]*PolyGamma[3, 1/4] - (92160*I)*Catalan*PolyLog[3, 1/2 - I/2] + 7680*Pi^2*PolyLog[3, 1/2 - I/2] + (92160*I)*Catalan*PolyLog[3, 1/2 + I/2] - 7680*Pi^2*PolyLog[3, 1/2 + I/2] + (126720*I)*Pi*PolyLog[4, 1/2] + 241920*Log[2]*PolyLog[4, 1/2] + 737280*PolyLog[5, 1/2] + (136080*I)*Catalan*Zeta[3] + 5940*Pi^2*Zeta[3] + (116280*I)*Pi*Log[2]*Zeta[3] + 48240*Log[2]^2*Zeta[3] - 622260*Zeta[5])/184320;
HPLI[{-1, -1, 0, 0, 0}]:=(-11520*HPLI[{minus, plus, minus, plus, plus}] + 5760*HPLI[{minus, plus, plus, plus, minus}] - I*(11520*Catalan^2*Pi + (218 + 720*I)*Pi^5 + (360 - 388*I)*Pi^4*Log[2] + 480*Pi^3*Log[2]^2 + (8220*I)*Pi^2*Zeta[3] - 720*Catalan*(8*Pi^2*Log[2] + 21*Zeta[3]) - (15*I)*Pi*(5*PolyGamma[3, 1/4] + PolyGamma[3, 3/4] + (216*I)*Log[2]*Zeta[3]) - 15*(Log[2]*PolyGamma[3, 1/4] + Log[4]*PolyGamma[3, 3/4] - (2802*I)*Zeta[5])))/92160;
HPLI[{-1, -1, 0, 0, -1}]:=((-11520*I)*Catalan^2*Pi + 3360*Catalan*Pi^3 + (480 - 514*I)*Pi^5 - 11520*HPLI[{minus, plus, minus, plus, plus}] + 23040*HPLI[{minus, plus, plus, minus, minus}] - 5760*HPLI[{minus, plus, plus, plus, minus}] + 46080*Catalan^2*Log[2] - (11520*I)*Catalan*Pi^2*Log[2] - (1876 + 1080*I)*Pi^4*Log[2] - 40320*Catalan*Pi*Log[2]^2 + (480*I)*Pi^3*Log[2]^2 + 10720*Pi^2*Log[2]^3 - 7008*Log[2]^5 + (2880*I)*Catalan*Pi^2*Log[4] + (1440*I)*Catalan*Pi^2*Log[16] - 60*Pi*PolyGamma[3, 1/4] + (135*I)*Log[2]*PolyGamma[3, 1/4] - (92160*I)*Catalan*PolyLog[3, 1/2 - I/2] - 7680*Pi^2*PolyLog[3, 1/2 - I/2] + (92160*I)*Catalan*PolyLog[3, 1/2 + I/2] + 7680*Pi^2*PolyLog[3, 1/2 + I/2] - 241920*Log[2]*PolyLog[4, 1/2] - 368640*PolyLog[5, 1/2] + (45360*I)*Catalan*Zeta[3] + 7500*Pi^2*Zeta[3] - (14040*I)*Pi*Log[2]*Zeta[3] - 48240*Log[2]^2*Zeta[3] + 443700*Zeta[5])/184320;
HPLI[{-1, -1, 0, -1, 1}]:=(7*Catalan*Pi^3)/1152 - (1/768 - (587*I)/368640)*Pi^5 - HPLI[{0, minus, plus, minus, minus}]/8 + HPLI[{0, plus, minus, minus, minus}]/16 - HPLI[{0, plus, plus, minus, minus}]/4 - HPLI[{0, plus, plus, minus, plus}]/8 + (7*HPLI[{minus, plus, minus, minus, minus}])/64 + HPLI[{minus, plus, minus, minus, plus}]/24 + HPLI[{minus, plus, minus, plus, plus}]/8 - HPLI[{minus, plus, plus, minus, minus}]/4 + (I/32)*Catalan*Pi^2*Log[2] - (1031/147456 + (25*I)/3072)*Pi^4*Log[2] - (HPLI[{0, minus, plus, minus}]*Log[2])/8 + (11*Catalan*Pi*Log[2]^2)/96 - ((9*I)/128)*Pi^3*Log[2]^2 - (I/64)*Catalan*Log[2]^3 - (1147*Pi^2*Log[2]^3)/18432 + ((79*I)/1536)*Pi*Log[2]^4 - (11*Log[2]^5)/768 - (I/32)*Catalan*Pi^2*Log[4] - (Catalan*Pi*Log[2]*Log[4])/16 + (Pi*PolyGamma[3, 1/4])/6144 + ((25*I)/24576)*Log[2]*PolyGamma[3, 1/4] - (I/6)*Catalan*PolyLog[3, 1/2 - I/2] + (5*Pi^2*PolyLog[3, 1/2 - I/2])/64 + ((5*I)/12)*Pi*Log[2]*PolyLog[3, 1/2 - I/2] - (5*Log[2]^2*PolyLog[3, 1/2 - I/2])/4 + (I/6)*Catalan*PolyLog[3, 1/2 + I/2] - (5*Pi^2*PolyLog[3, 1/2 + I/2])/64 + ((5*I)/24)*Pi*Log[2]*PolyLog[3, 1/2 + I/2] - (9*Log[2]^2*PolyLog[3, 1/2 + I/2])/16 + ((27*I)/32)*Pi*PolyLog[4, 1/2] - (85*Log[2]*PolyLog[4, 1/2])/128 - ((5*I)/4)*Pi*PolyLog[4, 1/2 - I/2] + (29*Log[2]*PolyLog[4, 1/2 - I/2])/8 + (65*PolyLog[5, 1/2])/16 + ((21*I)/64)*Catalan*Zeta[3] + (601*Pi^2*Zeta[3])/6144 + ((173*I)/256)*Pi*Log[2]*Zeta[3] + (1461*Log[2]^2*Zeta[3])/1024 - (2455*Zeta[5])/1024;
HPLI[{-1, -1, 0, -1, 0}]:=-HPLI[{minus, plus, minus, minus, plus}]/8 - (5*HPLI[{minus, plus, minus, plus, plus}])/16 + ((-57600*I)*Catalan^2*Pi + 3360*Catalan*Pi^3 + (720 - 1098*I)*Pi^5 + 46080*HPLI[{minus, plus, plus, minus, minus}] + 40320*HPLI[{minus, plus, plus, plus, minus}] + 92160*Catalan^2*Log[2] + (80640*I)*Catalan*Pi^2*Log[2] - (3820 - 840*I)*Pi^4*Log[2] - 74880*Catalan*Pi*Log[2]^2 - (6240*I)*Pi^3*Log[2]^2 + 15200*Pi^2*Log[2]^3 + (2400*I)*Pi*Log[2]^4 - 9216*Log[2]^5 - (28800*I)*Catalan*Pi^2*Log[4] + (2880*I)*Pi^3*Log[2]*Log[4] + (2880*I)*Catalan*Pi^2*Log[16] - (960*I)*Pi^3*Log[2]*Log[64] - 90*Pi*PolyGamma[3, 1/4] - (105*I)*Log[2]*PolyGamma[3, 1/4] - (92160*I)*Catalan*PolyLog[3, 1/2 - I/2] - 15360*Pi^2*PolyLog[3, 1/2 - I/2] + (23040*I)*Pi*Log[2]*PolyLog[3, 1/2 - I/2] + (92160*I)*Catalan*PolyLog[3, 1/2 + I/2] + 15360*Pi^2*PolyLog[3, 1/2 + I/2] - (23040*I)*Pi*Log[2]*PolyLog[3, 1/2 + I/2] + (57600*I)*Pi*PolyLog[4, 1/2] - 368640*Log[2]*PolyLog[4, 1/2] - 737280*PolyLog[5, 1/2] + (45360*I)*Catalan*Zeta[3] + 39660*Pi^2*Zeta[3] + (38520*I)*Pi*Log[2]*Zeta[3] - 4320*Log[2]^2*Zeta[3] + 503190*Zeta[5])/184320;
HPLI[{-1, -1, 0, -1, -1}]:=((-3*I)/16)*Catalan^2*Pi + (7*Catalan*Pi^3)/192 + (1/256 - (1147*I)/122880)*Pi^5 - (3*HPLI[{minus, plus, minus, minus, minus}])/32 - HPLI[{minus, plus, minus, minus, plus}]/8 - (3*HPLI[{minus, plus, minus, plus, plus}])/16 + (3*HPLI[{minus, plus, plus, minus, minus}])/8 + (3*HPLI[{minus, plus, plus, plus, minus}])/32 - (3*Catalan^2*Log[2])/4 - ((3*I)/32)*Catalan*Pi^2*Log[2] - (483/40960 - I/128)*Pi^4*Log[2] - Catalan*Pi*Log[2]^2 + ((15*I)/1024)*Pi^3*Log[2]^2 + (I/32)*Catalan*Log[2]^3 + (527*Pi^2*Log[2]^3)/3072 - ((13*I)/512)*Pi*Log[2]^4 - (121*Log[2]^5)/1280 + ((3*I)/32)*Catalan*Pi^2*Log[4] + (3*Catalan*Pi*Log[2]*Log[4])/16 + (3*Catalan^2*Log[16])/8 - ((3*I)/128)*Catalan*Pi^2*Log[16] + (I/64)*Catalan*Pi^2*Log[64] - (Pi*PolyGamma[3, 1/4])/2048 - (I/1024)*Log[2]*PolyGamma[3, 1/4] - I*Catalan*PolyLog[3, 1/2 - I/2] - (5*Pi^2*PolyLog[3, 1/2 - I/2])/64 + (17*Log[2]^2*PolyLog[3, 1/2 - I/2])/16 + I*Catalan*PolyLog[3, 1/2 + I/2] + (5*Pi^2*PolyLog[3, 1/2 + I/2])/64 - ((3*I)/8)*Pi*Log[2]*PolyLog[3, 1/2 + I/2] + (13*Log[2]^2*PolyLog[3, 1/2 + I/2])/16 - (387*Log[2]*PolyLog[4, 1/2])/64 + (3*Log[16]*PolyLog[4, 1/2])/8 + (3*Log[64]*PolyLog[4, 1/2])/8 + ((3*I)/4)*Pi*PolyLog[4, 1/2 - I/2] - (15*Log[2]*PolyLog[4, 1/2 - I/2])/4 - 6*PolyLog[5, 1/2] + ((63*I)/256)*Catalan*Zeta[3] - (221*Pi^2*Zeta[3])/2048 - ((37*I)/512)*Pi*Log[2]*Zeta[3] - (353*Log[2]^2*Zeta[3])/256 + (13683*Zeta[5])/2048;
HPLI[{-1, -1, -1, 1, 1}]:=((23040*I)*Catalan^2*Pi - 4480*Catalan*Pi^3 - (480 - 1798*I)*Pi^5 - 34560*HPLI[{minus, plus, minus, minus, minus}] + 15360*HPLI[{minus, plus, minus, minus, plus}] + 23040*HPLI[{minus, plus, minus, plus, plus}] - 46080*HPLI[{minus, plus, plus, minus, minus}] - 11520*HPLI[{minus, plus, plus, plus, minus}] - 92160*Catalan^2*Log[2] - (11520*I)*Catalan*Pi^2*Log[2] - (2977 - 1920*I)*Pi^4*Log[2] + 76800*Catalan*Pi*Log[2]^2 + (8160*I)*Pi^3*Log[2]^2 + (11520*I)*Catalan*Log[2]^3 - 13800*Pi^2*Log[2]^3 - (9120*I)*Pi*Log[2]^4 + 10752*Log[2]^5 + 60*Pi*PolyGamma[3, 1/4] - (240*I)*Log[2]*PolyGamma[3, 1/4] + (122880*I)*Catalan*PolyLog[3, 1/2 - I/2] + 11520*Pi^2*PolyLog[3, 1/2 - I/2] + (61440*I)*Pi*Log[2]*PolyLog[3, 1/2 - I/2] + 184320*Log[2]^2*PolyLog[3, 1/2 - I/2] - (122880*I)*Catalan*PolyLog[3, 1/2 + I/2] - 11520*Pi^2*PolyLog[3, 1/2 + I/2] + (122880*I)*Pi*Log[2]*PolyLog[3, 1/2 + I/2] + 46080*Log[2]^2*PolyLog[3, 1/2 + I/2] + (115200*I)*Pi*PolyLog[4, 1/2] + 397440*Log[2]*PolyLog[4, 1/2] - (368640*I)*Pi*PolyLog[4, 1/2 - I/2] - 460800*Log[2]*PolyLog[4, 1/2 - I/2] - (30240*I)*Catalan*Zeta[3] + 37440*Pi^2*Zeta[3] - (117360*I)*Pi*Log[2]*Zeta[3] + 5040*Log[2]^2*Zeta[3] + 251100*Zeta[5])/737280;
HPLI[{-1, -1, -1, 1, 0}]:=((3*I)/32)*Catalan^2*Pi + (7*Catalan*Pi^3)/384 + (1/512 - (11*I)/40960)*Pi^5 - HPLI[{0, plus, minus, minus, minus}]/8 + HPLI[{minus, plus, minus, minus, minus}]/64 - HPLI[{minus, plus, minus, minus, plus}]/16 + (3*HPLI[{minus, plus, minus, plus, plus}])/32 + (3*HPLI[{minus, plus, plus, minus, minus}])/16 - (3*HPLI[{minus, plus, plus, plus, minus}])/64 + (3*Catalan^2*Log[2])/8 - ((5*I)/64)*Catalan*Pi^2*Log[2] - (7141/737280 - I/1536)*Pi^4*Log[2] - (7*Catalan*Pi*Log[2]^2)/16 - ((23*I)/1536)*Pi^3*Log[2]^2 - ((3*I)/64)*Catalan*Log[2]^3 + (763*Pi^2*Log[2]^3)/18432 - (I/1536)*Pi*Log[2]^4 - Log[2]^5/960 + (I/32)*Catalan*Pi^2*Log[4] + (Catalan*Pi*Log[2]*Log[4])/16 - (I/256)*Catalan*Pi^2*Log[16] - (I/384)*Catalan*Pi^2*Log[64] - (Pi*PolyGamma[3, 1/4])/4096 - (I/12288)*Log[2]*PolyGamma[3, 1/4] - (I/2)*Catalan*PolyLog[3, 1/2 - I/2] + (3*Pi^2*PolyLog[3, 1/2 - I/2])/64 + (I/16)*Pi*Log[2]*PolyLog[3, 1/2 - I/2] - (Log[2]^2*PolyLog[3, 1/2 - I/2])/2 + (I/2)*Catalan*PolyLog[3, 1/2 + I/2] - (3*Pi^2*PolyLog[3, 1/2 + I/2])/64 - ((3*I)/16)*Pi*Log[2]*PolyLog[3, 1/2 + I/2] - (3*Log[2]^2*PolyLog[3, 1/2 + I/2])/16 + ((3*I)/32)*Pi*PolyLog[4, 1/2] - (55*Log[2]*PolyLog[4, 1/2])/128 + (I/4)*Pi*PolyLog[4, 1/2 - I/2] + (11*Log[2]*PolyLog[4, 1/2 - I/2])/8 + PolyLog[5, 1/2]/8 - ((63*I)/512)*Catalan*Zeta[3] + (23*Pi^2*Zeta[3])/768 + ((449*I)/1024)*Pi*Log[2]*Zeta[3] + (383*Log[2]^2*Zeta[3])/1024 - (717*Zeta[5])/4096;
HPLI[{-1, -1, -1, 1, -1}]:=(I/8)*Catalan^2*Pi + (7*Catalan*Pi^3)/288 + (1/384 - (21*I)/4096)*Pi^5 + HPLI[{minus, plus, minus, minus, minus}]/16 - HPLI[{minus, plus, minus, minus, plus}]/12 + HPLI[{minus, plus, minus, plus, plus}]/8 + HPLI[{minus, plus, plus, minus, minus}]/4 - HPLI[{minus, plus, plus, plus, minus}]/16 + (Catalan^2*Log[2])/2 - (I/16)*Catalan*Pi^2*Log[2] + (37/184320 - I/192)*Pi^4*Log[2] - (5*Catalan*Pi*Log[2]^2)/12 - (I/32)*Pi^3*Log[2]^2 - (I/48)*Catalan*Log[2]^3 + (89*Pi^2*Log[2]^3)/1536 + ((5*I)/128)*Pi*Log[2]^4 - (7*Log[2]^5)/480 - (Pi*PolyGamma[3, 1/4])/3072 + (I/1536)*Log[2]*PolyGamma[3, 1/4] - ((2*I)/3)*Catalan*PolyLog[3, 1/2 - I/2] + (Pi^2*PolyLog[3, 1/2 - I/2])/16 - (I/48)*Pi*Log[2]*PolyLog[3, 1/2 - I/2] - (3*Log[2]^2*PolyLog[3, 1/2 - I/2])/8 + ((2*I)/3)*Catalan*PolyLog[3, 1/2 + I/2] - (Pi^2*PolyLog[3, 1/2 + I/2])/16 - ((17*I)/48)*Pi*Log[2]*PolyLog[3, 1/2 + I/2] - (Log[2]^2*PolyLog[3, 1/2 + I/2])/8 + ((9*I)/32)*Pi*PolyLog[4, 1/2] - (21*Log[2]*PolyLog[4, 1/2])/32 + ((3*I)/4)*Pi*PolyLog[4, 1/2 - I/2] + Log[2]*PolyLog[4, 1/2 - I/2] - ((21*I)/128)*Catalan*Zeta[3] - (15*Pi^2*Zeta[3])/128 + ((331*I)/512)*Pi*Log[2]*Zeta[3] + (7*Log[2]^2*Zeta[3])/32 + (465*Zeta[5])/1024;
HPLI[{-1, -1, -1, 0, 1}]:=(-I/16)*Catalan^2*Pi + ((211*I)/368640)*Pi^5 - HPLI[{0, plus, minus, minus, minus}]/8 - HPLI[{minus, plus, minus, minus, minus}]/16 - HPLI[{minus, plus, minus, plus, plus}]/16 + HPLI[{minus, plus, plus, plus, minus}]/32 + (I/32)*Catalan*Pi^2*Log[2] + (349/46080 + (11*I)/1536)*Pi^4*Log[2] + (Catalan*Pi*Log[2]^2)/8 + ((77*I)/3072)*Pi^3*Log[2]^2 - (I/48)*Catalan*Log[2]^3 + (7*Pi^2*Log[2]^3)/576 - ((73*I)/1536)*Pi*Log[2]^4 - (7*Log[2]^5)/1280 - (I/32)*Catalan*Pi^2*Log[4] - (Catalan*Pi*Log[2]*Log[4])/16 + (I/128)*Catalan*Pi^2*Log[16] + (I/192)*Catalan*Pi^2*Log[64] - ((11*I)/12288)*Log[2]*PolyGamma[3, 1/4] - (Pi^2*PolyLog[3, 1/2 - I/2])/32 - (I/16)*Pi*Log[2]*PolyLog[3, 1/2 - I/2] + (Log[2]^2*PolyLog[3, 1/2 - I/2])/4 + (Pi^2*PolyLog[3, 1/2 + I/2])/32 - (I/16)*Pi*Log[2]*PolyLog[3, 1/2 + I/2] + (Log[2]^2*PolyLog[3, 1/2 + I/2])/4 - ((11*I)/32)*Pi*PolyLog[4, 1/2] + (5*Log[2]*PolyLog[4, 1/2])/32 + (I/4)*Pi*PolyLog[4, 1/2 - I/2] - Log[2]*PolyLog[4, 1/2 - I/2] - PolyLog[5, 1/2]/8 + ((21*I)/256)*Catalan*Zeta[3] - (Pi^2*Zeta[3])/128 - ((59*I)/256)*Pi*Log[2]*Zeta[3] - (59*Log[2]^2*Zeta[3])/128 - (23*Zeta[5])/64;
HPLI[{-1, -1, -1, 0, 0}]:=(I/92160)*(11520*Catalan^2*Pi + (1120*I)*Catalan*Pi^3 + (409 + 120*I)*Pi^5 - (3840*I)*HPLI[{minus, plus, minus, minus, plus}] - (11520*I)*HPLI[{minus, plus, minus, plus, plus}] + (11520*I)*HPLI[{minus, plus, plus, minus, minus}] + (5760*I)*HPLI[{minus, plus, plus, plus, minus}] + (23040*I)*Catalan^2*Log[2] - 11520*Catalan*Pi^2*Log[2] - (120 + 1270*I)*Pi^4*Log[2] - (19200*I)*Catalan*Pi*Log[2]^2 + 1080*Pi^3*Log[2]^2 + (3920*I)*Pi^2*Log[2]^3 - 600*Pi*Log[2]^4 - (2304*I)*Log[2]^5 + 4320*Catalan*Pi^2*Log[4] - 720*Pi^3*Log[2]*Log[4] - 720*Catalan*Pi^2*Log[16] + 240*Pi^3*Log[2]*Log[64] - (15*I)*Pi*PolyGamma[3, 1/4] + 15*Log[2]*PolyGamma[3, 1/4] + 30720*Catalan*PolyLog[3, 1/2 - I/2] - (5760*I)*Pi^2*PolyLog[3, 1/2 - I/2] - 7680*Pi*Log[2]*PolyLog[3, 1/2 - I/2] - 30720*Catalan*PolyLog[3, 1/2 + I/2] + (5760*I)*Pi^2*PolyLog[3, 1/2 + I/2] + 7680*Pi*Log[2]*PolyLog[3, 1/2 + I/2] - 14400*Pi*PolyLog[4, 1/2] - (92160*I)*Log[2]*PolyLog[4, 1/2] - (184320*I)*PolyLog[5, 1/2] - 15120*Catalan*Zeta[3] + (7680*I)*Pi^2*Zeta[3] - 8280*Pi*Log[2]*Zeta[3] - (1080*I)*Log[2]^2*Zeta[3] + (157815*I)*Zeta[5]);
HPLI[{-1, -1, -1, 0, -1}]:=(I/8)*Catalan^2*Pi - (7*Catalan*Pi^3)/288 - (1/384 - (3163*I)/368640)*Pi^5 + HPLI[{minus, plus, minus, minus, minus}]/16 + HPLI[{minus, plus, minus, minus, plus}]/12 + HPLI[{minus, plus, minus, plus, plus}]/8 - HPLI[{minus, plus, plus, minus, minus}]/4 - HPLI[{minus, plus, plus, plus, minus}]/16 - (Catalan^2*Log[2])/2 + (I/8)*Catalan*Pi^2*Log[2] + (959/92160 - I/192)*Pi^4*Log[2] + (19*Catalan*Pi*Log[2]^2)/24 + (I/3072)*Pi^3*Log[2]^2 - (I/48)*Catalan*Log[2]^3 - (79*Pi^2*Log[2]^3)/768 + ((7*I)/512)*Pi*Log[2]^4 + (217*Log[2]^5)/3840 - ((3*I)/32)*Catalan*Pi^2*Log[4] - (3*Catalan*Pi*Log[2]*Log[4])/16 + (I/64)*Catalan*Pi^2*Log[16] - (I/96)*Catalan*Pi^2*Log[64] + (Pi*PolyGamma[3, 1/4])/3072 + (I/1536)*Log[2]*PolyGamma[3, 1/4] + ((2*I)/3)*Catalan*PolyLog[3, 1/2 - I/2] + (Pi^2*PolyLog[3, 1/2 - I/2])/16 + (I/48)*Pi*Log[2]*PolyLog[3, 1/2 - I/2] - (5*Log[2]^2*PolyLog[3, 1/2 - I/2])/8 - ((2*I)/3)*Catalan*PolyLog[3, 1/2 + I/2] - (Pi^2*PolyLog[3, 1/2 + I/2])/16 + ((17*I)/48)*Pi*Log[2]*PolyLog[3, 1/2 + I/2] - (3*Log[2]^2*PolyLog[3, 1/2 + I/2])/8 + (97*Log[2]*PolyLog[4, 1/2])/32 - (Log[64]*PolyLog[4, 1/2])/4 - ((3*I)/4)*Pi*PolyLog[4, 1/2 - I/2] + Log[4]*PolyLog[4, 1/2 - I/2] + 4*PolyLog[5, 1/2] - ((21*I)/128)*Catalan*Zeta[3] + (Pi^2*Zeta[3])/8 - ((119*I)/512)*Pi*Log[2]*Zeta[3] + (73*Log[2]^2*Zeta[3])/128 - (4561*Zeta[5])/1024;
HPLI[{-1, -1, -1, -1, 1}]:=((-23040*I)*Catalan^2*Pi - 4480*Catalan*Pi^3 - (480 - 1408*I)*Pi^5 - 11520*HPLI[{minus, plus, minus, minus, minus}] + 15360*HPLI[{minus, plus, minus, minus, plus}] - 23040*HPLI[{minus, plus, minus, plus, plus}] - 46080*HPLI[{minus, plus, plus, minus, minus}] + 11520*HPLI[{minus, plus, plus, plus, minus}] - 92160*Catalan^2*Log[2] + (11520*I)*Catalan*Pi^2*Log[2] + (289 + 960*I)*Pi^4*Log[2] + 76800*Catalan*Pi*Log[2]^2 + (8400*I)*Pi^3*Log[2]^2 + (3840*I)*Catalan*Log[2]^3 - 7320*Pi^2*Log[2]^3 - (9600*I)*Pi*Log[2]^4 - 192*Log[2]^5 + 60*Pi*PolyGamma[3, 1/4] - (120*I)*Log[2]*PolyGamma[3, 1/4] + (122880*I)*Catalan*PolyLog[3, 1/2 - I/2] - 11520*Pi^2*PolyLog[3, 1/2 - I/2] + (15360*I)*Pi*Log[2]*PolyLog[3, 1/2 - I/2] + 92160*Log[2]^2*PolyLog[3, 1/2 - I/2] - (122880*I)*Catalan*PolyLog[3, 1/2 + I/2] + 11520*Pi^2*PolyLog[3, 1/2 + I/2] + (76800*I)*Pi*Log[2]*PolyLog[3, 1/2 + I/2] + 46080*Log[2]^2*PolyLog[3, 1/2 + I/2] - (69120*I)*Pi*PolyLog[4, 1/2] + 86400*Log[2]*PolyLog[4, 1/2] - (184320*I)*Pi*PolyLog[4, 1/2 - I/2] - 276480*Log[2]*PolyLog[4, 1/2 - I/2] + (30240*I)*Catalan*Zeta[3] + 31680*Pi^2*Zeta[3] - (172080*I)*Pi*Log[2]*Zeta[3] - 105840*Log[2]^2*Zeta[3] - 83700*Zeta[5])/737280;
HPLI[{-1, -1, -1, -1, 0}]:=(-I/32)*Catalan^2*Pi + (7*Catalan*Pi^3)/1152 + (1/1536 - (923*I)/368640)*Pi^5 - HPLI[{minus, plus, minus, minus, minus}]/64 - HPLI[{minus, plus, minus, minus, plus}]/48 - HPLI[{minus, plus, minus, plus, plus}]/32 + HPLI[{minus, plus, plus, minus, minus}]/16 + HPLI[{minus, plus, plus, plus, minus}]/64 + (Catalan^2*Log[2])/8 - ((3*I)/64)*Catalan*Pi^2*Log[2] - (1427/737280 - I/768)*Pi^4*Log[2] - (11*Catalan*Pi*Log[2]^2)/48 - (I/192)*Pi^3*Log[2]^2 + (I/192)*Catalan*Log[2]^3 + (127*Pi^2*Log[2]^3)/6144 - (I/512)*Pi*Log[2]^4 - Log[2]^5/80 + (I/32)*Catalan*Pi^2*Log[4] + (Catalan*Pi*Log[2]*Log[4])/16 - (I/256)*Catalan*Pi^2*Log[16] + (I/384)*Catalan*Pi^2*Log[64] - (Pi*PolyGamma[3, 1/4])/12288 - (I/6144)*Log[2]*PolyGamma[3, 1/4] - (I/6)*Catalan*PolyLog[3, 1/2 - I/2] - (Pi^2*PolyLog[3, 1/2 - I/2])/64 - (I/48)*Pi*Log[2]*PolyLog[3, 1/2 - I/2] + (Log[2]^2*PolyLog[3, 1/2 - I/2])/8 + (I/6)*Catalan*PolyLog[3, 1/2 + I/2] + (Pi^2*PolyLog[3, 1/2 + I/2])/64 - ((5*I)/48)*Pi*Log[2]*PolyLog[3, 1/2 + I/2] + (Log[2]^2*PolyLog[3, 1/2 + I/2])/16 - (49*Log[2]*PolyLog[4, 1/2])/128 + (I/4)*Pi*PolyLog[4, 1/2 - I/2] - (3*Log[2]*PolyLog[4, 1/2 - I/2])/8 - PolyLog[5, 1/2] + ((21*I)/512)*Catalan*Zeta[3] - (3*Pi^2*Zeta[3])/64 + ((141*I)/1024)*Pi*Log[2]*Zeta[3] - (47*Log[2]^2*Zeta[3])/1024 + (4561*Zeta[5])/4096;
HPLI[{-1, -1, -1, -1, -1}]:=(I*Pi + Log[4])^5/122880;


==> anc/HypExp/HPLnolicense <==
noname
noorg
no license
nopassword




==> anc/HypExp/HypExp.m <==
(* ::Package:: *)

(************************************************************************)
(* This file was generated automatically by the Mathematica front end.  *)
(* It contains Initialization cells from a Notebook file, which         *)
(* typically will have the same name as this file except ending in      *)
(* ".nb" instead of ".m".                                               *)
(*                                                                      *)
(* This file is intended to be loaded into the Mathematica kernel using *)
(* the package loading commands Get or Needs.  Doing so is equivalent   *)
(* to using the Evaluate Initialization Cells menu command in the front *)
(* end.                                                                 *)
(*                                                                      *)
(* DO NOT EDIT THIS FILE.  This entire file is regenerated              *)
(* automatically each time the parent Notebook file is saved in the     *)
(* Mathematica front end.  Any changes you make to this file will be    *)
(* overwritten.                                                         *)
(************************************************************************)



If[MemberQ[$Packages,"HypExp`"],Print["The package HypExp is already loaded..."];Abort[]]


BeginPackage["HypExp`",{"HPL`","Global`"}]


If[!ValueQ[HPLInt::usage],Print["Version 2 of HypExp requires version 2 of the HPL Package"];Abort[]]


Print["***********************************\n***********  HypExp 2.0  ************\n***********************************\nAuthors:\n Tobias Huber:  RWTH Aachen,\n
Daniel Maitre: SLAC, University of Zurich.\n"];


$HPLAutoReduceToMinimalSet=True
$HPLAutoConvertToKnownFunctions=True


MyHypExpansion::usage = "MyHypExpansion[J,{a1,...,aJ},{\[Alpha]1,...,\[Alpha]J},{b1,...,bJ-1},{\[Beta]1,...,\[Beta]J-1},x,\[Epsilon],n] gives the \[Epsilon] Expansion of order n of HypergeometricPFQ[{a1+\[Alpha]1\[Epsilon],...,aJ+\[Alpha]J\[Epsilon]},{b1+\[Beta]1\[Epsilon],...,bJ-1+\[Beta]J-1\[Epsilon]},x] for integer values of a1,...,aJ and b1,...,bJ-1 and arbitrary values of \[Alpha]i and \[Beta]i (also symbols)"


HypExp::usage="HypExp[Hypergeometric2F1[...],x,\[Epsilon],n] gives the expansion of the Hypergeometric function around \[Epsilon]=0 until order \[Epsilon]^n"


$HypExpFailed::usage="Result of a failed calculation with the package HypExp"


HypExpAddToLib::usage="HypExpAddToLiB[\!\(\*SubscriptBox[\"a\", \"1\"]\),...,\!\(\*SubscriptBox[\"a\", \"J\"]\),\!\(\*SubscriptBox[\"b\", \"1\"]\),...,\!\(\*SubscriptBox[\"b\", 
RowBox[{\"J\", \"-\", \"1\"}]]\),n] adds the expansion to order \!\(\*SuperscriptBox[\"\[Epsilon]\", \"n\"]\) of HypergeometricPFQ[{\!\(\*SubscriptBox[\"a\", \"1\"]\)+\!\(\*SubscriptBox[\"\[Alpha]\", \"1\"]\)\[Epsilon],...,\!\(\*SubscriptBox[\"a\", \"J\"]\)+\!\(\*SubscriptBox[\"\[Alpha]\", \"J\"]\)\[Epsilon]},{\!\(\*SubscriptBox[\"b\", \"1\"]\)+\!\(\*SubscriptBox[\"\[Beta]\", \"1\"]\)\[Epsilon],...,\!\(\*SubscriptBox[\"b\", 
RowBox[{\"J\", \"-\", \"1\"}]]\)+\!\(\*SubscriptBox[\"\[Beta]\", 
RowBox[{\"J\", \"-\", \"1\"}]]\)\[Epsilon]},x] to the library"


HypExpInt::usage="HypExpInt[chi1,chi2,chi3,chi4,chi5,z] gives the definite integral from u = 0 ... 1 of u^chi1*Log[u]^chi2*Log[1-u]^chi3*Log[1-z*u]^chi4/(u*z-1)^chi5 with the chi's being non-negative integers and chi2+chi3+chi4+1-KroneckerDelta[chi5,0]\[LessEqual]5."
HypExpU::usage="HypExpU[n,m,p] evaluates the definite integral from u = 0 ... 1 of Log[u]^n*Log[1-u]^m u^p for non-negative integers n,m and p being any integer. If p < 0, then the integral is covergent if and only if m + p >= 0."


HypExpIsKnownToOrder::usage="HypExpIsKnownToOrder[\!\(\*SubscriptBox[\"a\", \"1\"]\),...,\!\(\*SubscriptBox[\"a\", \"J\"]\),\!\(\*SubscriptBox[\"b\", \"1\"]\),...,\!\(\*SubscriptBox[\"b\", 
RowBox[{\"J\", \"-\", \"1\"}]]\),n] returns True if the expansion of HypergeometricPFQ[{\!\(\*SubscriptBox[\"a\", \"1\"]\)+\!\(\*SubscriptBox[\"\[Alpha]\", \"1\"]\)\[Epsilon],...,\!\(\*SubscriptBox[\"a\", \"J\"]\)+\!\(\*SubscriptBox[\"\[Alpha]\", \"J\"]\)\[Epsilon]},{\!\(\*SubscriptBox[\"b\", \"1\"]\)+\!\(\*SubscriptBox[\"\[Beta]\", \"1\"]\)\[Epsilon],...,\!\(\*SubscriptBox[\"b\", 
RowBox[{\"J\", \"-\", \"1\"}]]\)+\!\(\*SubscriptBox[\"\[Beta]\", 
RowBox[{\"J\", \"-\", \"1\"}]]\)\[Epsilon]},x] is in the library, False if not."


$HypExpPolyLogRules::usage="If $HypExpPolyLogRules is set True, additional Rules for PolyLog are applied systematically. They are listed in hep-ph/0507094, Appendix A1. The default setting is False"


HypExp::sorry="Sorry, HypExp is not able to expand this function..."


HypExpInt::long="Please be patient. This might take a while..."
HypExpU::long="Please be patient. This might take a while..."


MyHypExpansion::zeroC="The Hypergeometric function 2F1[a,b,c,x] is not defined for c=0."


MyHypExpansion::nosymbolicexpansionparameter="The expansion parameter `1` is not a symbol"


MyHypExpansion::"nointegerparameter"="MyHypExpansion (currently) only works for parameters of the form a+\[Alpha]\[Epsilon] with a integer (no symbol) and \[Alpha] arbitrary (also symbolic). The argument `1` does not fulfil this requirement..."


HypExp::loaded="HypExp loaded! It allows the expansion of hypergeometric functions around their parameters. \n The new provided commands are:\n - HypExp\n - HypExpInt\n - HypExpU\n - HypExpAddToLib\n - HypExpIsKnownToOrder"


HypExp::divergent="The expansion of HypergeometricPFQ[`1`,`2`,1] is not convergent! The result might be wrong, or not...";


HypExp::expnotdef="The expansion of HypergeometricPFQ[`1`,`2`,1] is not convergent!"


HypExpInt::args="Wrong number of arguments in HypExpInt, expected 6, found `1`";
HypExpU::args="Wrong number of arguments in HypExpU, expected 3, found `1`";


Begin["`Private`"]


If[Head[General::spell]==String,Off[General::spell];spellswitchedoff=True,spellswitchedoff=False];
If[Head[SeriesData::sdatc]==String,Off[SeriesData::sdatc];seriesdataswitchedoff=True,seriesdataswitchedoff=False];
(*Off[Syntax::bktwrn];*)


Weight[Z[n_,mm_List,xx_List]]:=Apply[Plus,mm]
Weight[S[n_,mm_List,xx_List]]:=Apply[Plus,mm]


StoZ:={S[n_,m_List,x_List]^e_Integer?Positive:>MyStoZ[S[n,m,x]]^e,
S[n_,m_List,x_List]:>Switch[Length[m],
0,1,
1,Module[{i},X[x[[1]],i,m[[1]],n]],
_,Module[{i1,i2},X[x[[1]],i1,m[[1]],n] X[x[[2]],i2,m[[2]],i1-1] S[i2,Delete[m,{{1},{2}}],Delete[x,{{1},{2}}]]+S[n,Prepend[Delete[m,{{1},{2}}],m[[1]]+m[[2]]],Prepend[Delete[x,{{1},{2}}],x[[1]]x[[2]]]]
]]};
ZtoS:=Z[n_,m_List,x_List]:>Switch[Length[m],
0,1,
1,Module[{i},X[x[[1]],i,m[[1]],n]],
_,Module[{i1,i2},X[x[[1]],i1,m[[1]],n] X[x[[2]],i2,m[[2]],i1] Z[i2-1,Delete[m,{{1},{2}}],Delete[x,{{1},{2}}]]]-Z[n,Prepend[Delete[m,{{1},{2}}],m[[1]]+m[[2]]],Prepend[Delete[x,{{1},{2}}],x[[1]]x[[2]]]
]];


convertXtoZ:={XforZ[x_List,m_List,i_List]:>Z[i[[1]],m,x],X[x_,i_,m_,n_]:>Z[n,{m},{x}]};
convertXtoS:={XforS[x_List,m_List,i_List]:>S[i[[1]],m,x],X[x_,i_,m_,n_]:>S[n,{m},{x}]};


MyStoZ[x_]:=Expand[MyCollectXforZ[Expand[Expand[x]//.StoZ]]]//.convertXtoZ


prodZ:=Z[n_,mm1_List,x1_List] Z[n_,mm2_List,x2_List]:>(Module[{i},X[x1[[1]],i,mm1[[1]],n] Z[i-1,Delete[mm1,1],Delete[x1,1]] Z[i-1,mm2,x2]]+Module[{i},X[x2[[1]],i,mm2[[1]],n] Z[i-1,Delete[mm2,1],Delete[x2,1]] Z[i-1,mm1,x1]]+Module[{i},X[x1[[1]] x2[[1]],i,mm1[[1]]+mm2[[1]],n] Z[i-1,Delete[mm1,1],Delete[x1,1]]Z[i-1,Delete[mm2,1],Delete[x2,1]]])/;Length[mm1]>0&&Length[mm2]>0;prodZ2:=Z[n_,mm1_List,x1_List]^2:>(2 Module[{i},X[x1[[1]],i,mm1[[1]],n] Z[i-1,Delete[mm1,1],Delete[x1,1]] Z[i-1,mm1,x1]]+Module[{i},X[x1[[1]]^2,i,2 mm1[[1]],n] Z[i-1,Delete[mm1,1],Delete[x1,1]]^2])/;Length[mm1]>0;
prodZn:=Z[n_,mm1_List,x1_List]^e_Integer:>Switch[e,
2,Z[n,mm1,x1]^2/.prodZ2,
_,(Z[n,mm1,x1]^2/.prodZ2) Z[n,mm1,x1]^(e-2)]/;e>=2&&Length[mm1]>0;
prodS:=S[n_,mm1_List,x1_List] S[n_,mm2_List,x2_List]:>(Module[{i},X[x1[[1]],i,mm1[[1]],n] S[i,Delete[mm1,1],Delete[x1,1]] S[i,mm2,x2]]+Module[{i},X[x2[[1]],i,mm2[[1]],n] S[i,Delete[mm2,1],Delete[x2,1]] S[i,mm1,x1]]-Module[{i},X[x1[[1]] x2[[1]],i,mm1[[1]]+mm2[[1]],n] S[i,Delete[mm1,1],Delete[x1,1]]S[i,Delete[mm2,1],Delete[x2,1]]])/;Length[mm1]>0&&Length[mm2]>0;


prodS2:=S[n_,mm1_List,x1_List]^2:>(2 Module[{i},X[x1[[1]],i,mm1[[1]],n] S[i,Delete[mm1,1],Delete[x1,1]] S[i,mm1,x1]]-Module[{i},X[x1[[1]]^2,i,2 mm1[[1]],n] S[i,Delete[mm1,1],Delete[x1,1]]^2])/;Length[mm1]>0;
prodSn:=S[n_,mm1_List,x1_List]^e_Integer:>Switch[e,
2,S[n,mm1,x1]^2/.prodS2,
_,(S[n,mm1,x1]^2/.prodS2) S[n,mm1,x1]^(e-2)]/;e>=2&&Length[mm1]>0;


simplZ:=Z[n_,{},{}]:>1;
simplS:=S[n_,{},{}]:>1;


MyProductExpansionZ[initial_]:=(
final=Expand[initial]//.{simplZ,prodZ,prodZ2,prodZn};
Return[If[MatchQ[initial,final],final,MyProductExpansionZ[final]]]
)


collectXforZ1:=X[x1_,i1_,m1_,n1_] X[x2_,i2_,m2_,i1_-1]:>XforZ[List[x1,x2],List[m1,m2],List[n1,i2]];
collectXforZ2:=X[x1_,i1_,m1_,n1_]XforZ[x2_List,m2_List,i2_List]:>XforZ[Prepend[x2,x1],Prepend[m2,m1],List[n1,i2[[2]]]]/;i2[[1]]==i1-1;
collectXforZ3:=X[x1_,i1_,m1_,n1_]XforZ[x2_List,m2_List,i2_List]:>XforZ[Append[x2,x1],Append[m2,m1],List[i2[[1]],i1]]/;i2[[2]]-1==n1;
collectXforZ4:=XforZ[x1_List,m1_List,i1_List]XforZ[x2_List,m2_List,i2_List]:>XforZ[Join[x1,x2],Join[m1,m2],List[i1[[1]],i2[[2]]]]/;i1[[2]]-1==i2[[1]];


collectXforZ5:=X[x1_,i1_,m1_,n1_] X[x2_,i2_,m2_,i1_]:>XforZ[List[x1,x2],List[m1,m2],List[n1,i2]]+X[x1 x2,i1,m1+m2,n1];
collectXforZ6:=X[x1_,i1_,m1_,n1_]XforZ[x2_List,m2_List,i2_List]:>XforZ[Prepend[x2,x1],Prepend[m2,m1],List[n1,i2[[2]]]]+XforZ[ReplacePart[x2,x1 x2[[1]],1],ReplacePart[m2,m1+m2[[1]],1],List[n1,i2[[2]]]]/;i2[[1]]==i1;
collectXforZ7:=X[x1_,i1_,m1_,n1_]XforZ[x2_List,m2_List,i2_List]:>XforZ[Append[x2,x1],Append[m2,m1],List[i2[[1]],i1]]+XforZ[ReplacePart[x2,x1 x2[[-1]],-1],ReplacePart[m2,m1+m2[[-1]],-1],List[i2[[1]],i1]]/;i2[[2]]==n1;
collectXforZ8:=XforZ[x1_List,m1_List,i1_List]XforZ[x2_List,m2_List,i2_List]:>XforZ[Join[x1,x2],Join[m1,m2],List[i1[[1]],i2[[2]]]]+XforZ[Join[ReplacePart[x1,x1[[-1]] x2[[1]],-1],Delete[x2,1]],Join[ReplacePart[m1,m1[[-1]]+m2[[1]],-1],Delete[m2,1]],List[i1[[1]],i2[[2]]]]/;i1[[2]]==i2[[1]];


collectXforZ:={collectXforZ1,collectXforZ2,collectXforZ3,collectXforZ4,collectXforZ5,collectXforZ6,collectXforZ7,collectXforZ8};


reconstructZ:=X[x_,i_,m_,n_] Z[i_-1,mm_List,xx_List]:>Z[n,Prepend[mm,m],Prepend[xx,x]];


MyCollectXforZ[initial_]:=(
final=Expand[initial]//.collectXforZ;
Return[If[MatchQ[initial,final],final,MyCollectXforZ[final]]]
)


collectXforS1:=X[x1_,i1_,m1_,n1_] X[x2_,i2_,m2_,i1_]:>XforS[List[x1,x2],List[m1,m2],List[n1,i2]];
collectXforS2:=X[x1_,i1_,m1_,n1_]XforS[x2_List,m2_List,i2_List]:>XforS[Prepend[x2,x1],Prepend[m2,m1],List[n1,i2[[2]]]]/;i2[[1]]==i1;
collectXforS3:=X[x1_,i1_,m1_,n1_]XforS[x2_List,m2_List,i2_List]:>XforS[Append[x2,x1],Append[m2,m1],List[i2[[1]],i1]]/;i2[[2]]==n1;
collectXforS4:=XforS[x1_List,m1_List,i1_List]XforS[x2_List,m2_List,i2_List]:>XforS[Join[x1,x2],Join[m1,m2],List[i1[[1]],i2[[2]]]]/;i1[[2]]==i2[[1]];


collectXforS5:=X[x1_,i1_,m1_,n1_] X[x2_,i2_,m2_,i1_-1]:>XforS[List[x1,x2],List[m1,m2],List[n1,i2]]-X[x1 x2,i1,m1+m2,n1];
collectXforS6:=X[x1_,i1_,m1_,n1_]XforS[x2_List,m2_List,i2_List]:>XforS[Prepend[x2,x1],Prepend[m2,m1],List[n1,i2[[2]]]]-XforS[ReplacePart[x2,x1 x2[[1]],1],ReplacePart[m2,m1+m2[[1]],1],List[n1,i2[[2]]]]/;i2[[1]]==i1-1;
collectXforS7:=X[x1_,i1_,m1_,n1_]XforS[x2_List,m2_List,i2_List]:>XforS[Append[x2,x1],Append[m2,m1],List[i2[[1]],i1]]-XforS[ReplacePart[x2,x1 x2[[-1]],-1],ReplacePart[m2,m1+m2[[-1]],-1],List[i2[[1]],i1]]/;i2[[2]]-1==n1;
collectXforS8:=XforS[x1_List,m1_List,i1_List]XforS[x2_List,m2_List,i2_List]:>XforS[Join[x1,x2],Join[m1,m2],List[i1[[1]],i2[[2]]]]-XforS[Join[Replace[x1,x1[[-1]] x2[[1]],-1],Delete[x2,1]],Join[Replace[m1,m1[[-1]]+m2[[1]],-1],Delete[m2,1]],List[i1[[1]],i2[[2]]]]/;i1[[2]]-1==i2[[1]];


collectXforS:={collectXforS1,collectXforS2,collectXforS3,collectXforS4,collectXforS5,collectXforS6,collectXforS7,collectXforS8};


reconstructS:=X[x_,i_,m_,n_] S[i_,mm_List,xx_List]:>S[n,Prepend[mm,m],Prepend[xx,x]];


MyZProductSimplify[initial_]:=(
final=MyProductExpansionZ[initial]//.reconstructZ//.collectXforZ//.convertXtoZ;
Return[If[MatchQ[initial,final],final,MyZProductSimplify[final]]]
)


sync[Z[K_+HypExpi,m_List,xx_List]]:=If[K==-1,Z[K+HypExpi,m,xx],Z[HypExpi-1,m,xx]+Sum[xx[[1]]^(j) Den[j,m[[1]],xx[[1]]] If[Length[m]>1,Z[HypExpi-1+j,Delete[m,1],Delete[xx,1]],1],{j,0,K}]];
sync[Z[HypExpi,m_List,xx_List]]:=Z[HypExpi-1,m,xx]+Den[0,m[[1]],xx[[1]]] If[Length[m]>1,Z[HypExpi-1,Delete[m,1],Delete[xx,1]],1];
sync[x_]:=x


MySyncronize[initial_]:=(
final=sync//@Expand[initial];
Return[If[MatchQ[initial,final],final,MySyncronize[final]]]
)


NumericalZ[Z[n_,m_List,x_List]]:=If[Length[m]==0,If[n<0,0,1],Sum[x[[1]]^j/(j)^m[[1]] Z[j-1,Delete[m,1],Delete[x,1]],{j,1,n}]]
NumericalZ[x_]:=x


NuZ:={Z[n_,m_List,x_List]:>NumericalZ//@Z[n,m,x]/;Length[m]>0,Z[n_,m_,x_]:>NumericalZ//@Z[n,m,x]};


NumZ[x_]:=x//.NuZ;


NumericalS[S[n_,m_List,x_List]]:=If[Length[m]==0,If[n<=0,0,1],Sum[x[[1]]^j/(j)^m[[1]] S[j,Delete[m,1],Delete[x,1]],{j,1,n}]]
NumericalS[x_]:=x


NuS:={S[n_,m_List,x_List]:>NumericalS//@S[n,m,x]/;Length[m]>0,S[n_,m_,x_]:>NumericalS//@S[n,m,x]};


NumS[x_]:=x//.NuS;


gexp[G[a_+HypExpi+\[Alpha]_ HypExp\[Epsilon]],n_]:=If[a>0,
Gamma[1+\[Alpha] HypExp\[Epsilon]] Gamma[a+HypExpi] (1+Sum[(HypExp\[Epsilon] \[Alpha])^j Z[HypExpi+a-1,Table[1,{ii,j}],Table[1,{ii,j}]],{j,n}]),
Sum[Den[-j-1,1,\[Alpha]]/((-a-1-j)! (-1)^(-a-1-j) j!),{j,0,-a-1}] gexp[G[HypExpi+\[Alpha] HypExp\[Epsilon]],n]
]//.SimplGamma;
gexp[G[a_+HypExpi+HypExp\[Epsilon]],n_]:=If[a>0,
Gamma[1+HypExp\[Epsilon]] Gamma[a+HypExpi] (1+Sum[(HypExp\[Epsilon])^j Z[HypExpi+a-1,Table[1,{ii,j}],Table[1,{ii,j}]],{j,n}]),
Sum[Den[-j-1,1,1]/((-a-1-j)! (-1)^(-a-1-j) j!),{j,0,-a-1}] gexp[G[HypExpi+HypExp\[Epsilon]],n]
]//.SimplGamma;
gexp[G[a_+HypExpi-HypExp\[Epsilon]],n_]:=If[a>0,
Gamma[1-HypExp\[Epsilon]] Gamma[a+HypExpi] (1+Sum[(-HypExp\[Epsilon])^j Z[HypExpi+a-1,Table[1,{ii,j}],Table[1,{ii,j}]],{j,n}]),
Sum[Den[-j-1,1,-1]/((-a-1-j)! (-1)^(-a-1-j) j!),{j,0,-a-1}] gexp[G[HypExpi-HypExp\[Epsilon]],n]
]//.SimplGamma;

gexp[G[HypExpi+\[Alpha]_ HypExp\[Epsilon]],n_]:=
Gamma[1+\[Alpha] HypExp\[Epsilon]] Gamma[HypExpi] (1+Sum[(HypExp\[Epsilon] \[Alpha])^j Z[HypExpi-1,Table[1,{ii,j}],Table[1,{ii,j}]],{j,n}])//.SimplGamma;
gexp[G[HypExpi+HypExp\[Epsilon]],n_]:=
Gamma[1+HypExp\[Epsilon]] Gamma[HypExpi] (1+Sum[(HypExp\[Epsilon])^j Z[HypExpi-1,Table[1,{ii,j}],Table[1,{ii,j}]],{j,n}])//.SimplGamma;
gexp[G[HypExpi-HypExp\[Epsilon]],n_]:=
Gamma[1-HypExp\[Epsilon]] Gamma[HypExpi] (1+Sum[(-HypExp\[Epsilon])^j Z[HypExpi-1,Table[1,{ii,j}],Table[1,{ii,j}]],{j,n}])//.SimplGamma;

gexp[G[a_+\[Alpha]_ HypExp\[Epsilon]],n_]:=If[a>0,
Gamma[1+\[Alpha] HypExp\[Epsilon]] Gamma[a] (1+Sum[(HypExp\[Epsilon] \[Alpha])^j Z[a-1,Table[1,{ii,j}],Table[1,{ii,j}]],{j,n}]),
Gamma[1+\[Alpha] HypExp\[Epsilon]]/(\[Alpha] HypExp\[Epsilon]) Gamma[1-a]^-1 (-1)^(-a) (1+Sum[(HypExp\[Epsilon] \[Alpha])^j S[-a,Table[1,{ii,j}],Table[1,{ii,j}]],{j,n}])]//.SimplGamma
gexp[G[a_+HypExp\[Epsilon] ],n_]:=If[a>0,
Gamma[1+HypExp\[Epsilon]] Gamma[a] (1+Sum[(HypExp\[Epsilon])^j Z[a-1,Table[1,{ii,j}],Table[1,{ii,j}]],{j,n}]),
Gamma[1+HypExp\[Epsilon]]/(HypExp\[Epsilon]) Gamma[1-a]^-1 (-1)^(-a) (1+Sum[(HypExp\[Epsilon])^j S[-a,Table[1,{ii,j}],Table[1,{ii,j}]],{j,n}])]//.SimplGamma
gexp[G[a_-HypExp\[Epsilon] ],n_]:=If[a>0,
Gamma[1-HypExp\[Epsilon]] Gamma[a] (1+Sum[(-HypExp\[Epsilon])^j Z[a-1,Table[1,{ii,j}],Table[1,{ii,j}]],{j,n}]),
Gamma[1-HypExp\[Epsilon]]/(-HypExp\[Epsilon]) Gamma[1-a]^-1 (-1)^(-a) (1+Sum[(-HypExp\[Epsilon])^j S[-a,Table[1,{ii,j}],Table[1,{ii,j}]],{j,n}])]//.SimplGamma

gexp[invG[a_+\[Alpha]_ HypExp\[Epsilon]],n_]:=If[a>0,
Gamma[1+\[Alpha] HypExp\[Epsilon]]^-1 Gamma[a]^-1 (1+Sum[(-HypExp\[Epsilon] \[Alpha])^j S[a-1,Table[1,{ii,j}],Table[1,{ii,j}]],{j,n}]),
Gamma[1+\[Alpha] HypExp\[Epsilon]]^-1 \[Alpha] HypExp\[Epsilon] Gamma[1-a] (-1)^(-a)(1+Sum[(-HypExp\[Epsilon] \[Alpha])^j Z[-a,Table[1,{ii,j}],Table[1,{ii,j}]],{j,n}])]
gexp[invG[a_+HypExp\[Epsilon]],n_]:=If[a>0,
Gamma[1+HypExp\[Epsilon]]^-1 Gamma[a]^-1 (1+Sum[(-HypExp\[Epsilon])^j S[a-1,Table[1,{ii,j}],Table[1,{ii,j}]],{j,n}]),
Gamma[1+HypExp\[Epsilon]]^-1 HypExp\[Epsilon] Gamma[1-a] (-1)^(-a)(1+Sum[(-HypExp\[Epsilon])^j Z[-a,Table[1,{ii,j}],Table[1,{ii,j}]],{j,n}])]
gexp[invG[a_-HypExp\[Epsilon]],n_]:=If[a>0,
Gamma[1-HypExp\[Epsilon]]^-1 Gamma[a]^-1 (1+Sum[(HypExp\[Epsilon])^j S[a-1,Table[1,{ii,j}],Table[1,{ii,j}]],{j,n}]),
Gamma[1-HypExp\[Epsilon]]^-1 (-HypExp\[Epsilon]) Gamma[1-a] (-1)^(-a)(1+Sum[(HypExp\[Epsilon])^j Z[-a,Table[1,{ii,j}],Table[1,{ii,j}]],{j,n}])]

myCoeff[i_,j_]:=Module[{x},Coefficient[x Product[(x+jj),{jj,0,i}],x^(j+2)]]

gexp[invG[a_+HypExpi+\[Alpha]_ HypExp\[Epsilon]],n_]:=If[a>0,
Gamma[1+\[Alpha] HypExp\[Epsilon]]^-1 Gamma[a+HypExpi]^-1 (1+Sum[(-HypExp\[Epsilon] \[Alpha])^j S[a+HypExpi-1,Table[1,{ii,j}],Table[1,{ii,j}]],{j,n}]),
Sum[myCoeff[-a,j] (-1)^(-a-j) Sum[Binomial[j,jj](\[Alpha] HypExp\[Epsilon])^jj Den[0,-j+jj,1],{jj,0,j}],{j,0,-a}] gexp[invG[HypExpi+\[Alpha] HypExp\[Epsilon]],n]]//.SimplGamma
gexp[invG[a_+HypExpi+HypExp\[Epsilon]],n_]:=If[a>0,
Gamma[1+HypExp\[Epsilon]]^-1 Gamma[a+HypExpi]^-1 (1+Sum[(-HypExp\[Epsilon])^j S[a+HypExpi-1,Table[1,{ii,j}],Table[1,{ii,j}]],{j,n}]),
Sum[myCoeff[-a,j] (-1)^(-a-j) Sum[Binomial[j,jj](HypExp\[Epsilon])^jj Den[0,-j+jj,1],{jj,0,j}],{j,0,-a}] gexp[invG[HypExpi+HypExp\[Epsilon]],n]]//.SimplGamma
gexp[invG[a_+HypExpi-HypExp\[Epsilon]],n_]:=If[a>0,
Gamma[1-HypExp\[Epsilon]]^-1 Gamma[a+HypExpi]^-1 (1+Sum[(HypExp\[Epsilon])^j S[a+HypExpi-1,Table[1,{ii,j}],Table[1,{ii,j}]],{j,n}]),
 Sum[myCoeff[-a,j] (-1)^(-a-j) Sum[Binomial[j,jj](-HypExp\[Epsilon])^jj Den[0,-j+jj,1],{jj,0,j}],{j,0,-a}]gexp[invG[HypExpi-HypExp\[Epsilon]],n]]//.SimplGamma

gexp[invG[HypExpi+\[Alpha]_ HypExp\[Epsilon]],n_]:=Gamma[1+\[Alpha] HypExp\[Epsilon]]^-1 Gamma[HypExpi]^-1 (1+Sum[(-HypExp\[Epsilon] \[Alpha])^j S[HypExpi-1,Table[1,{ii,j}],Table[1,{ii,j}]],{j,n}])//.SimplGamma 
gexp[invG[HypExpi+HypExp\[Epsilon]],n_]:=Gamma[1+HypExp\[Epsilon]]^-1 Gamma[HypExpi]^-1 (1+Sum[(-HypExp\[Epsilon])^j S[HypExpi-1,Table[1,{ii,j}],Table[1,{ii,j}]],{j,n}])//.SimplGamma 
gexp[invG[HypExpi-HypExp\[Epsilon]],n_]:=Gamma[1-HypExp\[Epsilon]]^-1 Gamma[HypExpi]^-1 (1+Sum[(HypExp\[Epsilon])^j S[HypExpi-1,Table[1,{ii,j}],Table[1,{ii,j}]],{j,n}])//.SimplGamma 

gexp[invG[\[Alpha]_ HypExp\[Epsilon]],n_]:=Gamma[1+\[Alpha] HypExp\[Epsilon]]^-1 (\[Alpha] HypExp\[Epsilon])//.SimplGamma
gexp[invG[HypExp\[Epsilon]],n_]:=Gamma[1+HypExp\[Epsilon]]^-1 (HypExp\[Epsilon])//.SimplGamma
gexp[invG[-HypExp\[Epsilon]],n_]:=Gamma[1-HypExp\[Epsilon]]^-1 (-HypExp\[Epsilon])//.SimplGamma

gexp[G[\[Alpha]_ HypExp\[Epsilon]],n_]:=Gamma[1+\[Alpha] HypExp\[Epsilon]] (\[Alpha] HypExp\[Epsilon])^-1//.SimplGamma
gexp[G[HypExp\[Epsilon]],n_]:=Gamma[1+HypExp\[Epsilon]] (HypExp\[Epsilon])^-1//.SimplGamma
gexp[G[-HypExp\[Epsilon]],n_]:=Gamma[1-HypExp\[Epsilon]] (-HypExp\[Epsilon])^-1//.SimplGamma

gexp[G[a_],n_]:=Gamma[a]//.SimplGamma

gexp[invG[a_],n_]:=Gamma[a]^-1//.SimplGamma
gexp[x_,n_]:=x


GammaExpand[x_,theorder_]:=gexp[#,theorder]&//@x;


SimplGamma={Gamma[a_+HypExpi]^-1:>Sum[(-1)^j/((a-1-j)! j!) Den[j,1,1]Gamma[HypExpi]^-1,{j,0,a-1}],Gamma[a_+HypExpi]:>Sum[myCoeff[a-1,j] Den[0,-j-1,1],{j,0,a-1}] Gamma[HypExpi]}


prodDen1:=Den[j_,n_,x1_] Den[j_,m_,x2_]:>Den[j,n+m,x1 x2]/;n!=0&&m!=0&&j>=0;
prodDen2:=Den[j_,n_,\[Alpha]_] Den[j_,m_,\[Alpha]_]:>Den[j,n+m,\[Alpha]]/;n!=0&&m!=0&&j<0;
powDen1:=Den[j_,n_,x_]^e_:>Den[j,e n,x^e]/;j>=0;
powDen2:=Den[j_,n_,x_]^e_:>Den[j,e n,x]/;j<0;
partialDen1:=Den[j1_,n1_,x_] Den[j2_,n2_,x_]:>1/(j2-j1) (MyDenProduct2[Den[j1,n1,x] Den[j2,n2-1,x]]-MyDenProduct2[Den[j1,n1-1,x] Den[j2,n2,x]])/;j1!=j2&&j1>=0&&j2>=0&&n1>0&&n2>0;
partialDen2:=Den[j1_,n1_,\[Alpha]1_] Den[j2_,n2_,\[Alpha]2_]:>1/(j2-j1+(\[Alpha]2-\[Alpha]1) HypExp\[Epsilon]) (MyDenProduct2[Den[j1,n1,\[Alpha]1] Den[j2,n2-1,\[Alpha]2]]-MyDenProduct2[Den[j1,n1-1,\[Alpha]1] Den[j2,n2,\[Alpha]2]])/;(j1!=j2||Not[MatchQ[\[Alpha]1,\[Alpha]2]])&&j1<0&&j2<0&&n1>0&&n2>0&&j1!=j2;
(*This is to avoid getting to many 1/\[Epsilon] artificially from partial fractionning 1/(i-j+\[Alpha]1\[Epsilon])*1/(i-j+\[Alpha]2\[Epsilon]). The solution is to first traet the Den's with differnet negative j end only then the ones with same j... *)
partialDenSameNegJ:=Den[j_,n1_,\[Alpha]1_] Den[j_,n2_,\[Alpha]2_]:>1/((\[Alpha]2-\[Alpha]1) HypExp\[Epsilon]) (MyDenProduct2[Den[j,n1,\[Alpha]1] Den[j,n2-1,\[Alpha]2]]-MyDenProduct2[Den[j,n1-1,\[Alpha]1] Den[j,n2,\[Alpha]2]])/;Not[MatchQ[\[Alpha]1,\[Alpha]2]]&&j<0&&n1>0&&n2>0;

partialDen3:=Den[j1_,n1_,x1_] Den[j2_,n2_,x2_]:>MyDenProduct2[Den[j1,n1+1,x1] Den[j2,n2+1,x2](Den[0,-2,1]+(j1+j2) Den[0,-1,1]+j1 j2)]/;j1>=0&&j2>=0&&n1<0&&n2<0;
partialDen4:=Den[j1_,n1_,\[Alpha]1_] Den[j2_,n2_,\[Alpha]2_]:>MyDenProduct2[Den[j1,n1+1,\[Alpha]1] Den[j2,n2+1,\[Alpha]2](Den[0,-2,1]+(j1+j2+HypExp\[Epsilon] (\[Alpha]1+\[Alpha]2)) Den[0,-1,1]+(j1+\[Alpha]1 HypExp\[Epsilon]) (j2+\[Alpha]2 HypExp\[Epsilon]))]/;j1<0&&j2<0&&n1<0&&n2<0;

partialDen5:=Den[j1_,n1_,x1_] Den[j2_,n2_,x2_]:>MyDenProduct2[Den[j1,n1-1,x1] Den[j2,n2+1,x2] (1+(j2-j1) Den[j1,1,1])]/;j1>=0&&j2>=0&&n1>0&&n2<0;
partialDen6:=Den[j1_,n1_,\[Alpha]1_] Den[j2_,n2_,\[Alpha]2_]:>MyDenProduct2[Den[j1,n1-1,\[Alpha]1] Den[j2,n2+1,\[Alpha]2] (1+(j2-j1+HypExp\[Epsilon] (\[Alpha]2-\[Alpha]1)) Den[j1,1,\[Alpha]1])]/;j1<0&&j2<0&&n1>0&&n2<0;
partialDen7:=Den[j1_,n1_,\[Alpha]_] Den[j2_,n2_,x_]:>MyDenProduct2[Den[j1,n1-1,\[Alpha]] Den[j2,n2+1,x] (1+(j2-j1-\[Alpha] HypExp\[Epsilon]) Den[j1,1,\[Alpha]])]/;j1<0&&j2>=0&&n1>0&&n2<0;
partialDen8:=Den[j1_,n1_,x_] Den[j2_,n2_,\[Alpha]_]:>MyDenProduct2[Den[j1,n1-1,x] Den[j2,n2+1,\[Alpha]] (1+(j2-j1+\[Alpha] HypExp\[Epsilon]) Den[j1,1,1])]/;j1>=0&&j2<0&&n1>0&&n2<0;

partialDen9:=Den[j1_,n1_,\[Alpha]_] Den[j2_,n2_,x_]:>MyDenProduct2[Den[j1,n1-1,\[Alpha]] Den[j2,n2-1,x] (1/(j2-j1-\[Alpha] HypExp\[Epsilon]) (Den[j1,1,\[Alpha]]-Den[j2,1,1]))]/;j1<0&&j2>=0&&n1>0&&n2>0;
partialDen10:=Den[j1_,n1_,\[Alpha]_] Den[j2_,n2_,x_]:>MyDenProduct2[Den[j1,n1+1,\[Alpha]] Den[j2,n2+1,x] (Den[0,-2,1]+Den[0,-1,1] (j1+j2+\[Alpha] HypExp\[Epsilon])+j2 (j1+\[Alpha] HypExp\[Epsilon]) )]/;j1<0&&j2>=0&&n1<0&&n2<0;



zeroDen1:=Den[j1_,0,x1_] Den[j2_,n_,x2_]:>Den[j2,n,x1 x2]/;j1>=0;
zeroDen2:=Den[j1_,0,\[Alpha]1_] Den[j2_,n_,\[Alpha]2_]:>Den[j2,n,\[Alpha]2]/;j1<0;
reduceDen:=Den[j_,m_,1] Z[HypExpi-1,mm_List,xx_List]:>Switch[Length[mm],
0,x^-1 Den[j-1,m,1]-1/j^m,
_,x^-1 MyDenProduct[Den[j-1,m,1] Z[HypExpi-1,mm,xx]]-MyDenProduct[Den[j,m,xx[[1]]] Den[0,mm[[1]],xx[[1]]]] Z[HypExpi-1,Delete[mm,1],Delete[xx,1]]]/;j>0;

negoffset[order_]:={
Den[j_,0,\[Alpha]_] Z[HypExpi-1,mm_List,xx_List]:>Z[HypExpi-1,mm,xx]/;j<0,
Den[j_,m_,\[Alpha]_] Z[HypExpi-1,mm_List,xx_List]:>Sum[x^k/(k+j+\[Alpha] HypExp\[Epsilon])^m NumZ[Z[k-1,mm,xx]],{k,1,-j-1}]+x^(-j)/(\[Alpha] HypExp\[Epsilon])^m NumZ[Z[-j-1,mm,xx]]+x^(-j) MyNegOffset[Expand[MyDenProduct[MySyncronize[Expand[If[m>0,
Sum[(-\[Alpha] HypExp\[Epsilon])^k Den[0,m+k,1] (m+k-1)!/(k! (m-1)!) Z[-j+HypExpi-1,mm,xx],{k,0,order}],
Sum[(\[Alpha] HypExp\[Epsilon])^k Den[0,m+k,1] m!/(m-k)!/k! Z[-j+HypExpi-1,mm,xx],{k,0,Min[order,m]}]
]]]]],order-Weight[Z[HypExpi-1,mm,xx]]]/;j<0
};
SimplDen:={prodDen1,prodDen2,partialDen1,partialDen2,partialDen3,partialDen4,partialDen5,partialDen6,partialDen7,partialDen8,partialDen9,partialDen10,zeroDen1,zeroDen2,powDen1,powDen2};


MyDenProduct[initial_]:=(
final=Expand[initial]//.SimplDen//.partialDenSameNegJ;
Return[If[MatchQ[initial,final],final,MyDenProduct[final]]]
)
MyDenProduct2[initial_]:=Expand[initial]//.SimplDen//.partialDenSameNegJ;


MyReduceDen[initial_]:=(
final=Expand[initial]//.reduceDen;
Return[If[MatchQ[initial,final],final,MyReduceDen[final]]]
)


MyNegOffset[initial_,order_]:=initial//.negoffset[order];


MyPolynom[m_]:=LerchPhi[x,-m,j]/. {j^e_:>Den[1,-e,1],j->Den[0,-1,1]+Den[0,0,1]};
ConvertToDenLastZ={intmarker HypExpi^e_.->Den[0,-e,1],intmarker->Den[0,0,1]}
LastZConstruct2:={Den[0,m_,1] Z[HypExpi-1,mm_List,xx_List]:>If[m==0,Z[HypExpi-1,mm,xx],Z[Prepend[mm,m],Prepend[xx,x]]],Z[HypExpi-1,mm_List,xx_List]:>Switch[Length[mm],
0,x OneOverOneMinusZ[x],
1,HPL[mm,x] x OneOverOneMinusZ[x],
_,x HPL[mm,x]OneOverOneMinusZ[x]],Z[mm_List,xx_List]:>Switch[Length[mm],
1,PolyLog[mm[[1]],x],
_,Collect[x fff[-mm[[1]],mm[[2]]] Z[HypExpi-1,Delete[mm,{{1},{2}}],Table[1,{j,1,Length[mm]-2}]],{Den[___],Z[___]}]]/;mm[[1]]<0};


fff[m_,m2_]:=Collect[intmarker Apart[LerchPhi[x,-m,HypExpi+1]/HypExpi^m2,HypExpi],{HypExpi^(_:1) intmarker^(_:1),HypExpi^(_:1),intmarker^(_:1)}]/. ConvertToDenLastZ


FinalReplaceDen:={Den[k_,m_,1]:>x^(-k) (HPL[{m},x]-Sum[x^j/j^m,{j,1,k}])/;k>=0&&m>0,Den[0,0,1]:>x OneOverOneMinusZ[x],Den[k_,m_,1]:>x LerchPhi[x,m,k+1]/;k>=0};
FinalReplaceZ:={Z[mm_List,xx_List]:>HPL[mm,x]/;MatchQ[xx[[1]],x]};
FinalNegOffset[order_]:=Den[j_,m_,\[Alpha]_]:>If[MatchQ[m,0],x OneOverOneMinusZ[x],If[m>0,\!\(
\*UnderoverscriptBox[\(\[Sum]\), \(k = 0\), \(order\)]
\*FractionBox[\(
\*SuperscriptBox[\((\(-HypExp\[Epsilon]\)\ \[Alpha])\), \(k\)]\ HPL[{k + m}, x]\ \(\((k + m - 1)\)!\)\), \(\(k!\)\ \(\((m - 1)\)!\)\)]\)/x^j,\!\(
\*UnderoverscriptBox[\(\[Sum]\), \(k = 0\), \(order\)]
\*FractionBox[\(
\*SuperscriptBox[\((\(-HypExp\[Epsilon]\)\ \[Alpha])\), \(k\)]\ PolyLog[k + m, x]\ \(\((k + m - 1)\)!\)\), \(\(k!\)\ \(\((m - 1)\)!\)\)]\)/x^j]+(\!\(
\*UnderoverscriptBox[\(\[Sum]\), \(k = 1\), \(\(-j\) - 1\)]\(Series[
\*FractionBox[
SuperscriptBox[\(x\), \(k\)], 
SuperscriptBox[\((j + k + \[Alpha]\ HypExp\[Epsilon])\), \(m\)]], {HypExp\[Epsilon], 0, order}]\)\)+1/(x^j (\[Alpha] HypExp\[Epsilon])^m))]/;j<0;


NumberOfIn[a_,L_]:=Apply[Plus,If[MatchQ[a,#],1,0]&/@L]


RequiredOrderForN[n_,j_,a_List]:=Min[Max[-j-1+NumberOfIn[j,a],n],n+NumberOfIn[j,a]]


AdditionalOrdersForNegA[n_,a_List]:=Max[RequiredOrderForN[n,#,a]&/@Union[Cases[a,_?Negative]]]-n


AO[a_]:=Max[NumberOfIn[#,a]&/@Union[Cases[a,_?Negative]],0]


ZPart[J_,\[Alpha]_List,\[Beta]_List,order_]:=Product[(1+Sum[(HypExp\[Epsilon] \[Alpha][[j]])^jj Z[HypExpi-1,Table[1,{ii,jj}],Table[1,{ii,jj}]],{jj,order}]),{j,1,J}] Product[(1+Sum[(-HypExp\[Epsilon] \[Beta][[j]])^jj S[HypExpi-1,Table[1,{ii,jj}],Table[1,{ii,jj}]],{jj,order}]),{j,1,J-1}]


ZPR[J_,\[Alpha]_List,\[Beta]_List,order_]:=MyZProductSimplify[MyStoZ[Normal[Series[ZPart[J,\[Alpha],\[Beta],order],{HypExp\[Epsilon],0,order}]]]];


paramlist[J_]:=Flatten[Join[Table[ToExpression[StringJoin["alpha",ToString[ii]]],{ii,1,J}],Table[ToExpression[StringJoin["beta",ToString[ii]]],{ii,1,J-1}]]]


PZRule2=<<PZRule2.m
PZRule3=<<PZRule3.m
PZRule4=<<PZRule4.m
PZRule5=<<PZRule5.m
PZRule6=<<PZRule6.m
PZRule7=<<PZRule7.m
PZRule8=<<PZRule8.m
PZRule9=<<PZRule9.m
PZRule10=<<PZRule10.m



PZReplacementRules[2,ww_]:=PZRule2/;ww<=8
PZReplacementRules[3,ww_]:=PZRule3/;ww<=7
PZReplacementRules[4,ww_]:=PZRule4/;ww<=6
PZReplacementRules[5,ww_]:=PZRule5/;ww<=5
PZReplacementRules[6,ww_]:=PZRule6/;ww<=4
PZReplacementRules[7,ww_]:=PZRule7/;ww<=3
PZReplacementRules[8,ww_]:=PZRule8/;ww<=3
PZReplacementRules[9,ww_]:=PZRule9/;ww<=3
PZReplacementRules[10,ww_]:=PZRule10/;ww<=3



PPZReplacementRules[JJ_,ww_]:=Module[{r},
r=ZPR[JJ,Table[ToExpression[StringJoin["#",ToString[ii]]],{ii,1,JJ}],Table[ToExpression[StringJoin["#",ToString[ii]]],{ii,JJ+1,2 JJ-1}],ww];
r=Collect[r,HypExp\[Epsilon]^a_. Z[___],PZ]/.HypExp\[Epsilon]^a_. Z[x_,mm_List,xx_List] PZ[pol_]:>PZ[JJ,a,mm,pol]/;MatchQ[xx,Table[1,{ii,1,Length[mm]}]]&&a==Apply[Plus,mm];
r=Apply[List,r];
Return[Cases[r//.PZ[J_,w_,mm_List,pol_]:>PZ[J,w,mm]->FullSimplify[pol],_Rule]
]]


PZReplacementRules[JJ_,ww_]:=Function[Evaluate[PPZReplacementRules[JJ,ww]]]


If[StringMatchQ[$Version,"*5.0*"],Tuples[ll_List,0]:={{}};Tuples[ll_List,n_]:=Partition[Flatten[Outer[List,Sequence@@Table[ll,{jj,1,n}]]],n]]


HPL1/: Derivative[mm_List,1][HPL1]:=If[MatchQ[#2,0],If[Not[#1[[-1]]==0],If[1>=Length[#1],HPL`Private`S[#1,1],0],Log[0]],DerofHPL1[#1,#2]]&/;MatchQ[mm,Table[0,{j,1,Length[mm]}]]&&ArrayQ[mm,1,IntegerQ]


HPL1/: Derivative[0,1][HPL1]:=If[MatchQ[#2,0],If[Not[#1[[-1]]==0],If[1>=Length[#1],HPL`Private`S[#1,1],0],Log[0]],DerofHPL1[#1,#2]]&


HPL1/: Derivative[mm_List,n_Integer?Positive][HPL1]:=If[#2==0,If[Not[#1[[-1]]==0],If[n>=Length[#1],n! HPL`Private`S[#1,n],0],Log[0]],Derivative[0,1][Derivative[mm,n-1][HPL1]][#1,#2]]&/;n>1&&MatchQ[mm,Table[0,{j,1,Length[mm]}]]


HPL1/: Derivative[0,n_Integer?Positive][HPL1]:=If[#2==0,If[Not[#1[[-1]]==0],If[n>=Length[#1],n! HPL`Private`S[#1,n],0],Log[0]],Derivative[0,1][Derivative[0,n-1][HPL2]][#1,#2]]&/;n>1


DerofHPL1:=Switch[
Length[#1],
	0,0,
	1,Switch[#1[[1]],
		0,1/2 xpart1[-2,0,#2],
		1,1/2 xpart1[-1,1,#2]+1/2 xpart1[0,1,#2],
		-1,1/2 xpart1[-1,1,#2]-1/2 xpart1[0,1,#2],
		plus,xpart1[-1,1,#2],
		minus,xpart1[0,1,#2],
		sq,xpart1[-1,1/2,#2],
		sq2,xpart1[-2,1/2,#2],
		n_Integer?Positive,1/2 xpart1[-2,0,#2] HPL2[{#1[[1]]-1},#2],
		n_Integer?Negative,1/2 xpart1[-2,0,#2] HPL2[{#1[[1]]+1},#2],
		_,$HPLDerivativeFailed
	],
	_,Switch[#1[[1]],
		0,1/2 xpart1[-2,0,#2] HPL1[Delete[#1,1],#2],
		1,(1/2 xpart1[-1,1,#2]+1/2 xpart1[0,1,#2]) HPL1[Delete[#1,1],#2],
		-1,(1/2 xpart1[-1,1,#2]-1/2 xpart1[0,1,#2]) HPL1[Delete[#1,1],#2],
plus,xpart1[-1,1,#2] HPL1[Delete[#1,1],#2],
		minus,xpart1[0,1,#2] HPL1[Delete[#1,1],#2],
		sq,xpart1[-1,1/2,#2] HPL1[Delete[#1,1],#2],
		sq2,xpart1[-2,1/2,#2]HPL1[Delete[#1,1],#2],
		n_Integer?Positive,  1/2 xpart1[-2,0,#2]HPL1[ReplacePart[#1,#1[[1]]-1,1],#2],
		n_Integer?Negative,1/2 xpart1[-2,0,#2] HPL1[ReplacePart[#1,#1[[1]]+1,1],#2],
		_,$HPLDerivativeFailed
	]
]&/;$HPLUsexpart


$HPLUsexpart=True


HPL2/:Derivative[mm_List,1][HPL2]:=If[MatchQ[#2,0],If[Not[#1[[-1]]==0],If[1>=Length[#1],HPL`Private`S[#1,1],0],Log[0]],DerofHPL2[#1,#2]]&/;MatchQ[mm,Table[0,{j,1,Length[mm]}]]&&ArrayQ[mm,1,IntegerQ]


HPL2/:Derivative[0,1][HPL2]:=If[MatchQ[#2,0],If[Not[#1[[-1]]==0],If[1>=Length[#1],HPL`Private`S[#1,1],0],Log[0]],DerofHPL2[#1,#2]]&


HPL2/:Derivative[mm_List,n_Integer?Positive][HPL2]:=If[#2==0,If[Not[#1[[-1]]==0],If[n>=Length[#1],n! HPL`Private`S[#1,n],0],Log[0]],Derivative[0,1][Derivative[mm,n-1][HPL2]][#1,#2]]&/;n>1&&MatchQ[mm,Table[0,{j,1,Length[mm]}]]


HPL2/:Derivative[mm_List,n_Integer?Positive][HPL2]:=If[#2==0,If[Not[#1[[-1]]==0],If[n>=Length[#1],n! HPL`Private`S[#1,n],0],Log[0]],Derivative[0,1][Derivative[mm,n-1][HPL2]][#1,#2]]&/;n>1&&MatchQ[mm,Table[0,{j,1,Length[mm]}]]


HPL2/:Derivative[mm_List,n_Integer?Positive][HPL2]:=If[#2==0,If[Not[#1[[-1]]==0],If[n>=Length[#1],n! HPL`Private`S[#1,n],0],Log[0]],Derivative[0,1][Derivative[mm,n-1][HPL2]][#1,#2]]&/;n>1&&MatchQ[mm,Table[0,{j,1,Length[mm]}]]


DerofHPL2:=-(1/2) xpart[-1,3,#2] Switch[
Length[#1],
	0,0,
	1,Switch[#1[[1]],
		0,xpart[-1,-1,#2],
		1,-xpart[0,-2,#2]-xpart[1,-1,#2],
		-1,-xpart[0,-2,#2]+xpart[1,-1,#2],
		plus,-2 xpart[0,-2,#2],
		minus,-2 xpart[1,-1,#2],
		sq,-I xpart[0,-1,#2],
		sq2,-I xpart[-1,-2,#2],
		n_Integer?Positive,xpart[-1,-1,#2] HPL2[{#1[[1]]-1},#2],
		n_Integer?Negative,xpart[-1,-1,#2]  HPL2[{#1[[1]]+1},#2],
		_,$HPLDerivativeFailed
	],
	_,Switch[#1[[1]],
		0,xpart[-1,-1,#2] HPL2[Delete[#1,1],#2],
		1,(-xpart[0,-2,#2]-xpart[1,-1,#2]) HPL2[Delete[#1,1],#2],
		-1,(-xpart[0,-2,#2]+xpart[1,-1,#2]) HPL2[Delete[#1,1],#2],
plus,-2 xpart[0,-2,#2] HPL2[Delete[#1,1],#2],
		minus,-2 xpart[1,-1,#2] HPL2[Delete[#1,1],#2],
		sq,-I xpart[0,-1,#2]  HPL2[Delete[#1,1],#2],
		sq2,-I xpart[-1,-2,#2] HPL2[Delete[#1,1],#2],
		n_Integer?Positive, xpart[-1,-1,#2] HPL2[ReplacePart[#1,#1[[1]]-1,1],#2],
		n_Integer?Negative,xpart[-1,-1,#2] HPL2[ReplacePart[#1,#1[[1]]+1,1],#2],
		_,$HPLDerivativeFailed
	]
]&/;$HPLUsexpart


$HPLUsexpart=True


HPL32HPLrule=HPL3[mm_,x_]:>HPL[mm,(1-Sqrt[1-x])/(1+Sqrt[1-x])]


HPL3/:Derivative[mm_List,1][HPL3]:=If[MatchQ[#2,0],If[Not[#1[[-1]]==0],If[1>=Length[#1],HPL`Private`S[#1,1],0],Log[0]],DerofHPL3[#1,#2]]&/;MatchQ[mm,Table[0,{j,1,Length[mm]}]]&&ArrayQ[mm,1,IntegerQ]

HPL3/:Derivative[0,1][HPL3]:=If[MatchQ[#2,0],If[Not[#1[[-1]]==0],If[1>=Length[#1],HPL`Private`S[#1,1],0],Log[0]],DerofHPL3[#1,#2]]&

HPL3/:Derivative[mm_List,n_Integer?Positive][HPL3]:=If[#2==0,If[Not[#1[[-1]]==0],If[n>=Length[#1],n! HPL`Private`S[#1,n],0],Log[0]],Derivative[0,1][Derivative[mm,n-1][HPL3]][#1,#2]]&/;n>1&&MatchQ[mm,Table[0,{j,1,Length[mm]}]]

HPL3/:Derivative[0,n_Integer?Positive][HPL3]:=If[#2==0,If[Not[#1[[-1]]==0],If[n>=Length[#1],n! HPL`Private`S[#1,n],0],Log[0]],Derivative[0,1][Derivative[0,n-1][HPL3]][#1,#2]]&/;n>1

DerofHPL3:=Switch[Length[#1],
0,0,
1,Switch[#1[[1]],
0,xpart1[-2,1/2,#2],
1,(xpart1[-2,1,#2]-xpart1[-2,1/2,#2])/2,
-1,(-xpart1[-2,0,#2]+xpart1[-2,1/2,#2])/2,
plus,(xpart1[-2,1,#2]-xpart1[-2,0,#2])/2,
minus,(xpart1[-2,1,#2]-2 xpart1[-2,1/2,#2]+xpart1[-2,0,#2])/2,
sq,$Failed,
sq2,$Failed,
n_Integer?Positive,xpart1[-2,1/2,#2] HPL3[{#1[[1]]-1},#2],
n_Integer?Negative,xpart1[-2,1/2,#2] HPL3[{#1[[1]]+1},#2],_,$HPLDerivativeFailed],
_,Switch[#1[[1]],
0,xpart1[-2,1/2,#2] HPL3[Delete[#1,1],#2],1,(xpart1[-2,1,#2]-xpart1[-2,1/2,#2])/2 HPL3[Delete[#1,1],#2],
-1,(-xpart1[-2,0,#2]+xpart1[-2,1/2,#2])/2 HPL3[Delete[#1,1],#2],
plus,(xpart1[-2,1,#2]-xpart1[-2,0,#2])/2  HPL3[Delete[#1,1],#2],
minus,(xpart1[-2,1,#2]-2 xpart1[-2,1/2,#2]+xpart1[-2,0,#2])/2 HPL3[Delete[#1,1],#2],sq,$Failed,
sq2,$Failed,
n_Integer?Positive,xpart1[-2,1/2,#2] HPL3[ReplacePart[#1,#1[[1]]-1,1],#2],n_Integer?Negative,xpart1[-2,1/2,#2]  HPL3[ReplacePart[#1,#1[[1]]+1,1],#2],_,$HPLDerivativeFailed]]&/;$HPLUsexpart

$HPLUsexpart=True



xpart/:xpart[j1_,k1_,x___] xpart[j2_,k2_,x___]:=xpart[j1+j2,k1+k2,x]


xpart/:Derivative[0,0,1][xpart]:=#1/2 xpart[#1-2,#2,#3]-#2/2 xpart[#1,#2+2,#3]&


xpart/:xpart[j1_,k1_,x___]^exp_:=xpart[exp j1,exp k1,x]


xpartrule=Module[{j,k},xpart[j_,k_,x_:x]:>(Sqrt[x])^(j-k) (Sqrt[x/(x-1)])^k]


x2xpartrule={ 1/ Sqrt[1-x/(-1+x)]:>-I xpart[0,-1],1/(1-x/(-1+x)):>xpart[0,0]-xpart[2,0], Sqrt[x/(-1+x)]:>xpart[1,1],1/ Sqrt[x/(-1+x)]->xpart[-1,-1],(-1+x)^k_.:>xpart[0,-2 k],(x)^j_:>xpart[2 j,0],x xpart[j_,k_,x]:>xpart[j+2,k,x],x xpart[j_,k_]:>xpart[j+2,k]};


xpartRedRule={xpart[j_,k_Integer?(EvenQ[#]&&Negative[#]&),x___]:>xpart[j,k+2,x]+xpart[j+2,k+2,x]};


ypart/:ypart[j1_,k1_,y___] ypart[j2_,k2_,y___]:=ypart[j1+j2,k1+k2,y]


ypart/:ypart[j1_,k1_,y___]^exp_:=ypart[exp j1,exp k1,y]


ypartrule=Module[{k,j},ypart[j_,k_,y_:y]:>y^j/(1-y^2)^k];


ypart0[j_Integer?Positive,k_]:=0;
ypart0[j_,k_]:=Module[{t},(ypart[j,k,t]/.ypartrule//Apart)/.t^(_Integer?Negative)->0/.t->0]


(*xpart2rule=xpart[j_,k_,x_:x]:>Sqrt[x]^j (1/Sqrt[1-x])^k (I)^k;*)


xpart2rule=xpart[j_,k_,x_:x]:>Sqrt[x]^(j-k) I^k Sqrt[x/(1-x)]^k


xpart1rule=xpart1[j_,k_,x_:x]:>Sqrt[x]^j/(1-x)^k;


xpart1/:xpart1[j1_,k1_,x___] xpart1[j2_,k2_,x___]:=xpart1[j1+j2,k1+k2,x]


xpart1/:Derivative[0,0,1][xpart1]:=#1/2 xpart1[#1-2,#2,#3]+#2 xpart1[#1,#2+1,#3]&


xpart1/:xpart1[j1_,k1_,x___]^exp_:=xpart1[exp j1,exp k1,x]


x2xpart1rule={Sqrt[x]/(-1+x):>-xpart1[1,1,x],(1/(-1+x)):>-xpart1[0,1,x],(-1+x)^j_:>(-1)^j xpart1[0,-j,x],(1-x)^j_:>xpart1[0,-j,x],Sqrt[x]/(-1+Sqrt[x]):>-xpart1[1,1,x]-xpart1[2,1,x],Sqrt[x]/(1+Sqrt[x]):>xpart1[1,1,x]-xpart1[2,1,x],(1/(1-x)):>xpart1[0,1,x],x^j_.:>xpart1[2 j,0,x]};


plusorminus[j_]:=If[EvenQ[j],plus,minus]


Clear[LL]


LL[j_Integer?Positive,Log,y_:y]:=1/(j+1)(-ypart[j+1,0,y] HPL`Private`HH[minus]+(HPL`Private`HH[plusorminus[j]]-Sum[(1+(-1)^(l+j+1)) ypart[l,0,y]/l,{l,1,j+1}]))


LL[0,Log,y_:y]:=-2 ypart[1,0,y]-ypart[1,0,y] HPL`Private`HH[minus]+HPL`Private`HH[plus]


LL[j_Integer?Negative,Log,y_:y]:=1/(j+1)(ypart[j+1,0,y] (-HPL`Private`HH[minus])+(1+(-1)^(-j-1)) HPL`Private`HH[0]+(HPL`Private`HH[plusorminus[j]]+Sum[(1+(-1)^(l)) ypart[l+j+1,0,y]/(l+j+1),{l,1,-j-2}]))


LL[0,k_Integer?(#>1&),y_:y]:=1/2/(k-1)(ypart[-1,k-1,y]+LL[-2,k-2,y]+LL[0,k-1,y])


LL[1,k_Integer?(#>1&),y_:y]:=1/2/(k-1)(ypart[0,k-1,y]-1)


LL[j_Integer,k_Integer?(#>1&),y_:y]:=1/2/(k-1)(ypart[j-1,k-1,y]-ypart0[j-1,k-1]-(j-1) LL[j-2,k-1,y])


LL[j_Integer,1,y_:y]:=-1/2 (ypart[j-1,0,y] (-HPL`Private`HH[minus])-(j-1) LL[j-2,Log,y])


LL[-1,0,y_:y]:=HPL`Private`HH[0]


LL[j_Integer,0,y_:y]:=1/(j+1)ypart[j+1,0,y]


LL[-1,1,y_:y]:=HPL`Private`HH[minus]/2+HPL`Private`HH[0]


LL[1,1,y_:y]:=HPL`Private`HH[minus]/2


LL[0,1,y_:y]:=HPL`Private`HH[plus]/2


LL[-1,Log,y_:y]:=-HPL`Private`HH[0,minus]


LL[j_,k_Integer?Negative,y_:y]:=Sum[Binomial[-k,kk] (-1)^kk  LL[j+2 kk,0,y],{kk,0,-k}]


LL[0,-1/2,y_:y]:=1/2 (ypart[1,-1/2,y]+HPL`Private`HH[sq])


LL[1,1/2,y_:y]:=-ypart[0,-1/2,y]


LL[0,1/2,y_:y]:=HPL`Private`HH[sq]


LL[0,3/2,y_:y]:=ypart[1,1/2,y]


LL[-1,-(1/2),y_:y]:=ypart[0,-1/2,y]+HPL`Private`HH[sq2]


LL[-1,1/2,y_:y]:=HPL`Private`HH[sq2]


LL[1,Rational[k_,2],y_:y]:=-ypart[0,(k-2)/2,y]/(2-k)


LL[0,Rational[k_?Positive,2],y_:y]:=LL[0,Rational[k-2,2],y]+ypart[1,0,y] LL[1,k/2,y]+LL[0,(k-2)/2,y]/(2-k)


LL[0,Rational[k_Integer?Negative,2],y_:y]:=1/(-k+1) (ypart[1,k/2,y]-k LL[0,(k+2)/2])


LL[j_Integer?Positive,Rational[k_Integer,2],y_:y]:=-ypart[j-1,(k-2)/2,y]/(2-k)+ (j-1)/(2-k)  LL[j-2,(k-2)/2,y]


LL[j_Integer?(#<-1&),Rational[k_Integer,2],y_:y]:=ypart[j+1,k/2,y]/(j+1)- k/(j+1)  LL[j+2,(k+2)/2,y]


LL[-1,Rational[k_Integer?(#<=-1&),2],y_:y]:= LL[-1,(k+2)/2,y]-LL[1,(k+2)/2,y]


LL[-1,Rational[k_Integer?(#>-1&),2],y_:y]:= LL[1,k/2,y]+LL[-1,(k-2)/2,y]


LL[j_,k_Integer?Negative]:=Sum[Binomial[-k,kk] (-1)^kk  LL[j+2 kk,0],{kk,0,-k}]


Clear[myint]


myint[0]=0;


myint[p_Plus]:=myint/@p


myint[ypart[j_,k_,y_:y] HPL`Private`HH[mm__],jadd_:0]:=II[j+jadd,k,{mm}]
myint[ypart[j_,k_,y_:y],jadd_:0]:=LL[j+jadd,k,y]


myint[coeff___ ypart[j_,k_,y_:y] HPL`Private`HH[mm__],jadd_:0]:=coeff II[j+jadd,k,{mm}]
myint[coeff___ ypart[j_,k_,y_:y],jadd_:0]:=coeff LL[j+jadd,k,y]


myint[coeff___ ypart[j_,k_,y_:y],jadd_:0]:=coeff LL[j+jadd,k,y]


myint[coeff___ HPL`Private`HH[plus]]:=coeff (ypart[1,0,y] HPL`Private`HH[plus]-2 myint[ypart[1,1,y]])
myint[coeff___ HPL`Private`HH[minus]]:= coeff (ypart[1,0,y] HPL`Private`HH[minus]-2 myint[ypart[2,1,y]])
myint[coeff___ HPL`Private`HH[0]]:=coeff (ypart[1,0,y] HPL`Private`HH[0]-ypart[1,0,y])


myint[coeff___ HPL`Private`HH[plus,mm__]]:=coeff (ypart[1,0,y] HPL`Private`HH[plus,mm]-2 myint[ypart[1,1,y]  HPL`Private`HH[mm]])
myint[coeff___ HPL`Private`HH[minus,mm__]]:=coeff (ypart[1,0,y] HPL`Private`HH[minus,mm]-2 myint[ypart[2,1,y] HPL`Private`HH[mm]])
myint[coeff___ HPL`Private`HH[0,mm__]]:=coeff (ypart[1,0,y] HPL`Private`HH[0,mm]-myint[HPL`Private`HH[mm]])


LLHPL0[j_Integer?Negative,k_,mm_List]:=Module[{t},SeriesCoefficient[(Apart[LL[j,k,t]/.ypart[jj_,kk_,y_:y]:>ypart[jj,kk,t]/.ypartrule,t] /.HPL`Private`HH[0]->0)(Series[HPL[mm,t],{t,0,-j}]/.{HPL[{0},t]->0,Log[t]->0})//Expand,0]]


LLHPL0[j_Integer?NonNegative,k_,mm_List]:=0


II[0,1,{mm__}]:=HPL`Private`HH[plus,mm]/2
II[1,1,{mm__}]:=HPL`Private`HH[minus,mm]/2
II[-1,0,{mm__}]:=HPL`Private`HH[0,mm]


II[j_Integer,k_Integer,{plus}]:=LL[j,k] HPL`Private`HH[plus]-LLHPL0[j,k,{plus}]-myint[LL[j,k] 2 ypart[0,1,y]//HPL`Private`HProductExpand]
II[j_Integer,k_Integer,{minus}]:=LL[j,k] HPL`Private`HH[minus]-LLHPL0[j,k,{minus}]-myint[LL[j,k] 2 ypart[1,1,y]//HPL`Private`HProductExpand]
II[j_Integer,k_Integer,{0}]:=LL[j,k] HPL`Private`HH[0]-LLHPL0[j,k,{0}]-myint[LL[j,k] ypart[-1,0,y]//HPL`Private`HProductExpand]


II[j_Integer,k_Integer,{plus,mm__}]:=LL[j,k,y] HPL`Private`HH[plus,mm]-LLHPL0[j,k,{plus,mm}]-myint[LL[j,k,y] 2 ypart[0,1,y] HPL`Private`HH[mm]//HPL`Private`HProductExpand]
II[j_Integer,k_Integer,{minus,mm__}]:=LL[j,k] HPL`Private`HH[minus,mm]-LLHPL0[j,k,{minus,mm}]-myint[LL[j,k] 2 ypart[1,1,y] HPL`Private`HH[mm]//HPL`Private`HProductExpand]
II[j_Integer,k_Integer,{0,mm__}]:=LL[j,k] HPL`Private`HH[0,mm]-LLHPL0[j,k,{0,mm}]-myint[LL[j,k] ypart[-1,0,y] HPL`Private`HH[mm]//HPL`Private`HProductExpand]


II[j_Integer,k_Integer,{sq,mm__}]:=LL[j,k] HPL`Private`HH[sq,mm]-myint[LL[j,k] ypart[0,1/2,y] HPL`Private`HH[mm]//HPL`Private`HProductExpand]


II[j_Integer,k_Integer,{sq2,mm__}]:=LL[j,k] HPL`Private`HH[sq2,mm]-myint[LL[j,k] ypart[-1,1/2,y] HPL`Private`HH[mm]//HPL`Private`HProductExpand]


II[0,1/2,{mm__}]:=HPL`Private`HH[sq,mm]


II[-1,1/2,{mm__}]:=HPL`Private`HH[sq2,mm]


II[j_,k_,{1,mm___}]:=(II[j,k,{plus,mm}]+II[j,k,{minus,mm}])/2
II[j_,k_,{-1,mm___}]:=(II[j,k,{plus,mm}]-II[j,k,{minus,mm}])/2


II[j_Integer,k_Rational,{plus}]:=LL[j,k] HPL`Private`HH[plus]-myint[LL[j,k] 2 ypart[0,1,y]//HPL`Private`HProductExpand]
II[j_Integer,k_Rational,{minus}]:=LL[j,k] HPL`Private`HH[minus]-myint[LL[j,k] 2  ypart[1,1,y]//HPL`Private`HProductExpand]
II[j_Integer,k_Rational,{0}]:=LL[j,k] HPL`Private`HH[0]-myint[LL[j,k] ypart[-1,0,y]//HPL`Private`HProductExpand]


II[j_Integer,k_Rational,{plus,mm__}]:=LL[j,k] HPL`Private`HH[plus,mm]-myint[LL[j,k,y] 2 ypart[0,1,y] HPL`Private`HH[mm]//HPL`Private`HProductExpand]
II[j_Integer,k_Rational,{minus,mm__}]:=LL[j,k] HPL`Private`HH[minus,mm]-myint[LL[j,k] 2  ypart[1,1,y] HPL`Private`HH[mm]//HPL`Private`HProductExpand]
II[j_Integer,k_Rational,{0,mm__}]:=LL[j,k] HPL`Private`HH[0,mm]-myint[LL[j,k] ypart[-1,0,y] HPL`Private`HH[mm]//HPL`Private`HProductExpand]


II[j_Integer,k_Rational,{sq,mm__}]:=LL[j,k,y] HPL`Private`HH[sq,mm]-myint[LL[j,k] ypart[0,1/2,y] HPL`Private`HH[mm]//HPL`Private`HProductExpand]


II[j_Integer,k_Rational,{sq2,mm__}]:=LL[j,k,y] HPL`Private`HH[sq2,mm]-myint[LL[j,k,y] ypart[-1,1/2,y] HPL`Private`HH[mm]//HPL`Private`HProductExpand]


HPLInt1[sum_Plus,jadd_:0]:=HPLInt1[#,jadd]&/@sum


HPLInt1[coeff___?(FreeQ[#,x]&) xpart1[j_,k_,x_:x],jadd_:0]:=HPL`Private`HProductExpand[coeff (2)  LL[j+jadd+1,k]/.ypart[jj_,kk_,y_:y]->xpart1[jj,kk,x]]/.HPL`Private`HH[mm__]->HPL1[{mm},x]


HPLInt1[xpart1[j_,k_,x_:x],jadd_:0]:=HPL`Private`HProductExpand[2 LL[1+jadd+j,k]/.ypart[jj_,kk_,y_:y]->xpart1[jj, kk,x]]/.HPL`Private`HH[mm__]->HPL1[{mm},x]


HPLInt1[coeff_?(FreeQ[#,x]&) ,-2]:=coeff 2 HPL1[{0},x]


HPLInt1[coeff___?(FreeQ[#,x]&),jadd_:0]:=coeff xpart1[jadd+2,0,x]/(jadd/2+1)


HPLInt1[coeff___?(FreeQ[#,x]&) xpart1[j_,k_,x_:x] HPL1[mm_List,x],jadd_:0]:=HPL`Private`HProductExpand[(2  coeff II[1+jadd+j,k,mm]/.ypart[jjj_,kkk_,y_:y]->xpart1[jjj,kkk,x])]/.HPL`Private`HH[mmm__]->HPL1[{mmm},x]


HPLInt1[coeff___?(FreeQ[#,x]&)  HPL1[mm_List,x],jadd_:0]:=HPL`Private`HProductExpand[2  coeff II[1+jadd,0,mm]/.ypart[j_,k_,y_:y]->xpart1[j, k,x]]/.HPL`Private`HH[mmm__]->HPL1[{mmm},x]


HPLInt1[HPL1[mm_List,x],jadd_:0]:=HPL`Private`HProductExpand[2 II[1+jadd,0,mm]/.ypart[j_,k_,y_:y]->xpart1[j, k,x]]/.HPL`Private`HH[mmm__]->HPL1[{mmm},x]


HPL2HPL1rule=HPL[m_,Sqrt[x]]->HPL1[m,x];


HPL12HPLrule=HPL1[m_,x_]->HPL[m,Sqrt[x]];


HPLInt2[sum_Plus,jadd_:0]:=HPLInt2[#,jadd]&/@sum


HPLInt2[coeff___?(FreeQ[#,x]&) xpart[j_,k_,x_:x],jadd_:0]:=HPL`Private`HProductExpand[coeff (-2) (I)^(jadd+j-k)  LL[k+1+jadd+j-k,2+(jadd+j-k)/2]/.ypart[jj_,kk_,y_:y]->xpart[jj,jj-2 kk,x] (-I)^(2 kk)]/.HPL`Private`HH[mmm__]->HPL2[{mmm},x]


HPLInt2[xpart[j_,k_,x_:x],jadd_:0]:=(-2) (I)^(jadd+j-k)  LL[k+1+jadd+j-k,2+(jadd+j-k)/2]/.ypart[jj_,kk_,y_:y]->xpart[jj,jj-2 kk,x] (-I)^(2 kk)/.y->Sqrt[x/(x-1)]//HPL`Private`HProductExpand


HPLInt2[coeff_?(FreeQ[#,x]&) ,-2]:=coeff (2 HPL2[{0},x]+HPL2[{minus},x])


HPLInt2[coeff___?(FreeQ[#,x]&),jadd_:0]:=coeff xpart[jadd+2,0,x]/(jadd/2+1)


HPLInt2[coeff___?(FreeQ[#,x]&) xpart[j_,k_,x_:x] HPL2[mm_List,x],jadd_:0]:=HPL`Private`HProductExpand[-2 (I)^(jadd+j-k) coeff II[k+1+jadd+j-k,2+(jadd+j-k)/2,mm]/.ypart[jjj_,kkk_,y_:y]->xpart[jjj,jjj-2 kkk,x] (-I)^(2 kkk)]/.HPL`Private`HH[mmm__]->HPL2[{mmm},x]


HPLInt2[coeff___?(FreeQ[#,x]&)  HPL2[mm_List,x],jadd_:0]:=HPL`Private`HProductExpand[-2 (I)^jadd coeff II[1+jadd,2+jadd/2,mm]/.ypart[j_,k_,y_:y]->xpart[j,j-2 k,x] (-I)^(2 k)]/.HPL`Private`HH[mmm__]->HPL2[{mmm},x]


HPLInt2[HPL2[mm_List,x],jadd_:0]:=HPL`Private`HProductExpand[-2 (I)^jadd  II[1+jadd,2+jadd/2,mm]/.ypart[j_,k_,y_:y]->xpart[j,j-2 k,x] (-I)^(2 k)]/.HPL`Private`HH[mmm__]->HPL2[{mmm},x]


HPL2HPL2rule=HPL[m_,Sqrt[x/(-1+x)]]->HPL2[m,x];


HPL22HPLrule=HPL2[m_,x_]-> HPL[m,I Sqrt[x/(1-x)]];


Clear[myint2]


myint2[0]=0;
myint2[1]=ypart[1,0,y];


myint2[p_Plus]:=myint2/@p


myint2[ypart[j_,k_,y_:y] HPL`Private`HH[mm__],jadd_:0]:=II2[j+jadd,k,{mm}]
myint2[ypart[j_,k_,y_:y],jadd_:0]:=LL2[j+jadd,k,y]


myint2[coeff___ ypart[j_,k_,y_:y] HPL`Private`HH[mm__],jadd_:0]:=coeff II2[j+jadd,k,{mm}]
myint2[coeff___ ypart[j_,k_,y_:y],jadd_:0]:=coeff LL2[j+jadd,k,y]


myint2[coeff___ ypart[j_,k_,y_:y],jadd_:0]:=coeff LL2[j+jadd,k,y]


myint2[coeff___ HPL`Private`HH[]]:=coeff (ypart[1,0,y] HPL`Private`HH[plus]-2 myint[ypart[1,1,y]])
myint[coeff___ HPL`Private`HH[minus]]:= coeff (ypart[1,0,y] HPL`Private`HH[minus]-2 myint[ypart[2,1,y]])
myint[coeff___ HPL`Private`HH[0]]:=coeff (ypart[1,0,y] HPL`Private`HH[0]-ypart[1,0,y])


myint[HPL`Private`HH[plus]]:=(ypart[1,0,y] HPL`Private`HH[plus]-2 myint[ypart[1,1,y]])
myint[HPL`Private`HH[minus]]:= (ypart[1,0,y] HPL`Private`HH[minus]-2 myint[ypart[2,1,y]])
myint[HPL`Private`HH[0]]:=(ypart[1,0,y] HPL`Private`HH[0]-ypart[1,0,y])


myint[coeff___ HPL`Private`HH[plus,mm__]]:=coeff (ypart[1,0,y] HPL`Private`HH[plus,mm]-2 myint[ypart[1,1,y]  HPL`Private`HH[mm]])
myint[coeff___ HPL`Private`HH[minus,mm__]]:=coeff (ypart[1,0,y] HPL`Private`HH[minus,mm]-2 myint[ypart[2,1,y] HPL`Private`HH[mm]])
myint[coeff___ HPL`Private`HH[0,mm__]]:=coeff (ypart[1,0,y] HPL`Private`HH[0,mm]-myint[HPL`Private`HH[mm]])


plusorminus[j_]:=If[EvenQ[j],plus,minus]


LL2[j_Integer?Positive,Log,y_:y]:=1/(j+1)(-ypart[j+1,0,y]( HPL`Private`HH[1]-HPL`Private`HH[-1]) +(HPL`Private`HH[1]+(-1)^j HPL`Private`HH[-1]-Sum[(1+(-1)^(l+j+1)) ypart[l,0,y]/l,{l,1,j+1}]))


LL2[0,Log,y_:y]:=-2 ypart[1,0,y]-ypart[1,0,y] (HPL`Private`HH[1]-HPL`Private`HH[-1])+HPL`Private`HH[1]+HPL`Private`HH[-1]


LL2[j_Integer?Negative,Log,y_:y]:=1/(j+1)(ypart[j+1,0,y] (HPL`Private`HH[-1]-HPL`Private`HH[1])+(1+(-1)^(-j-1)) HPL`Private`HH[0]+(HPL`Private`HH[1]+(-1)^j HPL`Private`HH[-1]+Sum[(1+(-1)^(l)) ypart[l+j+1,0,y]/(l+j+1),{l,1,-j-2}]))


LL2[0,k_Integer?(#>1&),y_:y]:=1/2/(k-1)(ypart[-1,k-1,y]+LL2[-2,k-2,y]+LL2[0,k-1,y])


LL2[1,k_Integer?(#>1&),y_:y]:=1/2/(k-1)(ypart[0,k-1,y]-1)


LL2[j_Integer,k_Integer?(#>1&),y_:y]:=1/2/(k-1)(ypart[j-1,k-1,y]-ypart0[j-1,k-1]-(j-1) LL2[j-2,k-1,y])


LL2[j_Integer,1,y_:y]:=-1/2 (ypart[j-1,0,y] (HPL`Private`HH[-1]-HPL`Private`HH[1])-(j-1) LL2[j-2,Log,y])


LL2[-1,0,y_:y]:=HPL`Private`HH[0]


LL2[j_Integer,0,y_:y]:=1/(j+1)ypart[j+1,0,y]


LL2[-1,1,y_:y]:=(HPL`Private`HH[1]-HPL`Private`HH[-1])/2+HPL`Private`HH[0]


LL2[1,1,y_:y]:=(HPL`Private`HH[1]-HPL`Private`HH[-1])/2


LL2[0,1,y_:y]:=(HPL`Private`HH[1]+HPL`Private`HH[-1])/2


LL2[-1,Log,y_:y]:=(HPL`Private`HH[-1]-HPL`Private`HH[1])


LL2[j_,k_Integer?Negative,y_:y]:=Sum[Binomial[-k,kk] (-1)^kk  LL2[j+2 kk,0,y],{kk,0,-k}]


LL2[Rational[j_?(#>-3&),2],Log,y_:y]:=1/(j+2)(2 (  HPL`Private`HH[sq3]+(-1)^((j+1)/2)HPL`Private`HH[sq4]) -4 Sum[(1+(-1)^(l+(j-1)/2)) ypart[(2 l-1)/2,0,y]/(2 l-1),{l,1,(j+3)/2}]-2  ypart[(j+2)/2,0,y]  (HPL`Private`HH[1]-HPL`Private`HH[-1]) )


LL2[Rational[j_?(#<=-3&),2],Log,y_:y]:=1/(j+2)(2 (  HPL`Private`HH[sq3]+(-1)^((j+1)/2)HPL`Private`HH[sq4]) +4 Sum[(1+(-1)^(l+(j-1)/2)) ypart[(2 l-1)/2,0,y]/(2 l-1),{l,(j+5)/2,0}]-2  ypart[(j+2)/2,0,y]  (HPL`Private`HH[1]-HPL`Private`HH[-1]) )


LL2[0,k_Integer?(#>1&),y_:y]:=1/2/(k-1)(ypart[-1,k-1,y]+LL2[-2,k-2,y]+LL2[0,k-1,y])


LL2[1,k_Integer?(#>1&),y_:y]:=1/2/(k-1)(ypart[0,k-1,y]-1)


LL2[j_,k_Integer?(#>1&),y_:y]:=1/2/(k-1)(ypart[j-1,k-1,y]-ypart0[j-1,k-1]-(j-1) LL2[j-2,k-1,y])


LL2[j_,1,y_:y]:=-1/2 (ypart[j-1,0,y] (HPL`Private`HH[-1]-HPL`Private`HH[1])-(j-1) LL2[j-2,Log,y])


LL2[j_,0,y_:y]:=1/(j+1)ypart[j+1,0,y]


LL2[j_,k_Integer?Negative,y_:y]:=Sum[Binomial[-k,kk] (-1)^kk  LL2[j+2 kk,0,y],{kk,0,-k}]


Clear[II2]


II2[0,1,{mm__}]:=(HPL`Private`HH[1,mm]+HPL`Private`HH[-1,mm])/2
II2[1,1,{mm__}]:=(HPL`Private`HH[1,mm]-HPL`Private`HH[-1,mm])/2
II2[-1,0,{mm__}]:=HPL`Private`HH[0,mm]


II2[j_Integer,k_Integer,{1}]:=LL2[j,k] HPL`Private`HH[1]-LLHPL0[j,k,{1}]-myint2[LL2[j,k] (ypart[0,1,y]+ypart[1,1,y])//HPL`Private`HProductExpand]
II2[j_Integer,k_Integer,{-1}]:= LL2[j,k] HPL`Private`HH[-1]-LLHPL0[j,k,{-1}]-myint2[LL2[j,k] (ypart[0,1,y]-ypart[1,1,y])//HPL`Private`HProductExpand]
II2[j_Integer,k_Integer,{0}]:=LL2[j,k] HPL`Private`HH[0]-LLHPL0[j,k,{0}]-myint2[LL2[j,k] ypart[-1,0,y]//HPL`Private`HProductExpand]


II2[j_Integer,k_Integer,{1,mm__}]:=LL2[j,k,y] HPL`Private`HH[1,mm]-LLHPL0[j,k,{1,mm}]-myint2[LL2[j,k,y] (ypart[0,1,y]+ypart[1,1,y]) HPL`Private`HH[mm]//HPL`Private`HProductExpand]
II2[j_Integer,k_Integer,{-1,mm__}]:=LL2[j,k] HPL`Private`HH[-1,mm]-LLHPL0[j,k,{-1,mm}]-myint2[LL2[j,k] (ypart[0,1,y]-ypart[1,1,y]) HPL`Private`HH[mm]//HPL`Private`HProductExpand]
II2[j_Integer,k_Integer,{0,mm__}]:=LL2[j,k] HPL`Private`HH[0,mm]-LLHPL0[j,k,{0,mm}]-myint2[LL2[j,k] ypart[-1,0,y] HPL`Private`HH[mm]//HPL`Private`HProductExpand]


II2[j_Integer,k_Integer,{sq,mm__}]:=LL2[j,k] HPL`Private`HH[sq,mm]-myint2[LL2[j,k] ypart[0,1/2,y] HPL`Private`HH[mm]//HPL`Private`HProductExpand]


II2[j_Integer,k_Integer,{sq2,mm__}]:=LL2[j,k] HPL`Private`HH[sq2,mm]-myint2[LL2[j,k] ypart[-1,1/2,y] HPL`Private`HH[mm]//HPL`Private`HProductExpand]


LLHPL0[j_?Negative,k_,mm_List]:=Module[{t},SeriesCoefficient[(Apart[LL[j,k,t]/.ypart[jj_,kk_,y_:y]:>ypart[jj,kk,t]/.ypartrule,t] /.HPL`Private`HH[0]->0)(Series[HPL[mm,t],{t,0,-2 j}]/.{HPL[{0},t]->0,Log[t]->0})//Expand,0]]


LLHPL0[j_?NonNegative,k_,mm_List]:=0


II2[j_,k_Integer,{1}]:=LL2[j,k] HPL`Private`HH[1]-LLHPL0[j,k,{1}]-myint2[LL2[j,k] (ypart[0,1,y]+ypart[1,1,y])//HPL`Private`HProductExpand]
II2[j_,k_Integer,{-1}]:= LL2[j,k] HPL`Private`HH[-1]-LLHPL0[j,k,{-1}]-myint2[LL2[j,k] (ypart[0,1,y]-ypart[1,1,y])//HPL`Private`HProductExpand]
II2[j_,k_Integer,{0}]:=LL2[j,k] HPL`Private`HH[0]-LLHPL0[j,k,{0}]-myint2[LL2[j,k] ypart[-1,0,y]//HPL`Private`HProductExpand]


II2[j_,k_Integer,{1,mm__}]:=LL2[j,k,y] HPL`Private`HH[1,mm]-LLHPL0[j,k,{1,mm}]-myint2[LL2[j,k,y] (ypart[0,1,y]+ypart[1,1,y]) HPL`Private`HH[mm]//HPL`Private`HProductExpand]
II2[j_,k_Integer,{-1,mm__}]:=LL2[j,k] HPL`Private`HH[-1,mm]-LLHPL0[j,k,{-1,mm}]-myint2[LL2[j,k] (ypart[0,1,y]-ypart[1,1,y]) HPL`Private`HH[mm]//HPL`Private`HProductExpand]
II2[j_,k_Integer,{0,mm__}]:=LL2[j,k] HPL`Private`HH[0,mm]-LLHPL0[j,k,{0,mm}]-myint2[LL2[j,k] ypart[-1,0,y] HPL`Private`HH[mm]//HPL`Private`HProductExpand]


II2[j_,k_Integer,{sq,mm__}]:=LL2[j,k] HPL`Private`HH[sq,mm]-myint2[LL2[j,k] ypart[0,1/2,y] HPL`Private`HH[mm]//HPL`Private`HProductExpand]


II2[j_,k_Integer,{sq2,mm__}]:=LL2[j,k] HPL`Private`HH[sq2,mm]-myint2[LL2[j,k] ypart[-1,1/2,y] HPL`Private`HH[mm]//HPL`Private`HProductExpand]


II2[0,1/2,{mm__}]:=HPL`Private`HH[sq,mm]


II2[-1,1/2,{mm__}]:=HPL`Private`HH[sq2,mm]


sym[n_,a_,b_]:=Sum[a^ii b^(n-ii),{ii,0,n}]


Ansatz[3,3,2,m_]:= Function[Evaluate[{\[Alpha]1,\[Alpha]2,\[Alpha]3,\[Beta]1,\[Beta]2}],Evaluate[-I xpart[0,1,x]-1-I xpart[0,1,x](Plus@@(Function[{n},\[Epsilon]^n Plus@@ ((Co[3,3,2,#[[1]],Delete[#,{1}]]HPL2[#,x])&/@Flatten[{Append[#,plus],Append[#,minus]}&/@Tuples[{plus,0,minus},n-1],1])]/@Range[1,m]))/.zero->0]]


Co[3,3,2,minus,{r_,rest___}]:=coeff[3,3,2,minus,{r,rest}]Co[3,3,2,r,{rest}]


Co[3,3,2,minus,{r_,rest___}]:=-(\[Alpha]1+\[Alpha]2+\[Alpha]3-\[Beta]1-\[Beta]2) Co[3,3,2,r,{rest}]


Co[3,3,2,0,{___}]:=0


Co[3,3,2,plus,{}]:=0
Co[3,3,2,minus,{}]:=-\[Alpha]1-\[Alpha]2-\[Alpha]3+\[Beta]1+\[Beta]2


Co[3,3,2,plus,{plus}]:=\[Alpha]3 \[Beta]1-\[Beta]1^2+\[Alpha]3 \[Beta]2-\[Beta]1 \[Beta]2-\[Beta]2^2+\[Alpha]2 (-\[Alpha]3+\[Beta]1+\[Beta]2)+\[Alpha]1 (-\[Alpha]2-\[Alpha]3+\[Beta]1+\[Beta]2)


Co[3,3,2,plus,{minus}]:=0


Co[3,3,2,plus,{plus,r_,rest___}]:=(\[Alpha]3 \[Beta]1-\[Beta]1^2+\[Alpha]3 \[Beta]2-\[Beta]1 \[Beta]2-\[Beta]2^2+\[Alpha]2 (-\[Alpha]3+\[Beta]1+\[Beta]2)+\[Alpha]1 (-\[Alpha]2-\[Alpha]3+\[Beta]1+\[Beta]2)) Co[3,3,2,r,{rest}]


Co[3,3,2,plus,{minus,0,rest___}]:=-2 (\[Beta]1 \[Beta]2 Co[3,3,2,plus,{rest}]+(\[Beta]1+\[Beta]2) Co[3,3,2,plus,{minus,rest}])


Co[3,3,2,plus,{minus,minus,rest___}]:=-(\[Beta]1 \[Beta]2 Co[3,3,2,plus,{rest}]+(\[Beta]1+\[Beta]2) Co[3,3,2,plus,{minus,rest}])


Co[3,3,2,plus,{minus,plus,r_,rest___}]:=(-\[Alpha]3 \[Beta]1^2+\[Beta]1^3-\[Alpha]3 \[Beta]1 \[Beta]2+\[Beta]1^2 \[Beta]2-\[Alpha]3 \[Beta]2^2+\[Beta]1 \[Beta]2^2+\[Beta]2^3-\[Alpha]2 (\[Beta]1^2+\[Beta]1 \[Beta]2+\[Beta]2^2-\[Alpha]3 (\[Beta]1+\[Beta]2))-\[Alpha]1 (\[Beta]1^2+\[Alpha]2 (\[Alpha]3-\[Beta]1-\[Beta]2)+\[Beta]1 \[Beta]2+\[Beta]2^2-\[Alpha]3 (\[Beta]1+\[Beta]2))) Co[3,3,2,r,{rest}]


Co[3,3,2,plus,{minus,plus}]:=(-\[Alpha]3 \[Beta]1^2+\[Beta]1^3-\[Alpha]3 \[Beta]1 \[Beta]2+\[Beta]1^2 \[Beta]2-\[Alpha]3 \[Beta]2^2+\[Beta]1 \[Beta]2^2+\[Beta]2^3-\[Alpha]2 (\[Beta]1^2+\[Beta]1 \[Beta]2+\[Beta]2^2-\[Alpha]3 (\[Beta]1+\[Beta]2))-\[Alpha]1 (\[Beta]1^2+\[Alpha]2 (\[Alpha]3-\[Beta]1-\[Beta]2)+\[Beta]1 \[Beta]2+\[Beta]2^2-\[Alpha]3 (\[Beta]1+\[Beta]2))) 


Co[3,3,2,plus,{0,r_,rest___}]:=2 Co[3,3,2,plus,{minus,r,rest}]


sym[n_,a_,b_]:=Sum[a^ii b^(n-ii),{ii,0,n}]


Ansatz[3,2,2,m_]:=Function[Evaluate[{\[Alpha]1,\[Alpha]2,\[Alpha]3,\[Beta]1,\[Beta]2}],Evaluate[xpart1[2,1,x]+xpart1[0,1,x]  (Plus@@(Function[{n},\[Epsilon]^n Plus@@ ((Co[3,2,2,#[[1]],Delete[#,{1}]]HPL1[#,x])&/@Flatten[{Append[#,plus],Append[#,minus]}&/@Tuples[{plus,0,minus},n-1],1])]/@Range[1,m]))]]


Co[3,2,2,minus,{r_,rest___}]:=coeff[3,2,2,minus,{r,rest}]Co[3,2,2,r,{rest}]


NPlusTestFact[L_List]:=Module[{res},
If[FreeQ[L,0],Return[1]];
res=(Cases[L,plus|0]//.{{b___,plus,plus}->{b},{b___,0,plus}->{b,plus}});
If[MatchQ[res,{}],Return[1]];
 Return[If[MatchQ[res[[-1]],0],0,1]]]


Co[3,2,2,0,ll:{(0)...,r:(plus|minus),rest___}]:=NPlusTestFact[{0,r,rest}] Module[{n=Length[ll//.{z___,(plus|minus),___}->{z}]+1},(-2)^(n)(-sym[n+1,\[Beta]1,\[Beta]2]+(\[Alpha]1+\[Alpha]2) sym[n,\[Beta]1,\[Beta]2]-\[Alpha]1 \[Alpha]2 sym[n-1,\[Beta]1,\[Beta]2])]Co[3,2,2,r,{rest}]/(\[Alpha]1+\[Alpha]2-\[Beta]1-\[Beta]2)


Co[3,2,2,plus,{r_,rest___}]:=coeff[3,2,2,plus,{r,rest}]Co[3,2,2,r,{rest}]If[OddQ[Count[{r,rest},plus]],xpart1[-1,0,x],xpart1[1,0,x]]


Co[3,2,2,plus,{}]:=(\[Alpha]1+\[Alpha]2-\[Beta]1-\[Beta]2) xpart1[1,0,x]


Co[3,2,2,minus,{}]:=\[Alpha]3


coeff[3,2,2,minus,_?(EvenQ[Count[#,plus]]&)]:=\[Alpha]3


coeff[3,2,2,minus,_?(OddQ[Count[#,plus]]&)]:=(\[Alpha]1+\[Alpha]2-\[Beta]1-\[Beta]2)


coeff[3,2,2,plus,_?(EvenQ[Count[#,plus]]&)]:=(\[Alpha]1+\[Alpha]2-\[Beta]1-\[Beta]2)


coeff[3,2,2,plus,_?(OddQ[Count[#,plus]]&)]:=\[Alpha]3


(*f[mm__]:=Co[3,2,2,0,{0,mm}]+2 (\[Beta]1+\[Beta]2) Co[3,2,2,0,{mm}]+4 \[Beta]1 \[Beta]2 Co[3,2,2,{mm}[[1]],Delete[{mm},1]]/._xpart->1//Simplify
Select[Tuples[{plus,minus,0},12],(NPlusTestFact[#]==1&&#[[1]]==0&)];
f@@@%//Union  *)


sym[n_,a_,b_]:=Sum[a^ii b^(n-ii),{ii,0,n}]


Ansatz[3,1,1,m_]:=Function[Evaluate[{\[Alpha]1,\[Alpha]2,\[Alpha]3,\[Beta]1,\[Beta]2}],Evaluate[xpart1[2,1,x]+ xpart1[0,1,x](Plus@@(Function[{n},\[Epsilon]^n Plus@@ ((Co[3,1,1,#[[1]],Delete[#,{1}]]HPL1[#,x])&/@Flatten[{Append[#,plus],Append[#,minus]}&/@Tuples[{plus,0,minus},n-1],1])]/@Range[1,m]))]]


Co[3,1,1,minus,{r_,rest___}]:=coeff[3,1,1,minus,{r,rest}]Co[3,1,1,r,{rest}]


Co[3,1,1,0,{r_,rest___}]:=coeff[3,1,1,0,{r,rest}]Co[3,1,1,r,{rest}] 


Co[3,1,1,plus,{r_,rest___}]:=coeff[3,1,1,plus,{r,rest}]Co[3,1,1,r,{rest}]If[OddQ[Count[{r,rest},plus]],xpart1[-1,0,x],xpart1[1,0,x]]


Co[3,1,1,plus,{}]:=(\[Alpha]1-\[Beta]1) xpart1[1,0,x]


Co[3,1,1,minus,{}]:=(\[Alpha]2+\[Alpha]3-\[Beta]2) 


coeff[3,1,1,minus,_?(EvenQ[Count[#,plus]]&)]:=(\[Alpha]2+\[Alpha]3-\[Beta]2)


coeff[3,1,1,minus,_?(OddQ[Count[#,plus]]&)]:=\[Alpha]1-\[Beta]1


coeff[3,1,1,plus,_?(EvenQ[Count[#,plus]]&)]:=\[Alpha]1-\[Beta]1


coeff[3,1,1,plus,_?(OddQ[Count[#,plus]]&)]:=(\[Alpha]2+\[Alpha]3-\[Beta]2)




coeff[3,1,1,0,_?(EvenQ[Count[#,plus]]&&UnsameQ[#[[1]],0]&)]:=(2 (\[Alpha]2-\[Beta]2) (\[Alpha]3-\[Beta]2))/(\[Alpha]2+\[Alpha]3-\[Beta]2)


coeff[3,1,1,0,_?(EvenQ[Count[#,plus]]&&SameQ[#[[1]],0]&)]:=-2 \[Beta]2
coeff[3,1,1,0,_?(OddQ[Count[#,plus]]&)]:=-2 \[Beta]1



sym[n_,a_,b_]:=Sum[a^ii b^(n-ii),{ii,0,n}]


Ansatz[3,0,1,m_]:= Function[Evaluate[{\[Alpha]1,\[Alpha]2,\[Alpha]3,\[Beta]1,\[Beta]2}],Evaluate[(Plus@@(Function[{n},\[Epsilon]^n Plus@@ ((Co[3,0,1,#[[1]],Delete[#,{1}]]HPL2[#,x])&/@Flatten[{Append[#,plus],Append[#,minus]}&/@Tuples[{plus,0,minus},n-1],1])]/@Range[1,m]))]]


Co[3,0,1,minus,{r_,rest___}]:=coeff[3,0,1,minus,{r,rest}]Co[3,0,1,r,{rest}]


Co[3,0,1,0,{r_,rest___}]:=coeff[3,0,1,0,{r,rest}]Co[3,0,1,r,{rest}] 


Co[3,0,1,plus,{r_,rest___}]:=coeff[3,0,1,plus,{r,rest}]Co[3,0,1,r,{rest}]If[OddQ[Count[{r,rest},plus]],xpart[-1,-1,x],xpart[1,1,x]]


Co[3,0,1,plus,{}]:=-\[Alpha]3 xpart[1,1,x]


Co[3,0,1,minus,{}]:=0


coeff[3,0,1,0,_?(OddQ[Count[#,plus]]&)]:=-2 \[Beta]1
coeff[3,0,1,0,_?(EvenQ[Count[#,plus]]&&UnsameQ[#[[1]],plus]&)]:=-2 (\[Beta]2)
coeff[3,0,1,0,_?(EvenQ[Count[#,plus]]&&SameQ[#[[1]],plus]&)]:=(2 (\[Alpha]1-\[Beta]2) (\[Alpha]2-\[Beta]2))/(\[Alpha]1+\[Alpha]2-\[Beta]2)




coeff[3,0,1,minus,_?(OddQ[Count[#,plus]]&)]:=-\[Alpha]1-\[Alpha]2+\[Beta]2-\[Alpha]3
coeff[3,0,1,minus,_?(EvenQ[Count[#,plus]]&&UnsameQ[#[[1]],plus]&)]:=-(\[Beta]2)
coeff[3,0,1,minus,_?(EvenQ[Count[#,plus]]&&SameQ[#[[1]],plus]&)]:=((\[Alpha]1-\[Beta]2) (\[Alpha]2-\[Beta]2))/(\[Alpha]1+\[Alpha]2-\[Beta]2)




coeff[3,0,1,plus,_?(OddQ[Count[#,plus]]&)]:=\[Alpha]1+\[Alpha]2-\[Beta]2
coeff[3,0,1,plus,_?(EvenQ[Count[#,plus]]&&UnsameQ[#[[1]],plus]&)]:=\[Beta]2-\[Alpha]3
coeff[3,0,1,plus,_?(EvenQ[Count[#,plus]]&&SameQ[#[[1]],plus]&)]:=-(((\[Alpha]1-\[Beta]2) (\[Alpha]2-\[Beta]2)+(\[Alpha]1+\[Alpha]2-\[Beta]2) \[Alpha]3)/(\[Alpha]1+\[Alpha]2-\[Beta]2))




Ansatz[3,1,0,m_]:=Function[Evaluate[{\[Alpha]1,\[Alpha]2,\[Alpha]3,\[Beta]1,\[Beta]2}],Evaluate[xpart1[0,1/2,x]-xpart1[0,0,x]+(Plus@@(Function[{n},\[Epsilon]^n Plus@@((xpart1[0,1/2,x] Co[3,1,0,#[[1]],Delete[#,{1}]]HPL3[#,x])&/@Tuples[{1,0,-1},n])]/@Range[1,m]))]]



Co[3,1,0,-1,{r_,rest___}]:=2 \[Alpha]1 Co[3,1,0,r,{rest}]
Co[3,1,0,1,{r_,rest___}]:=2 (\[Alpha]1+\[Alpha]2+\[Alpha]3-\[Beta]1-\[Beta]2) Co[3,1,0,r,{rest}]


Co[3,1,0,0,{1,r_,rest___}]:=2 (\[Alpha]2+\[Alpha]3-\[Beta]1-\[Beta]2) (\[Alpha]1+\[Alpha]2+\[Alpha]3-\[Beta]1-\[Beta]2) Co[3,1,0,r,{rest}]


Co[3,1,0,0,{-1,r_,rest___}]:=2 (-\[Alpha]2^2-(\[Alpha]3-\[Beta]1) (\[Alpha]3-\[Beta]2)+\[Alpha]1 (\[Alpha]2+\[Alpha]3-\[Beta]1-\[Beta]2)+\[Alpha]2 (-\[Alpha]3+\[Beta]1+\[Beta]2)) Co[3,1,0,r,{rest}]+2 (\[Alpha]2+\[Alpha]3-\[Beta]1-\[Beta]2) Co[3,1,0,0,{r,rest}]-2 Co[3,1,0,0,{0,r,rest}]


Co[3,1,0,0,{0,1,r_,rest___}]:=2 (\[Alpha]1+\[Alpha]2+\[Alpha]3-\[Beta]1-\[Beta]2) (\[Beta]1^2+\[Alpha]2 (\[Alpha]3-\[Beta]1-\[Beta]2)+\[Beta]1 \[Beta]2+\[Beta]2^2-\[Alpha]3 (\[Beta]1+\[Beta]2)) Co[3,1,0,r,{rest}]


Co[3,1,0,0,{0,0,rest___}]:=-\[Beta]1 \[Beta]2 Co[3,1,0,0,{rest}]-(\[Beta]1+\[Beta]2) Co[3,1,0,0,{0,rest}]


Co[3,1,0,0,{0,-1,r_,rest___}]:=2 ((\[Alpha]3-\[Beta]1) (\[Alpha]3-\[Beta]2) (\[Beta]1+\[Beta]2)+\[Alpha]2^2 (-\[Alpha]3+\[Beta]1+\[Beta]2)-\[Alpha]2 (-\[Alpha]3+\[Beta]1+\[Beta]2)^2+\[Alpha]1 (\[Beta]1^2+\[Alpha]2 (\[Alpha]3-\[Beta]1-\[Beta]2)+\[Beta]1 \[Beta]2+\[Beta]2^2-\[Alpha]3 (\[Beta]1+\[Beta]2)))Co[3,1,0,r,{rest}]-2 (\[Alpha]2-\[Beta]1-\[Beta]2) (-\[Alpha]3+\[Beta]1+\[Beta]2)  Co[3,1,0,0,{r,rest}]+2 (\[Beta]1+\[Beta]2) Co[3,1,0,0,{0,r,rest}]


Co[3,1,0,0,{0,-1}]:=2 ((\[Alpha]3-\[Beta]1) (\[Alpha]3-\[Beta]2) (\[Beta]1+\[Beta]2)+\[Alpha]2^2 (-\[Alpha]3+\[Beta]1+\[Beta]2)-\[Alpha]2 (-\[Alpha]3+\[Beta]1+\[Beta]2)^2+\[Alpha]1 (\[Beta]1^2+\[Alpha]2 (\[Alpha]3-\[Beta]1-\[Beta]2)+\[Beta]1 \[Beta]2+\[Beta]2^2-\[Alpha]3 (\[Beta]1+\[Beta]2)))


Co[3,1,0,0,{0,1}]:=2 (\[Alpha]1+\[Alpha]2+\[Alpha]3-\[Beta]1-\[Beta]2) (\[Beta]1^2+\[Alpha]2 (\[Alpha]3-\[Beta]1-\[Beta]2)+\[Beta]1 \[Beta]2+\[Beta]2^2-\[Alpha]3 (\[Beta]1+\[Beta]2))


Co[3,1,0,0,{-1}]:=2 (-\[Alpha]2^2-(\[Alpha]3-\[Beta]1) (\[Alpha]3-\[Beta]2)+\[Alpha]1 (\[Alpha]2+\[Alpha]3-\[Beta]1-\[Beta]2)+\[Alpha]2 (-\[Alpha]3+\[Beta]1+\[Beta]2))


Co[3,1,0,0,{1}]:=2 (\[Alpha]2+\[Alpha]3-\[Beta]1-\[Beta]2) (\[Alpha]1+\[Alpha]2+\[Alpha]3-\[Beta]1-\[Beta]2)


Co[3,1,0,1,{}]:=2 (\[Alpha]1+\[Alpha]2+\[Alpha]3-\[Beta]1-\[Beta]2)
Co[3,1,0,-1,{}]:=2 \[Alpha]1


Co[3,1,0,0,{}]:=0


Co[3,1,0,0,{0}]:=0


sym[n_,a_,b_]:=Sum[a^ii b^(n-ii),{ii,0,n}]


Ansatz[2,1,1,m_]:=Function[Evaluate[{\[Alpha]1,\[Alpha]2,\[Beta]1}],Evaluate[xpart1[2,1,x]+xpart1[0,1,x](Plus@@(Function[{n},\[Epsilon]^n Plus@@ ((Co[2,1,1,#[[1]],Delete[#,{1}]]HPL1[#,x])&/@Flatten[{Append[#,plus],Append[#,minus]}&/@Tuples[{plus,0,minus},n-1],1])]/@Range[1,m]))]]


Co[2,1,1,minus,{r_,rest___}]:=coeff[2,1,1,minus,{r,rest}]Co[2,1,1,r,{rest}]


Co[2,1,1,0,{r_,rest___}]:=coeff[2,1,1,0,{r,rest}]Co[2,1,1,r,{rest}] 


Co[2,1,1,plus,{r_,rest___}]:=coeff[2,1,1,plus,{r,rest}]Co[2,1,1,r,{rest}]If[OddQ[Count[{r,rest},plus]],xpart1[-1,0,x],xpart1[1,0,x]]


Co[2,1,1,plus,{}]:=(\[Alpha]1-\[Beta]1) xpart1[1,0,x]


Co[2,1,1,minus,{}]:=(\[Alpha]2) 


coeff[2,1,1,minus,_?(EvenQ[Count[#,plus]]&)]:=(\[Alpha]2)


coeff[2,1,1,minus,_?(OddQ[Count[#,plus]]&)]:=\[Alpha]1-\[Beta]1


coeff[2,1,1,plus,_?(EvenQ[Count[#,plus]]&)]:=\[Alpha]1-\[Beta]1


coeff[2,1,1,plus,_?(OddQ[Count[#,plus]]&)]:=(\[Alpha]2)




coeff[2,1,1,0,_?(EvenQ[Count[#,plus]]&&UnsameQ[#[[1]],0]&)]:=0


coeff[2,1,1,0,_?(EvenQ[Count[#,plus]]&&SameQ[#[[1]],0]&)]:=0
coeff[2,1,1,0,_?(OddQ[Count[#,plus]]&)]:=-2 \[Beta]1


sym[n_,a_,b_]:=Sum[a^ii b^(n-ii),{ii,0,n}]


Ansatz[2,0,1,m_]:= Function[Evaluate[{\[Alpha]1,\[Alpha]2,\[Beta]1}],Evaluate[(Plus@@(Function[{n},\[Epsilon]^n Plus@@ ((Co[2,0,1,#[[1]],Delete[#,{1}]]HPL2[#,x])&/@Flatten[{Append[#,plus],Append[#,minus]}&/@Tuples[{plus,0,minus},n-1],1])]/@Range[1,m]))]]


Co[2,0,1,minus,{r_,rest___}]:=coeff[2,0,1,minus,{r,rest}]Co[2,0,1,r,{rest}]


Co[2,0,1,0,{r_,rest___}]:=coeff[2,0,1,0,{r,rest}]Co[2,0,1,r,{rest}] 


Co[2,0,1,plus,{r_,rest___}]:=coeff[2,0,1,plus,{r,rest}]Co[2,0,1,r,{rest}]If[OddQ[Count[{r,rest},plus]],xpart[-1,-1,x],xpart[1,1,x]]


Co[2,0,1,plus,{}]:=-\[Alpha]2 xpart[1,1,x]


Co[2,0,1,minus,{}]:=0


coeff[2,0,1,0,_?(OddQ[Count[#,plus]]&)]:=-2 \[Beta]1
coeff[2,0,1,0,_?(EvenQ[Count[#,plus]]&&UnsameQ[#[[1]],plus]&)]:=0
coeff[2,0,1,0,_?(EvenQ[Count[#,plus]]&&SameQ[#[[1]],plus]&)]:=0




coeff[2,0,1,minus,_?(OddQ[Count[#,plus]]&)]:=-\[Alpha]1-\[Alpha]2
coeff[2,0,1,minus,_?(EvenQ[Count[#,plus]]&&UnsameQ[#[[1]],plus]&)]:=0
coeff[2,0,1,minus,_?(EvenQ[Count[#,plus]]&&SameQ[#[[1]],plus]&)]:=0




coeff[2,0,1,plus,_?(OddQ[Count[#,plus]]&)]:=\[Alpha]1
coeff[2,0,1,plus,_?(EvenQ[Count[#,plus]]&&UnsameQ[#[[1]],plus]&)]:=0
coeff[2,0,1,plus,_?(EvenQ[Count[#,plus]]&&SameQ[#[[1]],plus]&)]:=-\[Alpha]2




sym[n_,a_,b_]:=Sum[a^ii b^(n-ii),{ii,0,n}]


Ansatz[2,2,1,m_]:= Function[Evaluate[{\[Alpha]1,\[Alpha]2,\[Beta]1}],Evaluate[-I xpart[0,1,x]-1-I xpart[0,1,x](Plus@@(Function[{n},\[Epsilon]^n Plus@@ ((Co[2,2,1,#[[1]],Delete[#,{1}]]HPL2[#,x])&/@Flatten[{Append[#,plus],Append[#,minus]}&/@Tuples[{plus,0,minus},n-1],1])]/@Range[1,m]))/.zero->0]]


Co[2,2,1,minus,{r_,rest___}]:=coeff[2,2,1,minus,{r,rest}]Co[2,2,1,r,{rest}]


Co[2,2,1,0,{r_,rest___}]:=coeff[2,2,1,0,{r,rest}]Co[2,2,1,r,{rest}] 


Co[2,2,1,plus,{r_,rest___}]:=coeff[2,2,1,plus,{r,rest}]Co[2,2,1,r,{rest}]


Co[2,2,1,plus,{}]:=-(\[Alpha]1-\[Beta]1) (\[Alpha]2-\[Beta]1) zero



Co[2,2,1,minus,{}]:=-(\[Alpha]1+\[Alpha]2-\[Beta]1)





coeff[2,2,1,0,_?(EvenQ[Count[#,plus]]&)]:=0
coeff[2,2,1,0,_?(OddQ[Count[#,plus]]&)]:=-2\[Beta]1

coeff[2,2,1,minus,_?(EvenQ[Count[#,plus]]&)]:=-\[Alpha]1-\[Alpha]2+\[Beta]1
coeff[2,2,1,minus,_?(OddQ[Count[#,plus]]&)]:=-\[Beta]1


coeff[2,2,1,plus,_?(OddQ[Count[#,plus]]&)]:=1/zero
coeff[2,2,1,plus,_?(EvenQ[Count[#,plus]]&)]:= -(\[Alpha]1-\[Beta]1) (\[Alpha]2-\[Beta]1) zero


Ansatz[2,1,0,m_]:=Function[Evaluate[{\[Alpha]1,\[Alpha]2,\[Beta]1}],Evaluate[xpart1[0,1/2,x]-xpart1[0,0,x]+(Plus@@(Function[{n},\[Epsilon]^n Plus@@((xpart1[0,1/2,x] Co[2,1,0,#[[1]],Delete[#,{1}]]HPL3[#,x])&/@Tuples[{1,0,-1},n])]/@Range[1,m]))]]



Co[2,1,0,-1,{r_,rest___}]:=2 \[Alpha]1 Co[2,1,0,r,{rest}]


Co[2,1,0,1,{r_,rest___}]:=2 (\[Alpha]1+\[Alpha]2-\[Beta]1)  Co[2,1,0,r,{rest}]


Co[2,1,0,0,{0,rest___}]:=-\[Beta]1 Co[2,1,0,0,{rest}] 


Co[2,1,0,0,{1,r_,rest___}]:=2 (\[Alpha]2-\[Beta]1) (\[Alpha]1+\[Alpha]2-\[Beta]1) Co[2,1,0,r,{rest}]


Co[2,1,0,0,{1}]:=2 (\[Alpha]2-\[Beta]1) (\[Alpha]1+\[Alpha]2-\[Beta]1)


Co[2,1,0,0,{-1,r_,rest___}]:=2 ((\[Alpha]1-\[Alpha]2) (\[Alpha]2-\[Beta]1)Co[2,1,0,r,{rest}]+\[Alpha]2 Co[2,1,0,0,{r,rest}])


Co[2,1,0,0,{-1}]:=2 (\[Alpha]1-\[Alpha]2) (\[Alpha]2-\[Beta]1)


Co[2,1,0,-1,{}]:=2 \[Alpha]1
Co[2,1,0,1,{}]:=2 (\[Alpha]1+\[Alpha]2-\[Beta]1)


Co[2,1,0,0,{}]:=0


sym[n_,a_,b_]:=Sum[a^ii b^(n-ii),{ii,0,n}]


Ansatz[4,1,1,m_]:=Function[Evaluate[{\[Alpha]1,\[Alpha]2,\[Alpha]3,\[Alpha]4,\[Beta]1,\[Beta]2,\[Beta]3}],Evaluate[xpart1[2,1,x]+ xpart1[0,1,x](Plus@@(Function[{n},\[Epsilon]^n Plus@@ ((Co[4,1,1,#[[1]],Delete[#,{1}]]HPL1[#,x])&/@Flatten[{Append[#,plus],Append[#,minus]}&/@Tuples[{plus,0,minus},n-1],1])]/@Range[1,m]))]]


Co[4,1,1,minus,{r_,rest___}]:=coeff[4,1,1,minus,{r,rest}]Co[4,1,1,r,{rest}]


Co[4,1,1,0,{0,0,rest___}]:=-2 (\[Beta]2+\[Beta]3) Co[4,1,1,0,{0,rest}]-4 \[Beta]2 \[Beta]3 Co[4,1,1,0,{rest}]/;EvenQ[Count[{rest},plus]]


Co[4,1,1,0,{r_,rest___}]:=coeff[4,1,1,0,{r,rest}]Co[4,1,1,r,{rest}] 


Co[4,1,1,plus,{r_,rest___}]:=coeff[4,1,1,plus,{r,rest}]Co[4,1,1,r,{rest}]If[OddQ[Count[{r,rest},plus]],xpart1[-1,0,x],xpart1[1,0,x]]


Co[4,1,1,plus,{}]:=(\[Alpha]1-\[Beta]1) xpart1[1,0,x]


Co[4,1,1,minus,{}]:=(\[Alpha]2+\[Alpha]3+\[Alpha]4-\[Beta]2-\[Beta]3) 


coeff[4,1,1,minus,_?(EvenQ[Count[#,plus]]&)]:=(\[Alpha]2+\[Alpha]3+\[Alpha]4-\[Beta]2-\[Beta]3)


coeff[4,1,1,minus,_?(OddQ[Count[#,plus]]&)]:=\[Alpha]1-\[Beta]1


coeff[4,1,1,plus,_?(EvenQ[Count[#,plus]]&)]:=\[Alpha]1-\[Beta]1


coeff[4,1,1,plus,_?(OddQ[Count[#,plus]]&)]:=(\[Alpha]2+\[Alpha]3+\[Alpha]4-\[Beta]2-\[Beta]3)


coeff[4,1,1,0,_?(EvenQ[Count[#,plus]]&&UnsameQ[#[[1]],0]&)]:=(2 (-\[Alpha]4 \[Beta]2+\[Beta]2^2+\[Alpha]3 (\[Alpha]4-\[Beta]2-\[Beta]3)+\[Alpha]2 (\[Alpha]3+\[Alpha]4-\[Beta]2-\[Beta]3)-\[Alpha]4 \[Beta]3+\[Beta]2 \[Beta]3+\[Beta]3^2))/(\[Alpha]2+\[Alpha]3+\[Alpha]4-\[Beta]2-\[Beta]3)


coeff[4,1,1,0,_?(EvenQ[Count[#,plus]]&&SameQ[#[[1]],0]&)]:=(2 (\[Alpha]4 \[Beta]2^2-\[Beta]2^3+\[Alpha]4 \[Beta]2 \[Beta]3-\[Beta]2^2 \[Beta]3+\[Alpha]4 \[Beta]3^2-\[Beta]2 \[Beta]3^2-\[Beta]3^3+\[Alpha]3 (\[Beta]2^2+\[Beta]2 \[Beta]3+\[Beta]3^2-\[Alpha]4 (\[Beta]2+\[Beta]3))+\[Alpha]2 (\[Beta]2^2+\[Alpha]3 (\[Alpha]4-\[Beta]2-\[Beta]3)+\[Beta]2 \[Beta]3+\[Beta]3^2-\[Alpha]4 (\[Beta]2+\[Beta]3))))/(-\[Alpha]4 \[Beta]2+\[Beta]2^2+\[Alpha]3 (\[Alpha]4-\[Beta]2-\[Beta]3)+\[Alpha]2 (\[Alpha]3+\[Alpha]4-\[Beta]2-\[Beta]3)-\[Alpha]4 \[Beta]3+\[Beta]2 \[Beta]3+\[Beta]3^2)

coeff[4,1,1,0,_?(OddQ[Count[#,plus]]&)]:=-2 \[Beta]1


sym[n_,a__]:=Plus@@(Times@@#&/@(Sort/@Tuples[{a},n]//Union))


Ansatz[4,3,3,m_]:=Function[Evaluate[{\[Alpha]1,\[Alpha]2,\[Alpha]3,\[Alpha]4,\[Beta]1,\[Beta]2,\[Beta]3}],Evaluate[xpart1[2,1,x]+xpart1[0,1,x]  (Plus@@(Function[{n},\[Epsilon]^n Plus@@ ((Co[4,3,3,#[[1]],Delete[#,{1}]]HPL1[#,x])&/@Flatten[{Append[#,plus],Append[#,minus]}&/@Tuples[{plus,0,minus},n-1],1])]/@Range[1,m]))]]


Co[4,3,3,minus,{r_,rest___}]:=coeff[4,3,3,minus,{r,rest}]Co[4,3,3,r,{rest}]


NPlusTestFact[L_List]:=Module[{res},
If[FreeQ[L,0],Return[1]];
res=(Cases[L,plus|0]//.{{b___,plus,plus}->{b},{b___,0,plus}->{b,plus}});
If[MatchQ[res,{}],Return[1]];
 Return[If[MatchQ[res[[-1]],0],0,1]]]


Co[4,3,3,0,{0,minus}]:=0
Co[4,3,3,0,{0,0,minus}]:=0


Co[4,3,3,0,ll:{r:(plus|minus)}]:=NPlusTestFact[{0,r}] (2 (\[Alpha]1 \[Alpha]2+\[Alpha]2 \[Alpha]3+\[Alpha]3 \[Alpha]1-\[Alpha]1 \[Beta]1-\[Alpha]2 \[Beta]1-\[Alpha]3 \[Beta]1+\[Beta]1^2-\[Alpha]1 \[Beta]2-\[Alpha]2 \[Beta]2-\[Alpha]3 \[Beta]2+\[Beta]1 \[Beta]2+\[Beta]2^2-\[Alpha]1 \[Beta]3-\[Alpha]2 \[Beta]3-\[Alpha]3 \[Beta]3+\[Beta]1 \[Beta]3+\[Beta]2 \[Beta]3+\[Beta]3^2)/(\[Alpha]1+\[Alpha]2+\[Alpha]3-\[Beta]1-\[Beta]2-\[Beta]3) Co[4,3,3,r,{}] )


Co[4,3,3,0,ll:{r:(plus|minus),rest__}]:=NPlusTestFact[{0,r,rest}] (2 (\[Alpha]1 \[Alpha]2+\[Alpha]2 \[Alpha]3+\[Alpha]3 \[Alpha]1-\[Alpha]1 \[Beta]1-\[Alpha]2 \[Beta]1-\[Alpha]3 \[Beta]1+\[Beta]1^2-\[Alpha]1 \[Beta]2-\[Alpha]2 \[Beta]2-\[Alpha]3 \[Beta]2+\[Beta]1 \[Beta]2+\[Beta]2^2-\[Alpha]1 \[Beta]3-\[Alpha]2 \[Beta]3-\[Alpha]3 \[Beta]3+\[Beta]1 \[Beta]3+\[Beta]2 \[Beta]3+\[Beta]3^2)/(\[Alpha]1+\[Alpha]2+\[Alpha]3-\[Beta]1-\[Beta]2-\[Beta]3) Co[4,3,3,r,{rest}] )


Co[4,3,3,0,{0,minus,rest__}]:=-4NPlusTestFact[{0,minus,rest}](\[Alpha]1 \[Alpha]2 \[Beta]1+\[Alpha]1 \[Alpha]3 \[Beta]1+\[Alpha]2 \[Alpha]3 \[Beta]1-\[Alpha]1 \[Beta]1^2-\[Alpha]2 \[Beta]1^2-\[Alpha]3 \[Beta]1^2+\[Beta]1^3+\[Alpha]1 \[Alpha]2 \[Beta]2+\[Alpha]1 \[Alpha]3 \[Beta]2+\[Alpha]2 \[Alpha]3 \[Beta]2-\[Alpha]1 \[Beta]1 \[Beta]2-\[Alpha]2 \[Beta]1 \[Beta]2-\[Alpha]3 \[Beta]1 \[Beta]2+\[Beta]1^2 \[Beta]2-\[Alpha]1 \[Beta]2^2-\[Alpha]2 \[Beta]2^2-\[Alpha]3 \[Beta]2^2+\[Beta]1 \[Beta]2^2+\[Beta]2^3+\[Alpha]1 \[Alpha]2 \[Beta]3+\[Alpha]1 \[Alpha]3 \[Beta]3+\[Alpha]2 \[Alpha]3 \[Beta]3-\[Alpha]1 \[Beta]1 \[Beta]3-\[Alpha]2 \[Beta]1 \[Beta]3-\[Alpha]3 \[Beta]1 \[Beta]3+\[Beta]1^2 \[Beta]3-\[Alpha]1 \[Beta]2 \[Beta]3-\[Alpha]2 \[Beta]2 \[Beta]3-\[Alpha]3 \[Beta]2 \[Beta]3+\[Beta]1 \[Beta]2 \[Beta]3+\[Beta]2^2 \[Beta]3-\[Alpha]1 \[Beta]3^2-\[Alpha]2 \[Beta]3^2-\[Alpha]3 \[Beta]3^2+\[Beta]1 \[Beta]3^2+\[Beta]2 \[Beta]3^2+\[Beta]3^3- \[Alpha]1 \[Alpha]2 \[Alpha]3)/(\[Alpha]1+\[Alpha]2+\[Alpha]3-\[Beta]1-\[Beta]2-\[Beta]3) Co[4,3,3,minus,{rest}]


Co[4,3,3,0,{0,plus,rest___}]:=-4NPlusTestFact[{0,plus,rest}] (\[Alpha]1 \[Alpha]2 \[Beta]1+\[Alpha]1 \[Alpha]3 \[Beta]1+\[Alpha]2 \[Alpha]3 \[Beta]1-\[Alpha]1 \[Beta]1^2-\[Alpha]2 \[Beta]1^2-\[Alpha]3 \[Beta]1^2+\[Beta]1^3+\[Alpha]1 \[Alpha]2 \[Beta]2+\[Alpha]1 \[Alpha]3 \[Beta]2+\[Alpha]2 \[Alpha]3 \[Beta]2-\[Alpha]1 \[Beta]1 \[Beta]2-\[Alpha]2 \[Beta]1 \[Beta]2-\[Alpha]3 \[Beta]1 \[Beta]2+\[Beta]1^2 \[Beta]2-\[Alpha]1 \[Beta]2^2-\[Alpha]2 \[Beta]2^2-\[Alpha]3 \[Beta]2^2+\[Beta]1 \[Beta]2^2+\[Beta]2^3+\[Alpha]1 \[Alpha]2 \[Beta]3+\[Alpha]1 \[Alpha]3 \[Beta]3+\[Alpha]2 \[Alpha]3 \[Beta]3-\[Alpha]1 \[Beta]1 \[Beta]3-\[Alpha]2 \[Beta]1 \[Beta]3-\[Alpha]3 \[Beta]1 \[Beta]3+\[Beta]1^2 \[Beta]3-\[Alpha]1 \[Beta]2 \[Beta]3-\[Alpha]2 \[Beta]2 \[Beta]3-\[Alpha]3 \[Beta]2 \[Beta]3+\[Beta]1 \[Beta]2 \[Beta]3+\[Beta]2^2 \[Beta]3-\[Alpha]1 \[Beta]3^2-\[Alpha]2 \[Beta]3^2-\[Alpha]3 \[Beta]3^2+\[Beta]1 \[Beta]3^2+\[Beta]2 \[Beta]3^2+\[Beta]3^3- \[Alpha]1 \[Alpha]2 \[Alpha]3)/(\[Alpha]1+\[Alpha]2+\[Alpha]3-\[Beta]1-\[Beta]2-\[Beta]3) Co[4,3,3,plus,{rest}]


Co[4,3,3,0,ll:{(0)...,r:(plus|minus),rest___}]:=NPlusTestFact[{0,r,rest}] Module[{n=Length[ll//.{z___,(plus|minus),___}->{z}]+1},(2)^(n)Plus@@(Cases[sym[n+1,-\[Beta]1,-\[Beta]2,-\[Beta]3,\[Alpha]1,\[Alpha]2,\[Alpha]3],_?(Not[FreeQ[#,\[Beta]1|\[Beta]2|\[Beta]3]]&&FreeQ[#,(\[Alpha]1|\[Alpha]2|\[Alpha]3)^n_]&)])]  Co[4,3,3,r,{rest}]/(\[Alpha]1+\[Alpha]2+\[Alpha]3-\[Beta]1-\[Beta]2-\[Beta]3)


Co[4,3,3,plus,{r_,rest___}]:=coeff[4,3,3,plus,{r,rest}]Co[4,3,3,r,{rest}]If[OddQ[Count[{r,rest},plus]],xpart1[-1,0,x],xpart1[1,0,x]]


Co[4,3,3,plus,{}]:=(\[Alpha]1+\[Alpha]2+\[Alpha]3-\[Beta]1-\[Beta]2-\[Beta]3) xpart1[1,0,x]


Co[4,3,3,minus,{}]:=\[Alpha]4


coeff[4,3,3,minus,_?(EvenQ[Count[#,plus]]&)]:=\[Alpha]4


coeff[4,3,3,minus,_?(OddQ[Count[#,plus]]&)]:=(\[Alpha]1+\[Alpha]2+\[Alpha]3-\[Beta]1-\[Beta]2-\[Beta]3)


coeff[4,3,3,plus,_?(EvenQ[Count[#,plus]]&)]:=(\[Alpha]1+\[Alpha]2+\[Alpha]3-\[Beta]1-\[Beta]2-\[Beta]3)


coeff[4,3,3,plus,_?(OddQ[Count[#,plus]]&)]:=\[Alpha]4


De2[j_,\[Alpha]_,jref_:1]:=Product[HypExpi+jj+If[MatchQ[Precision[\[Alpha]],\[Infinity]],\[Alpha],Num[\[Alpha]]] HypExp\[Epsilon],{jj,jref,j-1}]/;j>=jref


De2[j_,\[Alpha]_,jref_:1]:=Product[1/(HypExpi+jj+If[MatchQ[Precision[\[Alpha]],\[Infinity]],\[Alpha],Num[\[Alpha]]] HypExp\[Epsilon]),{jj,j,jref-1}]/;j<jref


De2[2,\[Alpha],0]


DeHalf[j_,\[Alpha]_]:=Product[If[j>=0,HypExpi+jj+1/2+If[MatchQ[Precision[\[Alpha]],\[Infinity]],\[Alpha],Num[\[Alpha]]] HypExp\[Epsilon],1/(HypExpi+j+jj+1/2+If[MatchQ[Precision[\[Alpha]],\[Infinity]],\[Alpha],Num[\[Alpha]]] HypExp\[Epsilon])],{jj,0,If[j>=0,j-1,-j-1]}]


ConvertToDen2={intmarker*((a_Integer:0)+2 HypExpi+\[Alpha]_. HypExp\[Epsilon])^(n_:1):>2^n DenHalf[(a-1)/2,-n,x,\[Alpha]/2],intmarker*((a_Integer:0)+2 HypExpi)^(n_:1):>2^n DenHalf[(a-1)/2,-n,x],intmarker*((a_Integer:0)+HypExpi+\[Alpha]_. HypExp\[Epsilon])^(n_:1):>Den[a,-n,\[Alpha],x],intmarker*(a_.+HypExpi)^(n_:1):>Den[a,-n,0,x],intmarker HypExpi^e_.->Den[0,-e,0,x],intmarker->Den[0,0,0,x]};
ConvertToDenNeg2={(p_ HypExpi+a_Integer?Negative+\[Alpha]_. HypExp\[Epsilon])^(n_:1):>p^n Den[a/p,-n,\[Alpha]/p,x]/intmarker/;Mod[a,p]==0,(HypExpi+a_Integer?Negative+\[Alpha]_. HypExp\[Epsilon])^(n_:1):>Den[a,-n,\[Alpha],x]/intmarker,(HypExpi+a_Integer?Negative)^(n_:1):>Den[a,-n,0,x]/intmarker};


HPLINT[4,3,3]=HPLInt1;
HPLINT[3,2,2]=HPLInt1;
HPLINT[3,1,1]=HPLInt1;
HPLINT[4,1,1]=HPLInt1;
HPLINT[3,0,1]=HPLInt2;
HPLINT[2,1,1]=HPLInt1;
HPLINT[2,0,1]=HPLInt2;
HPLINT[2,2,1]=HPLInt2;
HPLINT[3,3,2]=HPLInt2;


XPART[4,3,3]=xpart1;
XPART[3,2,2]=xpart1;
XPART[3,1,1]=xpart1;
XPART[4,1,1]=xpart1;
XPART[3,0,1]=xpart;
XPART[2,1,1]=xpart1;
XPART[2,0,1]=xpart;
XPART[2,2,1]=xpart;
XPART[2,1,0]=xpart1;
XPART[3,1,0]=xpart1;
XPART[3,3,2]=xpart;



ansypm[2,1,0,o_]:=Function[{\[Alpha]1,\[Alpha]2,\[Beta]1},Ansatz[2,1,0,o][\[Alpha]1,\[Alpha]2,\[Beta]1]/.HPL3[mm_,x]:>HPL`Private`HH@@HPLMtoA[mm]/.xpart1[0,1/2,x]->ypart[0,1,y]+2 ypart[1,1,y]+ypart[2,1,y]/.xpart1[0,0,x]->ypart[0,0,y]]


ansypm[3,1,0,o_]:=Function[{\[Alpha]1,\[Alpha]2,\[Alpha]3,\[Beta]1,\[Beta]2},Ansatz[3,1,0,o][\[Alpha]1,\[Alpha]2,\[Alpha]3,\[Beta]1,\[Beta]2]/.HPL3[mm_,x]:>HPL`Private`HH@@HPLMtoA[mm]/.xpart1[0,1/2,x]->ypart[0,1,y]+2 ypart[1,1,y]+ypart[2,1,y]/.xpart1[0,0,x]->1]


IntBase[2,1,0,j_,n_,order_,\[Alpha]_List]:=JPlus[2,1,0][j,n,order,\[Alpha]]


IntBase[3,1,0,j_,n_,order_,\[Alpha]_List]:=JPlus[3,1,0][j,n,order,\[Alpha]]


IntBase[J_,r_,s_,j_,n_,order_,\[Alpha]_List]:=Nest[(XPART[J,r,s][-2 j,0,x] HPLINT[J,r,s][#,-2+2 j]//HPLProductExpand)&,(Ansatz[J,r,s,order]@@\[Alpha]//Expand),n]


DerBase[J_,r_,s_,j_,n_,order_,\[Alpha]_List]:=Nest[(XPART[J,r,s][-2 j+2,0,x] D[# XPART[J,r,s][2 j,0,x],x]//HPLProductExpand)&,(Ansatz[J,r,s,order]@@\[Alpha]//Expand),n]


B[J_,r_,s_,ns_List,ms_List,n_,o_,\[Alpha]_List]:=Series[Product[Pochhammer[1/2+\[Alpha][[l]] \[Epsilon]+ns[[l]],n], {l,1,r}] Product[Pochhammer[ns[[l]]+\[Alpha][[l]] \[Epsilon],n], {l,r+1,J}]/(Product[Pochhammer[ms[[l]]+1/2+\[Alpha][[J+l]] \[Epsilon],n], {l,1,s}] Product[Pochhammer[ms[[l]]+\[Alpha][[J+l]] \[Epsilon],n], {l,s+1,J-1}])/n!,{\[Epsilon],0,o}]//Normal


IntNegJBase[J:(2|3),1,0,ns_List,ms_List,j_,n_,order_,\[Alpha]\[Alpha]_,\[Alpha]_List]:=Module[{y,Const={},int=ansypm[J,1,0,order]@@\[Alpha],res},
int=(int JF[J,1,0][-j-1]-Sum[B[J,1,0,ns,ms,jj,order,\[Alpha]] JF[J,1,0][jj-j-1] ,{jj,1,j}]) //HPLProductExpand;
(*Print[int]*);
res=XPART[J,1,0][2 j,0,x] Sum[(-\[Alpha]\[Alpha] \[Epsilon])^k (n+k-1)!/((n-1)! k!) Collect[ HPL`Private`HProductExpand[Nest[myint2[( JF[J,1,0][-1] #)//HPL`Private`HProductExpand]&,Normal[Series[myint2[int //HPL`Private`HProductExpand],{\[Epsilon],0,Max[0,order-k]}]],n-1+k]]/.HPL`Private`HH[mm__]:>HPL3[{mm},x],_HPL3]//.y2xrule,{k,0,order}];
(*Print[res]*);res=res+ (Sum[B[J,1,0,ns,ms,jj,order,\[Alpha]] XPART[J,1,0][2 jj,0,x]/(jj-j+\[Alpha]\[Alpha] \[Epsilon])^n,{jj,1,j-1}]+ B[J,1,0,ns,ms,j,order+n,\[Alpha]] XPART[J,1,0][2 j,0,x]/(\[Alpha]\[Alpha] \[Epsilon])^n);
res]


IntNegJBase[J_,r_,s_,ns_List,ms_List,j_,n_,order_,\[Alpha]\[Alpha]_,\[Alpha]_List]:=Module[
{y,Const={},int=Ansatz[J,r,s,order]@@\[Alpha],res},
int=(int-Sum[B[J,r,s,ns,ms,jj,order,\[Alpha]] XPART[J,r,s][2 jj,0,x],{jj,1,j}]) XPART[J,r,s][-2 j,0,x]//HPLProductExpand;
(*Print[Const,int];*)
res=XPART[J,r,s][2 j,0,x] Sum[(-\[Alpha]\[Alpha] \[Epsilon])^k (n+k-1)!/((n-1)! k!) Nest[(HPLINT[J,r,s][#,-2]//HPLProductExpand)&,(Series[int,{\[Epsilon],0,Max[0,order-k]}]//Normal//Expand),n+k],{k,0,order}];
res=res+Sum[B[J,r,s,ns,ms,jj,order,\[Alpha]] XPART[J,r,s][2 jj,0,x]/(jj-j+\[Alpha]\[Alpha] \[Epsilon])^n,{jj,1,j-1}]+B[J,r,s,ns,ms,j,order+n,\[Alpha]] XPART[J,r,s][2 j,0,x]/(\[Alpha]\[Alpha] \[Epsilon])^n;
res
]


HaHypExpAlg[J_,r_,s_,ns_List,ms_List,a_List,\[Alpha]_List,b_List,\[Beta]_List,order_]:=Module[{res,intern,extern,orderint,remember=$HPLAutoConvertToKnownFunctions,remember2=$HPLAutoReduceToMinimalSet},
$HPLAutoConvertToKnownFunctions=False;$HPLAutoReduceToMinimalSet=False;
orderint=Sum[If[ms[[l]]>0&&b[[l]]<=0,1,0],{l,s+1,J-1}];
If[orderint==0,orderint=orderint+Sum[If[ns[[l]]>0&&a[[l]]<=0,-1,0],{l,r+1,J}]];
orderint=orderint+Sum[If[ns[[l]]<=0&&a[[l]]>0,1,0],{l,r+1,J}];
orderint=order+orderint;
res=MyTermsHalf[J,r,s,ns,ms,a,\[Alpha],b,\[Beta],Max[order,orderint]]/.DenCoeffRule;
res=res/.{HypExp\[Epsilon]^exp_. DenHalf[j_,n_?Positive,x]:>HypExp\[Epsilon]^exp IntBase[J,r,s,j+1/2,n,Max[0,orderint-exp],Join[\[Alpha],\[Beta]]], DenHalf[j_,n_?Positive,x]:> IntBase[J,r,s,j+1/2,n,orderint,Join[\[Alpha],\[Beta]]]};
res=res/.{HypExp\[Epsilon]^exp_. Den[j_,n_?Positive,0,x]:>HypExp\[Epsilon]^exp IntBase[J,r,s,j,n,Max[0,orderint-exp],Join[\[Alpha],\[Beta]]], Den[j_,n_?Positive,0,x]:> IntBase[J,r,s,j,n,orderint,Join[\[Alpha],\[Beta]]]};
res=res/.{HypExp\[Epsilon]^exp_. Den[j_,n_?Negative,0,x]:>HypExp\[Epsilon]^exp DerBase[J,r,s,j,-n,Max[orderint-exp,0],Join[\[Alpha],\[Beta]]], Den[j_,n_,0,x]:>DerBase[J,r,s,j,-n,orderint,Join[\[Alpha],\[Beta]]]};
res=res/.{HypExp\[Epsilon]^exp_. Den[j_?Negative,n_?Positive,\[Alpha]\[Alpha]_,x]:>HypExp\[Epsilon]^exp IntNegJBase[J,r,s,ns,ms,-j,n,Max[orderint-exp,0],\[Alpha]\[Alpha],Join[\[Alpha],\[Beta]]], Den[j_?Negative,n_?Positive,\[Alpha]\[Alpha]_,x]:> IntNegJBase[J,r,s,ns,ms,-j,n,orderint,\[Alpha]\[Alpha],Join[\[Alpha],\[Beta]]]};
intern=Series[res/.HypExp\[Epsilon]->\[Epsilon],{\[Epsilon],0,orderint}]//Normal;
tt=intern;
extern=Product[DeHalf[b[[l]]+ms[[l]]-1/2,\[Beta][[l]]],{l,1,s}] Product[De2[b[[l]],\[Beta][[l]],ms[[l]]],{l,s+1,J-1}]/(Product[DeHalf[a[[l]]+ns[[l]]-1/2,\[Alpha][[l]]], {l,1,r}] Product[De2[a[[l]],\[Alpha][[l]],ns[[l]]], {l,r+1,J}])/.{HypExpi->0,HypExp\[Epsilon]->\[Epsilon]}//Expand;
ttt=extern;
tttt=Series[1+extern intern,{\[Epsilon],0,order}];
res=Series[1+extern intern//HPLProductExpand,{\[Epsilon],0,order}]//Simplify;
$HPLAutoConvertToKnownFunctions=remember;$HPLAutoReduceToMinimalSet=remember2;
Return[res/.HPL12HPLrule/.HPL22HPLrule/.HPL32HPLrule/.xpart1rule/.xpart2rule//Normal]
]


MyTermsHalf[J_,r_,s_,ns_List,ms_List,a_List,\[Alpha]_List,b_List,\[Beta]_List,order_,opts___Rule]:=
Module[{t,j,n,x},

t=(Product[DeHalf[a[[l]]+ns[[l]]-1/2,\[Alpha][[l]]], {l,1,r}] Product[De2[a[[l]],\[Alpha][[l]],ns[[l]]], {l,r+1,J}])/(Product[DeHalf[b[[l]]+ms[[l]]-1/2,\[Beta][[l]]],{l,1,s}] Product[De2[b[[l]],\[Beta][[l]],ms[[l]]],{l,s+1,J-1}])/De2[1,0];

(*Print[{t,a,b,ns,ms}];*)

t=Collect[Expand[intmarker Apart[t,HypExpi]],{intmarker HypExpi^(_:1),intmarker*(HypExpi+aa___)^(_:1),intmarker*(2 HypExpi+aa___)^(_:1),intmarker}];

t=t/.ConvertToDenNeg2;
t=Normal[Series[t,{HypExp\[Epsilon],0,order}]];
t=Collect[Expand[Apart[t,HypExpi]],{intmarker HypExpi^(_:1),intmarker*(HypExpi+aa___)^(_:1),intmarker*(2 HypExpi+aa___)^(_:1),intmarker}];

t=t/.ConvertToDen2;

t=Collect[t,{Den[___],DenHalf[___],HypExp\[Epsilon]},DenCoeff[Simplify[#]]&];

t=Expand[t];

DenCoeffRule=t/.{Den[j_,n_,\[Gamma]_,x_] HypExp\[Epsilon]^e_. DenCoeff[coeff_]:>DenCoeff[j,n,\[Gamma],x,e]->coeff,Den[j_,n_,\[Gamma]_,x_] DenCoeff[coeff_]:>DenCoeff[j,n,\[Gamma],x,0]->Simplify[coeff],DenHalf[j_,n_,x_] HypExp\[Epsilon]^e_. DenCoeff[coeff_]:>DenCoeff[j+1/2,n,x,e]->coeff,DenHalf[j_,n_,x_] DenCoeff[coeff_]:>DenCoeff[j+1/2,n,x,0]->Simplify[coeff]};
DenCoeffRule=If[Head[DenCoeffRule]===Plus,Apply[List,DenCoeffRule],DenCoeffRule]/.Num[x_]->x;
If[(HypExpDebug/.{opts}/.HypExpDebug->False)==True,Print["DenCoeffRule: ",DenCoeffRule]];
t=t/.{Den[j_,n_,\[Gamma]_,x_] HypExp\[Epsilon]^e_. DenCoeff[coeff_]:>Den[j,n,\[Gamma],x]HypExp\[Epsilon]^e  DenCoeff[j,n,\[Gamma],x,e],Den[j_,n_,\[Gamma]_,x_] DenCoeff[coeff_]:>Den[j,n,\[Gamma],x] DenCoeff[j,n,\[Gamma],x,0],DenHalf[j_,n_,x_] HypExp\[Epsilon]^e_. DenCoeff[coeff_]:>DenHalf[j,n,x]HypExp\[Epsilon]^e  DenCoeff[j+1/2,n,x,e],DenHalf[j_,n_,x_] DenCoeff[coeff_]:>DenHalf[j,n,x] DenCoeff[j+1/2,n,x,0]};
Return[t/.Num[x_]->x]]


MySort[\[Epsilon]_][x_,y_]:=Switch[{x,y}/.\[Epsilon]->0,
{Rational[_,2],Rational[_,2]},Greater[x/.\[Epsilon]->0,y/.\[Epsilon]->0],
{_Integer,Rational[_,2]},False,
{Rational[_,2],_Integer},True,
{_Integer,_Integer},Greater[x/.\[Epsilon]->0,y/.\[Epsilon]->0]
]


JrsKnown={2,0,1}|{2,1,1}|{2,2,1}|{2,1,0}|{3,0,1}|{3,1,0}|{3,1,1}|{3,2,2}|{3,3,2}|{4,1,1}|{4,3,3}|{_Integer,0,0}


HaHypExp[a_List,b_List,\[Epsilon]_,n_]:=Module[{J,A,B,as,bs,\[Alpha]s,\[Beta]s,res,r,s},
J=Length[a];
If[Length[b]!=J-1,Print["Not a \!\(\*SubscriptBox[\"F\", 
RowBox[{\"J\", \"-\", \"1\"}]]\) !"];Return[$Failed]];
A=Sort[a,MySort[\[Epsilon]]];
B=Sort[b,MySort[\[Epsilon]]];
as=Rationalize[(A/.\[Epsilon]->0),0];bs=Rationalize[(B/.\[Epsilon]->0),0];
\[Alpha]s=If[Precision[#]!=\[Infinity]||#===0,Num[#],#]&/@Coefficient[A,\[Epsilon]];
\[Beta]s=If[Precision[#]!=\[Infinity]||#===0,Num[#],#]&/@Coefficient[B,\[Epsilon]];
r=Count[as,Rational[_,2]];
s=Count[bs,Rational[_,2]];
If[r+Count[as,_Integer]!=J,Print["Wrong arguments..."];Return [$Failed]];
If[s+Count[bs,_Integer]!=J-1,Print["Wrong arguments..."];Return [$Failed]];

res=Switch[{J,r,s},
{2,0,1},HaHypExpAlg[2,0,1,{1,0},{0},as,\[Alpha]s,bs,\[Beta]s,n],
{2,1,1},HaHypExpAlg[2,1,1,{0,1},{0},as,\[Alpha]s,bs,\[Beta]s,n],
{2,2,1},HaHypExpAlg[2,2,1,{0,0},{0},as,\[Alpha]s,bs,\[Beta]s,n],
{2,1,0},HaHypExpAlg[2,1,0,{0,1},{1},as,\[Alpha]s,bs,\[Beta]s,n],
{3,0,1},HaHypExpAlg[3,0,1,{1,1,0},{0,1},as,\[Alpha]s,bs,\[Beta]s,n],
{3,1,0},HaHypExpAlg[3,1,0,{0,1,1},{1,1},as,\[Alpha]s,bs,\[Beta]s,n],
{3,1,1},HaHypExpAlg[3,1,1,{0,1,1},{0,1},as,\[Alpha]s,bs,\[Beta]s,n],
{3,2,2},HaHypExpAlg[3,2,2,{0,0,1},{0,0},as,\[Alpha]s,bs,\[Beta]s,n],
{3,3,2},HaHypExpAlg[3,3,2,{0,0,0},{0,0},as,\[Alpha]s,bs,\[Beta]s,n],
{4,1,1},HaHypExpAlg[4,1,1,{0,1,1,1},{0,1,1},as,\[Alpha]s,bs,\[Beta]s,n],
{4,3,3},HaHypExpAlg[4,3,3,{0,0,0,1},{0,0,0},as,\[Alpha]s,bs,\[Beta]s,n],
_,Message[HypExp::sorry];$HypExpFailed
];
res//.Num[x_]->x
]


JF[2|3,1,0][k_?(#>-2&)]:=4^(k+1) Sum[Binomial[2k+4,jj] (-1)^jj ypart[k+jj,3+2 k,y],{jj,0,2k+4}]


JF[2|3,1,0][k_?(#<=-2&)]:=4^(k+1) Sum[Binomial[-2k-3,jj] ( ypart[k+jj,0,y]-ypart[k+jj+1,0,y]),{jj,0,-2k-3}]


y2xrule={ypart[j_,k_?(Positive[#]||Negative[#]&),y_:y]:>(x/4/Sqrt[1-x])^k  ypart[j-k,0],ypart[j_?Positive,0,y_:y]:>((2-2 Sqrt[1-x]-x)/x)^j,ypart[j_?NonPositive,0,y_:y]:>((2+2 Sqrt[1-x]-x)/x)^-j};


JPlus[2,1,1][j_,n_,o_,\[Alpha]_]:=
xpart1[-2 j,0]Nest[myint[( JF[2,1,1][-1] #)//HPL`Private`HProductExpand]&,myint[( JF[2,1,1][j-1] ansy[2,1,1,o]@@\[Alpha])//HPL`Private`HProductExpand],n-1]


JPlus[J:(2|3),1,0][j_,n_,o_,\[Alpha]_]:=
Collect[xpart1[-2 j,0] HPL`Private`HProductExpand[Nest[myint2[( JF[J,1,0][-1] #)//HPL`Private`HProductExpand]&,Collect[myint2[( JF[J,1,0][j-1] ansypm[J,1,0,o]@@\[Alpha])//HPL`Private`HProductExpand],{_ypart,_HPL`Private`HH}],n-1]]/.HPL`Private`HH[mm__]:>HPL3[{mm},x],_HPL3]//.y2xrule


De[j_,\[Alpha]_]:=Product[If[j>=0,HypExpi+jj+If[MatchQ[Precision[\[Alpha]],\[Infinity]],\[Alpha],Num[\[Alpha]]] HypExp\[Epsilon],1/(HypExpi+j+jj+If[MatchQ[Precision[\[Alpha]],\[Infinity]],\[Alpha],Num[\[Alpha]]] HypExp\[Epsilon])],{jj,0,If[j>=0,j-1,-j-1]}]


MyTerms[J_,a_List,\[Alpha]_List,b_List,\[Beta]_List,order_,opts___Rule]:=(
Module[{t,j,n,x},t=Product[De[a[[j]],\[Alpha][[j]]],{j,1,J}]/Product[De[b[[j]],\[Beta][[j]]],{j,1,J-1}]/De[1,0];
t=Collect[Expand[intmarker Apart[t,HypExpi]],{intmarker HypExpi^(_:1),intmarker*(HypExpi+aa___)^(_:1),intmarker}]/.ConvertToDenNeg; 
t=Normal[Series[t,{HypExp\[Epsilon],0,order}]];
t=Collect[Expand[Apart[t,HypExpi]],{intmarker HypExpi^(_:1),intmarker*(HypExpi+aa___)^(_:1),intmarker}];
t=t/.ConvertToDen;
t=Collect[t,{Den[___],HypExp\[Epsilon]},DenCoeff[Simplify[#]]&];
t=Expand[t];
DenCoeffRule=t/.{Den[j_,n_,x_] HypExp\[Epsilon]^e_. DenCoeff[coeff_]:>DenCoeff[j,n,x,e]->coeff,Den[j_,n_,x_] DenCoeff[coeff_]:>DenCoeff[j,n,x,0]->Simplify[coeff]};
DenCoeffRule=If[Head[DenCoeffRule]===Plus,Apply[List,DenCoeffRule],DenCoeffRule]/.Num[x_]->x;
If[(HypExpDebug/.{opts}/.HypExpDebug->False)==True,Print["DenCoeffRule: ",DenCoeffRule]];t=t/.{Den[j_,n_,x_] HypExp\[Epsilon]^e_. DenCoeff[coeff_]->Den[j,n,x]HypExp\[Epsilon]^e  DenCoeff[j,n,x,e],Den[j_,n_,x_] DenCoeff[coeff_]->Den[j,n,x] DenCoeff[j,n,x,0]};
Return[t/.Num[x_]->x]
])


(*MyTerms[J_,a_List,\[Alpha]_List,b_List,\[Beta]_List,order_]:=(
Module[{t},t=Product[De[a[[j]],\[Alpha][[j]] HypExp\[Epsilon]],{j,1,J}]/Product[De[b[[j]],\[Beta][[j]] HypExp\[Epsilon]],{j,1,J-1}]/De[1,0];
t>>test0.m;
t=Collect[int Apart[t,HypExpi],{HypExpi,(HypExpi+aa___)^e_}]/.ConvertToDen; 
Return[Series[t,{HypExp\[Epsilon],0,order}]]
])*)


ConvertToDen={intmarker*(a_.+HypExpi+\[Alpha]_. HypExp\[Epsilon])^(n_:1):>Den[a,-n,\[Alpha]],intmarker*(a_.+HypExpi)^(n_:1):>Den[a,-n,0],intmarker HypExpi^e_.->Den[0,-e,0],intmarker->Den[0,0,0]}
ConvertToDenNeg={(p_ HypExpi+a_?Negative+\[Alpha]_. HypExp\[Epsilon])^(n_:1):>p^n Den[a/p,-n,\[Alpha]/p]/intmarker,(HypExpi+a_?Negative+\[Alpha]_. HypExp\[Epsilon])^(n_:1):>Den[a,-n,\[Alpha]]/intmarker,(HypExpi+a_?Negative)^(n_:1):>Den[a,-n,0]/intmarker}


RuleDenPositive[order_]=Den[j_,n_,\[Alpha]_]:>Sum[Den[j,n+l,0] (-\[Alpha] HypExp\[Epsilon])^l ((n+l-1)!/(l! (n-1)!)),{l,0,order}]/;j>=0&&Not[MatchQ[\[Alpha],0]]


ZPart[J_,a_List,\[Alpha]_List,b_List,\[Beta]_List,order_]:=Product[(1+Sum[(HypExp\[Epsilon] \[Alpha][[j]])^jj Z[HypExpi-1,Table[1,{ii,jj}],Table[1,{ii,jj}]],{jj,order}]),{j,1,J}] Product[(1+Sum[(-HypExp\[Epsilon] \[Beta][[j]])^jj S[HypExpi-1,Table[1,{ii,jj}],Table[1,{ii,jj}]],{jj,order}]),{j,1,J-1}]


MEx[mm_List]:=Table[Prepend[mm[[2]][[jj]],mm[[1]]],{jj,1,Length[mm[[2]]]}]
MEx[mm_List]:={{mm[[1]]}}/;Length[mm[[2]]]==0
ZProd[n_]:=Apply[Join,Table[MEx[{j,ZProd[n-j]}],{j,1,n}]]
ZProd[0]:=1
ZPr[1,0]:=1;
ZPr[1,n_]:=Apply[Plus,PZ[J,n,#] Z[HypExpi-1,#,Table[1,{k,1,n}]]&/@{Table[1,{kkk,1,n}]}]
ZPr[J_,n_]:=Apply[Plus,PZ[J,n,#] Z[HypExpi-1,#,Table[1,{k,1,n}]]&/@ZProd[n]]
ZP[J_,n_]:=Sum[HypExp\[Epsilon]^j ZPr[J,j],{j,0,n}]


MyHypExpansion2[J_,a_List,\[Alpha]_List,b_List,\[Beta]_List,z_,eps_,order_,opts___Rule]:=Module[{A,B,n,remember1,remember2},
If[(HypExpDebug/.{opts}/.HypExpDebug->False)==True,Print["HypExp, Debugging mode for :",a,\[Alpha],b,\[Beta],{z,eps,order}]];
Module[{i},For[i=1,i<=J,i++,If[a[[i]]<0&&\[Alpha][[i]]==0,Print["Negative parameter without \[Epsilon] part, may give wrong result..." ]]]];
A=Table[a[[ii]]+HypExp\[Epsilon] \[Alpha][[ii]],{ii,1,J}];
B=Table[b[[ii]]+HypExp\[Epsilon] \[Beta][[ii]],{ii,1,J-1}];
n=0;
If[MatchQ[z,1.],Return[MyHypExpansion2[J,a,\[Alpha],b,\[Beta],1,eps,order,opts]]];
If[Plus@@b-Plus@@a<=0&&MatchQ[z,1|1.],Message[HypExp::divergent,A/.HypExp\[Epsilon]->eps,B/.HypExp\[Epsilon]->eps]];
remember1=$HPLAutoConvertToKnownFunctions;
remember2=$HPLAutoReduceToMinimalSet;
If[MatchQ[z,1|1.],$HPLAutoConvertToKnownFunctions=False;$HPLAutoReduceToMinimalSet=True];

NumberOfBle0=0;
NumberOfAle0=0;
NumberOfAeq0=0;
Module[{ii},
For[ii=1,ii<J,ii++,NumberOfBle0=If[b[[ii]]<=0,NumberOfBle0+1,NumberOfBle0]];
For[ii=1,ii<=J,ii++,NumberOfAle0=If[a[[ii]]<=0,NumberOfAle0+1,NumberOfAle0]];
For[ii=1,ii<=J,ii++,NumberOfAeq0=If[a[[ii]]==0,NumberOfAeq0+1,NumberOfAeq0]]
];
OrderToExpandExternSum=Max[order+NumberOfAle0-NumberOfAeq0 ,0];
OrderToExpandInternSum=Max[order-NumberOfAeq0+NumberOfBle0,0];
(*OrderToExpandGammaInExternSum=Max[order+AdditionalOrdersForNegA[order,a]-NumberOfAeq0+NumberOfBle0,0];*)
OrderToExpandGammaInExternSum=Max[order+NumberOfAle0-NumberOfAeq0+NumberOfBle0,0];
OrderToExpandGammaInInternSum2=Max[order-NumberOfAle0+AdditionalOrdersForNegA[order,a]+NumberOfBle0,0]+2;
OrderToExpandGammaInInternSum3=Max[order-NumberOfAle0+AO[a]+NumberOfBle0,0];
OrderToExpandGammaInInternSum=Max[order-NumberOfAeq0+NumberOfBle0,0];
(*********************************************
Note: These all dont work because for each -j you get 
(i-j)(i-j+1)...(i-1)
 in the denominator, so that you have an (i-1)^n
with n the number of negative den's. 
********************************************)

(* Prefactor *)

time=SessionTime[];

extern=Product[invG[A[[j]]],{j,1,J}] Product[G[B[[j]]],{j,1,J-1}];
extern=GammaExpand[extern,OrderToExpandGammaInExternSum];
extern=NumZ[NumS[extern]];
extern=Product[Gamma[1+HypExp\[Epsilon] \[Alpha][[j]]],{j,1,J}] Product[Gamma[1+HypExp\[Epsilon] \[Beta][[j]]],{j,1,J-1}]^-1 extern;
extern=Simplify[Series[extern,{HypExp\[Epsilon],0,OrderToExpandExternSum}]];

If[(HypExpDebug/.{opts}/.HypExpDebug->False)==True,Print["extern: ",extern]];

(* inner sum *)
If[(HypExpDebug/.{opts}/.HypExpDebug->False)==True,Print["**************************** OrderToExpandGammaInInternSum:",OrderToExpandGammaInInternSum]];

test=MyTerms[J,a,\[Alpha],b,\[Beta],OrderToExpandGammaInInternSum,opts] ;
test=test ZP[J,OrderToExpandGammaInInternSum];
test=test//.RuleDenPositive[OrderToExpandGammaInInternSum];
test=Normal[Series[test,{HypExp\[Epsilon],0,OrderToExpandGammaInInternSum}]];
If[(HypExpDebug/.{opts}/.HypExpDebug->False)==True,Print["**************************** After Myterms:",test]];
test=Collect[test,{Z[_,_,_] Den[_,_,_], Den[_,_,_],Z[_,_,_]}];
test=test//.RuleDenPositive[OrderToExpandGammaInInternSum];
If[(HypExpDebug/.{opts}/.HypExpDebug->False)==True,Print["**************************** Before MyNegOffset",test]];
test=MyNegOffset[test,OrderToExpandGammaInInternSum];
If[(HypExpDebug/.{opts}/.HypExpDebug->False)==True,Print["****************************  After MyNegOffset"]];

test=test//.Den[j_,n_,0]:>Den[j,n,1]/;j>=0;

test=Normal[Series[test,{HypExp\[Epsilon],0,OrderToExpandGammaInInternSum}]];

test=MyReduceDen[test];

internresult=Collect[test,{Z[_,_,_] Den[_,_,_],Den[_,_,_],Z[_,_,_]}];

internresult=internresult//.LastZConstruct2;


internresult=internresult//.FinalReplaceDen;
internresult=internresult//.FinalNegOffset[OrderToExpandGammaInInternSum];
internresult=internresult//.FinalReplaceZ;
If[(HypExpDebug/.{opts}/.HypExpDebug->False)==True,Print["internresult: ",internresult]];

result=Series[1+Normal[extern internresult],{HypExp\[Epsilon],0,order}];
If[(HypExpDebug/.{opts}/.HypExpDebug->False)==True,Print["result1: ",result]];
result=result/.DenCoeffRule/.PZReplacementRules[J,OrderToExpandGammaInInternSum][Apply[Sequence,Flatten[Join[\[Alpha],\[Beta]]]]]/.{x->z,HypExp\[Epsilon]->eps};

If[(HypExpDebug/.{opts}/.HypExpDebug->False)==True,Print["result: ",result]];

If[Not[MatchQ[z,1|1.]],result=result/.OneOverOneMinusZ[x_]:>1/(1-x)];

If[MatchQ[z,1|1.],$HPLAutoConvertToKnownFunctions=remember1;$HPLAutoReduceToMinimalSet=remember2];
If[MatchQ[z,1|1.]&&Not[FreeQ[result,HPL[{1},1]|OneOverOneMinusZ]],result=Simplify[result]];
Return[result]
]


knownName=If[StringMatchQ[$System,"*Windows*"],"known.m",".known.m"];
known=Get[ToFileName[{$HypExpPath},knownName]];
loaded={};


IsKnownToOrder[ab___,order_]:=(
Module[{J,a,b},
J=(Length[{ab}]+1)/2;
If[Not[IntegerQ[J]],Message[HypExpIsKnownToOrder::notodd];Return[$HypExpFailed]];
a=Sort[Take[{ab},{1,J}]];
b=Sort[Take[{ab},{J+1,2 J-1}]];
MemberQ[known,Join[a,b],{order,Infinity}]])

HypExpIsKnownToOrder[ab___,order_]:=IsKnownToOrder[ab,order]


KnownTillQ[a___]:=(Module[{order},For[order=1,IsKnownToOrder[a,order]==True,order++];
Return[order-1]])


CompleteForOrder[a_,n_]:=Module[{j,t},If[Depth[a]<n+2,t=a;For[j=1,Depth[t]<n+2,j++,t=Insert[t,{StringJoin["knowntoorder",ToString[Depth[t]]]},Table[-1,{ii,1,Depth[t]-1}]]];t,a]]


AddToKnown[a___,order_]:=(
If[KnownTillQ[a]!=0,If[KnownTillQ[a]>=order,Print[{a}," is already known to this or a higher order..."];Return[],RemoveFromKnown[a]]];
known=CompleteForOrder[known,order];
known=Insert[
known
,{a},Append[Table[-1,{ii,1,order-1}],-2]];
Put[known,ToFileName[{$HypExpPath},knownName]]
 );


RemoveFromKnown[a___]:=(
Module[{order,ii},order=KnownTillQ[a];
If[order==0,Print[a," was not in the known expansions..."];Return[]];
For[ii=2,ii<=Length[known[[Sequence@@Table[-1,{jj,1,order-1}]]]-1],ii++,If[MatchQ[known[[Sequence@@Table[-1,{jj,1,order-1}],ii]],{a}],known=Delete[known,Append[Table[-1,{jj,1,order-1}],ii]];Return[]]]
])


AddToLoaded[a1_,a2_,b1_]:=(loaded=If[MemberQ[loaded,{a1,a2,b1}],loaded,Insert[loaded,{a1,a2,b1},-1]]);


LoadFromBib[ab___]:=(Module[{bibfile},
bibfile=StringJoin["hypexp",ToString/@{ab},".m"];
bibhypexp[ab]=Get[ToFileName[{$HypExpPath,ToString[KnownTillQ[ab]]},bibfile]];
AddToLoaded[ab]];
)


HypExpAddToLib[ab___,order_]:=(
Module[{J,l},
If[IsKnownToOrder[ab,order],Print["The expansion for {a,b} = ",{ab}," is already known to that order!"];Return[]];
If[Max[Abs/@{ab}]>=10,Message[HypExpAddToLiB::LargerThan9];Return[$HypExpFailed]];
l=Length[{ab}];
If[Mod[l,2]!=1,Message[HypExpAddToLiB::ArgNoMatch];Return[$HypExpFailed]];
J=Quotient[l,2]+1;
tobib=Simplify[MyHypExpansion2[J,Table[{ab}[[j]],{j,1,J}],Table[ToExpression[StringJoin["a",ToString[j]]],{j,1,J}],Table[{ab}[[j]],{j,J+1,l}],Table[ToExpression[StringJoin["b",ToString[j]]],{j,J+1,l}],x,e,order]];
If[MatchQ[FileType[ToFileName[{$HypExpPath},ToString[order]]],None],CreateDirectory[ToString[$HypExpPath] <>"/"<>ToString[order]]];
Put[Function[Evaluate[Join[Table[ToExpression[StringJoin["a",ToString[j]]],{j,1,J}],Table[ToExpression[StringJoin["b",ToString[j+J]]],{j,1,J-1}],{x,e}]],Evaluate[tobib]],ToFileName[{$HypExpPath,ToString[order]},StringJoin["hypexp",StringJoin[ToString/@{ab}],".m"]]]
];
AddToKnown[ab,order])

HypExpAddToLib::ArgNoMatch="The numer of arguments does not match an \!\(\*SubscriptBox[\"F\", 
RowBox[{\"J\", \"-\", \"1\"}]]\) function."
HypExpAddToLib::LargerThan9="The package HypExp only supports library for arguments smaller than 10."


TestParam2F1[A1_,A2_,B1_,\[Epsilon]_]:=(Module[{\[Alpha]1,\[Alpha]2,\[Beta]1,a1,a2,b1},
\[Alpha]1=Coefficient[Expand[A1],\[Epsilon]];
\[Alpha]2=Coefficient[Expand[A2],\[Epsilon]];
\[Beta]1=Coefficient[Expand[B1],\[Epsilon]];
a1=Coefficient[A1 \[Epsilon],\[Epsilon]];
a2=Coefficient[A2 \[Epsilon],\[Epsilon]];
b1=Coefficient[B1 \[Epsilon],\[Epsilon]];

If [!(Head[a1]===Integer),Return[False]];
If [!(Head[a2]===Integer),Return[False]];
If [!(Head[b1]===Integer),Return[False]];
Return[True];
])


TestParamPFQ[A_List,B_List,\[Epsilon]_]:=(Module[{\[Alpha],\[Beta],a,b,ii,J},J=Length[A];
If[Length[B]!=J-1,Return[False]];
If[Length[B]==0,Return[False]];
\[Alpha]=Table[Coefficient[Expand[A[[ii]]],\[Epsilon]],{ii,1,J}];
a=Table[Coefficient[A[[ii]] \[Epsilon],\[Epsilon]],{ii,1,J}];
\[Beta]=Table[Coefficient[Expand[B[[ii]]],\[Epsilon]],{ii,1,J-1}];
b=Table[Coefficient[B[[ii]] \[Epsilon],\[Epsilon]],{ii,1,J-1}];

(*
testing the input parameters
*)

For[ii=1,ii<=J,ii++,If [!(Head[a[[ii]]]===Integer),Return[False]]];
For[ii=1,ii<=J-1,ii++,If [!(Head[b[[ii]]]===Integer),Return[False]]];
Return[True];
])


TestParam2F1Half[A1_,A2_,B1_,\[Epsilon]_]:=(Module[{\[Alpha]1,\[Alpha]2,\[Beta]1,a1,a2,b1},
\[Alpha]1=Coefficient[Expand[A1],\[Epsilon]];
\[Alpha]2=Coefficient[Expand[A2],\[Epsilon]];
\[Beta]1=Coefficient[Expand[B1],\[Epsilon]];
a1=Coefficient[A1 \[Epsilon],\[Epsilon]];
a2=Coefficient[A2 \[Epsilon],\[Epsilon]];
b1=Coefficient[B1 \[Epsilon],\[Epsilon]];

If [!(MatchQ[a1,_Integer|Rational[_,2]]),Return[False]];
If [!(MatchQ[a2,_Integer|Rational[_,2]]),Return[False]];
If [!(MatchQ[b1,_Integer|Rational[_,2]]),Return[False]];
Return[True];
])


TestParamPFQHalf[A_List,B_List,\[Epsilon]_]:=(Module[{\[Alpha],\[Beta],a,b,ii,J},J=Length[A];
If[Length[B]!=J-1,Return[False]];
If[Length[B]==0,Return[False]];
\[Alpha]=Table[Coefficient[Expand[A[[ii]]],\[Epsilon]],{ii,1,J}];
a=Table[Coefficient[A[[ii]] \[Epsilon],\[Epsilon]],{ii,1,J}];
\[Beta]=Table[Coefficient[Expand[B[[ii]]],\[Epsilon]],{ii,1,J-1}];
b=Table[Coefficient[B[[ii]] \[Epsilon],\[Epsilon]],{ii,1,J-1}];

(*
testing the input parameters
*)

For[ii=1,ii<=J,ii++,If [!(MatchQ[a[[ii]],_Integer|Rational[_,2]]),Return[False]]];
For[ii=1,ii<=J-1,ii++,If [!(MatchQ[a[[ii]],_Integer|Rational[_,2]]),Return[False]]];
Return[True];
])


HypExp[Hypergeometric2F1[A1_,A2_,B1_,1|1.],\[Epsilon]_,order_Integer]:=Normal[Series[Gamma[B1-A1-A2] Gamma[B1]/(Gamma[B1-A1] Gamma[B1-A2]),{\[Epsilon],0,order}]];



HypExp[Hypergeometric2F1[A1_,A2_,B1_,x_],\[Epsilon]_,order_Integer]:=(Module[{a1,a2,b1,\[Alpha]1,\[Alpha]2,\[Beta]1},
Return[HypExp[MyHypergeometric2F1[A2,A1,B1,x],\[Epsilon],order]];
])/;TestParam2F1[A1,A2,B1,\[Epsilon]];
HypExp[MyHypergeometric2F1[A1_,A2_,B1_,x_],\[Epsilon]_,order_Integer]:=(Module[{a1,a2,b1,\[Alpha]1,\[Alpha]2,\[Beta]1},
If[!(Head[\[Epsilon]])===Symbol,Message[MyHypExpansion::nosymbolicexpansionparameter,\[Epsilon]];Return[$HypExpFailed]];
\[Alpha]1=Coefficient[Expand[A1],\[Epsilon]];
\[Alpha]2=Coefficient[Expand[A2],\[Epsilon]];
\[Beta]1=Coefficient[Expand[B1],\[Epsilon]];
a1=Coefficient[A1 \[Epsilon],\[Epsilon]];
a2=Coefficient[A2 \[Epsilon],\[Epsilon]];
b1=Coefficient[B1 \[Epsilon],\[Epsilon]];

If[a1>a2,Return[HypExp[MyHypergeometric2F1[A2,A1,B1,x],\[Epsilon],order]]];

Return[If[IsKnownToOrder[a1,a2,b1,order],
	If[MemberQ[loaded,{a1,a2,b1}],
		knownandloaded[a1,a2,b1,\[Alpha]1,\[Alpha]2,\[Beta]1,x,\[Epsilon],order],	
		knownbutnotloaded[a1,a2,b1,\[Alpha]1,\[Alpha]2,\[Beta]1,x,\[Epsilon],order]
	],
neitherknownnorloaded[a1,a2,b1,\[Alpha]1,\[Alpha]2,\[Beta]1,x,\[Epsilon],order]
]
];

If[b1==0&&\[Beta]1==0,Return[$HypExpFailed];Message[MyHypExpansion::zeroC]];

])/;TestParam2F1[A1,A2,B1,\[Epsilon]];




HypExp[Hypergeometric2F1[A1_,A2_,B1_,xx_],\[Epsilon]\[Epsilon]_,order_Integer]:=(HaHypExp[{A1,A2},{B1},\[Epsilon]\[Epsilon],order]/.{x->xx,\[Epsilon]->\[Epsilon]\[Epsilon]})/;TestParam2F1Half[A1,A2,B1,\[Epsilon]\[Epsilon]];


HypExp[x_,\[Epsilon]_,order_]:=x;


knownandloaded[a1_,a2_,b1_,\[Alpha]1_,\[Alpha]2_,\[Beta]1_,z_,\[Epsilon]_,order_]:=Normal[Series[bibhypexp[a1,a2,b1][\[Alpha]1,\[Alpha]2,\[Beta]1,z,\[Epsilon]],{\[Epsilon],0,order}]]; 
knownbutnotloaded[a1_,a2_,b1_,\[Alpha]1_,\[Alpha]2_,\[Beta]1_,z_,\[Epsilon]_,order_]:=(
LoadFromBib[a1,a2,b1];
Return[knownandloaded[a1,a2,b1,\[Alpha]1,\[Alpha]2,\[Beta]1,z,\[Epsilon],order]];
);
neitherknownnorloaded[a1_,a2_,b1_,\[Alpha]1_,\[Alpha]2_,\[Beta]1_,x_,\[Epsilon]_,order_]:=If[withTobias[{a1,a2,b1,order}],
Return[Tobias[{a1,a2,b1,\[Alpha]1,\[Alpha]2,\[Beta]1,x,\[Epsilon],order}]],
Return[Daniel[{a1,a2,b1,\[Alpha]1,\[Alpha]2,\[Beta]1,x,\[Epsilon],order}]]
];



THEmaxeps[a1_,a2_,b1_]:=If[((b1<0)&&(a1<0)&&(a2<0)&&(b1>a1)&&(b1>a2))||((b1<0)&&(a1>0)&&(a2<0)&&(b1>a2))||((b1<0)&&(a1<0)&&(a2>0)&&(b1>a1))||((b1<0)&&(a1>0)&&(a2>0))||((b1==0)&&(a1!=0)&&(a2!=0))||((b1>0)&&(a1>0)&&(a2>0)&&(b1>a1)&&(b1>a2)),4,5];
withTobias[{a1_,a2_,b1_,order_}]:=If[order<=THEmaxeps[a1,a2,b1],True,False];


Daniel[{a1_,a2_,b1_,\[Alpha]1_,\[Alpha]2_,\[Beta]1_,x_,\[Epsilon]_,order_}]:=Normal[MyHypExpansion2[2,{a1,a2},{\[Alpha]1,\[Alpha]2},{b1},{\[Beta]1},x,\[Epsilon],Max[order,0]]]


HypExp[HypergeometricPFQ[A_List?(Length[#]==2&),B_List?(Length[#]==1&),1|1.],\[Epsilon]_,order_Integer]:=HypExp[Hypergeometric2F1[Sequence@@A,Sequence@@B,1],\[Epsilon],order]


HypExp[HypergeometricPFQ[A_List?(Length[#]==2&),B_List?(Length[#]==1&),x_],\[Epsilon]_,order_Integer]:=HypExp[Hypergeometric2F1[Sequence@@A,Sequence@@B,x],\[Epsilon],order]


HaHypExpAtOneNonCrit[A_List,B_List,eps_,order_]:=Module[{res,resprime,erg1,\[Delta],xx,remem},remem=$HPLAutoConvertToKnownFunctions;$HPLAutoConvertToKnownFunctions=False;res=HaHypExp[A,B,eps,order];res=res//Expand;res=Collect[res,{\[Epsilon],HPL[f_List,g_]},Simplify];resprime=res//.{HPL[AA_List,z_]:>HPLArgTransform[HPL[AA,z],x->1/x,\[Delta]]/;MatchQ[Simplify[z-I Power[x/(1-x),1/2]],0]};(*resprime=resprime//Expand;*)resprime=resprime//.{HPL[AB_List,z_]:>HPL[AB,0]/;MatchQ[Simplify[z+I Power[x/(1-x),-1/2]],0]};resprime=resprime//.{x:>1-bar[xx]};resprime=resprime//.{Power[(1-bar[xx])/bar[xx],dr_]:>Power[1-bar[xx],dr]/Power[bar[xx],dr]};resprime=Collect[resprime,\[Epsilon],Simplify];resprime=Collect[resprime,\[Epsilon],Expand];resprime=Collect[resprime,\[Epsilon],Apart[#,bar[xx]]&];resprime=resprime//.{bar[xx]:>0};$HPLAutoConvertToKnownFunctions=remem;erg1=Collect[resprime,\[Epsilon],Expand];erg1=erg1//.{Power[\[Delta],s_Integer]:>Power[\[Delta],s-2]/;s>1};erg1=Expand[FunctionExpand[Expand[erg1]]];erg1=Collect[erg1,\[Epsilon],Expand];erg1=erg1//.{\[Delta]:>1};erg1=erg1//.{\[Epsilon]:>eps};erg1=Collect[erg1,eps,Expand];Return[erg1]]/;((MatchQ[Length[B],Length[A]-1])&&(((Apply[Plus,B]-Apply[Plus,A])//.{eps:>0})>0)&&(Length[B]!=0));


HaHypExpAtOneCrit[A_List,B_List,\[Epsilon]_,order_]:=Module[{zwischen,res,rres,C},zwischen=HypExpAtOne[A,B,\[Epsilon]];res=Collect[zwischen,_HypergeometricPFQ,C];res=res/.C[x_]:>C[x,Switch[rres=Series[x,{\[Epsilon],0,0}],_SeriesData,rres[[-3]],_,0]];res=res/.{C[coeff_,n_] HypergeometricPFQ[dr_List,sw_List,1]:>Normal[Series[Normal[Series[coeff,{\[Epsilon],0,order+Length[A]+Length[B]}]]*Evaluate[HaHypExpAtOneNonCrit[dr,sw,\[Epsilon],Max[0,order-n]]],{\[Epsilon],0,order}]],C[coeff_,n_]->coeff};
Return[Collect[res,\[Epsilon],Expand]]]/;((MatchQ[Length[B],Length[A]-1])&&(((Apply[Plus,B]-Apply[Plus,A])//.{\[Epsilon]:>0})<=0)&&(Not[FreeQ[Expand[Apply[Plus,B]-Apply[Plus,A]],\[Epsilon]]])&&(Length[B]!=0))


HypExp[HypergeometricPFQ[Aunsorted_List,Bunsorted_List,1|1.],\[Epsilon]_,order_Integer]:=Normal[HypExpAtOne[Aunsorted,Bunsorted,\[Epsilon],order]]/;MatchQ[Length[Bunsorted],Length[Aunsorted]-1]&&((Apply[Plus,Bunsorted]-Apply[Plus,Aunsorted])/.\[Epsilon]->0)<=0&&Not[FreeQ[Expand[Apply[Plus,Bunsorted]-Apply[Plus,Aunsorted]],\[Epsilon]]]&&Length[Bunsorted]!=0&&TestParamPFQ[Aunsorted,Bunsorted,\[Epsilon]]


HypExp[HypergeometricPFQ[Aunsorted_List,Bunsorted_List,1|1.],\[Epsilon]\[Epsilon]_,order_Integer]:=(Normal[HaHypExpAtOneCrit[Aunsorted,Bunsorted,\[Epsilon]\[Epsilon],order]]/.\[Epsilon]->\[Epsilon]\[Epsilon])/;MatchQ[Length[Bunsorted],Length[Aunsorted]-1]&&((Apply[Plus,Bunsorted]-Apply[Plus,Aunsorted])/.\[Epsilon]\[Epsilon]->0)<=0&&Not[FreeQ[Expand[Apply[Plus,Bunsorted]-Apply[Plus,Aunsorted]],\[Epsilon]\[Epsilon]]]&&Length[Bunsorted]!=0&&TestParamPFQHalf[Aunsorted,Bunsorted,\[Epsilon]\[Epsilon]]


HypExp[HypergeometricPFQ[Aunsorted_List,Bunsorted_List,1|1.],\[Epsilon]_,order_Integer]:=(Message[HypExp::expnotdef,Aunsorted,Bunsorted];Return[$HypExpFailed])/;MatchQ[Length[Bunsorted],Length[Aunsorted]-1]&&((Apply[Plus,Bunsorted]-Apply[Plus,Aunsorted])/.\[Epsilon]->0)<=0&&FreeQ[Expand[Apply[Plus,Bunsorted]-Apply[Plus,Aunsorted]],\[Epsilon]]


HypExp[HypergeometricPFQ[Aunsorted_List,Bunsorted_List,x_],\[Epsilon]_,order_Integer]:=(Module[{A,B,a,b,\[Alpha],\[Beta],J,ii},
A=Sort[Aunsorted,(#1/.\[Epsilon]->0)<(#2/.\[Epsilon]->0)&];
B=Sort[Bunsorted,(#1/.\[Epsilon]->0)<(#2/.\[Epsilon]->0)&];
If[!(Head[\[Epsilon]])===Symbol,Message[MyHypExpansion::nosymbolicexpansionparameter,\[Epsilon]];Return[$HypExpFailed]];

J=Length[A];
If[Length[B]!=J-1,Message[HypExp::notJFJm1,J,Length[B]];Return[$HypExpFailed]];
\[Alpha]=Table[Coefficient[Expand[A[[ii]]],\[Epsilon]],{ii,1,J}];
a=Table[Coefficient[A[[ii]] \[Epsilon],\[Epsilon]],{ii,1,J}];
\[Beta]=Table[Coefficient[Expand[B[[ii]]],\[Epsilon]],{ii,1,J-1}];
b=Table[Coefficient[B[[ii]] \[Epsilon],\[Epsilon]],{ii,1,J-1}];

Return[If[IsKnownToOrder[Sequence@@Join[a,b],order]&&Not[MatchQ[x,1|1.]],
	If[MemberQ[loaded,Join[a,b]],
		knownandloaded[a,\[Alpha],b,\[Beta],x,\[Epsilon],order],	
		knownbutnotloaded[a,\[Alpha],b,\[Beta],x,\[Epsilon],order]
	],
neitherknownnorloaded[a,\[Alpha],b,\[Beta],x,\[Epsilon],order]]];
])/;Not[MatchQ[x,1|1.]&&MatchQ[Length[Bunsorted],Length[Aunsorted]-1]&&((Apply[Plus,Bunsorted]-Apply[Plus,Aunsorted])/.\[Epsilon]->0)<=0]&&TestParamPFQ[Aunsorted,Bunsorted,\[Epsilon]]


knownandloaded[a_List,\[Alpha]_List,b_List,\[Beta]_List,z_,\[Epsilon]_,order_]:=Normal[Series[bibhypexp[Sequence@@Join[a,b]][Sequence@@Join[\[Alpha],\[Beta]],z,\[Epsilon]],{\[Epsilon],0,order}]]; 


knownbutnotloaded[a_List,\[Alpha]_List,b_List,\[Beta]_List,z_,\[Epsilon]_,order_]:=(
LoadFromBib[Sequence@@Join[a,b]];
Return[knownandloaded[a,\[Alpha],b,\[Beta],z,\[Epsilon],order]];
)


neitherknownnorloaded[a_List,\[Alpha]_List,b_List,\[Beta]_List,x_,\[Epsilon]_,order_?NonNegative]:=Normal[MyHypExpansion2[Length[a],a,\[Alpha],b,\[Beta],x,\[Epsilon],order]]


neitherknownnorloaded[a_List,\[Alpha]_List,b_List,\[Beta]_List,x_,\[Epsilon]_,order_?Negative]:=Normal[Series[MyHypExpansion2[Length[a],a,\[Alpha],b,\[Beta],x,\[Epsilon],0],{\[Epsilon],0,order}]]


HypExp[HypergeometricPFQ[Aunsorted_List,Bunsorted_List,xx_],\[Epsilon]\[Epsilon]_,order_Integer]:= (HaHypExp[Aunsorted,Bunsorted,\[Epsilon]\[Epsilon],order]/.\[Epsilon]->\[Epsilon]\[Epsilon]/.x->xx)/;TestParamPFQHalf[Aunsorted,Bunsorted,\[Epsilon]\[Epsilon]]&&(!MatchQ[xx,1|1.])


HypExp[HypergeometricPFQ[Aunsorted_List,Bunsorted_List,xx_],\[Epsilon]\[Epsilon]_,order_Integer]:=(HaHypExpAtOneNonCrit[Aunsorted,Bunsorted,\[Epsilon]\[Epsilon],order]/.\[Epsilon]->\[Epsilon]\[Epsilon]/.x->xx)/;TestParamPFQHalf[Aunsorted,Bunsorted,\[Epsilon]\[Epsilon]]&&MatchQ[xx,1|1.]&&MatchQ[Length[Bunsorted],Length[Aunsorted]-1]&&!(((Apply[Plus,Bunsorted]-Apply[Plus,Aunsorted])/.\[Epsilon]\[Epsilon]->0)<=0)


(*here are some problems in Mathematica 5.0 for unprotecting the hyergeometric function, calling twice the rule seems to solve the problem. The problem is not present in the version 5.1*)
If[StringMatchQ[$Version,"*5.0*"]||StringMatchQ[$Version,"*6.0*"],Off[TagSetDelayed::write];Off[SetDelayed::write]]

If[StringMatchQ[$Version,"*5.1*"]|| StringMatchQ[$Version,"*5.2*"]|| StringMatchQ[$Version,"*6.0*"],
Unprotect[Series];

Series/:Series[p__ Hypergeometric2F1[a1_,a2_,b1_,x_],{\[Epsilon]_,0,n_Integer}]:=Module[{res,rres,np},np=Switch[rres=Series[Times[p],{\[Epsilon],0,0}],_SeriesData,rres[[-3]],_,0];
res=HypExp[Hypergeometric2F1[a1,a2,b1,x],\[Epsilon],Max[0,n-np]];
If[MatchQ[res,0],SeriesData[\[Epsilon],0,List[],n+1,n+1,1],Series[Series[res,{\[Epsilon],0,Max[0,n-np]}] Times[p],{\[Epsilon],0,n}]]]/;HypExp`Private`TestParam2F1[a1,a2,b1,\[Epsilon]]||HypExp`Private`TestParam2F1Half[a1,a2,b1,\[Epsilon]];


Series/:Series[p__+q__ Hypergeometric2F1[a1_,a2_,b1_,x_],{\[Epsilon]_,0,n_Integer}]:=Series[Plus[p],{\[Epsilon],0,n}]+Series[q Hypergeometric2F1[a1,a2,b1,x],{\[Epsilon],0,n}]/;HypExp`Private`TestParam2F1[a1,a2,b1,\[Epsilon]]||HypExp`Private`TestParam2F1Half[a1,a2,b1,\[Epsilon]];

Series/:Series[p__ Hypergeometric2F1Regularized[a1_,a2_,b1_,x_],{\[Epsilon]_,0,n_Integer}]:=Module[{res,rres,np},np=Switch[rres=Series[Times[p],{\[Epsilon],0,0}],_SeriesData,rres[[-3]],_,0];
res=Series[Hypergeometric2F1Regularized[a1,a2,b1,x],{\[Epsilon],0,Max[0,n-np]}];
If[MatchQ[res,0],SeriesData[\[Epsilon],0,List[],n+1,n+1,1],Series[res Times[p],{\[Epsilon],0,n}]]]/;HypExp`Private`TestParam2F1[a1,a2,b1,\[Epsilon]]||HypExp`Private`TestParam2F1Half[a1,a2,b1,\[Epsilon]];

Series/:Series[p__+q__ Hypergeometric2F1Regularized[a1_,a2_,b1_,x_],{\[Epsilon]_,0,n_Integer}]:=Series[Plus[p],{\[Epsilon],0,n}]+Series[q Hypergeometric2F1Regularized[a1,a2,b1,x],{\[Epsilon],0,n}]/;HypExp`Private`TestParam2F1[a1,a2,b1,\[Epsilon]]||HypExp`Private`TestParam2F1Half[a1,a2,b1,\[Epsilon]];


ga=(a_.+b_. \[Epsilon]_|b_. \[Epsilon]_|a_Integer?NonNegative);gan=(aa_Integer?NonPositive+bb_. \[Epsilon]\[Epsilon]_);
Series/:Series[p__ thebeta:(Beta[z_,gan,ga]|Beta[z_,ga,gan]),{\[Epsilon]_,0,n_Integer}]:=Module[{res,rres,np},np=Switch[rres=Series[Times[p],{\[Epsilon],0,0}],_SeriesData,rres[[-3]],_,0];
res=Series[thebeta,{\[Epsilon],0,Max[0,n-np]}];
If[MatchQ[res,0],SeriesData[\[Epsilon],0,List[],n+1,n+1,1],Series[res Times[p],{\[Epsilon],0,n}]]];

Series/:Series[p__+q__ thebeta:(Beta[z_,gan,ga]|Beta[z_,ga,gan]),{\[Epsilon]_,0,n_Integer}]:=Series[Plus[p],{\[Epsilon],0,n}]+Series[q thebeta,{\[Epsilon],0,n}];

Protect[Series]
]

Unprotect[Hypergeometric2F1]
Hypergeometric2F1/:Series[Hypergeometric2F1[a1_,a2_,b1_,x_],{\[Epsilon]_,0,n_Integer}]:=Module[{res},res=HypExp[Hypergeometric2F1[a1,a2,b1,x],\[Epsilon],n];
If[MatchQ[res,0],SeriesData[\[Epsilon],0,List[],n+1,n+1,1],Series[res,{\[Epsilon],0,n}]]]/;TestParam2F1[a1,a2,b1,\[Epsilon]]||TestParam2F1Half[a1,a2,b1,\[Epsilon]]
Protect[Hypergeometric2F1];

Unprotect[Hypergeometric2F1];
Hypergeometric2F1/:Series[Hypergeometric2F1[a1_,a2_,b1_,x_],{\[Epsilon]_,0,n_Integer}]:=Module[{res},res=HypExp[Hypergeometric2F1[a1,a2,b1,x],\[Epsilon],n];
If[MatchQ[res,0],SeriesData[\[Epsilon],0,List[],n+1,n+1,1],Series[res,{\[Epsilon],0,n}]]]/;TestParam2F1[a1,a2,b1,\[Epsilon]]||TestParam2F1Half[a1,a2,b1,\[Epsilon]]
Protect[Hypergeometric2F1];

Unprotect[HypergeometricPFQ];HypergeometricPFQ/:Series[HypergeometricPFQ[A_List,B_List,x_],{\[Epsilon]\[Epsilon]_,0,n_Integer}]:=Module[{res},res=HypExp[HypergeometricPFQ[A,B,x],\[Epsilon],n];
If[MatchQ[res,0],SeriesData[\[Epsilon],0,List[],n+1,n+1,1],Series[res,{\[Epsilon],0,n}]]]/;TestParamPFQ[A,B,\[Epsilon]\[Epsilon]]||TestParamPFQHalf[A,B,\[Epsilon]\[Epsilon]]
Protect[HypergeometricPFQ];

Unprotect[HypergeometricPFQ];
HypergeometricPFQ/:Series[HypergeometricPFQ[A_List,B_List,x_],{\[Epsilon]_,0,n_Integer}]:=Module[{res},res=HypExp[HypergeometricPFQ[A,B,x],\[Epsilon],n];
If[MatchQ[res,0],SeriesData[\[Epsilon],0,List[],n+1,n+1,1],Series[res,{\[Epsilon],0,n}]]]/;TestParamPFQ[A,B,\[Epsilon]]||TestParamPFQHalf[A,B,\[Epsilon]]
(*Protect[HypergeometricPFQ]*)


Unprotect[HypergeometricPFQ];
Unprotect[HypergeometricPFQ];
HypergeometricPFQ[mm1:({___,SeriesData[\[Epsilon]_,0,_,m:(0|1),n_,1],___}),mm2___List,x_]:=Series[HypergeometricPFQ[Normal/@mm1,Normal/@mm2,x],{\[Epsilon],0,n-1}]/;TestParamPFQ[Normal[mm1],Normal[mm2],\[Epsilon]]||TestParamPFQHalf[Normal[mm1],Normal[mm2],\[Epsilon]]

HypergeometricPFQ[mm1___List,mm2:({___,SeriesData[\[Epsilon]_,0,_,m:(0|1),n_,1],___}),x_]:=Series[HypergeometricPFQ[Normal/@mm1,Normal/@mm2,x],{\[Epsilon],0,n-1}]/;TestParamPFQ[Normal[mm1],Normal[mm2],\[Epsilon]]||TestParamPFQHalf[Normal[mm1],Normal[mm2],\[Epsilon]]
Protect[HypergeometricPFQ];



If[StringMatchQ[$Version,"*5.0*"]||StringMatchQ[$Version,"*6.0*"],Off[TagSetDelayed::write];Off[SetDelayed::write]]



Unprotect[Beta]
Beta/:Series[Beta[z_,p_.+\[Alpha]_. \[Epsilon]_,q_.+\[Beta]_. \[Epsilon]_],{\[Epsilon]_,0,n_}]:=Series[z^(p+\[Alpha] \[Epsilon])/(p+\[Alpha] \[Epsilon]) Hypergeometric2F1[p+\[Alpha] \[Epsilon],1-q-\[Beta] \[Epsilon],1+p+\[Alpha] \[Epsilon],z],{\[Epsilon],0,n}]
Beta/:Series[Beta[z_,p_,q_.+\[Beta]_. \[Epsilon]_],{\[Epsilon]_,0,n_}]:=Series[z^(p+\[Alpha] \[Epsilon])/(p+\[Alpha] \[Epsilon]) Hypergeometric2F1[p+\[Alpha] \[Epsilon],1-q-\[Beta] \[Epsilon],1+p+\[Alpha] \[Epsilon],z],{\[Epsilon],0,n}]/;Not[IntegerQ[p]&p<=0]
Beta/:Series[Beta[z_,p_.+\[Alpha]_. \[Epsilon]_,q_],{\[Epsilon]_,0,n_}]:=Series[z^(p+\[Alpha] \[Epsilon])/(p+\[Alpha] \[Epsilon]) Hypergeometric2F1[p+\[Alpha] \[Epsilon],1-q-\[Beta] \[Epsilon],1+p+\[Alpha] \[Epsilon],z],{\[Epsilon],0,n}]
Protect[Beta]


Unprotect[Beta]
Derivative[0,n_Integer?Positive,0][Beta][x_,p_,q_]:=n! SeriesCoefficient[Series[z^(p+\[Epsilon])/(p+\[Epsilon]) Hypergeometric2F1[p+\[Epsilon],1-q,1+p+\[Epsilon],x],{\[Epsilon],0,n}],n]
Protect[Beta]


Unprotect[Hypergeometric2F1Regularized]
Hypergeometric2F1Regularized/:Series[Hypergeometric2F1Regularized[a1_,a2_,b1_,x_],{\[Epsilon]_,0,n_Integer?NonNegative}]:=Series[Hypergeometric2F1[a1,a2,b1,x]/Gamma[b1],{\[Epsilon],0,n}]/;TestParam2F1[a1,a2,b1,\[Epsilon]]
Protect[Hypergeometric2F1Regularized]

Unprotect[HypergeometricPFQRegularized]
HypergeometricPFQRegularized/:Series[HypergeometricPFQRegularized[A_List,B_List,x_],{\[Epsilon]_,0,n_Integer?NonNegative}]:=Series[HypergeometricPFQ[A,B,x]/(Apply[Times,Gamma/@B]),{\[Epsilon],0,n}]/;TestParamPFQ[A,B,\[Epsilon]]
Protect[HypergeometricPFQRegularized]



Derivative[n1_Integer?NonNegative,n2_Integer?NonNegative,n3_Integer?NonNegative,0][Hypergeometric2F1][a1_Integer,a2_Integer,b1_Integer,x_]:=Module[{t,\[Epsilon],res,\[Alpha]1,\[Alpha]2,\[Beta]1},
res=Series[Hypergeometric2F1[a1+\[Alpha]1 \[Epsilon],a2+\[Alpha]2 \[Epsilon],b1+\[Beta]1 \[Epsilon],x],{\[Epsilon],0,n1+n2+n3}];rres=Expand[SeriesCoefficient[res,n1+n2+n3]];
Return[(n1! n2! n3!) Coefficient[rres,\[Alpha]1^n1 \[Alpha]2^n2 \[Beta]1^n3]]]


Derivative[n1_Integer?NonNegative,n2_Integer?NonNegative,n3_Integer?NonNegative,0][Hypergeometric2F1Regularized][a1_Integer,a2_Integer,b1_Integer,x_]:=Module[{t,\[Epsilon],res,\[Alpha]1,\[Alpha]2,\[Beta]1},
res=Series[Hypergeometric2F1[a1+\[Alpha]1 \[Epsilon],a2+\[Alpha]2 \[Epsilon],b1+\[Beta]1 \[Epsilon],x]/Gamma[b1+\[Beta]1 \[Epsilon]],{\[Epsilon],0,n1+n2+n3}];rres=Expand[SeriesCoefficient[res,n1+n2+n3]];
Return[(n1! n2! n3!) Coefficient[rres,\[Alpha]1^n1 \[Alpha]2^n2 \[Beta]1^n3]]]


Derivative[n1_List,n2_List,0][HypergeometricPFQ][a_List,b_List,x_]:=Module[{t,\[Epsilon],res,\[Alpha],\[Beta],\[Alpha]vect,\[Beta]vect,order},
\[Alpha]vect=MapIndexed[f,a]/.f[i_,j_]:>\[Alpha]@@j;
\[Beta]vect=MapIndexed[f,b]/.f[i_,j_]:>\[Beta]@@j;
order=Plus@@(Flatten[{n1,n2}]);
res=Series[HypergeometricPFQ[a+\[Alpha]vect \[Epsilon],b+\[Beta]vect \[Epsilon],x],{\[Epsilon],0,order}];
rres=Expand[SeriesCoefficient[res,order]];
Return[(Times@@(n1!)) (Times@@(n2!)) Coefficient[rres,Times@@(\[Alpha]vect^n1) Times@@(\[Beta]vect^n2)]]]/;ArrayQ[n1,1,IntegerQ[#]&&NonNegative[#]&]&&ArrayQ[n2,1,IntegerQ[#]&&NonNegative[#]&]&&ArrayQ[a,1,IntegerQ]&&ArrayQ[b,1,IntegerQ]


Derivative[n1_List,n2_List,0][HypergeometricPFQRegularized][a_List,b_List,x_]:=Module[{t,\[Epsilon],res,\[Alpha],\[Beta],\[Alpha]vect,\[Beta]vect,order},
\[Alpha]vect=MapIndexed[f,a]/.f[i_,j_]:>\[Alpha]@@j;
\[Beta]vect=MapIndexed[f,b]/.f[i_,j_]:>\[Beta]@@j;
order=Plus@@(Flatten[{n1,n2}]);
res=Series[HypergeometricPFQ[a+\[Alpha]vect \[Epsilon],b+\[Beta]vect \[Epsilon],x]/(Apply[Times,Gamma/@(b+\[Beta]vect \[Epsilon])]),{\[Epsilon],0,order}];
rres=Expand[SeriesCoefficient[res,order]];
Return[(Times@@(n1!)) (Times@@(n2!))Coefficient[rres,Times@@(\[Alpha]vect^n1) Times@@(\[Beta]vect^n2)]]]/;ArrayQ[n1,1,IntegerQ[#]&&NonNegative[#]&]&&ArrayQ[n2,1,IntegerQ[#]&&NonNegative[#]&]&&ArrayQ[a,1,IntegerQ]&&ArrayQ[b,1,IntegerQ]


TestParamPFQHalfKnown[A_,B_]:=Module[{J,as,bs,\[Alpha]s,\[Beta]s},
J=Length[A];
r=Count[A,Rational[_,2]];
s=Count[B,Rational[_,2]];
Return[MatchQ[{J,r,s},JrsKnown]]]


Derivative[n1_Integer?NonNegative,n2_Integer?NonNegative,n3_Integer?NonNegative,0][Hypergeometric2F1][a1:(_Integer|Rational[_,2]),a2:(_Integer|Rational[_,2]),b1:(_Integer|Rational[_,2]),x_]:=Module[{t,\[Epsilon],res,\[Alpha]1,\[Alpha]2,\[Beta]1},
res=Series[Hypergeometric2F1[a1+\[Alpha]1 \[Epsilon],a2+\[Alpha]2 \[Epsilon],b1+\[Beta]1 \[Epsilon],x],{\[Epsilon],0,n1+n2+n3}];rres=Expand[SeriesCoefficient[res,n1+n2+n3]];
Return[(n1! n2! n3!) Coefficient[rres,\[Alpha]1^n1 \[Alpha]2^n2 \[Beta]1^n3]]]/;TestParamPFQHalfKnown[{a1,a2},{b1}]


Derivative[n1_Integer?NonNegative,n2_Integer?NonNegative,n3_Integer?NonNegative,0][Hypergeometric2F1Regularized][a1:(_Integer|Rational[_,2]),a2:(_Integer|Rational[_,2]),b1:(_Integer|Rational[_,2]),x_]:=Module[{t,\[Epsilon],res,\[Alpha]1,\[Alpha]2,\[Beta]1},
res=Series[Hypergeometric2F1[a1+\[Alpha]1 \[Epsilon],a2+\[Alpha]2 \[Epsilon],b1+\[Beta]1 \[Epsilon],x]/Gamma[b1+\[Beta]1 \[Epsilon]],{\[Epsilon],0,n1+n2+n3}];rres=Expand[SeriesCoefficient[res,n1+n2+n3]];
Return[(n1! n2! n3!) Coefficient[rres,\[Alpha]1^n1 \[Alpha]2^n2 \[Beta]1^n3]]]TestParamPFQHalfKnown[{a1,a2},{b1}]


Derivative[n1:{(_Integer?NonNegative)..},n2:{(_Integer?NonNegative)..},0][HypergeometricPFQ][a:{(_Integer|Rational[_,2])..},b:{(_Integer|Rational[_,2])..},x_]:=Module[{t,\[Epsilon],res,\[Alpha],\[Beta],\[Alpha]vect,\[Beta]vect,order},
\[Alpha]vect=MapIndexed[f,a]/.f[i_,j_]:>\[Alpha]@@j;
\[Beta]vect=MapIndexed[f,b]/.f[i_,j_]:>\[Beta]@@j;
order=Plus@@(Flatten[{n1,n2}]);
res=Series[HypergeometricPFQ[a+\[Alpha]vect \[Epsilon],b+\[Beta]vect \[Epsilon],x],{\[Epsilon],0,order}];
rres=Expand[SeriesCoefficient[res,order]];
Return[(Times@@(n1!)) (Times@@(n2!)) Coefficient[rres,Times@@(\[Alpha]vect^n1) Times@@(\[Beta]vect^n2)]]]/;TestParamPFQHalfKnown[a,b]


Derivative[n1:{(_Integer?NonNegative)..},n2:{(_Integer?NonNegative)..},0][HypergeometricPFQRegularized][a:{(_Integer|Rational[_,2])..},b:{(_Integer|Rational[_,2])..},x_]:=Module[{t,\[Epsilon],res,\[Alpha],\[Beta],\[Alpha]vect,\[Beta]vect,order},
\[Alpha]vect=MapIndexed[f,a]/.f[i_,j_]:>\[Alpha]@@j;
\[Beta]vect=MapIndexed[f,b]/.f[i_,j_]:>\[Beta]@@j;
order=Plus@@(Flatten[{n1,n2}]);
res=Series[HypergeometricPFQ[a+\[Alpha]vect \[Epsilon],b+\[Beta]vect \[Epsilon],x]/(Apply[Times,Gamma/@(b+\[Beta]vect \[Epsilon])]),{\[Epsilon],0,order}];
rres=Expand[SeriesCoefficient[res,order]];
Return[(Times@@(n1!)) (Times@@(n2!)) Coefficient[rres,Times@@(\[Alpha]vect^n1) Times@@(\[Beta]vect^n2)]]]/;TestParamPFQHalfKnown[a,b]


Get[ToFileName[{$HypExpPath},"rulesalgorithm.m"]];
rrlpn=Get[ToFileName[{$HypExpPath},"rrlpnHPL_private.out2"]];
rrhypfunc=Get[ToFileName[{$HypExpPath},"collectedfunctions.out"]];
Get[ToFileName[{$HypExpPath},"rrarg.m"]];


Tobias[{a1_,a2_,b1_,\[Alpha]1_,\[Alpha]2_,\[Beta]1_,xx_,eps_,maxeps_}]:=(
Module[{remember,result,zet},
remember=$HypExpPolyLogRules;
$HypExpPolyLogRules=True;
expressiontoexpand=HyperGeometric2F1Expand[a1,\[Alpha]1,a2,\[Alpha]2,b1,\[Beta]1,zet];
expressiontoexpand=expressiontoexpand/.ruleABsymmetric;
expressiontoexpand=expressiontoexpand/.rulekummerab;
expressiontoexpand=expressiontoexpand/.ruleABsymmetric;
expressiontoexpand=expressiontoexpand/.rulekummernuraa;
expressiontoexpand=expressiontoexpand/.ruleABsymmetric;
expressiontoexpand=expressiontoexpand/.rulekummernurbb;
expressiontoexpand=expressiontoexpand/.ruleABsymmetric;
expressiontoexpand=expressiontoexpand//.ruleccupnegative;
expressiontoexpand=Collect[expressiontoexpand,HyperGeometric2F1Expand[a_,b_,c_,d_,e_,f_,z_],Simplify];
expressiontoexpand=expressiontoexpand/.ruleABsymmetric;
expressiontoexpand=expressiontoexpand//.rulebbupnegativecm1;
expressiontoexpand=Collect[expressiontoexpand,HyperGeometric2F1Expand[a_,b_,c_,d_,e_,f_,z_](*,Simplify*)];
expressiontoexpand=expressiontoexpand/.ruleABsymmetric;
expressiontoexpand=expressiontoexpand//.ruleaaupanegbm2cm1;
expressiontoexpand=Collect[expressiontoexpand,HyperGeometric2F1Expand[a_,b_,c_,d_,e_,f_,z_](*,Simplify*)];
expressiontoexpand=expressiontoexpand/.ruleABsymmetric;
expressiontoexpand=expressiontoexpand//.ruleaaupanegbgem1cm1;
expressiontoexpand=Collect[expressiontoexpand,HyperGeometric2F1Expand[a_,b_,c_,d_,e_,f_,z_](*,Simplify*)];
expressiontoexpand=expressiontoexpand/.ruleABsymmetric;
expressiontoexpand=expressiontoexpand//.rulebbdownspecialcm1;
expressiontoexpand=Collect[expressiontoexpand,HyperGeometric2F1Expand[a_,b_,c_,d_,e_,f_,z_](*,Simplify*)];
expressiontoexpand=expressiontoexpand/.ruleABsymmetric;
expressiontoexpand=expressiontoexpand//.ruleaadowndelayedcm1;
expressiontoexpand=Collect[expressiontoexpand,HyperGeometric2F1Expand[a_,b_,c_,d_,e_,f_,z_](*,Simplify*)];
expressiontoexpand=expressiontoexpand/.ruleABsymmetric;
expressiontoexpand=expressiontoexpand//.rulebbdowndelayedcm1;
expressiontoexpand=Collect[expressiontoexpand,HyperGeometric2F1Expand[a_,b_,c_,d_,e_,f_,z_](*,Simplify*)];
expressiontoexpand=expressiontoexpand/.ruleABsymmetric;
expressiontoexpand=expressiontoexpand//.rulebbupnegative;
expressiontoexpand=Collect[expressiontoexpand,HyperGeometric2F1Expand[a_,b_,c_,d_,e_,f_,z_]];
expressiontoexpand=expressiontoexpand//.ruleaaupanegbneg;
expressiontoexpand=Collect[expressiontoexpand,HyperGeometric2F1Expand[a_,b_,c_,d_,e_,f_,z_]];
expressiontoexpand=expressiontoexpand/.ruleABsymmetric;
expressiontoexpand=expressiontoexpand//.rulebonceup;
expressiontoexpand=Collect[expressiontoexpand,HyperGeometric2F1Expand[a_,b_,c_,d_,e_,f_,z_],Simplify];
expressiontoexpand=expressiontoexpand/.ruleABsymmetric;
expressiontoexpand=expressiontoexpand//.ruleaaupanegbpos;
expressiontoexpand=Collect[expressiontoexpand,HyperGeometric2F1Expand[a_,b_,c_,d_,e_,f_,z_]];
expressiontoexpand=expressiontoexpand/.ruleABsymmetric;
expressiontoexpand=expressiontoexpand//.rulebbdownspecial;
expressiontoexpand=Collect[expressiontoexpand,HyperGeometric2F1Expand[a_,b_,c_,d_,e_,f_,z_]];
expressiontoexpand=expressiontoexpand/.ruleABsymmetric;
expressiontoexpand=expressiontoexpand//.ruleaaupaminusonecpos;
expressiontoexpand=Collect[expressiontoexpand,HyperGeometric2F1Expand[a_,b_,c_,d_,e_,f_,z_]];
expressiontoexpand=expressiontoexpand/.ruleABsymmetric;
expressiontoexpand=expressiontoexpand//.ruleaadowndelayed;
expressiontoexpand=Collect[expressiontoexpand,HyperGeometric2F1Expand[a_,b_,c_,d_,e_,f_,z_],Simplify];
expressiontoexpand=expressiontoexpand//.rulebbdowndelayed;
expressiontoexpand=expressiontoexpand//.ruleABsymmetric;
expressiontoexpand=Collect[expressiontoexpand,HyperGeometric2F1Expand[a_,b_,c_,d_,e_,f_,z_](*,Simplify*)];
expressiontoexpand=expressiontoexpand//.ruleccdowndelayed;
expressiontoexpand=Collect[expressiontoexpand,HyperGeometric2F1Expand[a_,b_,c_,d_,e_,f_,z_](*,Simplify*)];
result=Series[(expressiontoexpand//.rrhypfunc),{HypExp\[Epsilon],0,maxeps}];
result=result//.rrarg;
result=result//.rrlpn;
result=result//Expand;
result=Collect[result/.{zet_/((zet_-1) (zet_/(zet_-1)-1)):>zet},{HypExp\[Epsilon],HHPPLL[ess___],PolyLog[a_,b_,zet_],PolyLog[t_,u_]^(_:1)*PolyLog[r_,q_]^(_:1),PolyLog[w_,x_]^(_:1)*Log[p_]^(_:1)*Log[f_]^(_:1),PolyLog[a_,b_]^(_:1)*Log[c_]^(_:1),PolyLog[v_,m_]^(_:1),Log[d_]^(_:1)*Log[k_]^(_:1),Log[l_]^(_:1)},(*Full*)Simplify;Factor]/.{\[Beta]1 zet-\[Beta]1:>\[Beta]1 (zet-1),\[Beta]1-\[Beta]1 zet:>-\[Beta]1 (zet-1),zet_/((zet_-1) (zet_/(zet_-1)-1)):>zet};
result=result/.HHPPLL[esss___]:>HPL[esss];
$HypExpPolyLogRules=remember;
Return[result]/.{zet->xx,HypExp\[Epsilon]->eps}

])


Unprotect[PolyLog];
PolyLog/:PolyLog[2,(zet_)/(-1+(zet_))]:=-PolyLog[2,zet]-(1/2)*Log[1-zet]^2/;$HypExpPolyLogRules

PolyLog/:PolyLog[2,1-(zet_)^(-1)]:=(1/2)*Log[-(1/zet)]^2-Log[1/zet]*Log[(zet-1)/zet]+PolyLog[2,zet]+Pi^2/3/;$HypExpPolyLogRules
PolyLog/:PolyLog[2,1-(zet_)^(-1)]:=(1/2)*Log[-(1/zet)]^2-Log[1/zet]*Log[(zet-1)/zet]+PolyLog[2,zet]+Pi^2/3/;$HypExpPolyLogRules
PolyLog/:PolyLog[2,(-1+(zet_))/(zet_)]:=(1/2)*Log[-(1/zet)]^2-Log[1/zet]*Log[(zet-1)/zet]+PolyLog[2,zet]+Pi^2/3/;$HypExpPolyLogRules
PolyLog/:PolyLog[2,1-(zet_)]:=-PolyLog[2,zet]+Pi^2/6-Log[zet]*Log[1-zet]/;$HypExpPolyLogRules
PolyLog/:PolyLog[2,(1-(zet_))^(-1)]:=PolyLog[2,zet]-(1/2)*Log[1-zet]^2+Pi^2/6+Log[1-zet]*Log[-zet]/;$HypExpPolyLogRules
PolyLog/:PolyLog[2,(zet_)^(-1)]:=(-(1/2))*Log[-(1/zet)]^2-PolyLog[2,zet]-Pi^2/6/;$HypExpPolyLogRules
PolyLog/:PolyLog[3,(zet_)/(-1+(zet_))]:=-PolyLog[3,zet]-PolyLog[3,1-zet]+Zeta[3]+(Pi^2/6)*Log[1-zet]-(1/2)*Log[zet]*Log[1-zet]^2+(1/6)*Log[1-zet]^3/;$HypExpPolyLogRules
PolyLog/:PolyLog[3,(-1+(zet_))/(zet_)]:=(-(1/6))*Log[1/zet-1]^3-(1/6)*Pi^2*Log[1/zet-1]+(1/6)*Log[1-zet]^3+(1/6)*Pi^2*Log[1-zet]-(1/2)*Log[1-zet]^2*Log[zet]-PolyLog[3,1-zet]-PolyLog[3,zet]+Zeta[3]/;$HypExpPolyLogRules
PolyLog/:PolyLog[3,(1-(zet_))^(-1)]:=(1/6)*Log[1-zet]^3-(1/2)*Log[-zet]*Log[1-zet]^2+(1/2)*Log[zet]*Log[1-zet]^2-(1/3)*Pi^2*Log[1-zet]+PolyLog[3,1-zet]/;$HypExpPolyLogRules
PolyLog/:PolyLog[3,(zet_)^(-1)]:=PolyLog[3,zet]-(Pi^2/6)*Log[-zet^(-1)]-(1/6)*Log[-zet^(-1)]^3/;$HypExpPolyLogRules
PolyLog/:PolyLog[4,(1-(zet_))^(-1)]:=(-(1/24))*Log[1-zet]^4+(1/6)*Log[-zet]*Log[1-zet]^3-(1/6)*Log[zet]*Log[1-zet]^3+(1/6)*Pi^2*Log[1-zet]^2-PolyLog[4,1-zet]+Pi^4/45/;$HypExpPolyLogRules
PolyLog/:PolyLog[4,1-(zet_)^(-1)]:=-PolyLog[4,zet/(zet-1)]-(1/24)*Log[1/zet-1]^4-(Pi^2/12)*Log[1/zet-1]^2-7*(Pi^4/360)/;$HypExpPolyLogRules
PolyLog/:PolyLog[4,(-1+(zet_))/(zet_)]:=-PolyLog[4,zet/(zet-1)]-(1/24)*Log[1/zet-1]^4-(Pi^2/12)*Log[1/zet-1]^2-7*(Pi^4/360)/;$HypExpPolyLogRules
PolyLog/:PolyLog[5,(1-(zet_))^(-1)]:=(1/120)*Log[1-zet]^5-(1/24)*Log[-zet]*Log[1-zet]^4+(1/24)*Log[zet]*Log[1-zet]^4-(1/18)*Pi^2*Log[1-zet]^3-(1/45)*Pi^4*Log[1-zet]+PolyLog[5,1-zet]/;$HypExpPolyLogRules
PolyLog/:PolyLog[2,2,(1-(zet_))^(-1)]:=(-(1/6))*Log[-zet]*Log[1-zet]^3+(1/3)*Log[zet]*Log[1-zet]^3+(1/4)*Log[-zet]^2*Log[1-zet]^2-(1/2)*Log[-zet]*Log[zet]*Log[1-zet]^2-(1/12)*Pi^2*Log[1-zet]^2+(1/6)*Pi^2*Log[-zet]*Log[1-zet]+PolyLog[3,1-zet]*Log[1-zet]-Zeta[3]*Log[1-zet]-Log[-zet]*PolyLog[3,1-zet]-PolyLog[4,1-zet]-PolyLog[4,zet]-PolyLog[4,zet/(zet-1)]+Log[-zet]*Zeta[3]+Pi^4/72/;$HypExpPolyLogRules
PolyLog/:PolyLog[2,2,(zet_)/(-1+(zet_))]:=(1/12)*Log[1-zet]^4-(1/3)*Log[zet]*Log[1-zet]^3+(1/12)*Pi^2*Log[1-zet]^2-PolyLog[3,1-zet]*Log[1-zet]-PolyLog[3,zet]*Log[1-zet]+PolyLog[4,1-zet]+PolyLog[4,zet]+PolyLog[4,zet/(zet-1)]-Pi^4/90/;$HypExpPolyLogRules
PolyLog/:PolyLog[2,2,1-(zet_)]:=(-(1/24))*Log[1-zet]^4+(1/6)*Log[zet]*Log[1-zet]^3-(1/4)*Log[zet]^2*Log[1-zet]^2-(1/12)*Pi^2*Log[1-zet]^2+(1/6)*Pi^2*Log[zet]*Log[1-zet]-Log[zet]*PolyLog[3,1-zet]+PolyLog[4,1-zet]-PolyLog[4,zet]-PolyLog[4,zet/(zet-1)]+Log[zet]*Zeta[3]-Pi^4/120/;$HypExpPolyLogRules
PolyLog/:PolyLog[2,2,zet_]:=Log[1-zet]^4/24-(Log[zet]*Log[1-zet]^3)/6+(Pi^2*Log[1-zet]^2)/12-PolyLog[3,zet]*Log[1-zet]+Zeta[3]*Log[1-zet]-PolyLog[4,1-zet]+PolyLog[4,zet]+PolyLog[4,zet/(zet-1)]+Pi^4/90/;$HypExpPolyLogRules
PolyLog/:PolyLog[2,3,(1-(zet_))^(-1)]:=(-(1/60))*Log[1-zet]^5+(1/8)*Log[zet]*Log[1-zet]^4+(1/12)*Log[-zet]^2*Log[1-zet]^3-(1/3)*Log[-zet]*Log[zet]*Log[1-zet]^3-(1/36)*Pi^2*Log[1-zet]^3-(1/12)*Log[-zet]^3*Log[1-zet]^2+(1/12)*Pi^2*Log[-zet]*Log[1-zet]^2+(1/4)*Log[-zet]^2*Log[zet]*Log[1-zet]^2+(1/2)*PolyLog[3,1-zet]*Log[1-zet]^2-(1/12)*Pi^2*Log[-zet]^2*Log[1-zet]-Log[-zet]*PolyLog[3,1-zet]*Log[1-zet]-PolyLog[4,1-zet]*Log[1-zet]-PolyLog[4,zet/(zet-1)]*Log[1-zet]-(1/90)*Pi^4*Log[1-zet]-(1/90)*Pi^4*Log[-zet]+(1/2)*Log[-zet]^2*PolyLog[3,1-zet]+Log[-zet]*PolyLog[4,1-zet]+Log[-zet]*PolyLog[4,zet]+Log[-zet]*PolyLog[4,zet/(zet-1)]+PolyLog[5,1-zet]-2*PolyLog[5,zet]-2*PolyLog[5,zet/(zet-1)]+PolyLog[3,2,zet]+Zeta[5]-(1/2)*Log[-zet]^2*Zeta[3]-(1/6)*Pi^2*Zeta[3]/;$HypExpPolyLogRules
PolyLog/:PolyLog[2,3,(zet_)/(-1+(zet_))]:=(1/24)*Log[1-zet]^5-(1/6)*Log[zet]*Log[1-zet]^4+(1/18)*Pi^2*Log[1-zet]^3-(1/2)*PolyLog[3,1-zet]*Log[1-zet]^2-(1/2)*PolyLog[3,zet]*Log[1-zet]^2+(1/2)*Zeta[3]*Log[1-zet]^2+PolyLog[4,1-zet]*Log[1-zet]+PolyLog[4,zet/(zet-1)]*Log[1-zet]+(1/90)*Pi^4*Log[1-zet]-2*PolyLog[5,1-zet]+PolyLog[5,zet]+PolyLog[5,zet/(zet-1)]-PolyLog[3,2,zet]+2*Zeta[5]/;$HypExpPolyLogRules
PolyLog/:PolyLog[2,3,1-(zet_)]:=(1/24)*Log[zet]*Log[1-zet]^4-(1/6)*Log[zet]^2*Log[1-zet]^3+(1/6)*Log[zet]^3*Log[1-zet]^2+(1/12)*Pi^2*Log[zet]*Log[1-zet]^2-(1/12)*Pi^2*Log[zet]^2*Log[1-zet]-PolyLog[4,zet]*Log[1-zet]+Log[zet]*Zeta[3]*Log[1-zet]+(1/90)*Pi^4*Log[1-zet]+(1/90)*Pi^4*Log[zet]+(1/2)*Log[zet]^2*PolyLog[3,1-zet]-Log[zet]*PolyLog[4,1-zet]+Log[zet]*PolyLog[4,zet]+Log[zet]*PolyLog[4,zet/(zet-1)]-PolyLog[3,2,zet]+2*Zeta[5]-(1/2)*Log[zet]^2*Zeta[3]-(1/6)*Pi^2*Zeta[3]/;$HypExpPolyLogRules
PolyLog/:PolyLog[2,3,zet_]:=(-(1/30))*Log[1-zet]^5+(1/8)*Log[zet]*Log[1-zet]^4-(1/18)*Pi^2*Log[1-zet]^3+(1/2)*PolyLog[3,zet]*Log[1-zet]^2-(1/2)*Zeta[3]*Log[1-zet]^2+PolyLog[4,1-zet]*Log[1-zet]-PolyLog[4,zet/(zet-1)]*Log[1-zet]-PolyLog[5,1-zet]-PolyLog[5,zet]-PolyLog[5,zet/(zet-1)]+PolyLog[3,2,zet]+Zeta[5]/;$HypExpPolyLogRules
PolyLog/:PolyLog[3,2,(1-(zet_))^(-1)]:=(1/24)*Log[-zet]*Log[1-zet]^4-(1/12)*Log[zet]*Log[1-zet]^4-(1/12)*Log[-zet]^2*Log[1-zet]^3+(1/6)*Log[-zet]*Log[zet]*Log[1-zet]^3+(1/36)*Pi^2*Log[1-zet]^3-(1/12)*Pi^2*Log[-zet]*Log[1-zet]^2+(1/2)*Zeta[3]*Log[1-zet]^2-PolyLog[4,1-zet]*Log[1-zet]+PolyLog[4,zet]*Log[1-zet]-Log[-zet]*Zeta[3]*Log[1-zet]-(1/72)*Pi^4*Log[1-zet]-(1/90)*Pi^4*Log[-zet]+Log[-zet]*PolyLog[4,1-zet]+2*PolyLog[5,1-zet]-PolyLog[5,zet]-PolyLog[5,zet/(zet-1)]+PolyLog[3,2,zet]-(1/6)*Pi^2*Zeta[3]/;$HypExpPolyLogRules
PolyLog/:PolyLog[3,2,(zet_)/(-1+(zet_))]:=(1/60)*Log[1-zet]^5-(1/24)*Log[zet]*Log[1-zet]^4+(1/36)*Pi^2*Log[1-zet]^3+(1/2)*Zeta[3]*Log[1-zet]^2-PolyLog[4,zet]*Log[1-zet]+PolyLog[4,zet/(zet-1)]*Log[1-zet]+(1/90)*Pi^4*Log[1-zet]-PolyLog[5,1-zet]+2*PolyLog[5,zet]+2*PolyLog[5,zet/(zet-1)]-PolyLog[3,2,zet]+Zeta[5]/;$HypExpPolyLogRules
PolyLog/:PolyLog[3,2,1-(zet_)]:=(-(1/120))*Log[1-zet]^5+(1/24)*Log[zet]*Log[1-zet]^4-(1/12)*Log[zet]^2*Log[1-zet]^3-(1/36)*Pi^2*Log[1-zet]^3+(1/12)*Pi^2*Log[zet]*Log[1-zet]^2-PolyLog[4,zet]*Log[1-zet]+Log[zet]*Zeta[3]*Log[1-zet]-(1/120)*Pi^4*Log[1-zet]+(1/90)*Pi^4*Log[zet]-Log[zet]*PolyLog[4,1-zet]+PolyLog[5,1-zet]+PolyLog[5,zet]+PolyLog[5,zet/(zet-1)]-PolyLog[3,2,zet]+Zeta[5]-(1/6)*Pi^2*Zeta[3]/;$HypExpPolyLogRules
PolyLog/:PolyLog[3,2,-1]:=(1/12)*Pi^2*Zeta[3]-(29*Zeta[5])/32/;$HypExpPolyLogRules

Protect[PolyLog];


$HypExpPolyLogRules=False;


Get[ToFileName[{$HypExpPath},"listintegralsminimal.m"]];


HypExpInt[m___]:=(Message[HypExpInt::args,Length[{m}]];
Return[$HypExpFailed])/;Length[{m}]!=6


HypExpInt[(\[Chi]1_Integer)?NonNegative,(\[Chi]2_Integer)?NonNegative,(\[Chi]3_Integer)?NonNegative,0,(\[Chi]5_Integer)?NonNegative,0|0.]:=(-1)^\[Chi]5*HypExpU[\[Chi]2,\[Chi]3,\[Chi]1]


HypExpInt[(\[Chi]1_Integer)?NonNegative,(\[Chi]2_Integer)?NonNegative,(\[Chi]3_Integer)?NonNegative,(\[Chi]4_Integer)?Positive,(\[Chi]5_Integer)?NonNegative,0|0.]:=0


HypExpInt[(\[Chi]1_Integer)?NonNegative,(\[Chi]2_Integer)?NonNegative,(\[Chi]3_Integer)?NonNegative,(\[Chi]4_Integer)?NonNegative,(\[Chi]5_Integer)?NonNegative,1|1.]:=Module[{jom},Expand[(-1)^\[Chi]5*Sum[(-1)^jom*Binomial[\[Chi]1,jom]*HypExpU[\[Chi]3+\[Chi]4,\[Chi]2,jom-\[Chi]5],{jom,0,\[Chi]1}]]]/;\[Chi]2>=\[Chi]5


HypExpInt[(\[Chi]1_Integer)?NonNegative,(\[Chi]2_Integer)?NonNegative,(\[Chi]3_Integer)?NonNegative,(\[Chi]4_Integer)?NonNegative,(\[Chi]5_Integer)?NonNegative,(aarrgg_)/((aarrgg_)-1)]:=Module[{internint,argum,zet,auxkern,ableitung},
argum=aarrgg;
internint=kern[\[Chi]1,\[Chi]2,\[Chi]3,\[Chi]4,\[Chi]5,zet];If[internint[[5]]>9,Message[HypExpInt::long]];
While[!FreeQ[internint,kern[a_,b_,c_,d_,e_,dcr_]/;a>0],Module[{kaka,koko,kuku,kiki},internint=Expand[internint/.{kern[chi1_,chi2_,chi3_,chi4_,chi5_,zet_]:>Sum[Binomial[chi1,kaka]*kern[0,chi2,chi3,chi4,chi5-kaka,zet],{kaka,0,chi1}]/zet^chi1/;chi1>0&&chi1<=chi5}];
internint=Expand[internint/.{kern[chi1_,chi2_,chi3_,chi4_,chi5_,zet_]:>(Sum[Binomial[chi1,koko]*kern[0,chi2,chi3,chi4,chi5-koko,zet],{koko,0,chi5}]+Sum[Binomial[chi1,kuku]*auxkern[kuku-chi5,chi2,chi3,chi4,0],{kuku,chi5+1,chi1}])/zet^chi1/;chi1>0&&chi1>chi5}];
internint=Expand[internint/.{auxkern[chi1_,chi2_,chi3_,chi4_,0]:>Sum[zet^kiki*(-1)^(chi1-kiki)*Binomial[chi1,kiki]*kern[kiki,chi2,chi3,chi4,0,zet],{kiki,0,chi1}]/;chi1>0}];internint=Expand[internint/.{kern[chi1_,chi2_,chi3_,chi4_,0,zet_]:>(chi1*kern[chi1-1,chi2,chi3,chi4,0,zet])/(chi1+1)+(chi2*kern[chi1-1,chi2-1,chi3,chi4,0,zet])/(chi1+1)-(chi2*kern[chi1,chi2-1,chi3,chi4,0,zet])/(chi1+1)-(chi3*kern[chi1,chi2,chi3-1,chi4,0,zet])/(chi1+1)+(zet*chi4*kern[chi1,chi2,chi3,chi4-1,1,zet])/(chi1+1)-(zet*chi4*kern[chi1+1,chi2,chi3,chi4-1,1,zet])/(chi1+1)/;chi1>0}]]];
While[!FreeQ[internint,kern[a_,b_,c_,d_,e_,byh_]/;e>0],Module[{kk,vau1,jot},internint=Expand[internint/.{kern[0,chi2_,chi3_,chi4_,chi5_,zet_]:>-Sum[Binomial[chi5,kk]*kern[0,chi2,chi3,chi4,kk,zet],{kk,0,chi5-1}]+((-zet)^chi5*Sum[(chi4!*Sum[(Binomial[chi5-1,jot]*(-1)^jot)/jot^vau1,{jot,1,chi5-1}]*ableitung[chi5,kern[0,chi2,chi3,chi4-vau1+1,0,zet]])/(chi4-vau1+1)!,{vau1,0,chi4}])/(chi5-1)!/;chi5>1}];internint=Expand[internint/.{kern[0,chi2_,chi3_,chi4_,chi5_,zet_]:>-kern[0,chi2,chi3,chi4,0,zet]+(zet*ableitung[chi5,kern[0,chi2,chi3,chi4+1,0,zet]])/(chi4+1)/;chi5==1}]]];internint=Expand[internint//.listintegralsminimal//.rrlpn];While[!FreeQ[internint,ableitung[ahah_,sdf_]/;ahah>0],internint=Expand[internint/.{ableitung[xcc_,kintt_]:>ableitung[xcc,Expand[kintt]]}];internint=Expand[internint/.{ableitung[xc_,kint_]:>ableitung[xc-1,Expand[D[kint,zet]]]/;xc>0}];internint=Expand[internint/.{Derivative[1][myfunc][zet]:>PolyLog[2,zet]^2/zet,Derivative[1][myfunc][1-zet]:>-(PolyLog[2,1-zet]^2/(zet-1))}];
internint=Expand[internint//.rrlpn]];
internint=Expand[internint/.{ableitung[xccc_,kinttt_]:>ableitung[xccc,Expand[kinttt]]}];internint=Expand[internint//.{ableitung[0,sdf_]:>sdf}];
internint=Expand[internint//.{myfunc[zet]->2*HypExp`Private`HHPPLL[{3,2},zet]+4*PolyLog[3,2,zet],myfunc[1-zet]->2*(-HypExp`Private`HHPPLL[{2,2,1},zet]+(1/15)*Log[1-zet]^5-(1/4)*Log[zet]*Log[1-zet]^4-(1/6)*Log[zet]^2*Log[1-zet]^3+(1/9)*Pi^2*Log[1-zet]^3+(1/12)*Pi^2*Log[zet]*Log[1-zet]^2-(1/2)*Log[zet]*PolyLog[2,zet]*Log[1-zet]^2-PolyLog[3,zet]*Log[1-zet]^2+Zeta[3]*Log[1-zet]^2-(1/2)*PolyLog[2,zet]^2*Log[1-zet]+(1/6)*Pi^2*PolyLog[2,zet]*Log[1-zet]-Log[zet]*PolyLog[3,1-zet]*Log[1-zet]-2*PolyLog[4,1-zet]*Log[1-zet]+2*PolyLog[4,zet/(zet-1)]*Log[1-zet]-(1/72)*Pi^4*Log[1-zet]-(1/90)*Pi^4*Log[zet]-PolyLog[2,zet]*PolyLog[3,1-zet]+(1/6)*Pi^2*PolyLog[3,1-zet]+Log[zet]*PolyLog[4,1-zet]+2*PolyLog[5,1-zet]+2*PolyLog[5,zet]+2*PolyLog[5,zet/(zet-1)]-2*PolyLog[3,2,zet]-(7*Zeta[5])/2+PolyLog[2,zet]*Zeta[3])}];
internint=Expand[internint//.rrlpn];
internint=Expand[internint/.{zet->zet/(zet-1)}];internint=Expand[internint//.rrarg//.rrlpn];
internint=Collect[internint/.{(zetzet_)/(((zetzet_)-1)*((zetzet_)/((zetzet_)-1)-1)):>zetzet},{HypExp`Private`HHPPLL[essdf___,zetol_],PolyLog[ah_,bh_,zeth_],PolyLog[th_,uh_]^(_:1)*PolyLog[rh_,qh_]^(_:1),PolyLog[wh_,xh_]^(_:1)*Log[ph_]^(_:1)*Log[fh_]^(_:1),PolyLog[ahh_,bhh_]^(_:1)*Log[chh_]^(_:1),PolyLog[vh_,mh_]^(_:1),Log[dh_]^(_:1)*Log[khh_]^(_:1),Log[hhl_]^(_:1)},Simplify]/.{beta1*zet-beta1:>beta1*(zet-1),beta1-beta1*zet:>(-beta1)*(zet-1),(zetzet_)/(((zetzet_)-1)*((zetzet_)/((zetzet_)-1)-1)):>zetzet};
internint=internint//.rrlpn;
internint=Collect[internint,{HypExp`Private`HHPPLL[essdf___,zetol_],PolyLog[ah_,bh_,zeth_],PolyLog[th_,uh_]^(_:1)*PolyLog[rh_,qh_]^(_:1),PolyLog[wh_,xh_]^(_:1)*Log[ph_]^(_:1)*Log[fh_]^(_:1),PolyLog[ahh_,bhh_]^(_:1)*Log[chh_]^(_:1),PolyLog[vh_,mh_]^(_:1),Log[dh_]^(_:1)*Log[khh_]^(_:1),Log[hhl_]^(_:1)},Simplify;Factor];
internint=internint/.{zet:>argum};
internint=internint/.HHPPLL[esss___]:>HPL[esss];
Return[internint]]/;\[Chi]2+\[Chi]3+\[Chi]4+1-KroneckerDelta[\[Chi]5,0]<=5&&!MatchQ[aarrgg,0]


HypExpInt[\[Chi]1_Integer?NonNegative,\[Chi]2_Integer?NonNegative,\[Chi]3_Integer?NonNegative,\[Chi]4_Integer?NonNegative,\[Chi]5_Integer?NonNegative,aarrgg_]:=Module[{remember,internint,argum,zet,auxkern,ableitung},remember=$HypExpPolyLogRules;$HypExpPolyLogRules=True;argum=aarrgg;internint=kern[\[Chi]1,\[Chi]2,\[Chi]3,\[Chi]4,\[Chi]5,zet];If[internint[[5]]>9,Message[HypExpInt::"long"]];While[!FreeQ[internint,kern[a_,b_,c_,d_,e_,ff_]/;a>0],Module[{kaka,koko,kuku,kiki},internint=Expand[internint/. {kern[chi1_,chi2_,chi3_,chi4_,chi5_,zet_]:>1/zet^chi1 (Sum[Binomial[chi1,kaka] kern[0,chi2,chi3,chi4,chi5-kaka,zet],{kaka,0,chi1}])/;chi1>0&&chi1<=chi5}];internint=Expand[internint/. {kern[chi1_,chi2_,chi3_,chi4_,chi5_,zet_]:>1/zet^chi1 (Sum[Binomial[chi1,koko] kern[0,chi2,chi3,chi4,chi5-koko,zet],{koko,0,chi5}]+Sum[Binomial[chi1,kuku] auxkern[kuku-chi5,chi2,chi3,chi4,0],{kuku,chi5+1,chi1}])/;chi1>0&&chi1>chi5}];internint=Expand[internint/. {auxkern[chi1_,chi2_,chi3_,chi4_,0]:>Sum[zet^kiki (-1)^(chi1-kiki) Binomial[chi1,kiki] kern[kiki,chi2,chi3,chi4,0,zet],{kiki,0,chi1}]/;chi1>0}];internint=Expand[internint/. {kern[chi1_,chi2_,chi3_,chi4_,0,zet_]:>1/(chi1+1) chi1 kern[chi1-1,chi2,chi3,chi4,0,zet]+1/(chi1+1) chi2 kern[chi1-1,chi2-1,chi3,chi4,0,zet]-1/(chi1+1) chi2 kern[chi1,chi2-1,chi3,chi4,0,zet]-1/(chi1+1) chi3 kern[chi1,chi2,chi3-1,chi4,0,zet]+1/(chi1+1) zet chi4 kern[chi1,chi2,chi3,chi4-1,1,zet]-1/(chi1+1) zet chi4 kern[chi1+1,chi2,chi3,chi4-1,1,zet]/;chi1>0}]]];While[!FreeQ[internint,kern[a_,b_,c_,d_,e_,gg_]/;e>0],Module[{kk,vau1,jot},internint=Expand[internint/. {kern[0,chi2_,chi3_,chi4_,chi5_,zet_]:>-Sum[Binomial[chi5,kk] kern[0,chi2,chi3,chi4,kk,zet],{kk,0,chi5-1}]+(-zet)^chi5*Sum[(1/(chi4 - vau1 + 1)!)*
    (chi4!*Sum[(Binomial[chi5 - 1, jot]*(-1)^jot)/jot^vau1, 
      {jot, 1, chi5 - 1}]*ableitung[chi5, kern[0, chi2, chi3, 
       chi4 - vau1 + 1, 0, zet]]), {vau1, 0, chi4}]/(chi5-1)!/;chi5>1}];internint=Expand[internint/. {kern[0,chi2_,chi3_,chi4_,chi5_,zet_]:>-kern[0,chi2,chi3,chi4,0,zet]+1/(chi4+1) zet ableitung[chi5,kern[0,chi2,chi3,chi4+1,0,zet]]/;chi5==1}]]];internint=Expand[internint//. listintegralsminimal//. rrlpn];While[!FreeQ[internint,ableitung[ahah_,sdf_]/;ahah>0],internint=Expand[internint/. {ableitung[xcc_,kintt_]:>ableitung[xcc,Expand[kintt]]}];internint=Expand[internint/. {ableitung[xc_,kint_]:>ableitung[xc-1,Expand[\!\(
\*SubscriptBox[\(\[PartialD]\), \(zet\)]kint\)]]/;xc>0}];internint=Expand[internint/. {
\!\(\*SuperscriptBox["myfunc", "\[Prime]",
MultilineFunction->None]\)[zet]:>PolyLog[2,zet]^2/zet,
\!\(\*SuperscriptBox["myfunc", "\[Prime]",
MultilineFunction->None]\)[1-zet]:>-(PolyLog[2,1-zet]^2/(zet-1))}];internint=Expand[internint//. rrlpn]];internint=Expand[internint/. {ableitung[xccc_,kinttt_]:>ableitung[xccc,Expand[kinttt]]}];internint=Expand[internint//. {ableitung[0,sdf_]:>sdf}];internint=Expand[internint//. {myfunc[zet]->2 HypExp`Private`HHPPLL[{3,2},zet]+4 PolyLog[3,2,zet],myfunc[1-zet]->2 (-HypExp`Private`HHPPLL[{2,2,1},zet]+1/15 Log[1-zet]^5-1/4 Log[zet] Log[1-zet]^4-1/6 Log[zet]^2 Log[1-zet]^3+1/9 \[Pi]^2 Log[1-zet]^3+1/12 \[Pi]^2 Log[zet] Log[1-zet]^2-1/2 Log[zet] PolyLog[2,zet] Log[1-zet]^2-PolyLog[3,zet] Log[1-zet]^2+Zeta[3] Log[1-zet]^2-1/2 PolyLog[2,zet]^2 Log[1-zet]+1/6 \[Pi]^2 PolyLog[2,zet] Log[1-zet]-Log[zet] PolyLog[3,1-zet] Log[1-zet]-2 PolyLog[4,1-zet] Log[1-zet]+2 PolyLog[4,zet/(zet-1)] Log[1-zet]-1/72 \[Pi]^4 Log[1-zet]-1/90 \[Pi]^4 Log[zet]-PolyLog[2,zet] PolyLog[3,1-zet]+1/6 \[Pi]^2 PolyLog[3,1-zet]+Log[zet] PolyLog[4,1-zet]+2 PolyLog[5,1-zet]+2 PolyLog[5,zet]+2 PolyLog[5,zet/(zet-1)]-2 PolyLog[3,2,zet]-(7 Zeta[5])/2+PolyLog[2,zet] Zeta[3])}];internint=Expand[internint//. rrlpn];internint=Collect[internint,{HypExp`Private`HHPPLL[essdf___,zetol_],PolyLog[ah_,bh_,zeth_],PolyLog[th_,uh_]^(_:1) PolyLog[rh_,qh_]^(_:1),PolyLog[wh_,xh_]^(_:1) Log[ph_]^(_:1) Log[fh_]^(_:1),PolyLog[ahh_,bhh_]^(_:1) Log[chh_]^(_:1),PolyLog[vh_,mh_]^(_:1),Log[dh_]^(_:1) Log[khh_]^(_:1),Log[hhl_]^(_:1)},Simplify;Factor];internint=internint/. {zet:>argum};internint=internint/. HHPPLL[esss___]:>HPL[esss];$HypExpPolyLogRules=remember;Return[internint]]/;\[Chi]2+\[Chi]3+\[Chi]4+1-KroneckerDelta[\[Chi]5,0]<=5&&!MatchQ[aarrgg,0]&&!MatchQ[aarrgg,1|1.]


HypExpU[0,0,0]:=1;


HypExpU[m___]:=(Message[HypExpU::args,Length[{m}]];Return[HypExpFailed])/;Length[{m}]!=3


HypExpU[n_Integer?NonNegative,m_Integer?(#>=1&),-1]:=(
Module[{nuruint,nuruintseries,lambda,mju,p,q,r,jp,ipl,nuruinttest,jpk,laengenzaehler},
sumlambda=Expand[-Sum[lambda^p*grossA[p],{p,1,m}]];
nurusummand[1]=sumlambda//Expand;
If[m>1,Do[nurusummand[jp]=nurusummand[jp-1]*sumlambda//Expand;
nurusummand[jp]=nurusummand[jp]/.{lambda^(gaga_):>0/;(gaga>m)},{jp,2,m}]];
nuruint=1/mju+Sum[nurusummand[q]/mju/Factorial[q],{q,1,m}];
Clear[nurusummand];
nuruint=Factorial[m]*Coefficient[nuruint,lambda^m]//Expand;
nuruint=nuruint/.{grossA[pp_]:>Sum[mju^r*grossAAh[pp,r],{r,1,n+1}]};
nuruintseries=Series[nuruint,{mju,0,n}];nuruint=Factorial[n]*SeriesCoefficient[nuruintseries,n];
Clear[nuruintseries];
nuruint=nuruint/.{grossAAh[ols_,olk_]:>((-1)^(ols+olk)*Factorial[ols+olk-1]/Factorial[ols]/Factorial[olk]*Zeta[ols+olk])};If[(MatchQ[Head[nuruint],Times])&&(Length[nuruint]==2)&&(MatchQ[Head[nuruint[[2]]],Plus]),Do[nuruinttest[ipl]=(nuruint[[1]])*((nuruint[[2]])[[ipl]])//Expand,{ipl,1,Length[nuruint[[2]]]}];
laengenzaehler=Length[nuruint[[2]]];nuruint=Sum[nuruinttest[jpk],{jpk,1,laengenzaehler}];
,nuruint=Expand[nuruint];];
Clear[sumlambda,nuruinttest,laengenzaehler];
Return[nuruint]
]
)


HypExpU[nn_Integer?NonNegative,mm_Integer?NonNegative,pp_Integer?NonPositive]:=(Module[{internu,thau,kkapa,jott1,jott2},
If[nn+mm-pp>=30,Message[HypExpU::long]];
internu=numint[nn,mm,-pp];
internu=Expand[internu];
While[!(FreeQ[internu,numint[n_,m_,p_]/;((p>1)&&(n>0))]),internu=internu/.{numint[n_,m_,p_]:>(n/(p-1)*numint[n-1,m,p]-m/(p-1)*numint[m-1,n,1]-m/(p-1)*Sum[numint[n,m-1,thau],{thau,1,p-1}])/;((p>1)&&(n>0))}//Expand;];While[!(FreeQ[internu,numint[0,m_,p_]/;(p>1)]),internu=internu/.{numint[0,m_,p_]:>(-m/(p-1)*Sum[numint[0,m-1,kkapa],{kkapa,1,p-1}])/;(p>1)}//Expand;];internu=internu/.{numint[n_,m_,0]:>numint[m,n,0]/;(n<m)}//Expand;While[!(FreeQ[internu,numint[n_,m_,0]/;(n>0)]),internu=internu/.{numint[n_,m_,0]:>(-n*Sum[(-1)^(m-jott1)*Factorial[m]/Factorial[jott1]*numint[n-1,jott1,0],{jott1,0,m}]+n*Sum[(-1)^(m-jott2)*Factorial[m]/Factorial[jott2]*numint[n-1,jott2,1],{jott2,1,m}])/;(n>0)}//Expand;internu=internu/.{numint[n_,m_,0]:>numint[m,n,0]/;(n<m)}//Expand;];internu=internu/.{numint[n_,m_,0]:>numint[m,n,0]/;(n<m)}//Expand;
Return[Expand[internu/.numint[mmm_,nnn_,ppp_]:>HypExpU[mmm,nnn,-ppp]]]
])/;mm+pp>=0


HypExpU[nn_Integer?NonNegative,mm_Integer?NonNegative,pp_Integer?Positive]:=(Module[{pospint,lastint},
If[nn+mm+pp>=25,Message[HypExpU::long]];
pospint=lastint[nn,mm,pp];
While[!(FreeQ[pospint,lastint[n_,m_,p_]/;(p>0)]),pospint=pospint/.{lastint[n_,m_,p_]:>(p/(p+1)*lastint[n,m,p-1]+n/(p+1)*lastint[n-1,m,p-1]-n/(p+1)*lastint[n-1,m,p]-m/(p+1)*lastint[n,m-1,p])/;(p>0)};pospint=Expand[pospint];];
Return[Expand[pospint/.lastint[mmm_,nnn_,ppp_]:>HypExpU[mmm,nnn,ppp]]]
])


HypExpAtOne[A_List,B_List,\[Epsilon]_]:=(Module[{innput,aavektor,bbvektor,bbvektorkopie,aasumme,bbsumme,aasummeinteger,bbsummeinteger,unionbb,vielfachheit,pbzzaehler,pbznenner,pbzbruch,uniqueka,phaa,phbb,zerlegt,zerlegtpiece,kacoeff,kabruch,bbvergleich,kabruchpower,ult,kwq,fvt,hypterm,intermedPFQ,ultim,res,kiop,nochmalzwischen,kioopp},innput={A,B,1};
aavektor=Sort[Expand[innput[[1]]]];bbvektor=Sort[Expand[innput[[2]]]];
Do[bbvektorkopie[laeufer]=Expand[bbvektor],{laeufer,1,Length[bbvektor]}];
aasumme=Sum[aavektor[[jj]],{jj,1,Length[aavektor]}]//Expand;
bbsumme=Sum[bbvektor[[pp]],{pp,1,Length[bbvektor]}]//Expand;
aasummeinteger=Sum[((aavektor[[ii]])/.{\[Epsilon]:>0}),{ii,1,Length[aavektor]}]//Expand;
bbsummeinteger=Sum[((bbvektor[[uu]])/.{\[Epsilon]:>0}),{uu,1,Length[bbvektor]}]//Expand;
unionbb=Union[Expand[bbvektor]];
vielfachheit=Length[Cases[Expand[bbvektor],#]]&/@unionbb;
pbzzaehler=Product[(uniqueka+phaa[jkj]),{jkj,1,Length[aavektor]}];
pbznenner=Product[(uniqueka+phbb[ok])^(vielfachheit[[ok]]),{ok,1,Length[unionbb]}];
pbzbruch=pbzzaehler/pbznenner;
zerlegt=Apart[pbzbruch,uniqueka]-uniqueka+Expand[Sum[vielfachheit[[neph]]*phbb[neph],{neph,1,Length[unionbb]}]]-Expand[Sum[phaa[bvc],{bvc,1,Length[aavektor]}]];
Do[zerlegtpiece[ult]=zerlegt[[ult]];
kacoeff[ult]=zerlegtpiece[ult]/.{Power[uniqueka+phbb[asko_],pow_]:>1/;((IntegerQ[pow])&&(pow<=-1))};
kabruch[ult]=zerlegtpiece[ult]/kacoeff[ult]//Simplify;
bbvergleich[ult]=(kabruch[ult][[1]]-uniqueka)//Expand;
kabruchpower[ult]=-kabruch[ult][[2]];
bbvektorkopie[ult]=Flatten[Table[Table[phbb[kwq],{fvt,1,vielfachheit[[kwq]]}],{kwq,1,Length[unionbb]}]];
bbvektorkopie[ult]=DeleteCases[bbvektorkopie[ult],bbvergleich[ult]];
Do[bbvektorkopie[ult]=Append[bbvektorkopie[ult],bbvergleich[ult]+1],{kiop,1,kabruchpower[ult]}];
nochmalzwischen=Length[bbvektorkopie[ult]];
Do[bbvektorkopie[ult]=Append[bbvektorkopie[ult],bbvergleich[ult]],{kioopp,1,Length[bbvektor]-nochmalzwischen}];
Clear[nochmalzwischen];
hypterm[ult]=(((kacoeff[ult])/(bbvergleich[ult])^(kabruchpower[ult])*intermedPFQ[aavektor,bbvektorkopie[ult],1])/.{phaa[jmn_]:>aavektor[[jmn]],phbb[jjmmnn_]:>unionbb[[jjmmnn]]}),{ult,1,Length[zerlegt]}];
res=Collect[Sum[hypterm[ultim]/(bbsumme-aasumme),{ultim,1,Length[zerlegt]}],intermedPFQ[{nhy___},{tgb___},1],Simplify;Factor];
res=res/.intermedPFQ[AA_List,BB_List,1]:>HypExpAtOne[AA,BB,\[Epsilon]]/;((Apply[Plus,BB]-Apply[Plus,AA])/.\[Epsilon]->0)<=0;
Return[Collect[res/.intermedPFQ->HypergeometricPFQ,HypergeometricPFQ[_,_,_],Simplify;Factor]]])



HypExpAtOne[A_List,B_List,\[Epsilon]_,order_]:=Module [{res,rres,C},
res=HypExp`Private`HypExpAtOne[A,B,\[Epsilon]];
res=Collect[res,_HypergeometricPFQ,C];
res=res/.C[x_]:>C[x,Switch[rres=Series[x,{\[Epsilon],0,0}],_SeriesData,rres[[-3]],_,0]];
res=res/.{C[coeff_,n_] h_HypergeometricPFQ:>coeff Series[h,{\[Epsilon],0,Max[0,order-n]}],C[coeff_,n_]->coeff};
Return[Simplify[res]]
]


If[spellswitchedoff==True,On[General::spell1]];
If[seriesdataswitchedoff==True,On[SeriesData::sdatc]];
(*On[Syntax::bktwrn];*)
End[]
EndPackage[]


Print[HypExp::loaded]
Print["More info in hep-ph/0507094 and at \n http://krone.physik.unizh.ch/~maitreda/HypExp/"]


==> anc/HypExp/MinimalSet2.m <==
HPL[{-1, 0}, t_]:=-HPL[{-2}, t] + HPL[{-1}, t]*HPL[{0}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{0, 0}, t_]:=HPL[{0}, t]^2/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, -1}, t_]:=HPL[{-1}, t]*HPL[{1}, t] - HPL[{-1, 1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, 0}, t_]:=HPL[{0}, t]*HPL[{1}, t] - HPL[{2}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, 1}, t_]:=HPL[{1}, t]^2/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, -1}, t_]:=HPL[{-1}, t]^2/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;


==> anc/HypExp/MinimalSet3.m <==
HPL[{-1, -1, 0}, t_]:=(HPL[{-1}, t]^2*HPL[{0}, t] - 2*(HPL[{-2, -1}, t] + HPL[{-1, -2}, t]))/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-2, 0}, t_]:=-2*HPL[{-3}, t] + HPL[{-2}, t]*HPL[{0}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{0, 0, 0}, t_]:=HPL[{0}, t]^3/6/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{2, 0}, t_]:=HPL[{0}, t]*HPL[{2}, t] - 2*HPL[{3}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, -1, -1}, t_]:=(HPL[{-1}, t]^2*HPL[{1}, t] - 2*(HPL[{-1, -1, 1}, t] + HPL[{-1, 1, -1}, t]))/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, -1, 0}, t_]:=-(HPL[{-2}, t]*HPL[{1}, t]) + HPL[{-1}, t]*HPL[{0}, t]*HPL[{1}, t] + HPL[{-2, 1}, t] - HPL[{0}, t]*HPL[{-1, 1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, -1, 1}, t_]:=HPL[{1}, t]*HPL[{-1, 1}, t] - 2*HPL[{-1, 1, 1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, -2}, t_]:=HPL[{-2}, t]*HPL[{1}, t] - HPL[{-2, 1}, t] - HPL[{2, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, 0, 0}, t_]:=(HPL[{0}, t]^2*HPL[{1}, t])/2 - HPL[{0}, t]*HPL[{2}, t] + HPL[{3}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, 2}, t_]:=HPL[{1}, t]*HPL[{2}, t] - 2*HPL[{2, 1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, 1, -1}, t_]:=(HPL[{-1}, t]*HPL[{1}, t]^2)/2 - HPL[{1}, t]*HPL[{-1, 1}, t] + HPL[{-1, 1, 1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, 1, 0}, t_]:=(HPL[{0}, t]*HPL[{1}, t]^2)/2 - HPL[{1}, t]*HPL[{2}, t] + HPL[{2, 1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, 1, 1}, t_]:=HPL[{1}, t]^3/6/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, 0, 0}, t_]:=HPL[{-3}, t] - HPL[{-2}, t]*HPL[{0}, t] + (HPL[{-1}, t]*HPL[{0}, t]^2)/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, 1, 0}, t_]:=-HPL[{-2, 1}, t] + HPL[{0}, t]*HPL[{-1, 1}, t] - HPL[{-1, 2}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, -1, -1}, t_]:=HPL[{-1}, t]^3/6/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, -1, 1}, t_]:=(HPL[{-1}, t]*HPL[{-1, 1}, t] - HPL[{-1, 1, -1}, t])/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, -2}, t_]:=HPL[{-2}, t]*HPL[{-1}, t] - 2*HPL[{-2, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, 2}, t_]:=HPL[{-1}, t]*HPL[{2}, t] - HPL[{-2, 1}, t] - HPL[{2, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;


==> anc/HypExp/MinimalSet4.m <==
HPL[{-1, -1, -1, 0}, t_]:=(HPL[{-1}, t]^3*HPL[{0}, t] - 6*(HPL[{-2, -1, -1}, t] + HPL[{-1, -2, -1}, t] + HPL[{-1, -1, -2}, t]))/6/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, 0, 0, 0}, t_]:=(-6*HPL[{-4}, t] + 6*HPL[{-3}, t]*HPL[{0}, t] - 3*HPL[{-2}, t]*HPL[{0}, t]^2 + HPL[{-1}, t]*HPL[{0}, t]^3)/6/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, -1, 0, 0}, t_]:=-(HPL[{-2}, t]*HPL[{-1}, t]*HPL[{0}, t]) + (HPL[{-1}, t]^2*HPL[{0}, t]^2)/4 + HPL[{-3, -1}, t] + HPL[{-2, -2}, t] + HPL[{0}, t]*HPL[{-2, -1}, t] + HPL[{-1, -3}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{0, 0, 0, 0}, t_]:=HPL[{0}, t]^4/24/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, -1, -1, -1}, t_]:=(HPL[{-1}, t]^3*HPL[{1}, t] - 6*(HPL[{-1, -1, -1, 1}, t] + HPL[{-1, -1, 1, -1}, t] + HPL[{-1, 1, -1, -1}, t]))/6/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, -1, -1, 0}, t_]:=-(HPL[{-2}, t]*HPL[{-1}, t]*HPL[{1}, t]) + (HPL[{-1}, t]^2*HPL[{0}, t]*HPL[{1}, t])/2 + HPL[{1}, t]*HPL[{-2, -1}, t] - (HPL[{-1}, t]*HPL[{0}, t]*HPL[{-1, 1}, t])/2 + HPL[{-2, -1, 1}, t] + HPL[{-2, 1, -1}, t] + HPL[{-1, -2, 1}, t] + HPL[{-1, 1, -2}, t] - (HPL[{0}, t]*HPL[{-1, 1, -1}, t])/2 + HPL[{-1, 2, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, -1, 0, 0}, t_]:=HPL[{-3}, t]*HPL[{1}, t] - HPL[{-2}, t]*HPL[{0}, t]*HPL[{1}, t] + (HPL[{-1}, t]*HPL[{0}, t]^2*HPL[{1}, t])/2 - HPL[{-3, 1}, t] + HPL[{0}, t]*HPL[{-2, 1}, t] - (HPL[{0}, t]^2*HPL[{-1, 1}, t])/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, 0, 0, 0}, t_]:=(HPL[{0}, t]^3*HPL[{1}, t] - 3*HPL[{0}, t]^2*HPL[{2}, t] + 6*HPL[{0}, t]*HPL[{3}, t] - 6*HPL[{4}, t])/6/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, 1, -1, -1}, t_]:=(HPL[{-1}, t]^2*HPL[{1}, t]^2)/4 - (HPL[{-1}, t]*HPL[{1}, t]*HPL[{-1, 1}, t])/2 - (HPL[{1}, t]*HPL[{-1, 1, -1}, t])/2 + HPL[{-1, -1, 1, 1}, t] + HPL[{-1, 1, -1, 1}, t] + HPL[{-1, 1, 1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, 1, -1, 0}, t_]:=-(HPL[{-2}, t]*HPL[{1}, t]^2)/2 + (HPL[{-1}, t]*HPL[{0}, t]*HPL[{1}, t]^2)/2 + HPL[{1}, t]*HPL[{-2, 1}, t] - HPL[{0}, t]*HPL[{1}, t]*HPL[{-1, 1}, t] - HPL[{-2, 1, 1}, t] + HPL[{0}, t]*HPL[{-1, 1, 1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, 1, 0, 0}, t_]:=(HPL[{0}, t]^2*HPL[{1}, t]^2)/4 - HPL[{0}, t]*HPL[{1}, t]*HPL[{2}, t] + HPL[{1}, t]*HPL[{3}, t] + HPL[{0}, t]*HPL[{2, 1}, t] - HPL[{3, 1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, 1, 1, -1}, t_]:=(HPL[{-1}, t]*HPL[{1}, t]^3 - 3*HPL[{1}, t]^2*HPL[{-1, 1}, t] + 6*HPL[{1}, t]*HPL[{-1, 1, 1}, t] - 6*HPL[{-1, 1, 1, 1}, t])/6/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, 1, 1, 0}, t_]:=(HPL[{0}, t]*HPL[{1}, t]^3 - 3*HPL[{1}, t]^2*HPL[{2}, t] + 6*HPL[{1}, t]*HPL[{2, 1}, t] - 6*HPL[{2, 1, 1}, t])/6/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, 1, 1, 1}, t_]:=HPL[{1}, t]^4/24/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, -2, 0}, t_]:=HPL[{-2}, t]*HPL[{-1}, t]*HPL[{0}, t] - HPL[{-2, -2}, t] - 2*HPL[{0}, t]*HPL[{-2, -1}, t] - 2*HPL[{-1, -3}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, 1, 0, 0}, t_]:=-(HPL[{-1}, t]*HPL[{0}, t]*HPL[{2}, t]) + HPL[{-3, 1}, t] + HPL[{-2, 2}, t] + (HPL[{0}, t]^2*HPL[{-1, 1}, t])/2 + HPL[{-1, 3}, t] + HPL[{0}, t]*HPL[{2, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-2, 0, 0}, t_]:=(6*HPL[{-4}, t] - 4*HPL[{-3}, t]*HPL[{0}, t] + HPL[{-2}, t]*HPL[{0}, t]^2)/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{2, 0, 0}, t_]:=(HPL[{0}, t]^2*HPL[{2}, t] - 4*HPL[{0}, t]*HPL[{3}, t] + 6*HPL[{4}, t])/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, -1, -1, 1}, t_]:=(HPL[{-1}, t]*HPL[{1}, t]*HPL[{-1, 1}, t] - HPL[{1}, t]*HPL[{-1, 1, -1}, t] - 2*(2*HPL[{-1, -1, 1, 1}, t] + HPL[{-1, 1, -1, 1}, t]))/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, -1, -2}, t_]:=HPL[{-2}, t]*HPL[{-1}, t]*HPL[{1}, t] - 2*HPL[{1}, t]*HPL[{-2, -1}, t] - HPL[{-1, -2, 1}, t] - HPL[{-1, 1, -2}, t] - HPL[{-1, 2, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, -1, 1, 0}, t_]:=-(HPL[{-1}, t]*HPL[{1}, t]*HPL[{2}, t]) + HPL[{0}, t]*HPL[{1}, t]*HPL[{-1, 1}, t] + HPL[{1}, t]*HPL[{2, -1}, t] + 2*HPL[{-2, 1, 1}, t] - 2*HPL[{0}, t]*HPL[{-1, 1, 1}, t] + HPL[{-1, 1, 2}, t] + 2*HPL[{-1, 2, 1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, -2, 0}, t_]:=-2*HPL[{-3}, t]*HPL[{1}, t] + HPL[{-2}, t]*HPL[{0}, t]*HPL[{1}, t] + 2*HPL[{-3, 1}, t] - HPL[{0}, t]*HPL[{-2, 1}, t] + HPL[{2, -2}, t] - HPL[{0}, t]*HPL[{2, -1}, t] + 2*HPL[{3, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, -1, 1, 0}, t_]:=(HPL[{-1}, t]*HPL[{0}, t]*HPL[{-1, 1}, t] - 2*(HPL[{-2, -1, 1}, t] + HPL[{-1, -2, 1}, t] + HPL[{-1, -1, 2}, t]) - HPL[{0}, t]*HPL[{-1, 1, -1}, t])/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, 2, 0}, t_]:=HPL[{0}, t]*HPL[{1}, t]*HPL[{2}, t] - 2*HPL[{1}, t]*HPL[{3}, t] - 2*HPL[{0}, t]*HPL[{2, 1}, t] + HPL[{2, 2}, t] + 4*HPL[{3, 1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, 1, -1, 1}, t_]:=(HPL[{1}, t]^2*HPL[{-1, 1}, t] - 4*HPL[{1}, t]*HPL[{-1, 1, 1}, t] + 6*HPL[{-1, 1, 1, 1}, t])/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, 1, -2}, t_]:=(HPL[{-2}, t]*HPL[{1}, t]^2)/2 - HPL[{1}, t]*HPL[{-2, 1}, t] - HPL[{1}, t]*HPL[{2, -1}, t] + HPL[{-2, 1, 1}, t] + HPL[{2, -1, 1}, t] + HPL[{2, 1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, 1, 2}, t_]:=(HPL[{1}, t]^2*HPL[{2}, t] - 4*HPL[{1}, t]*HPL[{2, 1}, t] + 6*HPL[{2, 1, 1}, t])/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, 2, 0}, t_]:=HPL[{-1}, t]*HPL[{0}, t]*HPL[{2}, t] - HPL[{0}, t]*HPL[{-2, 1}, t] - HPL[{-2, 2}, t] - 2*HPL[{-1, 3}, t] - HPL[{0}, t]*HPL[{2, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, 1, -1, 0}, t_]:=-HPL[{-2, 1, -1}, t] - HPL[{-1, 1, -2}, t] + HPL[{0}, t]*HPL[{-1, 1, -1}, t] - HPL[{-1, 2, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, 1, 1, 0}, t_]:=-HPL[{-2, 1, 1}, t] + HPL[{0}, t]*HPL[{-1, 1, 1}, t] - HPL[{-1, 1, 2}, t] - HPL[{-1, 2, 1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-2, -1, 0}, t_]:=-2*HPL[{-3, -1}, t] - HPL[{-2, -2}, t] + HPL[{0}, t]*HPL[{-2, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-3, 0}, t_]:=-3*HPL[{-4}, t] + HPL[{-3}, t]*HPL[{0}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{3, 0}, t_]:=HPL[{0}, t]*HPL[{3}, t] - 3*HPL[{4}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{2, 1, 0}, t_]:=HPL[{0}, t]*HPL[{2, 1}, t] - HPL[{2, 2}, t] - 2*HPL[{3, 1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, -1, 2}, t_]:=HPL[{-1}, t]*HPL[{1}, t]*HPL[{2}, t] - HPL[{1}, t]*HPL[{-2, 1}, t] - HPL[{1}, t]*HPL[{2, -1}, t] - HPL[{-1, 1, 2}, t] - 2*HPL[{-1, 2, 1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, -1, 1, -1}, t_]:=HPL[{1}, t]*HPL[{-1, 1, -1}, t] - HPL[{-1, 1, -1, 1}, t] - 2*HPL[{-1, 1, 1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, -1, 1, 1}, t_]:=HPL[{1}, t]*HPL[{-1, 1, 1}, t] - 3*HPL[{-1, 1, 1, 1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, -2, -1}, t_]:=HPL[{1}, t]*HPL[{-2, -1}, t] - HPL[{-2, -1, 1}, t] - HPL[{-2, 1, -1}, t] - HPL[{2, -1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, -3}, t_]:=HPL[{-3}, t]*HPL[{1}, t] - HPL[{-3, 1}, t] - HPL[{2, -2}, t] - HPL[{3, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, 3}, t_]:=HPL[{1}, t]*HPL[{3}, t] - HPL[{2, 2}, t] - 2*HPL[{3, 1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, 2, 1}, t_]:=HPL[{1}, t]*HPL[{2, 1}, t] - 3*HPL[{2, 1, 1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{2, -1, 0}, t_]:=-HPL[{2, -2}, t] + HPL[{0}, t]*HPL[{2, -1}, t] - 2*HPL[{3, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, 2, -1}, t_]:=HPL[{1}, t]*HPL[{2, -1}, t] - HPL[{2, -1, 1}, t] - 2*HPL[{2, 1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-2, 1, 0}, t_]:=-2*HPL[{-3, 1}, t] + HPL[{0}, t]*HPL[{-2, 1}, t] - HPL[{-2, 2}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, -2, 1}, t_]:=HPL[{1}, t]*HPL[{-2, 1}, t] - 2*HPL[{-2, 1, 1}, t] - HPL[{2, -1, 1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, -1, -1, -1}, t_]:=HPL[{-1}, t]^4/24/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, -1, -1, 1}, t_]:=(HPL[{-1}, t]^2*HPL[{-1, 1}, t] - 2*HPL[{-1}, t]*HPL[{-1, 1, -1}, t] + 2*HPL[{-1, 1, -1, -1}, t])/6/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, -1, -2}, t_]:=(HPL[{-2}, t]*HPL[{-1}, t]^2 - 4*HPL[{-1}, t]*HPL[{-2, -1}, t] + 6*HPL[{-2, -1, -1}, t])/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, -1, 2}, t_]:=(HPL[{-1}, t]^2*HPL[{2}, t])/2 - HPL[{-1}, t]*HPL[{-2, 1}, t] - HPL[{-1}, t]*HPL[{2, -1}, t] + HPL[{-2, -1, 1}, t] + HPL[{-2, 1, -1}, t] + HPL[{2, -1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, -1, 1, -1}, t_]:=(HPL[{-1}, t]*HPL[{-1, 1, -1}, t] - 2*HPL[{-1, 1, -1, -1}, t])/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, -1, 1, 1}, t_]:=(HPL[{-1, 1}, t]^2 - 2*HPL[{-1, 1, -1, 1}, t])/4/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, -2, -1}, t_]:=HPL[{-1}, t]*HPL[{-2, -1}, t] - 3*HPL[{-2, -1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, -2, 1}, t_]:=HPL[{-1}, t]*HPL[{-2, 1}, t] - 2*HPL[{-2, -1, 1}, t] - HPL[{-2, 1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, -3}, t_]:=-HPL[{-2}, t]^2/2 + HPL[{-3}, t]*HPL[{-1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, 3}, t_]:=-(HPL[{-2}, t]*HPL[{2}, t]) + HPL[{-1}, t]*HPL[{3}, t] + HPL[{-3, 1}, t] + HPL[{2, -2}, t] + HPL[{3, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, 2, -1}, t_]:=HPL[{-1}, t]*HPL[{2, -1}, t] - HPL[{-2, 1, -1}, t] - 2*HPL[{2, -1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, 2, 1}, t_]:=HPL[{-1}, t]*HPL[{2, 1}, t] - HPL[{-2, 1, 1}, t] - HPL[{2, -1, 1}, t] - HPL[{2, 1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, 1, -2}, t_]:=-(HPL[{-1}, t]*HPL[{-2, 1}, t]) + HPL[{-2}, t]*HPL[{-1, 1}, t] - HPL[{-1}, t]*HPL[{2, -1}, t] + HPL[{-2, 1, -1}, t] + 2*HPL[{2, -1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, 1, 2}, t_]:=HPL[{2}, t]*HPL[{-1, 1}, t] - 2*HPL[{-1}, t]*HPL[{2, 1}, t] + HPL[{2, -1, 1}, t] + 2*HPL[{2, 1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, 1, 1, -1}, t_]:=-HPL[{-1, 1}, t]^2/2 + HPL[{-1}, t]*HPL[{-1, 1, 1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-2, -2}, t_]:=(HPL[{-2}, t]^2 - 4*HPL[{-3, -1}, t])/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-2, 2}, t_]:=HPL[{-2}, t]*HPL[{2}, t] - 2*HPL[{-3, 1}, t] - HPL[{2, -2}, t] - 2*HPL[{3, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{3, 1}, t_]:=(HPL[{2}, t]^2 - 2*HPL[{2, 2}, t])/4/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;


==> anc/HypExp/MinimalSet5.m <==
HPL[{-1, -1, -1, -1, 0}, t_]:=(HPL[{-1}, t]^4*HPL[{0}, t])/24 - HPL[{-2, -1, -1, -1}, t] - HPL[{-1, -2, -1, -1}, t] - HPL[{-1, -1, -2, -1}, t] - HPL[{-1, -1, -1, -2}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, -1, -2, 0}, t_]:=(HPL[{-2}, t]*HPL[{-1}, t]^2*HPL[{0}, t] - 4*HPL[{-1}, t]*HPL[{0}, t]*HPL[{-2, -1}, t] - 2*HPL[{-2, -1, -2}, t] + 6*HPL[{0}, t]*HPL[{-2, -1, -1}, t] - 2*HPL[{-1, -2, -2}, t] - 4*HPL[{-1, -1, -3}, t])/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-2, 1, -1, 0}, t_]:=-2*HPL[{-3, 1, -1}, t] - HPL[{-2, 1, -2}, t] + HPL[{0}, t]*HPL[{-2, 1, -1}, t] - HPL[{-2, 2, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-2, 1, 0, 0}, t_]:=-(HPL[{-2}, t]*HPL[{0}, t]*HPL[{2}, t]) + 3*HPL[{-4, 1}, t] + 2*HPL[{-3, 2}, t] + (HPL[{0}, t]^2*HPL[{-2, 1}, t])/2 + HPL[{-2, 3}, t] + HPL[{0}, t]*HPL[{2, -2}, t] + 2*HPL[{0}, t]*HPL[{3, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-2, 1, 1, 0}, t_]:=-2*HPL[{-3, 1, 1}, t] + HPL[{0}, t]*HPL[{-2, 1, 1}, t] - HPL[{-2, 1, 2}, t] - HPL[{-2, 2, 1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-3, -1, 0}, t_]:=-3*HPL[{-4, -1}, t] - HPL[{-3, -2}, t] + HPL[{0}, t]*HPL[{-3, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-3, 0, 0}, t_]:=6*HPL[{-5}, t] - 3*HPL[{-4}, t]*HPL[{0}, t] + (HPL[{-3}, t]*HPL[{0}, t]^2)/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-3, 1, 0}, t_]:=-3*HPL[{-4, 1}, t] + HPL[{0}, t]*HPL[{-3, 1}, t] - HPL[{-3, 2}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-4, 0}, t_]:=-4*HPL[{-5}, t] + HPL[{-4}, t]*HPL[{0}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{0, 0, 0, 0, 0}, t_]:=HPL[{0}, t]^5/120/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{4, 0}, t_]:=HPL[{0}, t]*HPL[{4}, t] - 4*HPL[{5}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{3, -1, 0}, t_]:=-HPL[{3, -2}, t] + HPL[{0}, t]*HPL[{3, -1}, t] - 3*HPL[{4, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, -1, 0, 0, 0}, t_]:=HPL[{-3}, t]*HPL[{-1}, t]*HPL[{0}, t] - (HPL[{-2}, t]*HPL[{-1}, t]*HPL[{0}, t]^2)/2 + (HPL[{-1}, t]^2*HPL[{0}, t]^3)/12 - HPL[{-4, -1}, t] - HPL[{-3, -2}, t] - HPL[{0}, t]*HPL[{-3, -1}, t] - HPL[{-2, -3}, t] + (HPL[{0}, t]^2*HPL[{-2, -1}, t])/2 - HPL[{-1, -4}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{3, 0, 0}, t_]:=(HPL[{0}, t]^2*HPL[{3}, t])/2 - 3*HPL[{0}, t]*HPL[{4}, t] + 6*HPL[{5}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{3, 1, 0}, t_]:=(HPL[{0}, t]*HPL[{2}, t]^2 - 2*HPL[{0}, t]*HPL[{2, 2}, t] - 4*(HPL[{3, 2}, t] + 3*HPL[{4, 1}, t]))/4/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{2, -1, -1, 0}, t_]:=-HPL[{2, -2, -1}, t] - HPL[{2, -1, -2}, t] + HPL[{0}, t]*HPL[{2, -1, -1}, t] - 2*HPL[{3, -1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{2, -1, 0, 0}, t_]:=HPL[{2, -3}, t] - HPL[{0}, t]*HPL[{2, -2}, t] + (HPL[{0}, t]^2*HPL[{2, -1}, t])/2 + 2*HPL[{3, -2}, t] - 2*HPL[{0}, t]*HPL[{3, -1}, t] + 3*HPL[{4, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{2, -1, 1, 0}, t_]:=-HPL[{2, -2, 1}, t] + HPL[{0}, t]*HPL[{2, -1, 1}, t] - HPL[{2, -1, 2}, t] - 2*HPL[{3, -1, 1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{2, -2, 0}, t_]:=HPL[{0}, t]*HPL[{2, -2}, t] - 2*(HPL[{2, -3}, t] + HPL[{3, -2}, t])/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{2, 0, 0, 0}, t_]:=(HPL[{0}, t]^3*HPL[{2}, t])/6 - HPL[{0}, t]^2*HPL[{3}, t] + 3*HPL[{0}, t]*HPL[{4}, t] - 4*HPL[{5}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{2, 2, 0}, t_]:=HPL[{0}, t]*HPL[{2, 2}, t] - 2*(HPL[{2, 3}, t] + HPL[{3, 2}, t])/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{2, 1, -1, 0}, t_]:=-HPL[{2, 1, -2}, t] + HPL[{0}, t]*HPL[{2, 1, -1}, t] - HPL[{2, 2, -1}, t] - 2*HPL[{3, 1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{2, 1, 0, 0}, t_]:=(-(HPL[{0}, t]*HPL[{2}, t]^2) + HPL[{0}, t]^2*HPL[{2, 1}, t] + 2*HPL[{2, 3}, t] + 4*HPL[{3, 2}, t] + 6*HPL[{4, 1}, t])/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, -1, 2, 0}, t_]:=(HPL[{-1}, t]^2*HPL[{0}, t]*HPL[{2}, t])/2 - HPL[{-1}, t]*HPL[{0}, t]*HPL[{-2, 1}, t] - HPL[{-1}, t]*HPL[{0}, t]*HPL[{2, -1}, t] + HPL[{0}, t]*HPL[{-2, -1, 1}, t] - HPL[{-2, -1, 2}, t] + HPL[{0}, t]*HPL[{-2, 1, -1}, t] - HPL[{-1, -2, 2}, t] - 2*HPL[{-1, -1, 3}, t] + HPL[{0}, t]*HPL[{2, -1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{2, 1, 1, 0}, t_]:=HPL[{0}, t]*HPL[{2, 1, 1}, t] - HPL[{2, 1, 2}, t] - HPL[{2, 2, 1}, t] - 2*HPL[{3, 1, 1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, -1, -1, -1, -1}, t_]:=(HPL[{-1}, t]^4*HPL[{1}, t])/24 - HPL[{-1, -1, -1, -1, 1}, t] - HPL[{-1, -1, -1, 1, -1}, t] - HPL[{-1, -1, 1, -1, -1}, t] - HPL[{-1, 1, -1, -1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, -1, -1, -1, 0}, t_]:=-(HPL[{-2}, t]*HPL[{-1}, t]^2*HPL[{1}, t])/2 + (HPL[{-1}, t]^3*HPL[{0}, t]*HPL[{1}, t])/6 + HPL[{-1}, t]*HPL[{1}, t]*HPL[{-2, -1}, t] - (HPL[{-1}, t]^2*HPL[{0}, t]*HPL[{-1, 1}, t])/6 - HPL[{1}, t]*HPL[{-2, -1, -1}, t] - (HPL[{-1}, t]*HPL[{0}, t]*HPL[{-1, 1, -1}, t])/6 + HPL[{-2, -1, -1, 1}, t] + HPL[{-2, -1, 1, -1}, t] + HPL[{-2, 1, -1, -1}, t] + HPL[{-1, -2, -1, 1}, t] + HPL[{-1, -2, 1, -1}, t] + HPL[{-1, -1, -2, 1}, t] + HPL[{-1, -1, 1, -2}, t] + HPL[{-1, -1, 2, -1}, t] + HPL[{-1, 1, -2, -1}, t] + HPL[{-1, 1, -1, -2}, t] - (HPL[{0}, t]*HPL[{-1, 1, -1, -1}, t])/3 + HPL[{-1, 2, -1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, -1, -1, -1, 1}, t_]:=(HPL[{-1}, t]^2*HPL[{1}, t]*HPL[{-1, 1}, t] - 2*HPL[{-1}, t]*HPL[{1}, t]*HPL[{-1, 1, -1}, t] + 2*HPL[{1}, t]*HPL[{-1, 1, -1, -1}, t] - 12*HPL[{-1, -1, -1, 1, 1}, t] - 6*HPL[{-1, -1, 1, -1, 1}, t] - 6*HPL[{-1, 1, -1, -1, 1}, t])/6/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, -1, -1, -2}, t_]:=(HPL[{-2}, t]*HPL[{-1}, t]^2*HPL[{1}, t] - 4*HPL[{-1}, t]*HPL[{1}, t]*HPL[{-2, -1}, t] + 6*HPL[{1}, t]*HPL[{-2, -1, -1}, t] - 2*HPL[{-1, -1, -2, 1}, t] - 2*HPL[{-1, -1, 1, -2}, t] - 2*HPL[{-1, -1, 2, -1}, t] - 2*HPL[{-1, 1, -1, -2}, t])/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, -1, -1, 0, 0}, t_]:=(4*HPL[{-3}, t]*HPL[{-1}, t]*HPL[{1}, t] - 4*HPL[{-2}, t]*HPL[{-1}, t]*HPL[{0}, t]*HPL[{1}, t] + HPL[{-1}, t]^2*HPL[{0}, t]^2*HPL[{1}, t] - 4*HPL[{1}, t]*HPL[{-3, -1}, t] + 4*HPL[{0}, t]*HPL[{1}, t]*HPL[{-2, -1}, t] + 4*HPL[{-2}, t]*HPL[{0}, t]*HPL[{-1, 1}, t] - HPL[{-1}, t]*HPL[{0}, t]^2*HPL[{-1, 1}, t] - 4*HPL[{-3, -1, 1}, t] - 4*HPL[{-3, 1, -1}, t] - 4*HPL[{-2, -2, 1}, t] - 4*HPL[{0}, t]*HPL[{-2, -1, 1}, t] - 4*HPL[{-2, 1, -2}, t] - 4*HPL[{-2, 2, -1}, t] - 4*HPL[{-1, -3, 1}, t] - 4*HPL[{-1, 1, -3}, t] - HPL[{0}, t]^2*HPL[{-1, 1, -1}, t] - 4*HPL[{-1, 2, -2}, t] - 4*HPL[{-1, 3, -1}, t])/4/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, -1, -1, 2}, t_]:=(HPL[{-1}, t]^2*HPL[{1}, t]*HPL[{2}, t])/2 - HPL[{-1}, t]*HPL[{1}, t]*HPL[{-2, 1}, t] - HPL[{-1}, t]*HPL[{1}, t]*HPL[{2, -1}, t] + HPL[{1}, t]*HPL[{-2, -1, 1}, t] + HPL[{1}, t]*HPL[{-2, 1, -1}, t] + HPL[{1}, t]*HPL[{2, -1, -1}, t] - HPL[{-1, -1, 1, 2}, t] - 2*HPL[{-1, -1, 2, 1}, t] - HPL[{-1, 1, -1, 2}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, -1, -1, 1, -1}, t_]:=(HPL[{-1}, t]*HPL[{1}, t]*HPL[{-1, 1, -1}, t] - 2*HPL[{1}, t]*HPL[{-1, 1, -1, -1}, t] - 2*(HPL[{-1, -1, 1, -1, 1}, t] + 2*HPL[{-1, -1, 1, 1, -1}, t] + HPL[{-1, 1, -1, 1, -1}, t]))/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, -1, -1, 1, 0}, t_]:=-(HPL[{-1}, t]^2*HPL[{1}, t]*HPL[{2}, t])/2 + (HPL[{-1}, t]*HPL[{0}, t]*HPL[{1}, t]*HPL[{-1, 1}, t])/2 - (HPL[{0}, t]*HPL[{-1, 1}, t]^2)/2 + HPL[{-1}, t]*HPL[{1}, t]*HPL[{2, -1}, t] - (HPL[{0}, t]*HPL[{1}, t]*HPL[{-1, 1, -1}, t])/2 - HPL[{1}, t]*HPL[{2, -1, -1}, t] + 2*HPL[{-2, -1, 1, 1}, t] + HPL[{-2, 1, -1, 1}, t] + 2*HPL[{-1, -2, 1, 1}, t] + HPL[{-1, -1, 1, 2}, t] + 2*HPL[{-1, -1, 2, 1}, t] + HPL[{-1, 1, -2, 1}, t] + HPL[{-1, 1, -1, 2}, t] + HPL[{-1, 2, -1, 1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, -1, -1, 1, 1}, t_]:=(HPL[{1}, t]*HPL[{-1, 1}, t]^2 - 2*HPL[{1}, t]*HPL[{-1, 1, -1, 1}, t] - 4*(3*HPL[{-1, -1, 1, 1, 1}, t] + HPL[{-1, 1, -1, 1, 1}, t]))/4/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, -1, -2, -1}, t_]:=HPL[{-1}, t]*HPL[{1}, t]*HPL[{-2, -1}, t] - 3*HPL[{1}, t]*HPL[{-2, -1, -1}, t] - HPL[{-1, -2, -1, 1}, t] - HPL[{-1, -2, 1, -1}, t] - HPL[{-1, 1, -2, -1}, t] - HPL[{-1, 2, -1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, -1, -2, 0}, t_]:=(HPL[{-2}, t]^2*HPL[{1}, t])/2 - 2*HPL[{-3}, t]*HPL[{-1}, t]*HPL[{1}, t] + HPL[{-2}, t]*HPL[{-1}, t]*HPL[{0}, t]*HPL[{1}, t] + 2*HPL[{1}, t]*HPL[{-3, -1}, t] - 2*HPL[{0}, t]*HPL[{1}, t]*HPL[{-2, -1}, t] - HPL[{-2}, t]*HPL[{0}, t]*HPL[{-1, 1}, t] + HPL[{-2, -2, 1}, t] + 2*HPL[{0}, t]*HPL[{-2, -1, 1}, t] + HPL[{-2, 1, -2}, t] + HPL[{0}, t]*HPL[{-2, 1, -1}, t] + HPL[{-2, 2, -1}, t] + 2*HPL[{-1, -3, 1}, t] + 2*HPL[{-1, 1, -3}, t] + 2*HPL[{-1, 2, -2}, t] + 2*HPL[{-1, 3, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, -1, -2, 1}, t_]:=HPL[{-1}, t]*HPL[{1}, t]*HPL[{-2, 1}, t] - 2*HPL[{1}, t]*HPL[{-2, -1, 1}, t] - HPL[{1}, t]*HPL[{-2, 1, -1}, t] - 2*HPL[{-1, -2, 1, 1}, t] - HPL[{-1, 1, -2, 1}, t] - HPL[{-1, 2, -1, 1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, -1, -3}, t_]:=(-(HPL[{-2}, t]^2*HPL[{1}, t]) + 2*HPL[{-3}, t]*HPL[{-1}, t]*HPL[{1}, t] - 2*(HPL[{-1, -3, 1}, t] + HPL[{-1, 1, -3}, t] + HPL[{-1, 2, -2}, t] + HPL[{-1, 3, -1}, t]))/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, -1, 0, 0, 0}, t_]:=(-6*HPL[{-4}, t]*HPL[{1}, t] + 6*HPL[{-3}, t]*HPL[{0}, t]*HPL[{1}, t] - 3*HPL[{-2}, t]*HPL[{0}, t]^2*HPL[{1}, t] + HPL[{-1}, t]*HPL[{0}, t]^3*HPL[{1}, t] + 6*HPL[{-4, 1}, t] - 6*HPL[{0}, t]*HPL[{-3, 1}, t] + 3*HPL[{0}, t]^2*HPL[{-2, 1}, t] - HPL[{0}, t]^3*HPL[{-1, 1}, t])/6/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, -1, 3}, t_]:=-(HPL[{-2}, t]*HPL[{1}, t]*HPL[{2}, t]) + HPL[{-1}, t]*HPL[{1}, t]*HPL[{3}, t] + HPL[{1}, t]*HPL[{-3, 1}, t] + HPL[{1}, t]*HPL[{2, -2}, t] + HPL[{1}, t]*HPL[{3, -1}, t] - HPL[{-1, 1, 3}, t] - HPL[{-1, 2, 2}, t] - 2*HPL[{-1, 3, 1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, -1, 2, -1}, t_]:=HPL[{-1}, t]*HPL[{1}, t]*HPL[{2, -1}, t] - HPL[{1}, t]*HPL[{-2, 1, -1}, t] - 2*HPL[{1}, t]*HPL[{2, -1, -1}, t] - HPL[{-1, 1, 2, -1}, t] - HPL[{-1, 2, -1, 1}, t] - 2*HPL[{-1, 2, 1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, -1, 2, 0}, t_]:=HPL[{-2}, t]*HPL[{1}, t]*HPL[{2}, t] + HPL[{-1}, t]*HPL[{0}, t]*HPL[{1}, t]*HPL[{2}, t] - 2*HPL[{-1}, t]*HPL[{1}, t]*HPL[{3}, t] - HPL[{0}, t]*HPL[{1}, t]*HPL[{-2, 1}, t] - HPL[{0}, t]*HPL[{2}, t]*HPL[{-1, 1}, t] - HPL[{1}, t]*HPL[{2, -2}, t] - HPL[{0}, t]*HPL[{1}, t]*HPL[{2, -1}, t] + 2*HPL[{0}, t]*HPL[{-2, 1, 1}, t] + HPL[{-2, 1, 2}, t] + 2*HPL[{-2, 2, 1}, t] + 2*HPL[{-1, 1, 3}, t] + 2*HPL[{-1, 2, 2}, t] + 4*HPL[{-1, 3, 1}, t] + HPL[{0}, t]*HPL[{2, -1, 1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, -1, 2, 1}, t_]:=HPL[{-1}, t]*HPL[{1}, t]*HPL[{2, 1}, t] - HPL[{1}, t]*HPL[{-2, 1, 1}, t] - HPL[{1}, t]*HPL[{2, -1, 1}, t] - HPL[{1}, t]*HPL[{2, 1, -1}, t] - HPL[{-1, 1, 2, 1}, t] - 3*HPL[{-1, 2, 1, 1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, -1, 1, -1, -1}, t_]:=HPL[{1}, t]*HPL[{-1, 1, -1, -1}, t] - HPL[{-1, 1, -1, -1, 1}, t] - HPL[{-1, 1, -1, 1, -1}, t] - 2*HPL[{-1, 1, 1, -1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, -1, 1, -1, 0}, t_]:=HPL[{-1}, t]*HPL[{1}, t]*HPL[{-2, 1}, t] - HPL[{-2}, t]*HPL[{1}, t]*HPL[{-1, 1}, t] + HPL[{0}, t]*HPL[{-1, 1}, t]^2 - HPL[{1}, t]*HPL[{-2, 1, -1}, t] + HPL[{0}, t]*HPL[{1}, t]*HPL[{-1, 1, -1}, t] - 2*HPL[{-1}, t]*HPL[{0}, t]*HPL[{-1, 1, 1}, t] + HPL[{-2, 1, -1, 1}, t] + 2*HPL[{-2, 1, 1, -1}, t] + HPL[{-1, 1, -2, 1}, t] - HPL[{0}, t]*HPL[{-1, 1, -1, 1}, t] + 2*HPL[{-1, 1, 1, -2}, t] + 2*HPL[{-1, 1, 2, -1}, t] + HPL[{-1, 2, -1, 1}, t] + 2*HPL[{-1, 2, 1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, -1, 1, -1, 1}, t_]:=HPL[{1}, t]*HPL[{-1, 1, -1, 1}, t] - 2*(HPL[{-1, 1, -1, 1, 1}, t] + HPL[{-1, 1, 1, -1, 1}, t])/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, -1, 1, -2}, t_]:=-(HPL[{-1}, t]*HPL[{1}, t]*HPL[{-2, 1}, t]) + HPL[{-2}, t]*HPL[{1}, t]*HPL[{-1, 1}, t] - HPL[{-1}, t]*HPL[{1}, t]*HPL[{2, -1}, t] + HPL[{1}, t]*HPL[{-2, 1, -1}, t] + 2*HPL[{1}, t]*HPL[{2, -1, -1}, t] - HPL[{-1, 1, -2, 1}, t] - 2*HPL[{-1, 1, 1, -2}, t] - HPL[{-1, 1, 2, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, -1, 1, 0, 0}, t_]:=-(HPL[{-1}, t]*HPL[{0}, t]*HPL[{1}, t]*HPL[{2}, t]) + HPL[{-1}, t]*HPL[{1}, t]*HPL[{3}, t] + (HPL[{0}, t]^2*HPL[{1}, t]*HPL[{-1, 1}, t])/2 + HPL[{0}, t]*HPL[{2}, t]*HPL[{-1, 1}, t] + HPL[{0}, t]*HPL[{1}, t]*HPL[{2, -1}, t] - HPL[{1}, t]*HPL[{3, -1}, t] - 2*HPL[{-3, 1, 1}, t] - HPL[{-2, 1, 2}, t] - 2*HPL[{-2, 2, 1}, t] - HPL[{0}, t]^2*HPL[{-1, 1, 1}, t] - HPL[{-1, 1, 3}, t] - HPL[{-1, 2, 2}, t] - 2*HPL[{-1, 3, 1}, t] - HPL[{0}, t]*HPL[{2, -1, 1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, -1, 1, 2}, t_]:=HPL[{1}, t]*HPL[{2}, t]*HPL[{-1, 1}, t] - 2*HPL[{-1}, t]*HPL[{1}, t]*HPL[{2, 1}, t] + HPL[{1}, t]*HPL[{2, -1, 1}, t] + 2*HPL[{1}, t]*HPL[{2, 1, -1}, t] - 2*HPL[{-1, 1, 1, 2}, t] - 2*HPL[{-1, 1, 2, 1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, -1, 1, 1, -1}, t_]:=-(HPL[{1}, t]*HPL[{-1, 1}, t]^2)/2 + HPL[{-1}, t]*HPL[{1}, t]*HPL[{-1, 1, 1}, t] - HPL[{-1, 1, 1, -1, 1}, t] - 3*HPL[{-1, 1, 1, 1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, -1, 1, 1, 0}, t_]:=-(HPL[{1}, t]*HPL[{2}, t]*HPL[{-1, 1}, t]) + HPL[{-1}, t]*HPL[{1}, t]*HPL[{2, 1}, t] + HPL[{0}, t]*HPL[{1}, t]*HPL[{-1, 1, 1}, t] - HPL[{1}, t]*HPL[{2, 1, -1}, t] + 3*HPL[{-2, 1, 1, 1}, t] - 3*HPL[{0}, t]*HPL[{-1, 1, 1, 1}, t] + 2*HPL[{-1, 1, 1, 2}, t] + 3*HPL[{-1, 1, 2, 1}, t] + 3*HPL[{-1, 2, 1, 1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, -1, 1, 1, 1}, t_]:=HPL[{1}, t]*HPL[{-1, 1, 1, 1}, t] - 4*HPL[{-1, 1, 1, 1, 1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, -2, -1, -1}, t_]:=HPL[{1}, t]*HPL[{-2, -1, -1}, t] - HPL[{-2, -1, -1, 1}, t] - HPL[{-2, -1, 1, -1}, t] - HPL[{-2, 1, -1, -1}, t] - HPL[{2, -1, -1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, -1, 1, -1, 0}, t_]:=(HPL[{-1}, t]*HPL[{0}, t]*HPL[{-1, 1, -1}, t] - 2*(HPL[{-2, -1, 1, -1}, t] + HPL[{-1, -2, 1, -1}, t] + HPL[{-1, -1, 1, -2}, t] + HPL[{-1, -1, 2, -1}, t]) - 2*HPL[{0}, t]*HPL[{-1, 1, -1, -1}, t])/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, -2, -1, 0}, t_]:=-(HPL[{-2}, t]^2*HPL[{1}, t])/2 + HPL[{0}, t]*HPL[{1}, t]*HPL[{-2, -1}, t] + 2*HPL[{-3, -1, 1}, t] + 2*HPL[{-3, 1, -1}, t] + HPL[{-2, -2, 1}, t] - HPL[{0}, t]*HPL[{-2, -1, 1}, t] + HPL[{-2, 1, -2}, t] - HPL[{0}, t]*HPL[{-2, 1, -1}, t] + HPL[{-2, 2, -1}, t] + HPL[{2, -2, -1}, t] + HPL[{2, -1, -2}, t] - HPL[{0}, t]*HPL[{2, -1, -1}, t] + 2*HPL[{3, -1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, -2, -1, 1}, t_]:=HPL[{1}, t]*HPL[{-2, -1, 1}, t] - 2*HPL[{-2, -1, 1, 1}, t] - HPL[{-2, 1, -1, 1}, t] - HPL[{2, -1, -1, 1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, -2, -2}, t_]:=(HPL[{-2}, t]^2*HPL[{1}, t] - 4*HPL[{1}, t]*HPL[{-3, -1}, t] - 2*(HPL[{-2, -2, 1}, t] + HPL[{-2, 1, -2}, t] + HPL[{-2, 2, -1}, t] + HPL[{2, -1, -2}, t]))/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, -2, 0, 0}, t_]:=(6*HPL[{-4}, t]*HPL[{1}, t] - 4*HPL[{-3}, t]*HPL[{0}, t]*HPL[{1}, t] + HPL[{-2}, t]*HPL[{0}, t]^2*HPL[{1}, t] - 6*HPL[{-4, 1}, t] + 4*HPL[{0}, t]*HPL[{-3, 1}, t] - HPL[{0}, t]^2*HPL[{-2, 1}, t] - 2*HPL[{2, -3}, t] + 2*HPL[{0}, t]*HPL[{2, -2}, t] - HPL[{0}, t]^2*HPL[{2, -1}, t] - 4*HPL[{3, -2}, t] + 4*HPL[{0}, t]*HPL[{3, -1}, t] - 6*HPL[{4, -1}, t])/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, -2, 2}, t_]:=HPL[{-2}, t]*HPL[{1}, t]*HPL[{2}, t] - 2*HPL[{1}, t]*HPL[{-3, 1}, t] - HPL[{1}, t]*HPL[{2, -2}, t] - 2*HPL[{1}, t]*HPL[{3, -1}, t] - HPL[{-2, 1, 2}, t] - 2*HPL[{-2, 2, 1}, t] - HPL[{2, -1, 2}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, -2, 1, -1}, t_]:=HPL[{1}, t]*HPL[{-2, 1, -1}, t] - HPL[{-2, 1, -1, 1}, t] - 2*HPL[{-2, 1, 1, -1}, t] - HPL[{2, -1, 1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, -2, 1, 0}, t_]:=-(HPL[{-2}, t]*HPL[{1}, t]*HPL[{2}, t]) + HPL[{0}, t]*HPL[{1}, t]*HPL[{-2, 1}, t] + HPL[{1}, t]*HPL[{2, -2}, t] + 2*HPL[{1}, t]*HPL[{3, -1}, t] + 4*HPL[{-3, 1, 1}, t] - 2*HPL[{0}, t]*HPL[{-2, 1, 1}, t] + HPL[{-2, 1, 2}, t] + 2*HPL[{-2, 2, 1}, t] + HPL[{2, -2, 1}, t] - HPL[{0}, t]*HPL[{2, -1, 1}, t] + HPL[{2, -1, 2}, t] + 2*HPL[{3, -1, 1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, -2, 1, 1}, t_]:=HPL[{1}, t]*HPL[{-2, 1, 1}, t] - 3*HPL[{-2, 1, 1, 1}, t] - HPL[{2, -1, 1, 1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, -3, -1}, t_]:=HPL[{1}, t]*HPL[{-3, -1}, t] - HPL[{-3, -1, 1}, t] - HPL[{-3, 1, -1}, t] - HPL[{2, -2, -1}, t] - HPL[{3, -1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, -3, 0}, t_]:=-3*HPL[{-4}, t]*HPL[{1}, t] + HPL[{-3}, t]*HPL[{0}, t]*HPL[{1}, t] + 3*HPL[{-4, 1}, t] - HPL[{0}, t]*HPL[{-3, 1}, t] + 2*HPL[{2, -3}, t] - HPL[{0}, t]*HPL[{2, -2}, t] + 3*HPL[{3, -2}, t] - HPL[{0}, t]*HPL[{3, -1}, t] + 3*HPL[{4, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, -3, 1}, t_]:=HPL[{1}, t]*HPL[{-3, 1}, t] - 2*HPL[{-3, 1, 1}, t] - HPL[{2, -2, 1}, t] - HPL[{3, -1, 1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, -4}, t_]:=HPL[{-4}, t]*HPL[{1}, t] - HPL[{-4, 1}, t] - HPL[{2, -3}, t] - HPL[{3, -2}, t] - HPL[{4, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, 0, 0, 0, 0}, t_]:=(HPL[{0}, t]^4*HPL[{1}, t])/24 - (HPL[{0}, t]^3*HPL[{2}, t])/6 + (HPL[{0}, t]^2*HPL[{3}, t])/2 - HPL[{0}, t]*HPL[{4}, t] + HPL[{5}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, 4}, t_]:=HPL[{1}, t]*HPL[{4}, t] - HPL[{2, 3}, t] - HPL[{3, 2}, t] - 2*HPL[{4, 1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, 3, -1}, t_]:=HPL[{1}, t]*HPL[{3, -1}, t] - HPL[{2, 2, -1}, t] - HPL[{3, -1, 1}, t] - 2*HPL[{3, 1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, 3, 0}, t_]:=-(HPL[{0}, t]*HPL[{2}, t]^2)/2 + HPL[{0}, t]*HPL[{1}, t]*HPL[{3}, t] - 3*HPL[{1}, t]*HPL[{4}, t] + 2*HPL[{2, 3}, t] + 3*HPL[{3, 2}, t] + 6*HPL[{4, 1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, 3, 1}, t_]:=(HPL[{1}, t]*HPL[{2}, t]^2 - 2*HPL[{1}, t]*HPL[{2, 2}, t] - 4*(HPL[{2, 2, 1}, t] + 3*HPL[{3, 1, 1}, t]))/4/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, 2, -1, -1}, t_]:=HPL[{1}, t]*HPL[{2, -1, -1}, t] - HPL[{2, -1, -1, 1}, t] - HPL[{2, -1, 1, -1}, t] - 2*HPL[{2, 1, -1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, 2, -1, 0}, t_]:=-(HPL[{1}, t]*HPL[{2, -2}, t]) + HPL[{0}, t]*HPL[{1}, t]*HPL[{2, -1}, t] - 2*HPL[{1}, t]*HPL[{3, -1}, t] + HPL[{2, -2, 1}, t] - HPL[{0}, t]*HPL[{2, -1, 1}, t] + 2*HPL[{2, 1, -2}, t] - 2*HPL[{0}, t]*HPL[{2, 1, -1}, t] + 2*HPL[{2, 2, -1}, t] + 2*HPL[{3, -1, 1}, t] + 4*HPL[{3, 1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, 2, -1, 1}, t_]:=HPL[{1}, t]*HPL[{2, -1, 1}, t] - 2*(HPL[{2, -1, 1, 1}, t] + HPL[{2, 1, -1, 1}, t])/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, 2, -2}, t_]:=HPL[{1}, t]*HPL[{2, -2}, t] - HPL[{2, -2, 1}, t] - 2*HPL[{2, 1, -2}, t] - HPL[{2, 2, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, 2, 0, 0}, t_]:=(HPL[{0}, t]^2*HPL[{1}, t]*HPL[{2}, t])/2 + HPL[{0}, t]*HPL[{2}, t]^2 - 2*HPL[{0}, t]*HPL[{1}, t]*HPL[{3}, t] + 3*HPL[{1}, t]*HPL[{4}, t] - HPL[{0}, t]^2*HPL[{2, 1}, t] - HPL[{0}, t]*HPL[{2, 2}, t] - HPL[{2, 3}, t] - 2*HPL[{3, 2}, t] - 6*HPL[{4, 1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, 2, 2}, t_]:=HPL[{1}, t]*HPL[{2, 2}, t] - 2*(HPL[{2, 1, 2}, t] + HPL[{2, 2, 1}, t])/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, 2, 1, -1}, t_]:=HPL[{1}, t]*HPL[{2, 1, -1}, t] - HPL[{2, 1, -1, 1}, t] - 3*HPL[{2, 1, 1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, 2, 1, 0}, t_]:=-(HPL[{1}, t]*HPL[{2}, t]^2)/2 + HPL[{0}, t]*HPL[{1}, t]*HPL[{2, 1}, t] - 3*HPL[{0}, t]*HPL[{2, 1, 1}, t] + 2*HPL[{2, 1, 2}, t] + 3*HPL[{2, 2, 1}, t] + 6*HPL[{3, 1, 1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, 2, 1, 1}, t_]:=HPL[{1}, t]*HPL[{2, 1, 1}, t] - 4*HPL[{2, 1, 1, 1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, 1, -1, -1, -1}, t_]:=(HPL[{-1}, t]^3*HPL[{1}, t]^2)/12 - (HPL[{-1}, t]^2*HPL[{1}, t]*HPL[{-1, 1}, t])/6 - (HPL[{-1}, t]*HPL[{1}, t]*HPL[{-1, 1, -1}, t])/6 - (HPL[{1}, t]*HPL[{-1, 1, -1, -1}, t])/3 + HPL[{-1, -1, -1, 1, 1}, t] + HPL[{-1, -1, 1, -1, 1}, t] + HPL[{-1, -1, 1, 1, -1}, t] + HPL[{-1, 1, -1, -1, 1}, t] + HPL[{-1, 1, -1, 1, -1}, t] + HPL[{-1, 1, 1, -1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, 1, -1, -1, 0}, t_]:=(-2*HPL[{-2}, t]*HPL[{-1}, t]*HPL[{1}, t]^2 + HPL[{-1}, t]^2*HPL[{0}, t]*HPL[{1}, t]^2 + 2*HPL[{1}, t]^2*HPL[{-2, -1}, t] + 4*HPL[{-2}, t]*HPL[{1}, t]*HPL[{-1, 1}, t] - 2*HPL[{-1}, t]*HPL[{0}, t]*HPL[{1}, t]*HPL[{-1, 1}, t] - HPL[{0}, t]*HPL[{-1, 1}, t]^2 - 4*HPL[{1}, t]*HPL[{-2, -1, 1}, t] - 2*HPL[{0}, t]*HPL[{1}, t]*HPL[{-1, 1, -1}, t] + 4*HPL[{-1}, t]*HPL[{0}, t]*HPL[{-1, 1, 1}, t] - 4*HPL[{-2, -1, 1, 1}, t] - 4*HPL[{-2, 1, -1, 1}, t] - 4*HPL[{-2, 1, 1, -1}, t] - 4*HPL[{-1, -2, 1, 1}, t] - 4*HPL[{-1, 1, -2, 1}, t] + 2*HPL[{0}, t]*HPL[{-1, 1, -1, 1}, t] - 4*HPL[{-1, 1, 1, -2}, t] - 4*HPL[{-1, 1, 2, -1}, t] - 4*HPL[{-1, 2, -1, 1}, t] - 4*HPL[{-1, 2, 1, -1}, t])/4/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, 1, -1, -1, 1}, t_]:=(HPL[{-1}, t]*HPL[{1}, t]^2*HPL[{-1, 1}, t] - 2*HPL[{1}, t]*HPL[{-1, 1}, t]^2 - HPL[{1}, t]^2*HPL[{-1, 1, -1}, t] + 12*HPL[{-1, -1, 1, 1, 1}, t] + 8*HPL[{-1, 1, -1, 1, 1}, t] + 4*HPL[{-1, 1, 1, -1, 1}, t])/4/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, 1, -1, -2}, t_]:=(HPL[{-2}, t]*HPL[{-1}, t]*HPL[{1}, t]^2)/2 - HPL[{1}, t]^2*HPL[{-2, -1}, t] - HPL[{-2}, t]*HPL[{1}, t]*HPL[{-1, 1}, t] + 2*HPL[{1}, t]*HPL[{-2, -1, 1}, t] + HPL[{1}, t]*HPL[{-2, 1, -1}, t] + HPL[{-1, -2, 1, 1}, t] + HPL[{-1, 1, -2, 1}, t] + HPL[{-1, 1, 1, -2}, t] + HPL[{-1, 1, 2, -1}, t] + HPL[{-1, 2, -1, 1}, t] + HPL[{-1, 2, 1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, -1, 1, 0, 0}, t_]:=-(HPL[{-1}, t]^2*HPL[{0}, t]*HPL[{2}, t])/2 + (HPL[{-1}, t]*HPL[{0}, t]^2*HPL[{-1, 1}, t])/4 + HPL[{-1}, t]*HPL[{0}, t]*HPL[{2, -1}, t] + HPL[{-3, -1, 1}, t] + HPL[{-2, -2, 1}, t] + HPL[{-2, -1, 2}, t] + HPL[{-1, -3, 1}, t] + HPL[{-1, -2, 2}, t] + HPL[{-1, -1, 3}, t] - (HPL[{0}, t]^2*HPL[{-1, 1, -1}, t])/4 - HPL[{0}, t]*HPL[{2, -1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, 1, -1, 0, 0}, t_]:=(2*HPL[{-3}, t]*HPL[{1}, t]^2 - 2*HPL[{-2}, t]*HPL[{0}, t]*HPL[{1}, t]^2 + HPL[{-1}, t]*HPL[{0}, t]^2*HPL[{1}, t]^2 - 4*HPL[{1}, t]*HPL[{-3, 1}, t] + 4*HPL[{0}, t]*HPL[{1}, t]*HPL[{-2, 1}, t] - 2*HPL[{0}, t]^2*HPL[{1}, t]*HPL[{-1, 1}, t] + 4*HPL[{-3, 1, 1}, t] - 4*HPL[{0}, t]*HPL[{-2, 1, 1}, t] + 2*HPL[{0}, t]^2*HPL[{-1, 1, 1}, t])/4/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, 1, -1, 2}, t_]:=(HPL[{-1}, t]*HPL[{1}, t]^2*HPL[{2}, t] - HPL[{1}, t]^2*HPL[{-2, 1}, t] - 2*HPL[{1}, t]*HPL[{2}, t]*HPL[{-1, 1}, t] - HPL[{1}, t]^2*HPL[{2, -1}, t] + 4*HPL[{1}, t]*HPL[{-2, 1, 1}, t] + 2*HPL[{1}, t]*HPL[{2, -1, 1}, t] + 2*HPL[{-1, 1, 1, 2}, t] + 4*HPL[{-1, 1, 2, 1}, t] + 6*HPL[{-1, 2, 1, 1}, t])/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, 1, -1, 1, -1}, t_]:=HPL[{1}, t]*HPL[{-1, 1}, t]^2 + (HPL[{1}, t]^2*HPL[{-1, 1, -1}, t])/2 - 2*HPL[{-1}, t]*HPL[{1}, t]*HPL[{-1, 1, 1}, t] - HPL[{1}, t]*HPL[{-1, 1, -1, 1}, t] + HPL[{-1, 1, -1, 1, 1}, t] + 2*HPL[{-1, 1, 1, -1, 1}, t] + 3*HPL[{-1, 1, 1, 1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, 1, -1, 1, 0}, t_]:=(-(HPL[{-1}, t]*HPL[{1}, t]^2*HPL[{2}, t]) + HPL[{0}, t]*HPL[{1}, t]^2*HPL[{-1, 1}, t] + 2*HPL[{1}, t]*HPL[{2}, t]*HPL[{-1, 1}, t] + HPL[{1}, t]^2*HPL[{2, -1}, t] - 4*HPL[{0}, t]*HPL[{1}, t]*HPL[{-1, 1, 1}, t] - 2*HPL[{1}, t]*HPL[{2, -1, 1}, t] - 6*HPL[{-2, 1, 1, 1}, t] + 6*HPL[{0}, t]*HPL[{-1, 1, 1, 1}, t] - 2*HPL[{-1, 1, 1, 2}, t] - 4*HPL[{-1, 1, 2, 1}, t] - 6*HPL[{-1, 2, 1, 1}, t])/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, 1, -1, 1, 1}, t_]:=(HPL[{1}, t]^2*HPL[{-1, 1, 1}, t])/2 - 3*HPL[{1}, t]*HPL[{-1, 1, 1, 1}, t] + 6*HPL[{-1, 1, 1, 1, 1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, 1, -2, -1}, t_]:=(HPL[{1}, t]^2*HPL[{-2, -1}, t])/2 - HPL[{1}, t]*HPL[{-2, -1, 1}, t] - HPL[{1}, t]*HPL[{-2, 1, -1}, t] - HPL[{1}, t]*HPL[{2, -1, -1}, t] + HPL[{-2, -1, 1, 1}, t] + HPL[{-2, 1, -1, 1}, t] + HPL[{-2, 1, 1, -1}, t] + HPL[{2, -1, -1, 1}, t] + HPL[{2, -1, 1, -1}, t] + HPL[{2, 1, -1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, 1, -2, 0}, t_]:=-(HPL[{-3}, t]*HPL[{1}, t]^2) + (HPL[{-2}, t]*HPL[{0}, t]*HPL[{1}, t]^2)/2 + 2*HPL[{1}, t]*HPL[{-3, 1}, t] - HPL[{0}, t]*HPL[{1}, t]*HPL[{-2, 1}, t] + HPL[{1}, t]*HPL[{2, -2}, t] - HPL[{0}, t]*HPL[{1}, t]*HPL[{2, -1}, t] + 2*HPL[{1}, t]*HPL[{3, -1}, t] - 2*HPL[{-3, 1, 1}, t] + HPL[{0}, t]*HPL[{-2, 1, 1}, t] - HPL[{2, -2, 1}, t] + HPL[{0}, t]*HPL[{2, -1, 1}, t] - HPL[{2, 1, -2}, t] + HPL[{0}, t]*HPL[{2, 1, -1}, t] - HPL[{2, 2, -1}, t] - 2*HPL[{3, -1, 1}, t] - 2*HPL[{3, 1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, 1, -2, 1}, t_]:=(HPL[{1}, t]^2*HPL[{-2, 1}, t])/2 - 2*HPL[{1}, t]*HPL[{-2, 1, 1}, t] - HPL[{1}, t]*HPL[{2, -1, 1}, t] + 3*HPL[{-2, 1, 1, 1}, t] + 2*HPL[{2, -1, 1, 1}, t] + HPL[{2, 1, -1, 1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, 1, -3}, t_]:=(HPL[{-3}, t]*HPL[{1}, t]^2)/2 - HPL[{1}, t]*HPL[{-3, 1}, t] - HPL[{1}, t]*HPL[{2, -2}, t] - HPL[{1}, t]*HPL[{3, -1}, t] + HPL[{-3, 1, 1}, t] + HPL[{2, -2, 1}, t] + HPL[{2, 1, -2}, t] + HPL[{2, 2, -1}, t] + HPL[{3, -1, 1}, t] + HPL[{3, 1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, 1, 0, 0, 0}, t_]:=(HPL[{0}, t]^3*HPL[{1}, t]^2 - 6*HPL[{0}, t]^2*HPL[{1}, t]*HPL[{2}, t] - 3*HPL[{0}, t]*HPL[{2}, t]^2 + 12*HPL[{0}, t]*HPL[{1}, t]*HPL[{3}, t] - 12*HPL[{1}, t]*HPL[{4}, t] + 6*HPL[{0}, t]^2*HPL[{2, 1}, t] + 6*HPL[{0}, t]*HPL[{2, 2}, t] + 12*HPL[{4, 1}, t])/12/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, 1, 3}, t_]:=(-(HPL[{1}, t]*HPL[{2}, t]^2) + HPL[{1}, t]^2*HPL[{3}, t] + 2*HPL[{2, 1, 2}, t] + 4*HPL[{2, 2, 1}, t] + 6*HPL[{3, 1, 1}, t])/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, 1, 2, -1}, t_]:=(HPL[{1}, t]^2*HPL[{2, -1}, t])/2 - HPL[{1}, t]*HPL[{2, -1, 1}, t] - 2*HPL[{1}, t]*HPL[{2, 1, -1}, t] + HPL[{2, -1, 1, 1}, t] + 2*HPL[{2, 1, -1, 1}, t] + 3*HPL[{2, 1, 1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, 1, 2, 0}, t_]:=(HPL[{0}, t]*HPL[{1}, t]^2*HPL[{2}, t])/2 + HPL[{1}, t]*HPL[{2}, t]^2 - HPL[{1}, t]^2*HPL[{3}, t] - 2*HPL[{0}, t]*HPL[{1}, t]*HPL[{2, 1}, t] - HPL[{1}, t]*HPL[{2, 2}, t] + 3*HPL[{0}, t]*HPL[{2, 1, 1}, t] - HPL[{2, 1, 2}, t] - 2*HPL[{2, 2, 1}, t] - 6*HPL[{3, 1, 1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, 1, 2, 1}, t_]:=(HPL[{1}, t]^2*HPL[{2, 1}, t])/2 - 3*HPL[{1}, t]*HPL[{2, 1, 1}, t] + 6*HPL[{2, 1, 1, 1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, 1, 1, -1, -1}, t_]:=(HPL[{-1}, t]^2*HPL[{1}, t]^3 - 3*HPL[{-1}, t]*HPL[{1}, t]^2*HPL[{-1, 1}, t] - 3*HPL[{1}, t]*HPL[{-1, 1}, t]^2 - 3*HPL[{1}, t]^2*HPL[{-1, 1, -1}, t] + 12*HPL[{-1}, t]*HPL[{1}, t]*HPL[{-1, 1, 1}, t] + 6*HPL[{1}, t]*HPL[{-1, 1, -1, 1}, t] - 12*HPL[{-1, -1, 1, 1, 1}, t] - 12*HPL[{-1, 1, -1, 1, 1}, t] - 12*HPL[{-1, 1, 1, -1, 1}, t] - 12*HPL[{-1, 1, 1, 1, -1}, t])/12/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, 1, 1, -1, 0}, t_]:=(-(HPL[{-2}, t]*HPL[{1}, t]^3) + HPL[{-1}, t]*HPL[{0}, t]*HPL[{1}, t]^3 + 3*HPL[{1}, t]^2*HPL[{-2, 1}, t] - 3*HPL[{0}, t]*HPL[{1}, t]^2*HPL[{-1, 1}, t] - 6*HPL[{1}, t]*HPL[{-2, 1, 1}, t] + 6*HPL[{0}, t]*HPL[{1}, t]*HPL[{-1, 1, 1}, t] + 6*HPL[{-2, 1, 1, 1}, t] - 6*HPL[{0}, t]*HPL[{-1, 1, 1, 1}, t])/6/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, 1, 1, -1, 1}, t_]:=(HPL[{1}, t]^3*HPL[{-1, 1}, t])/6 - HPL[{1}, t]^2*HPL[{-1, 1, 1}, t] + 3*HPL[{1}, t]*HPL[{-1, 1, 1, 1}, t] - 4*HPL[{-1, 1, 1, 1, 1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, 1, 1, -2}, t_]:=(HPL[{-2}, t]*HPL[{1}, t]^3)/6 - (HPL[{1}, t]^2*HPL[{-2, 1}, t])/2 - (HPL[{1}, t]^2*HPL[{2, -1}, t])/2 + HPL[{1}, t]*HPL[{-2, 1, 1}, t] + HPL[{1}, t]*HPL[{2, -1, 1}, t] + HPL[{1}, t]*HPL[{2, 1, -1}, t] - HPL[{-2, 1, 1, 1}, t] - HPL[{2, -1, 1, 1}, t] - HPL[{2, 1, -1, 1}, t] - HPL[{2, 1, 1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, 1, 1, 0, 0}, t_]:=(HPL[{0}, t]^2*HPL[{1}, t]^3 - 6*HPL[{0}, t]*HPL[{1}, t]^2*HPL[{2}, t] - 3*HPL[{1}, t]*HPL[{2}, t]^2 + 6*HPL[{1}, t]^2*HPL[{3}, t] + 12*HPL[{0}, t]*HPL[{1}, t]*HPL[{2, 1}, t] + 6*HPL[{1}, t]*HPL[{2, 2}, t] - 12*HPL[{0}, t]*HPL[{2, 1, 1}, t] + 12*HPL[{3, 1, 1}, t])/12/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, 1, 1, 2}, t_]:=(HPL[{1}, t]^3*HPL[{2}, t])/6 - HPL[{1}, t]^2*HPL[{2, 1}, t] + 3*HPL[{1}, t]*HPL[{2, 1, 1}, t] - 4*HPL[{2, 1, 1, 1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, 1, 1, 1, -1}, t_]:=(HPL[{-1}, t]*HPL[{1}, t]^4)/24 - (HPL[{1}, t]^3*HPL[{-1, 1}, t])/6 + (HPL[{1}, t]^2*HPL[{-1, 1, 1}, t])/2 - HPL[{1}, t]*HPL[{-1, 1, 1, 1}, t] + HPL[{-1, 1, 1, 1, 1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, 1, 1, 1, 0}, t_]:=(HPL[{0}, t]*HPL[{1}, t]^4)/24 - (HPL[{1}, t]^3*HPL[{2}, t])/6 + (HPL[{1}, t]^2*HPL[{2, 1}, t])/2 - HPL[{1}, t]*HPL[{2, 1, 1}, t] + HPL[{2, 1, 1, 1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, 1, 1, 1, 1}, t_]:=HPL[{1}, t]^5/120/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, -1, 1, 1, 0}, t_]:=(HPL[{0}, t]*HPL[{-1, 1}, t]^2 - 4*(HPL[{-2, -1, 1, 1}, t] + HPL[{-1, -2, 1, 1}, t] + HPL[{-1, -1, 1, 2}, t] + HPL[{-1, -1, 2, 1}, t]) - 2*HPL[{0}, t]*HPL[{-1, 1, -1, 1}, t])/4/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, -2, -1, 0}, t_]:=HPL[{-1}, t]*HPL[{0}, t]*HPL[{-2, -1}, t] - HPL[{-2, -2, -1}, t] - 3*HPL[{0}, t]*HPL[{-2, -1, -1}, t] - 2*HPL[{-1, -3, -1}, t] - HPL[{-1, -2, -2}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, -2, 0, 0}, t_]:=(HPL[{-2}, t]^2*HPL[{0}, t] - 4*HPL[{-3}, t]*HPL[{-1}, t]*HPL[{0}, t] + HPL[{-2}, t]*HPL[{-1}, t]*HPL[{0}, t]^2 + 2*HPL[{-3, -2}, t] + 4*HPL[{0}, t]*HPL[{-3, -1}, t] + 4*HPL[{-2, -3}, t] - 2*HPL[{0}, t]^2*HPL[{-2, -1}, t] + 6*HPL[{-1, -4}, t])/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, -2, 1, 0}, t_]:=HPL[{-1}, t]*HPL[{0}, t]*HPL[{-2, 1}, t] - HPL[{-2, -2, 1}, t] - 2*HPL[{0}, t]*HPL[{-2, -1, 1}, t] - HPL[{0}, t]*HPL[{-2, 1, -1}, t] - 2*HPL[{-1, -3, 1}, t] - HPL[{-1, -2, 2}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, -3, 0}, t_]:=-(HPL[{-2}, t]^2*HPL[{0}, t])/2 + HPL[{-3}, t]*HPL[{-1}, t]*HPL[{0}, t] - HPL[{-2, -3}, t] - 3*HPL[{-1, -4}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, -1, -1, 0, 0}, t_]:=-(HPL[{-2}, t]*HPL[{-1}, t]^2*HPL[{0}, t])/2 + (HPL[{-1}, t]^3*HPL[{0}, t]^2)/12 + HPL[{-1}, t]*HPL[{0}, t]*HPL[{-2, -1}, t] + HPL[{-3, -1, -1}, t] + HPL[{-2, -2, -1}, t] + HPL[{-2, -1, -2}, t] - HPL[{0}, t]*HPL[{-2, -1, -1}, t] + HPL[{-1, -3, -1}, t] + HPL[{-1, -2, -2}, t] + HPL[{-1, -1, -3}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, 0, 0, 0, 0}, t_]:=HPL[{-5}, t] - HPL[{-4}, t]*HPL[{0}, t] + (HPL[{-3}, t]*HPL[{0}, t]^2)/2 - (HPL[{-2}, t]*HPL[{0}, t]^3)/6 + (HPL[{-1}, t]*HPL[{0}, t]^4)/24/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, 3, 0}, t_]:=-(HPL[{-2}, t]*HPL[{0}, t]*HPL[{2}, t]) + HPL[{-1}, t]*HPL[{0}, t]*HPL[{3}, t] + HPL[{0}, t]*HPL[{-3, 1}, t] - HPL[{-2, 3}, t] - 3*HPL[{-1, 4}, t] + HPL[{0}, t]*HPL[{2, -2}, t] + HPL[{0}, t]*HPL[{3, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, 2, -1, 0}, t_]:=HPL[{-1}, t]*HPL[{0}, t]*HPL[{2, -1}, t] - HPL[{0}, t]*HPL[{-2, 1, -1}, t] - HPL[{-2, 2, -1}, t] - HPL[{-1, 2, -2}, t] - 2*HPL[{-1, 3, -1}, t] - 2*HPL[{0}, t]*HPL[{2, -1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, 2, 0, 0}, t_]:=(2*HPL[{-2}, t]*HPL[{0}, t]*HPL[{2}, t] + HPL[{-1}, t]*HPL[{0}, t]^2*HPL[{2}, t] - 4*HPL[{-1}, t]*HPL[{0}, t]*HPL[{3}, t] + 2*HPL[{-3, 2}, t] - HPL[{0}, t]^2*HPL[{-2, 1}, t] + 4*HPL[{-2, 3}, t] + 6*HPL[{-1, 4}, t] - 2*HPL[{0}, t]*HPL[{2, -2}, t] - HPL[{0}, t]^2*HPL[{2, -1}, t])/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, 2, 1, 0}, t_]:=HPL[{-1}, t]*HPL[{0}, t]*HPL[{2, 1}, t] - HPL[{0}, t]*HPL[{-2, 1, 1}, t] - HPL[{-2, 2, 1}, t] - HPL[{-1, 2, 2}, t] - 2*HPL[{-1, 3, 1}, t] - HPL[{0}, t]*HPL[{2, -1, 1}, t] - HPL[{0}, t]*HPL[{2, 1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, 1, -1, -1, 0}, t_]:=-HPL[{-2, 1, -1, -1}, t] - HPL[{-1, 1, -2, -1}, t] - HPL[{-1, 1, -1, -2}, t] + HPL[{0}, t]*HPL[{-1, 1, -1, -1}, t] - HPL[{-1, 2, -1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, 1, -1, 0, 0}, t_]:=HPL[{-1}, t]*HPL[{0}, t]*HPL[{-2, 1}, t] - HPL[{-2}, t]*HPL[{0}, t]*HPL[{-1, 1}, t] + HPL[{-3, 1, -1}, t] + HPL[{-2, 1, -2}, t] - HPL[{0}, t]*HPL[{-2, 1, -1}, t] + HPL[{-2, 2, -1}, t] + HPL[{-1, 1, -3}, t] + (HPL[{0}, t]^2*HPL[{-1, 1, -1}, t])/2 + HPL[{-1, 2, -2}, t] + HPL[{-1, 3, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, 1, -1, 1, 0}, t_]:=-HPL[{-2, 1, -1, 1}, t] - HPL[{-1, 1, -2, 1}, t] + HPL[{0}, t]*HPL[{-1, 1, -1, 1}, t] - HPL[{-1, 1, -1, 2}, t] - HPL[{-1, 2, -1, 1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, 1, -2, 0}, t_]:=-(HPL[{-1}, t]*HPL[{0}, t]*HPL[{-2, 1}, t]) + HPL[{-2}, t]*HPL[{0}, t]*HPL[{-1, 1}, t] - HPL[{-1}, t]*HPL[{0}, t]*HPL[{2, -1}, t] - HPL[{-2, 1, -2}, t] + HPL[{0}, t]*HPL[{-2, 1, -1}, t] - 2*HPL[{-1, 1, -3}, t] - HPL[{-1, 2, -2}, t] + 2*HPL[{0}, t]*HPL[{2, -1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, 1, 0, 0, 0}, t_]:=(-3*HPL[{-1}, t]*HPL[{0}, t]^2*HPL[{2}, t] + 6*HPL[{-1}, t]*HPL[{0}, t]*HPL[{3}, t] - 6*HPL[{-4, 1}, t] - 6*HPL[{-3, 2}, t] - 6*HPL[{-2, 3}, t] + HPL[{0}, t]^3*HPL[{-1, 1}, t] - 6*HPL[{-1, 4}, t] + 3*HPL[{0}, t]^2*HPL[{2, -1}, t] - 6*HPL[{0}, t]*HPL[{3, -1}, t])/6/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, -1, -1, 1, 0}, t_]:=(HPL[{-1}, t]^2*HPL[{0}, t]*HPL[{-1, 1}, t] - 2*HPL[{-1}, t]*HPL[{0}, t]*HPL[{-1, 1, -1}, t] - 6*HPL[{-2, -1, -1, 1}, t] - 6*HPL[{-1, -2, -1, 1}, t] - 6*HPL[{-1, -1, -2, 1}, t] - 6*HPL[{-1, -1, -1, 2}, t] + 2*HPL[{0}, t]*HPL[{-1, 1, -1, -1}, t])/6/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, 1, 2, 0}, t_]:=HPL[{0}, t]*HPL[{2}, t]*HPL[{-1, 1}, t] - 2*HPL[{-1}, t]*HPL[{0}, t]*HPL[{2, 1}, t] - HPL[{-2, 1, 2}, t] - 2*HPL[{-1, 1, 3}, t] - HPL[{-1, 2, 2}, t] + HPL[{0}, t]*HPL[{2, -1, 1}, t] + 2*HPL[{0}, t]*HPL[{2, 1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, 1, 1, -1, 0}, t_]:=(-(HPL[{0}, t]*HPL[{-1, 1}, t]^2) + 2*HPL[{-1}, t]*HPL[{0}, t]*HPL[{-1, 1, 1}, t] - 2*(HPL[{-2, 1, 1, -1}, t] + HPL[{-1, 1, 1, -2}, t] + HPL[{-1, 1, 2, -1}, t] + HPL[{-1, 2, 1, -1}, t]))/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, 1, 1, 0, 0}, t_]:=-(HPL[{0}, t]*HPL[{2}, t]*HPL[{-1, 1}, t]) + HPL[{-1}, t]*HPL[{0}, t]*HPL[{2, 1}, t] + HPL[{-3, 1, 1}, t] + HPL[{-2, 1, 2}, t] + HPL[{-2, 2, 1}, t] + (HPL[{0}, t]^2*HPL[{-1, 1, 1}, t])/2 + HPL[{-1, 1, 3}, t] + HPL[{-1, 2, 2}, t] + HPL[{-1, 3, 1}, t] - HPL[{0}, t]*HPL[{2, 1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, 1, 1, 1, 0}, t_]:=-HPL[{-2, 1, 1, 1}, t] + HPL[{0}, t]*HPL[{-1, 1, 1, 1}, t] - HPL[{-1, 1, 1, 2}, t] - HPL[{-1, 1, 2, 1}, t] - HPL[{-1, 2, 1, 1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-2, -1, -1, 0}, t_]:=-2*HPL[{-3, -1, -1}, t] - HPL[{-2, -2, -1}, t] - HPL[{-2, -1, -2}, t] + HPL[{0}, t]*HPL[{-2, -1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-2, -1, 0, 0}, t_]:=(-(HPL[{-2}, t]^2*HPL[{0}, t]) + 6*HPL[{-4, -1}, t] + 4*HPL[{-3, -2}, t] + 2*HPL[{-2, -3}, t] + HPL[{0}, t]^2*HPL[{-2, -1}, t])/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-2, -1, 1, 0}, t_]:=-2*HPL[{-3, -1, 1}, t] - HPL[{-2, -2, 1}, t] + HPL[{0}, t]*HPL[{-2, -1, 1}, t] - HPL[{-2, -1, 2}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-2, -2, 0}, t_]:=(HPL[{-2}, t]^2*HPL[{0}, t] - 4*HPL[{0}, t]*HPL[{-3, -1}, t] - 4*(HPL[{-3, -2}, t] + HPL[{-2, -3}, t]))/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-2, 0, 0, 0}, t_]:=-4*HPL[{-5}, t] + 3*HPL[{-4}, t]*HPL[{0}, t] - HPL[{-3}, t]*HPL[{0}, t]^2 + (HPL[{-2}, t]*HPL[{0}, t]^3)/6/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-2, 2, 0}, t_]:=HPL[{-2}, t]*HPL[{0}, t]*HPL[{2}, t] - 2*HPL[{0}, t]*HPL[{-3, 1}, t] - 2*HPL[{-3, 2}, t] - 2*HPL[{-2, 3}, t] - HPL[{0}, t]*HPL[{2, -2}, t] - 2*HPL[{0}, t]*HPL[{3, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, -1, -1, -1, -1}, t_]:=HPL[{-1}, t]^5/120/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, -1, -1, -1, 1}, t_]:=(HPL[{-1}, t]^3*HPL[{-1, 1}, t] - 3*HPL[{-1}, t]^2*HPL[{-1, 1, -1}, t] + 6*HPL[{-1}, t]*HPL[{-1, 1, -1, -1}, t] - 6*HPL[{-1, 1, -1, -1, -1}, t])/24/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, -1, -1, -2}, t_]:=(HPL[{-2}, t]*HPL[{-1}, t]^3)/6 - HPL[{-1}, t]^2*HPL[{-2, -1}, t] + 3*HPL[{-1}, t]*HPL[{-2, -1, -1}, t] - 4*HPL[{-2, -1, -1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, -1, -1, 2}, t_]:=(HPL[{-1}, t]^3*HPL[{2}, t])/6 - (HPL[{-1}, t]^2*HPL[{-2, 1}, t])/2 - (HPL[{-1}, t]^2*HPL[{2, -1}, t])/2 + HPL[{-1}, t]*HPL[{-2, -1, 1}, t] + HPL[{-1}, t]*HPL[{-2, 1, -1}, t] + HPL[{-1}, t]*HPL[{2, -1, -1}, t] - HPL[{-2, -1, -1, 1}, t] - HPL[{-2, -1, 1, -1}, t] - HPL[{-2, 1, -1, -1}, t] - HPL[{2, -1, -1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, -1, -1, 1, -1}, t_]:=(HPL[{-1}, t]^2*HPL[{-1, 1, -1}, t] - 4*HPL[{-1}, t]*HPL[{-1, 1, -1, -1}, t])/6 + HPL[{-1, 1, -1, -1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, -1, -1, 1, 1}, t_]:=(-(HPL[{-1}, t]*HPL[{-1, 1}, t]^2) - 2*HPL[{-1, 1}, t]*HPL[{-1, 1, -1}, t] + 3*HPL[{-1}, t]^2*HPL[{-1, 1, 1}, t] + 2*HPL[{-1, 1, -1, -1, 1}, t] - 6*HPL[{-1, 1, 1, -1, -1}, t])/6/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, -1, -2, -1}, t_]:=(HPL[{-1}, t]^2*HPL[{-2, -1}, t])/2 - 3*HPL[{-1}, t]*HPL[{-2, -1, -1}, t] + 6*HPL[{-2, -1, -1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, -1, -2, 1}, t_]:=(HPL[{-1}, t]^2*HPL[{-2, 1}, t])/2 - 2*HPL[{-1}, t]*HPL[{-2, -1, 1}, t] - HPL[{-1}, t]*HPL[{-2, 1, -1}, t] + 3*HPL[{-2, -1, -1, 1}, t] + 2*HPL[{-2, -1, 1, -1}, t] + HPL[{-2, 1, -1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, -1, -3}, t_]:=(-(HPL[{-2}, t]^2*HPL[{-1}, t]) + HPL[{-3}, t]*HPL[{-1}, t]^2 + 2*HPL[{-2}, t]*HPL[{-2, -1}, t] - 6*HPL[{-3, -1, -1}, t] - 2*HPL[{-2, -2, -1}, t])/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, -1, 3}, t_]:=-(HPL[{-2}, t]*HPL[{-1}, t]*HPL[{2}, t]) + (HPL[{-1}, t]^2*HPL[{3}, t])/2 + HPL[{-1}, t]*HPL[{-3, 1}, t] + HPL[{2}, t]*HPL[{-2, -1}, t] + HPL[{-1}, t]*HPL[{2, -2}, t] + HPL[{-1}, t]*HPL[{3, -1}, t] - HPL[{-3, -1, 1}, t] - HPL[{-3, 1, -1}, t] - HPL[{2, -2, -1}, t] - HPL[{3, -1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, -1, 2, -1}, t_]:=(HPL[{-1}, t]^2*HPL[{2, -1}, t])/2 - HPL[{-1}, t]*HPL[{-2, 1, -1}, t] - 2*HPL[{-1}, t]*HPL[{2, -1, -1}, t] + HPL[{-2, -1, 1, -1}, t] + 2*HPL[{-2, 1, -1, -1}, t] + 3*HPL[{2, -1, -1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, -1, 2, 1}, t_]:=(HPL[{-1}, t]^2*HPL[{2, 1}, t])/2 - HPL[{-1}, t]*HPL[{-2, 1, 1}, t] - HPL[{-1}, t]*HPL[{2, -1, 1}, t] - HPL[{-1}, t]*HPL[{2, 1, -1}, t] + HPL[{-2, -1, 1, 1}, t] + HPL[{-2, 1, -1, 1}, t] + HPL[{-2, 1, 1, -1}, t] + HPL[{2, -1, -1, 1}, t] + HPL[{2, -1, 1, -1}, t] + HPL[{2, 1, -1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, -1, 1, -1, -1}, t_]:=(HPL[{-1}, t]*HPL[{-1, 1, -1, -1}, t] - 3*HPL[{-1, 1, -1, -1, -1}, t])/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, -1, 1, -1, 1}, t_]:=(HPL[{-1}, t]*HPL[{-1, 1}, t]^2 + HPL[{-1, 1}, t]*HPL[{-1, 1, -1}, t] - 2*HPL[{-1}, t]^2*HPL[{-1, 1, 1}, t] - 2*HPL[{-1, 1, -1, -1, 1}, t] + 4*HPL[{-1, 1, 1, -1, -1}, t])/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, -1, 1, -2}, t_]:=(-(HPL[{-1}, t]^2*HPL[{-2, 1}, t]) + HPL[{-2}, t]*HPL[{-1}, t]*HPL[{-1, 1}, t] - HPL[{-1}, t]^2*HPL[{2, -1}, t] + 2*HPL[{-1}, t]*HPL[{-2, 1, -1}, t] - HPL[{-2}, t]*HPL[{-1, 1, -1}, t] + 4*HPL[{-1}, t]*HPL[{2, -1, -1}, t] - 2*HPL[{-2, 1, -1, -1}, t] - 6*HPL[{2, -1, -1, -1}, t])/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, -1, 1, 2}, t_]:=(HPL[{-1}, t]*HPL[{2}, t]*HPL[{-1, 1}, t] - 2*HPL[{-1}, t]^2*HPL[{2, 1}, t] - HPL[{2}, t]*HPL[{-1, 1, -1}, t] + 2*HPL[{-1}, t]*HPL[{2, -1, 1}, t] + 4*HPL[{-1}, t]*HPL[{2, 1, -1}, t] - 2*HPL[{2, -1, -1, 1}, t] - 2*HPL[{2, -1, 1, -1}, t] - 4*HPL[{2, 1, -1, -1}, t])/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, -1, 1, 1, -1}, t_]:=(HPL[{-1}, t]*HPL[{-1, 1}, t]^2 + 2*HPL[{-1, 1}, t]*HPL[{-1, 1, -1}, t] - 2*HPL[{-1}, t]^2*HPL[{-1, 1, 1}, t] - 2*HPL[{-1}, t]*HPL[{-1, 1, -1, 1}, t])/4 + HPL[{-1, 1, 1, -1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, -1, 1, 1, 1}, t_]:=(HPL[{-1, 1}, t]*HPL[{-1, 1, 1}, t] - HPL[{-1}, t]*HPL[{-1, 1, 1, 1}, t] - 2*HPL[{-1, 1, -1, 1, 1}, t] + HPL[{-1, 1, 1, 1, -1}, t])/4/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, -2, -1, -1}, t_]:=HPL[{-1}, t]*HPL[{-2, -1, -1}, t] - 4*HPL[{-2, -1, -1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, -2, -1, 1}, t_]:=HPL[{-1}, t]*HPL[{-2, -1, 1}, t] - 3*HPL[{-2, -1, -1, 1}, t] - HPL[{-2, -1, 1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, -2, -2}, t_]:=(HPL[{-2}, t]^2*HPL[{-1}, t] - 4*HPL[{-1}, t]*HPL[{-3, -1}, t] - 4*HPL[{-2}, t]*HPL[{-2, -1}, t] + 24*HPL[{-3, -1, -1}, t] + 8*HPL[{-2, -2, -1}, t])/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, -2, 2}, t_]:=(2*HPL[{-2}, t]*HPL[{-1}, t]*HPL[{2}, t] - 4*HPL[{-1}, t]*HPL[{-3, 1}, t] - 4*HPL[{2}, t]*HPL[{-2, -1}, t] + HPL[{-2}, t]*HPL[{-2, 1}, t] - 2*HPL[{-1}, t]*HPL[{2, -2}, t] + HPL[{-2}, t]*HPL[{2, -1}, t] - 4*HPL[{-1}, t]*HPL[{3, -1}, t] + 4*HPL[{-3, -1, 1}, t] + 4*HPL[{-3, 1, -1}, t] - HPL[{-2, 1, -2}, t] + 2*HPL[{2, -2, -1}, t] - HPL[{2, -1, -2}, t] + 4*HPL[{3, -1, -1}, t])/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, -2, 1, -1}, t_]:=HPL[{-1}, t]*HPL[{-2, 1, -1}, t] - 2*(HPL[{-2, -1, 1, -1}, t] + HPL[{-2, 1, -1, -1}, t])/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, -2, 1, 1}, t_]:=HPL[{-1}, t]*HPL[{-2, 1, 1}, t] - 2*HPL[{-2, -1, 1, 1}, t] - HPL[{-2, 1, -1, 1}, t] - HPL[{-2, 1, 1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, -3, -1}, t_]:=HPL[{-1}, t]*HPL[{-3, -1}, t] - 3*HPL[{-3, -1, -1}, t] - HPL[{-2, -2, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, -3, 1}, t_]:=(2*HPL[{-1}, t]*HPL[{-3, 1}, t] - HPL[{-2}, t]*HPL[{-2, 1}, t] + HPL[{-2}, t]*HPL[{2, -1}, t] - 2*HPL[{-3, 1, -1}, t] + HPL[{-2, 1, -2}, t] - 2*HPL[{2, -2, -1}, t] - HPL[{2, -1, -2}, t] - 4*HPL[{3, -1, -1}, t])/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, -4}, t_]:=-(HPL[{-3}, t]*HPL[{-2}, t]) + HPL[{-4}, t]*HPL[{-1}, t] + 4*HPL[{-4, -1}, t] + 2*HPL[{-3, -2}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, 4}, t_]:=HPL[{-3}, t]*HPL[{2}, t] - HPL[{-2}, t]*HPL[{3}, t] + HPL[{-1}, t]*HPL[{4}, t] - HPL[{-4, 1}, t] - HPL[{2, -3}, t] - HPL[{3, -2}, t] - HPL[{4, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, 3, -1}, t_]:=-(HPL[{-2}, t]*HPL[{2, -1}, t]) + HPL[{-1}, t]*HPL[{3, -1}, t] + HPL[{-3, 1, -1}, t] + 2*HPL[{2, -2, -1}, t] + HPL[{2, -1, -2}, t] + 2*HPL[{3, -1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, 3, 1}, t_]:=(HPL[{-1}, t]*HPL[{2}, t]^2 + 2*HPL[{2}, t]*HPL[{2, -1}, t] - 4*HPL[{-2}, t]*HPL[{2, 1}, t] - 2*HPL[{-1}, t]*HPL[{2, 2}, t] + 4*HPL[{-3, 1, 1}, t] + 2*HPL[{2, -2, 1}, t] - 2*HPL[{2, -1, 2}, t] + 4*HPL[{2, 1, -2}, t] - 4*HPL[{3, 1, -1}, t])/4/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, 2, -1, -1}, t_]:=HPL[{-1}, t]*HPL[{2, -1, -1}, t] - HPL[{-2, 1, -1, -1}, t] - 3*HPL[{2, -1, -1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, 2, -1, 1}, t_]:=HPL[{-1}, t]*HPL[{2, -1, 1}, t] - HPL[{-2, 1, -1, 1}, t] - 2*HPL[{2, -1, -1, 1}, t] - HPL[{2, -1, 1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, 2, -2}, t_]:=HPL[{-1}, t]*HPL[{2, -2}, t] - HPL[{-2, 1, -2}, t] - 2*HPL[{2, -2, -1}, t] - HPL[{2, -1, -2}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, 2, 2}, t_]:=-(HPL[{2}, t]*HPL[{-2, 1}, t]) - HPL[{2}, t]*HPL[{2, -1}, t] + 2*HPL[{-2}, t]*HPL[{2, 1}, t] + HPL[{-1}, t]*HPL[{2, 2}, t] - HPL[{2, -2, 1}, t] - 2*HPL[{2, 1, -2}, t] - HPL[{2, 2, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, 2, 1, -1}, t_]:=HPL[{-1}, t]*HPL[{2, 1, -1}, t] - HPL[{-2, 1, 1, -1}, t] - HPL[{2, -1, 1, -1}, t] - 2*HPL[{2, 1, -1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, 2, 1, 1}, t_]:=HPL[{-1}, t]*HPL[{2, 1, 1}, t] - HPL[{-2, 1, 1, 1}, t] - HPL[{2, -1, 1, 1}, t] - HPL[{2, 1, -1, 1}, t] - HPL[{2, 1, 1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, 1, -1, -2}, t_]:=-2*HPL[{-2, -1}, t]*HPL[{-1, 1}, t] + 2*HPL[{-1}, t]*HPL[{-2, -1, 1}, t] + HPL[{-1}, t]*HPL[{-2, 1, -1}, t] + HPL[{-2}, t]*HPL[{-1, 1, -1}, t] - 2*HPL[{-2, -1, 1, -1}, t] - 2*HPL[{-2, 1, -1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, 1, -1, 2}, t_]:=-(HPL[{-2, 1}, t]*HPL[{-1, 1}, t]) - HPL[{-1, 1}, t]*HPL[{2, -1}, t] + 2*HPL[{-1}, t]*HPL[{-2, 1, 1}, t] + HPL[{2}, t]*HPL[{-1, 1, -1}, t] + HPL[{-1}, t]*HPL[{2, -1, 1}, t] - HPL[{-2, 1, -1, 1}, t] - 2*HPL[{-2, 1, 1, -1}, t] - HPL[{2, -1, 1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, 1, -1, 1, -1}, t_]:=-(HPL[{-1}, t]*HPL[{-1, 1}, t]^2) - HPL[{-1, 1}, t]*HPL[{-1, 1, -1}, t] + 2*HPL[{-1}, t]^2*HPL[{-1, 1, 1}, t] + HPL[{-1}, t]*HPL[{-1, 1, -1, 1}, t] - 4*HPL[{-1, 1, 1, -1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, 1, -2, -1}, t_]:=HPL[{-2, -1}, t]*HPL[{-1, 1}, t] - HPL[{-1}, t]*HPL[{-2, -1, 1}, t] - HPL[{-1}, t]*HPL[{-2, 1, -1}, t] - HPL[{-1}, t]*HPL[{2, -1, -1}, t] + HPL[{-2, -1, 1, -1}, t] + 2*HPL[{-2, 1, -1, -1}, t] + 3*HPL[{2, -1, -1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, 1, -2, 1}, t_]:=HPL[{-2, 1}, t]*HPL[{-1, 1}, t] - 2*HPL[{-1}, t]*HPL[{-2, 1, 1}, t] - HPL[{-1}, t]*HPL[{2, -1, 1}, t] + HPL[{-2, 1, -1, 1}, t] + 2*HPL[{-2, 1, 1, -1}, t] + 2*HPL[{2, -1, -1, 1}, t] + HPL[{2, -1, 1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, 1, -3}, t_]:=-(HPL[{-1}, t]*HPL[{-3, 1}, t]) + HPL[{-3}, t]*HPL[{-1, 1}, t] - HPL[{-1}, t]*HPL[{2, -2}, t] - HPL[{-1}, t]*HPL[{3, -1}, t] + HPL[{-3, 1, -1}, t] + 2*HPL[{2, -2, -1}, t] + HPL[{2, -1, -2}, t] + 2*HPL[{3, -1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, 1, 3}, t_]:=(-(HPL[{-1}, t]*HPL[{2}, t]^2) + 2*HPL[{3}, t]*HPL[{-1, 1}, t] + HPL[{2}, t]*HPL[{2, -1}, t] + HPL[{2, -2, 1}, t] + HPL[{2, -1, 2}, t])/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, 1, 2, -1}, t_]:=HPL[{-1, 1}, t]*HPL[{2, -1}, t] - HPL[{-1}, t]*HPL[{2, -1, 1}, t] - 2*HPL[{-1}, t]*HPL[{2, 1, -1}, t] + 2*HPL[{2, -1, 1, -1}, t] + 4*HPL[{2, 1, -1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, 1, 2, 1}, t_]:=HPL[{-1, 1}, t]*HPL[{2, 1}, t] - 3*HPL[{-1}, t]*HPL[{2, 1, 1}, t] + HPL[{2, -1, 1, 1}, t] + 2*HPL[{2, 1, -1, 1}, t] + 3*HPL[{2, 1, 1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, 1, 1, -1, 1}, t_]:=(-(HPL[{-1, 1}, t]*HPL[{-1, 1, 1}, t]) + 3*HPL[{-1}, t]*HPL[{-1, 1, 1, 1}, t] - 3*HPL[{-1, 1, 1, 1, -1}, t])/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, 1, 1, -2}, t_]:=-(HPL[{-2, 1}, t]*HPL[{-1, 1}, t]) - HPL[{-1, 1}, t]*HPL[{2, -1}, t] + HPL[{-1}, t]*HPL[{-2, 1, 1}, t] + HPL[{-2}, t]*HPL[{-1, 1, 1}, t] + HPL[{-1}, t]*HPL[{2, -1, 1}, t] + HPL[{-1}, t]*HPL[{2, 1, -1}, t] - HPL[{-2, 1, 1, -1}, t] - HPL[{2, -1, 1, -1}, t] - 2*HPL[{2, 1, -1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, 1, 1, 2}, t_]:=-2*HPL[{-1, 1}, t]*HPL[{2, 1}, t] + HPL[{2}, t]*HPL[{-1, 1, 1}, t] + 3*HPL[{-1}, t]*HPL[{2, 1, 1}, t] - HPL[{2, 1, -1, 1}, t] - 3*HPL[{2, 1, 1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-2, -1, -2}, t_]:=HPL[{-2}, t]*HPL[{-2, -1}, t] - 3*(2*HPL[{-3, -1, -1}, t] + HPL[{-2, -2, -1}, t])/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-2, -1, 2}, t_]:=(2*HPL[{2}, t]*HPL[{-2, -1}, t] - HPL[{-2}, t]*HPL[{-2, 1}, t] - HPL[{-2}, t]*HPL[{2, -1}, t] + HPL[{-2, 1, -2}, t] + HPL[{2, -1, -2}, t])/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-2, -2, 1}, t_]:=(HPL[{-2}, t]*HPL[{-2, 1}, t] - HPL[{-2}, t]*HPL[{2, -1}, t] - 4*HPL[{-3, -1, 1}, t] - HPL[{-2, 1, -2}, t] + 2*HPL[{2, -2, -1}, t] + HPL[{2, -1, -2}, t] + 4*HPL[{3, -1, -1}, t])/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-2, -3}, t_]:=HPL[{-3}, t]*HPL[{-2}, t] - 3*(2*HPL[{-4, -1}, t] + HPL[{-3, -2}, t])/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-2, 3}, t_]:=-2*HPL[{-3}, t]*HPL[{2}, t] + HPL[{-2}, t]*HPL[{3}, t] + 3*HPL[{-4, 1}, t] + 2*HPL[{2, -3}, t] + 3*HPL[{3, -2}, t] + 3*HPL[{4, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-2, 2, -1}, t_]:=HPL[{-2}, t]*HPL[{2, -1}, t] - 2*HPL[{-3, 1, -1}, t] - 2*HPL[{2, -2, -1}, t] - HPL[{2, -1, -2}, t] - 4*HPL[{3, -1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-2, 2, 1}, t_]:=-(HPL[{2}, t]*HPL[{2, -1}, t]) + HPL[{-2}, t]*HPL[{2, 1}, t] - 2*HPL[{-3, 1, 1}, t] + HPL[{2, -1, 2}, t] - HPL[{2, 1, -2}, t] + HPL[{2, 2, -1}, t] + 2*HPL[{3, 1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-2, 1, 2}, t_]:=HPL[{2}, t]*HPL[{-2, 1}, t] + HPL[{2}, t]*HPL[{2, -1}, t] - 2*HPL[{-2}, t]*HPL[{2, 1}, t] - HPL[{2, -1, 2}, t] + 2*HPL[{2, 1, -2}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-3, 2}, t_]:=HPL[{-3}, t]*HPL[{2}, t] - 3*HPL[{-4, 1}, t] - HPL[{2, -3}, t] - 2*HPL[{3, -2}, t] - 3*HPL[{4, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{4, 1}, t_]:=(HPL[{2}, t]*HPL[{3}, t] - HPL[{2, 3}, t] - 3*HPL[{3, 2}, t])/6/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{3, -1, 1}, t_]:=(HPL[{2}, t]*HPL[{2, -1}, t] - HPL[{2, -2, 1}, t] - HPL[{2, -1, 2}, t] - 2*HPL[{2, 2, -1}, t] - 4*HPL[{3, 1, -1}, t])/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{3, 1, 1}, t_]:=(HPL[{2}, t]*HPL[{2, 1}, t] - HPL[{2, 1, 2}, t] - 3*HPL[{2, 2, 1}, t])/6/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;


==> anc/HypExp/MinimalSet6.m <==
HPL[{-1, -1, -1, -1, -1, 0}, t_]:=(HPL[{-1}, t]^5*HPL[{0}, t])/120 - HPL[{-2, -1, -1, -1, -1}, t] - HPL[{-1, -2, -1, -1, -1}, t] - HPL[{-1, -1, -2, -1, -1}, t] - HPL[{-1, -1, -1, -2, -1}, t] - HPL[{-1, -1, -1, -1, -2}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, -1, -1, -2, 0}, t_]:=(HPL[{-2}, t]*HPL[{-1}, t]^3*HPL[{0}, t])/6 - HPL[{-1}, t]^2*HPL[{0}, t]*HPL[{-2, -1}, t] + 3*HPL[{-1}, t]*HPL[{0}, t]*HPL[{-2, -1, -1}, t] - HPL[{-2, -1, -1, -2}, t] - 4*HPL[{0}, t]*HPL[{-2, -1, -1, -1}, t] - HPL[{-1, -2, -1, -2}, t] - HPL[{-1, -1, -2, -2}, t] - 2*HPL[{-1, -1, -1, -3}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, -2, 1, -1, 0}, t_]:=HPL[{-1}, t]*HPL[{0}, t]*HPL[{-2, 1, -1}, t] - HPL[{-2, -2, 1, -1}, t] - 2*HPL[{0}, t]*HPL[{-2, -1, 1, -1}, t] - 2*HPL[{0}, t]*HPL[{-2, 1, -1, -1}, t] - 2*HPL[{-1, -3, 1, -1}, t] - HPL[{-1, -2, 1, -2}, t] - HPL[{-1, -2, 2, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, -2, 1, 0, 0}, t_]:=-(HPL[{-2}, t]*HPL[{-1}, t]*HPL[{0}, t]*HPL[{2}, t]) + 2*HPL[{0}, t]*HPL[{2}, t]*HPL[{-2, -1}, t] + (HPL[{-1}, t]*HPL[{0}, t]^2*HPL[{-2, 1}, t])/2 + HPL[{-1}, t]*HPL[{0}, t]*HPL[{2, -2}, t] - HPL[{-2}, t]*HPL[{0}, t]*HPL[{2, -1}, t] + 2*HPL[{-1}, t]*HPL[{0}, t]*HPL[{3, -1}, t] + HPL[{-3, -2, 1}, t] + 2*HPL[{-2, -3, 1}, t] + HPL[{-2, -2, 2}, t] - HPL[{0}, t]^2*HPL[{-2, -1, 1}, t] - (HPL[{0}, t]^2*HPL[{-2, 1, -1}, t])/2 + 3*HPL[{-1, -4, 1}, t] + 2*HPL[{-1, -3, 2}, t] + HPL[{-1, -2, 3}, t] + HPL[{0}, t]*HPL[{2, -1, -2}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, -2, 1, 1, 0}, t_]:=HPL[{-1}, t]*HPL[{0}, t]*HPL[{-2, 1, 1}, t] - HPL[{-2, -2, 1, 1}, t] - 2*HPL[{0}, t]*HPL[{-2, -1, 1, 1}, t] - HPL[{0}, t]*HPL[{-2, 1, -1, 1}, t] - HPL[{0}, t]*HPL[{-2, 1, 1, -1}, t] - 2*HPL[{-1, -3, 1, 1}, t] - HPL[{-1, -2, 1, 2}, t] - HPL[{-1, -2, 2, 1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, -3, -1, 0}, t_]:=HPL[{-1}, t]*HPL[{0}, t]*HPL[{-3, -1}, t] - 3*HPL[{0}, t]*HPL[{-3, -1, -1}, t] - HPL[{-2, -3, -1}, t] - HPL[{0}, t]*HPL[{-2, -2, -1}, t] - 3*HPL[{-1, -4, -1}, t] - HPL[{-1, -3, -2}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, -3, 0, 0}, t_]:=2*HPL[{-3}, t]*HPL[{-2}, t]*HPL[{0}, t] - 3*HPL[{-4}, t]*HPL[{-1}, t]*HPL[{0}, t] - (HPL[{-2}, t]^2*HPL[{0}, t]^2)/4 + (HPL[{-3}, t]*HPL[{-1}, t]*HPL[{0}, t]^2)/2 - 6*HPL[{0}, t]*HPL[{-4, -1}, t] + HPL[{-3, -3}, t] - 3*HPL[{0}, t]*HPL[{-3, -2}, t] + 3*HPL[{-2, -4}, t] + 6*HPL[{-1, -5}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, -3, 1, 0}, t_]:=(2*HPL[{-1}, t]*HPL[{0}, t]*HPL[{-3, 1}, t] - HPL[{-2}, t]*HPL[{0}, t]*HPL[{-2, 1}, t] + HPL[{-2}, t]*HPL[{0}, t]*HPL[{2, -1}, t] - 2*HPL[{0}, t]*HPL[{-3, 1, -1}, t] - 2*HPL[{-2, -3, 1}, t] + HPL[{0}, t]*HPL[{-2, 1, -2}, t] - 6*HPL[{-1, -4, 1}, t] - 2*HPL[{-1, -3, 2}, t] - 2*HPL[{0}, t]*HPL[{2, -2, -1}, t] - HPL[{0}, t]*HPL[{2, -1, -2}, t] - 4*HPL[{0}, t]*HPL[{3, -1, -1}, t])/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, -4, 0}, t_]:=-(HPL[{-3}, t]*HPL[{-2}, t]*HPL[{0}, t]) + HPL[{-4}, t]*HPL[{-1}, t]*HPL[{0}, t] + 4*HPL[{0}, t]*HPL[{-4, -1}, t] + 2*HPL[{0}, t]*HPL[{-3, -2}, t] - HPL[{-2, -4}, t] - 4*HPL[{-1, -5}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, 0, 0, 0, 0, 0}, t_]:=HPL[{-5}, t]*HPL[{0}, t] + (-120*HPL[{-6}, t] - 60*HPL[{-4}, t]*HPL[{0}, t]^2 + 20*HPL[{-3}, t]*HPL[{0}, t]^3 - 5*HPL[{-2}, t]*HPL[{0}, t]^4 + HPL[{-1}, t]*HPL[{0}, t]^5)/120/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, 4, 0}, t_]:=HPL[{-3}, t]*HPL[{0}, t]*HPL[{2}, t] - HPL[{-2}, t]*HPL[{0}, t]*HPL[{3}, t] + HPL[{-1}, t]*HPL[{0}, t]*HPL[{4}, t] - HPL[{0}, t]*HPL[{-4, 1}, t] - HPL[{-2, 4}, t] - 4*HPL[{-1, 5}, t] - HPL[{0}, t]*HPL[{2, -3}, t] - HPL[{0}, t]*HPL[{3, -2}, t] - HPL[{0}, t]*HPL[{4, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, 3, -1, 0}, t_]:=-(HPL[{-2}, t]*HPL[{0}, t]*HPL[{2, -1}, t]) + HPL[{-1}, t]*HPL[{0}, t]*HPL[{3, -1}, t] + HPL[{0}, t]*HPL[{-3, 1, -1}, t] - HPL[{-2, 3, -1}, t] - HPL[{-1, 3, -2}, t] - 3*HPL[{-1, 4, -1}, t] + 2*HPL[{0}, t]*HPL[{2, -2, -1}, t] + HPL[{0}, t]*HPL[{2, -1, -2}, t] + 2*HPL[{0}, t]*HPL[{3, -1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, -1, -1, 0, 0, 0}, t_]:=(HPL[{-3}, t]*HPL[{-1}, t]^2*HPL[{0}, t])/2 - (HPL[{-2}, t]*HPL[{-1}, t]^2*HPL[{0}, t]^2)/4 + (HPL[{-1}, t]^3*HPL[{0}, t]^3)/36 - HPL[{-1}, t]*HPL[{0}, t]*HPL[{-3, -1}, t] + (HPL[{-1}, t]*HPL[{0}, t]^2*HPL[{-2, -1}, t])/2 - HPL[{-4, -1, -1}, t] - HPL[{-3, -2, -1}, t] - HPL[{-3, -1, -2}, t] + HPL[{0}, t]*HPL[{-3, -1, -1}, t] - HPL[{-2, -3, -1}, t] - HPL[{-2, -2, -2}, t] - HPL[{-2, -1, -3}, t] - (HPL[{0}, t]^2*HPL[{-2, -1, -1}, t])/2 - HPL[{-1, -4, -1}, t] - HPL[{-1, -3, -2}, t] - HPL[{-1, -2, -3}, t] - HPL[{-1, -1, -4}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, 3, 0, 0}, t_]:=(-2*HPL[{-3}, t]*HPL[{0}, t]*HPL[{2}, t] - HPL[{-2}, t]*HPL[{0}, t]^2*HPL[{2}, t] + 4*HPL[{-2}, t]*HPL[{0}, t]*HPL[{3}, t] + HPL[{-1}, t]*HPL[{0}, t]^2*HPL[{3}, t] - 6*HPL[{-1}, t]*HPL[{0}, t]*HPL[{4}, t] + HPL[{0}, t]^2*HPL[{-3, 1}, t] + 2*HPL[{-3, 3}, t] + 6*HPL[{-2, 4}, t] + 12*HPL[{-1, 5}, t] + 2*HPL[{0}, t]*HPL[{2, -3}, t] + HPL[{0}, t]^2*HPL[{2, -2}, t] + HPL[{0}, t]^2*HPL[{3, -1}, t])/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, 3, 1, 0}, t_]:=(HPL[{-1}, t]*HPL[{0}, t]*HPL[{2}, t]^2 + 2*HPL[{0}, t]*HPL[{2}, t]*HPL[{2, -1}, t] - 4*HPL[{-2}, t]*HPL[{0}, t]*HPL[{2, 1}, t] - 2*HPL[{-1}, t]*HPL[{0}, t]*HPL[{2, 2}, t] + 4*HPL[{0}, t]*HPL[{-3, 1, 1}, t] - 4*HPL[{-2, 3, 1}, t] - 4*HPL[{-1, 3, 2}, t] - 12*HPL[{-1, 4, 1}, t] + 2*HPL[{0}, t]*HPL[{2, -2, 1}, t] - 2*HPL[{0}, t]*HPL[{2, -1, 2}, t] + 4*HPL[{0}, t]*HPL[{2, 1, -2}, t] - 4*HPL[{0}, t]*HPL[{3, 1, -1}, t])/4/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, 2, -1, -1, 0}, t_]:=HPL[{-1}, t]*HPL[{0}, t]*HPL[{2, -1, -1}, t] - HPL[{0}, t]*HPL[{-2, 1, -1, -1}, t] - HPL[{-2, 2, -1, -1}, t] - HPL[{-1, 2, -2, -1}, t] - HPL[{-1, 2, -1, -2}, t] - 2*HPL[{-1, 3, -1, -1}, t] - 3*HPL[{0}, t]*HPL[{2, -1, -1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, 2, -1, 0, 0}, t_]:=-(HPL[{-1}, t]*HPL[{0}, t]*HPL[{2, -2}, t]) + HPL[{-2}, t]*HPL[{0}, t]*HPL[{2, -1}, t] + (HPL[{-1}, t]*HPL[{0}, t]^2*HPL[{2, -1}, t])/2 - 2*HPL[{-1}, t]*HPL[{0}, t]*HPL[{3, -1}, t] + HPL[{-3, 2, -1}, t] + HPL[{0}, t]*HPL[{-2, 1, -2}, t] - (HPL[{0}, t]^2*HPL[{-2, 1, -1}, t])/2 + HPL[{-2, 2, -2}, t] + 2*HPL[{-2, 3, -1}, t] + HPL[{-1, 2, -3}, t] + 2*HPL[{-1, 3, -2}, t] + 3*HPL[{-1, 4, -1}, t] - HPL[{0}, t]^2*HPL[{2, -1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, 2, -1, 1, 0}, t_]:=HPL[{-1}, t]*HPL[{0}, t]*HPL[{2, -1, 1}, t] - HPL[{0}, t]*HPL[{-2, 1, -1, 1}, t] - HPL[{-2, 2, -1, 1}, t] - HPL[{-1, 2, -2, 1}, t] - HPL[{-1, 2, -1, 2}, t] - 2*HPL[{-1, 3, -1, 1}, t] - 2*HPL[{0}, t]*HPL[{2, -1, -1, 1}, t] - HPL[{0}, t]*HPL[{2, -1, 1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, 2, -2, 0}, t_]:=HPL[{-1}, t]*HPL[{0}, t]*HPL[{2, -2}, t] - HPL[{0}, t]*HPL[{-2, 1, -2}, t] - HPL[{-2, 2, -2}, t] - 2*HPL[{-1, 2, -3}, t] - 2*HPL[{-1, 3, -2}, t] - 2*HPL[{0}, t]*HPL[{2, -2, -1}, t] - HPL[{0}, t]*HPL[{2, -1, -2}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, 2, 0, 0, 0}, t_]:=(3*HPL[{-2}, t]*HPL[{0}, t]^2*HPL[{2}, t] + HPL[{-1}, t]*HPL[{0}, t]^3*HPL[{2}, t] - 6*HPL[{-2}, t]*HPL[{0}, t]*HPL[{3}, t] - 6*HPL[{-1}, t]*HPL[{0}, t]^2*HPL[{3}, t] + 18*HPL[{-1}, t]*HPL[{0}, t]*HPL[{4}, t] - 6*HPL[{-4, 2}, t] - 12*HPL[{-3, 3}, t] - HPL[{0}, t]^3*HPL[{-2, 1}, t] - 18*HPL[{-2, 4}, t] - 24*HPL[{-1, 5}, t] - 3*HPL[{0}, t]^2*HPL[{2, -2}, t] - HPL[{0}, t]^3*HPL[{2, -1}, t] + 6*HPL[{0}, t]*HPL[{3, -2}, t])/6/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, 2, 2, 0}, t_]:=-(HPL[{0}, t]*HPL[{2}, t]*HPL[{-2, 1}, t]) - HPL[{0}, t]*HPL[{2}, t]*HPL[{2, -1}, t] + 2*HPL[{-2}, t]*HPL[{0}, t]*HPL[{2, 1}, t] + HPL[{-1}, t]*HPL[{0}, t]*HPL[{2, 2}, t] - HPL[{-2, 2, 2}, t] - 2*HPL[{-1, 2, 3}, t] - 2*HPL[{-1, 3, 2}, t] - HPL[{0}, t]*HPL[{2, -2, 1}, t] - 2*HPL[{0}, t]*HPL[{2, 1, -2}, t] - HPL[{0}, t]*HPL[{2, 2, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, 2, 1, -1, 0}, t_]:=HPL[{-1}, t]*HPL[{0}, t]*HPL[{2, 1, -1}, t] - HPL[{0}, t]*HPL[{-2, 1, 1, -1}, t] - HPL[{-2, 2, 1, -1}, t] - HPL[{-1, 2, 1, -2}, t] - HPL[{-1, 2, 2, -1}, t] - 2*HPL[{-1, 3, 1, -1}, t] - HPL[{0}, t]*HPL[{2, -1, 1, -1}, t] - 2*HPL[{0}, t]*HPL[{2, 1, -1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, 2, 1, 0, 0}, t_]:=-(HPL[{-1}, t]*HPL[{0}, t]*HPL[{2}, t]^2)/2 + HPL[{0}, t]*HPL[{2}, t]*HPL[{-2, 1}, t] + HPL[{0}, t]*HPL[{2}, t]*HPL[{2, -1}, t] - HPL[{-2}, t]*HPL[{0}, t]*HPL[{2, 1}, t] + (HPL[{-1}, t]*HPL[{0}, t]^2*HPL[{2, 1}, t])/2 + HPL[{-3, 2, 1}, t] - (HPL[{0}, t]^2*HPL[{-2, 1, 1}, t])/2 + HPL[{-2, 2, 2}, t] + 2*HPL[{-2, 3, 1}, t] + HPL[{-1, 2, 3}, t] + 2*HPL[{-1, 3, 2}, t] + 3*HPL[{-1, 4, 1}, t] - (HPL[{0}, t]^2*HPL[{2, -1, 1}, t])/2 + HPL[{0}, t]*HPL[{2, 1, -2}, t] - (HPL[{0}, t]^2*HPL[{2, 1, -1}, t])/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, -1, -1, 2, 0}, t_]:=(HPL[{-1}, t]^3*HPL[{0}, t]*HPL[{2}, t] - 3*HPL[{-1}, t]^2*HPL[{0}, t]*HPL[{-2, 1}, t] - 3*HPL[{-1}, t]^2*HPL[{0}, t]*HPL[{2, -1}, t] + 6*HPL[{-1}, t]*HPL[{0}, t]*HPL[{-2, -1, 1}, t] + 6*HPL[{-1}, t]*HPL[{0}, t]*HPL[{-2, 1, -1}, t] + 6*HPL[{-1}, t]*HPL[{0}, t]*HPL[{2, -1, -1}, t] - 6*HPL[{0}, t]*HPL[{-2, -1, -1, 1}, t] - 6*HPL[{-2, -1, -1, 2}, t] - 6*HPL[{0}, t]*HPL[{-2, -1, 1, -1}, t] - 6*HPL[{0}, t]*HPL[{-2, 1, -1, -1}, t] - 6*HPL[{-1, -2, -1, 2}, t] - 6*HPL[{-1, -1, -2, 2}, t] - 12*HPL[{-1, -1, -1, 3}, t] - 6*HPL[{0}, t]*HPL[{2, -1, -1, -1}, t])/6/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, 2, 1, 1, 0}, t_]:=HPL[{-1}, t]*HPL[{0}, t]*HPL[{2, 1, 1}, t] - HPL[{0}, t]*HPL[{-2, 1, 1, 1}, t] - HPL[{-2, 2, 1, 1}, t] - HPL[{-1, 2, 1, 2}, t] - HPL[{-1, 2, 2, 1}, t] - 2*HPL[{-1, 3, 1, 1}, t] - HPL[{0}, t]*HPL[{2, -1, 1, 1}, t] - HPL[{0}, t]*HPL[{2, 1, -1, 1}, t] - HPL[{0}, t]*HPL[{2, 1, 1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, 1, -1, -1, -1, 0}, t_]:=-HPL[{-2, 1, -1, -1, -1}, t] - HPL[{-1, 1, -2, -1, -1}, t] - HPL[{-1, 1, -1, -2, -1}, t] - HPL[{-1, 1, -1, -1, -2}, t] + HPL[{0}, t]*HPL[{-1, 1, -1, -1, -1}, t] - HPL[{-1, 2, -1, -1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, 1, -1, -1, 0, 0}, t_]:=HPL[{0}, t]*HPL[{-2, -1}, t]*HPL[{-1, 1}, t] - HPL[{-1}, t]*HPL[{0}, t]*HPL[{-2, -1, 1}, t] - HPL[{-2}, t]*HPL[{0}, t]*HPL[{-1, 1, -1}, t] + HPL[{-3, 1, -1, -1}, t] + HPL[{0}, t]*HPL[{-2, -1, 1, -1}, t] + HPL[{-2, 1, -2, -1}, t] + HPL[{-2, 1, -1, -2}, t] + HPL[{-2, 2, -1, -1}, t] + HPL[{-1, 1, -3, -1}, t] + HPL[{-1, 1, -2, -2}, t] + HPL[{-1, 1, -1, -3}, t] + (HPL[{0}, t]^2*HPL[{-1, 1, -1, -1}, t])/2 + HPL[{-1, 2, -2, -1}, t] + HPL[{-1, 2, -1, -2}, t] + HPL[{-1, 3, -1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, 1, -1, -1, 1, 0}, t_]:=-HPL[{-2, 1, -1, -1, 1}, t] - HPL[{-1, 1, -2, -1, 1}, t] - HPL[{-1, 1, -1, -2, 1}, t] + HPL[{0}, t]*HPL[{-1, 1, -1, -1, 1}, t] - HPL[{-1, 1, -1, -1, 2}, t] - HPL[{-1, 2, -1, -1, 1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, 1, -1, -2, 0}, t_]:=-2*HPL[{0}, t]*HPL[{-2, -1}, t]*HPL[{-1, 1}, t] + 2*HPL[{-1}, t]*HPL[{0}, t]*HPL[{-2, -1, 1}, t] + HPL[{-1}, t]*HPL[{0}, t]*HPL[{-2, 1, -1}, t] + HPL[{-2}, t]*HPL[{0}, t]*HPL[{-1, 1, -1}, t] - 2*HPL[{0}, t]*HPL[{-2, -1, 1, -1}, t] - HPL[{-2, 1, -1, -2}, t] - 2*HPL[{0}, t]*HPL[{-2, 1, -1, -1}, t] - HPL[{-1, 1, -2, -2}, t] - 2*HPL[{-1, 1, -1, -3}, t] - HPL[{-1, 2, -1, -2}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, 1, -1, 0, 0, 0}, t_]:=(-6*HPL[{-1}, t]*HPL[{0}, t]*HPL[{-3, 1}, t] + 3*HPL[{-1}, t]*HPL[{0}, t]^2*HPL[{-2, 1}, t] + 6*HPL[{-3}, t]*HPL[{0}, t]*HPL[{-1, 1}, t] - 3*HPL[{-2}, t]*HPL[{0}, t]^2*HPL[{-1, 1}, t] - 6*HPL[{-4, 1, -1}, t] - 6*HPL[{-3, 1, -2}, t] + 6*HPL[{0}, t]*HPL[{-3, 1, -1}, t] - 6*HPL[{-3, 2, -1}, t] - 6*HPL[{-2, 1, -3}, t] - 3*HPL[{0}, t]^2*HPL[{-2, 1, -1}, t] - 6*HPL[{-2, 2, -2}, t] - 6*HPL[{-2, 3, -1}, t] - 6*HPL[{-1, 1, -4}, t] + HPL[{0}, t]^3*HPL[{-1, 1, -1}, t] - 6*HPL[{-1, 2, -3}, t] - 6*HPL[{-1, 3, -2}, t] - 6*HPL[{-1, 4, -1}, t])/6/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, 1, -1, 2, 0}, t_]:=-(HPL[{0}, t]*HPL[{-2, 1}, t]*HPL[{-1, 1}, t]) - HPL[{0}, t]*HPL[{-1, 1}, t]*HPL[{2, -1}, t] + 2*HPL[{-1}, t]*HPL[{0}, t]*HPL[{-2, 1, 1}, t] + HPL[{0}, t]*HPL[{2}, t]*HPL[{-1, 1, -1}, t] + HPL[{-1}, t]*HPL[{0}, t]*HPL[{2, -1, 1}, t] - HPL[{0}, t]*HPL[{-2, 1, -1, 1}, t] - HPL[{-2, 1, -1, 2}, t] - 2*HPL[{0}, t]*HPL[{-2, 1, 1, -1}, t] - HPL[{-1, 1, -2, 2}, t] - 2*HPL[{-1, 1, -1, 3}, t] - HPL[{-1, 2, -1, 2}, t] - HPL[{0}, t]*HPL[{2, -1, 1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, 1, -1, 1, -1, 0}, t_]:=-(HPL[{-1}, t]*HPL[{0}, t]*HPL[{-1, 1}, t]^2) - HPL[{0}, t]*HPL[{-1, 1}, t]*HPL[{-1, 1, -1}, t] + 2*HPL[{-1}, t]^2*HPL[{0}, t]*HPL[{-1, 1, 1}, t] + HPL[{-1}, t]*HPL[{0}, t]*HPL[{-1, 1, -1, 1}, t] - HPL[{-2, 1, -1, 1, -1}, t] - HPL[{-1, 1, -2, 1, -1}, t] - HPL[{-1, 1, -1, 1, -2}, t] - HPL[{-1, 1, -1, 2, -1}, t] - 4*HPL[{0}, t]*HPL[{-1, 1, 1, -1, -1}, t] - HPL[{-1, 2, -1, 1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, 1, -1, 1, 0, 0}, t_]:=HPL[{0}, t]*HPL[{-1, 1}, t]*HPL[{2, -1}, t] - HPL[{0}, t]*HPL[{2}, t]*HPL[{-1, 1, -1}, t] - HPL[{-1}, t]*HPL[{0}, t]*HPL[{2, -1, 1}, t] + HPL[{-3, 1, -1, 1}, t] + HPL[{-2, 1, -2, 1}, t] + HPL[{-2, 1, -1, 2}, t] + HPL[{-2, 2, -1, 1}, t] + HPL[{-1, 1, -3, 1}, t] + HPL[{-1, 1, -2, 2}, t] + (HPL[{0}, t]^2*HPL[{-1, 1, -1, 1}, t])/2 + HPL[{-1, 1, -1, 3}, t] + HPL[{-1, 2, -2, 1}, t] + HPL[{-1, 2, -1, 2}, t] + HPL[{-1, 3, -1, 1}, t] + HPL[{0}, t]*HPL[{2, -1, 1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, 1, -1, 1, 1, 0}, t_]:=-HPL[{-2, 1, -1, 1, 1}, t] - HPL[{-1, 1, -2, 1, 1}, t] + HPL[{0}, t]*HPL[{-1, 1, -1, 1, 1}, t] - HPL[{-1, 1, -1, 1, 2}, t] - HPL[{-1, 1, -1, 2, 1}, t] - HPL[{-1, 2, -1, 1, 1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, -1, -1, 1, -1, 0}, t_]:=(HPL[{-1}, t]^2*HPL[{0}, t]*HPL[{-1, 1, -1}, t] - 4*HPL[{-1}, t]*HPL[{0}, t]*HPL[{-1, 1, -1, -1}, t] - 6*HPL[{-2, -1, -1, 1, -1}, t] - 6*HPL[{-1, -2, -1, 1, -1}, t] - 6*HPL[{-1, -1, -2, 1, -1}, t] - 6*HPL[{-1, -1, -1, 1, -2}, t] - 6*HPL[{-1, -1, -1, 2, -1}, t] + 6*HPL[{0}, t]*HPL[{-1, 1, -1, -1, -1}, t])/6/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, 1, -2, -1, 0}, t_]:=HPL[{0}, t]*HPL[{-2, -1}, t]*HPL[{-1, 1}, t] - HPL[{-1}, t]*HPL[{0}, t]*HPL[{-2, -1, 1}, t] - HPL[{-1}, t]*HPL[{0}, t]*HPL[{-2, 1, -1}, t] - HPL[{-1}, t]*HPL[{0}, t]*HPL[{2, -1, -1}, t] + HPL[{0}, t]*HPL[{-2, -1, 1, -1}, t] - HPL[{-2, 1, -2, -1}, t] + 2*HPL[{0}, t]*HPL[{-2, 1, -1, -1}, t] - 2*HPL[{-1, 1, -3, -1}, t] - HPL[{-1, 1, -2, -2}, t] - HPL[{-1, 2, -2, -1}, t] + 3*HPL[{0}, t]*HPL[{2, -1, -1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, 1, -2, 0, 0}, t_]:=2*HPL[{-1}, t]*HPL[{0}, t]*HPL[{-3, 1}, t] - (HPL[{-1}, t]*HPL[{0}, t]^2*HPL[{-2, 1}, t])/2 - 2*HPL[{-3}, t]*HPL[{0}, t]*HPL[{-1, 1}, t] + (HPL[{-2}, t]*HPL[{0}, t]^2*HPL[{-1, 1}, t])/2 + HPL[{-1}, t]*HPL[{0}, t]*HPL[{2, -2}, t] - (HPL[{-1}, t]*HPL[{0}, t]^2*HPL[{2, -1}, t])/2 + 2*HPL[{-1}, t]*HPL[{0}, t]*HPL[{3, -1}, t] + HPL[{-3, 1, -2}, t] - 2*HPL[{0}, t]*HPL[{-3, 1, -1}, t] + 2*HPL[{-2, 1, -3}, t] + (HPL[{0}, t]^2*HPL[{-2, 1, -1}, t])/2 + HPL[{-2, 2, -2}, t] + 3*HPL[{-1, 1, -4}, t] + 2*HPL[{-1, 2, -3}, t] + HPL[{-1, 3, -2}, t] - 2*HPL[{0}, t]*HPL[{2, -2, -1}, t] - HPL[{0}, t]*HPL[{2, -1, -2}, t] + HPL[{0}, t]^2*HPL[{2, -1, -1}, t] - 4*HPL[{0}, t]*HPL[{3, -1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, 1, -2, 1, 0}, t_]:=HPL[{0}, t]*HPL[{-2, 1}, t]*HPL[{-1, 1}, t] - 2*HPL[{-1}, t]*HPL[{0}, t]*HPL[{-2, 1, 1}, t] - HPL[{-1}, t]*HPL[{0}, t]*HPL[{2, -1, 1}, t] - HPL[{-2, 1, -2, 1}, t] + HPL[{0}, t]*HPL[{-2, 1, -1, 1}, t] + 2*HPL[{0}, t]*HPL[{-2, 1, 1, -1}, t] - 2*HPL[{-1, 1, -3, 1}, t] - HPL[{-1, 1, -2, 2}, t] - HPL[{-1, 2, -2, 1}, t] + 2*HPL[{0}, t]*HPL[{2, -1, -1, 1}, t] + HPL[{0}, t]*HPL[{2, -1, 1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, 1, -3, 0}, t_]:=-(HPL[{-1}, t]*HPL[{0}, t]*HPL[{-3, 1}, t]) + HPL[{-3}, t]*HPL[{0}, t]*HPL[{-1, 1}, t] - HPL[{-1}, t]*HPL[{0}, t]*HPL[{2, -2}, t] - HPL[{-1}, t]*HPL[{0}, t]*HPL[{3, -1}, t] + HPL[{0}, t]*HPL[{-3, 1, -1}, t] - HPL[{-2, 1, -3}, t] - 3*HPL[{-1, 1, -4}, t] - HPL[{-1, 2, -3}, t] + 2*HPL[{0}, t]*HPL[{2, -2, -1}, t] + HPL[{0}, t]*HPL[{2, -1, -2}, t] + 2*HPL[{0}, t]*HPL[{3, -1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, 1, 0, 0, 0, 0}, t_]:=-(HPL[{-1}, t]*HPL[{0}, t]^3*HPL[{2}, t])/6 + (HPL[{-1}, t]*HPL[{0}, t]^2*HPL[{3}, t])/2 - HPL[{-1}, t]*HPL[{0}, t]*HPL[{4}, t] + HPL[{-5, 1}, t] + HPL[{-4, 2}, t] + HPL[{-3, 3}, t] + HPL[{-2, 4}, t] + (HPL[{0}, t]^4*HPL[{-1, 1}, t])/24 + HPL[{-1, 5}, t] + (HPL[{0}, t]^3*HPL[{2, -1}, t])/6 - (HPL[{0}, t]^2*HPL[{3, -1}, t])/2 + HPL[{0}, t]*HPL[{4, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, 1, 3, 0}, t_]:=(-(HPL[{-1}, t]*HPL[{0}, t]*HPL[{2}, t]^2) + 2*HPL[{0}, t]*HPL[{3}, t]*HPL[{-1, 1}, t] + HPL[{0}, t]*HPL[{2}, t]*HPL[{2, -1}, t] - 2*HPL[{-2, 1, 3}, t] - 6*HPL[{-1, 1, 4}, t] - 2*HPL[{-1, 2, 3}, t] + HPL[{0}, t]*HPL[{2, -2, 1}, t] + HPL[{0}, t]*HPL[{2, -1, 2}, t])/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, 1, 2, -1, 0}, t_]:=HPL[{0}, t]*HPL[{-1, 1}, t]*HPL[{2, -1}, t] - HPL[{-1}, t]*HPL[{0}, t]*HPL[{2, -1, 1}, t] - 2*HPL[{-1}, t]*HPL[{0}, t]*HPL[{2, 1, -1}, t] - HPL[{-2, 1, 2, -1}, t] - HPL[{-1, 1, 2, -2}, t] - 2*HPL[{-1, 1, 3, -1}, t] - HPL[{-1, 2, 2, -1}, t] + 2*HPL[{0}, t]*HPL[{2, -1, 1, -1}, t] + 4*HPL[{0}, t]*HPL[{2, 1, -1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, 1, 2, 0, 0}, t_]:=HPL[{-1}, t]*HPL[{0}, t]*HPL[{2}, t]^2 + (HPL[{0}, t]^2*HPL[{2}, t]*HPL[{-1, 1}, t])/2 - 2*HPL[{0}, t]*HPL[{3}, t]*HPL[{-1, 1}, t] - HPL[{0}, t]*HPL[{2}, t]*HPL[{2, -1}, t] - HPL[{-1}, t]*HPL[{0}, t]^2*HPL[{2, 1}, t] - HPL[{-1}, t]*HPL[{0}, t]*HPL[{2, 2}, t] + HPL[{-3, 1, 2}, t] + 2*HPL[{-2, 1, 3}, t] + HPL[{-2, 2, 2}, t] + 3*HPL[{-1, 1, 4}, t] + 2*HPL[{-1, 2, 3}, t] + HPL[{-1, 3, 2}, t] + (HPL[{0}, t]^2*HPL[{2, -1, 1}, t])/2 + HPL[{0}, t]^2*HPL[{2, 1, -1}, t] + HPL[{0}, t]*HPL[{2, 2, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, 1, 2, 1, 0}, t_]:=HPL[{0}, t]*HPL[{-1, 1}, t]*HPL[{2, 1}, t] - 3*HPL[{-1}, t]*HPL[{0}, t]*HPL[{2, 1, 1}, t] - HPL[{-2, 1, 2, 1}, t] - HPL[{-1, 1, 2, 2}, t] - 2*HPL[{-1, 1, 3, 1}, t] - HPL[{-1, 2, 2, 1}, t] + HPL[{0}, t]*HPL[{2, -1, 1, 1}, t] + 2*HPL[{0}, t]*HPL[{2, 1, -1, 1}, t] + 3*HPL[{0}, t]*HPL[{2, 1, 1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, 1, 1, -1, -1, 0}, t_]:=-HPL[{-2, 1, 1, -1, -1}, t] - HPL[{-1, 1, 1, -2, -1}, t] - HPL[{-1, 1, 1, -1, -2}, t] + HPL[{0}, t]*HPL[{-1, 1, 1, -1, -1}, t] - HPL[{-1, 1, 2, -1, -1}, t] - HPL[{-1, 2, 1, -1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, -1, -1, 1, 0, 0}, t_]:=-(HPL[{-1}, t]^3*HPL[{0}, t]*HPL[{2}, t])/6 + (HPL[{-1}, t]^2*HPL[{0}, t]^2*HPL[{-1, 1}, t])/12 + (HPL[{-1}, t]^2*HPL[{0}, t]*HPL[{2, -1}, t])/2 - (HPL[{-1}, t]*HPL[{0}, t]^2*HPL[{-1, 1, -1}, t])/6 - HPL[{-1}, t]*HPL[{0}, t]*HPL[{2, -1, -1}, t] + HPL[{-3, -1, -1, 1}, t] + HPL[{-2, -2, -1, 1}, t] + HPL[{-2, -1, -2, 1}, t] + HPL[{-2, -1, -1, 2}, t] + HPL[{-1, -3, -1, 1}, t] + HPL[{-1, -2, -2, 1}, t] + HPL[{-1, -2, -1, 2}, t] + HPL[{-1, -1, -3, 1}, t] + HPL[{-1, -1, -2, 2}, t] + HPL[{-1, -1, -1, 3}, t] + (HPL[{0}, t]^2*HPL[{-1, 1, -1, -1}, t])/6 + HPL[{0}, t]*HPL[{2, -1, -1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, 1, 1, -1, 0, 0}, t_]:=HPL[{0}, t]*HPL[{-2, 1}, t]*HPL[{-1, 1}, t] - (HPL[{0}, t]^2*HPL[{-1, 1}, t]^2)/4 - HPL[{-1}, t]*HPL[{0}, t]*HPL[{-2, 1, 1}, t] - HPL[{-2}, t]*HPL[{0}, t]*HPL[{-1, 1, 1}, t] + (HPL[{-1}, t]*HPL[{0}, t]^2*HPL[{-1, 1, 1}, t])/2 + HPL[{-3, 1, 1, -1}, t] + HPL[{-2, 1, 1, -2}, t] + HPL[{0}, t]*HPL[{-2, 1, 1, -1}, t] + HPL[{-2, 1, 2, -1}, t] + HPL[{-2, 2, 1, -1}, t] + HPL[{-1, 1, 1, -3}, t] + HPL[{-1, 1, 2, -2}, t] + HPL[{-1, 1, 3, -1}, t] + HPL[{-1, 2, 1, -2}, t] + HPL[{-1, 2, 2, -1}, t] + HPL[{-1, 3, 1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, 1, 1, -1, 1, 0}, t_]:=(-(HPL[{0}, t]*HPL[{-1, 1}, t]*HPL[{-1, 1, 1}, t]) + 3*HPL[{-1}, t]*HPL[{0}, t]*HPL[{-1, 1, 1, 1}, t] - 2*HPL[{-2, 1, 1, -1, 1}, t] - 2*HPL[{-1, 1, 1, -2, 1}, t] - 2*HPL[{-1, 1, 1, -1, 2}, t] - 3*HPL[{0}, t]*HPL[{-1, 1, 1, 1, -1}, t] - 2*HPL[{-1, 1, 2, -1, 1}, t] - 2*HPL[{-1, 2, 1, -1, 1}, t])/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, 1, 1, -2, 0}, t_]:=-(HPL[{0}, t]*HPL[{-2, 1}, t]*HPL[{-1, 1}, t]) - HPL[{0}, t]*HPL[{-1, 1}, t]*HPL[{2, -1}, t] + HPL[{-1}, t]*HPL[{0}, t]*HPL[{-2, 1, 1}, t] + HPL[{-2}, t]*HPL[{0}, t]*HPL[{-1, 1, 1}, t] + HPL[{-1}, t]*HPL[{0}, t]*HPL[{2, -1, 1}, t] + HPL[{-1}, t]*HPL[{0}, t]*HPL[{2, 1, -1}, t] - HPL[{-2, 1, 1, -2}, t] - HPL[{0}, t]*HPL[{-2, 1, 1, -1}, t] - 2*HPL[{-1, 1, 1, -3}, t] - HPL[{-1, 1, 2, -2}, t] - HPL[{-1, 2, 1, -2}, t] - HPL[{0}, t]*HPL[{2, -1, 1, -1}, t] - 2*HPL[{0}, t]*HPL[{2, 1, -1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, 1, 1, 0, 0, 0}, t_]:=-(HPL[{-1}, t]*HPL[{0}, t]*HPL[{2}, t]^2)/4 - (HPL[{0}, t]^2*HPL[{2}, t]*HPL[{-1, 1}, t])/2 + HPL[{0}, t]*HPL[{3}, t]*HPL[{-1, 1}, t] + (HPL[{-1}, t]*HPL[{0}, t]^2*HPL[{2, 1}, t])/2 + (HPL[{-1}, t]*HPL[{0}, t]*HPL[{2, 2}, t])/2 - HPL[{-4, 1, 1}, t] - HPL[{-3, 1, 2}, t] - HPL[{-3, 2, 1}, t] - HPL[{-2, 1, 3}, t] - HPL[{-2, 2, 2}, t] - HPL[{-2, 3, 1}, t] + (HPL[{0}, t]^3*HPL[{-1, 1, 1}, t])/6 - HPL[{-1, 1, 4}, t] - HPL[{-1, 2, 3}, t] - HPL[{-1, 3, 2}, t] - HPL[{-1, 4, 1}, t] - (HPL[{0}, t]^2*HPL[{2, 1, -1}, t])/2 + HPL[{0}, t]*HPL[{3, 1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, 1, 1, 2, 0}, t_]:=-2*HPL[{0}, t]*HPL[{-1, 1}, t]*HPL[{2, 1}, t] + HPL[{0}, t]*HPL[{2}, t]*HPL[{-1, 1, 1}, t] + 3*HPL[{-1}, t]*HPL[{0}, t]*HPL[{2, 1, 1}, t] - HPL[{-2, 1, 1, 2}, t] - 2*HPL[{-1, 1, 1, 3}, t] - HPL[{-1, 1, 2, 2}, t] - HPL[{-1, 2, 1, 2}, t] - HPL[{0}, t]*HPL[{2, 1, -1, 1}, t] - 3*HPL[{0}, t]*HPL[{2, 1, 1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, 1, 1, 1, -1, 0}, t_]:=-HPL[{-2, 1, 1, 1, -1}, t] - HPL[{-1, 1, 1, 1, -2}, t] + HPL[{0}, t]*HPL[{-1, 1, 1, 1, -1}, t] - HPL[{-1, 1, 1, 2, -1}, t] - HPL[{-1, 1, 2, 1, -1}, t] - HPL[{-1, 2, 1, 1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, 1, 1, 1, 0, 0}, t_]:=HPL[{0}, t]*HPL[{-1, 1}, t]*HPL[{2, 1}, t] - HPL[{0}, t]*HPL[{2}, t]*HPL[{-1, 1, 1}, t] - HPL[{-1}, t]*HPL[{0}, t]*HPL[{2, 1, 1}, t] + HPL[{-3, 1, 1, 1}, t] + HPL[{-2, 1, 1, 2}, t] + HPL[{-2, 1, 2, 1}, t] + HPL[{-2, 2, 1, 1}, t] + (HPL[{0}, t]^2*HPL[{-1, 1, 1, 1}, t])/2 + HPL[{-1, 1, 1, 3}, t] + HPL[{-1, 1, 2, 2}, t] + HPL[{-1, 1, 3, 1}, t] + HPL[{-1, 2, 1, 2}, t] + HPL[{-1, 2, 2, 1}, t] + HPL[{-1, 3, 1, 1}, t] + HPL[{0}, t]*HPL[{2, 1, 1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, 1, 1, 1, 1, 0}, t_]:=-HPL[{-2, 1, 1, 1, 1}, t] + HPL[{0}, t]*HPL[{-1, 1, 1, 1, 1}, t] - HPL[{-1, 1, 1, 1, 2}, t] - HPL[{-1, 1, 1, 2, 1}, t] - HPL[{-1, 1, 2, 1, 1}, t] - HPL[{-1, 2, 1, 1, 1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-2, -1, -1, -1, 0}, t_]:=-2*HPL[{-3, -1, -1, -1}, t] - HPL[{-2, -2, -1, -1}, t] - HPL[{-2, -1, -2, -1}, t] - HPL[{-2, -1, -1, -2}, t] + HPL[{0}, t]*HPL[{-2, -1, -1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-2, -1, -1, 0, 0}, t_]:=-(HPL[{-2}, t]*HPL[{0}, t]*HPL[{-2, -1}, t]) + 3*HPL[{-4, -1, -1}, t] + 2*HPL[{-3, -2, -1}, t] + 2*HPL[{-3, -1, -2}, t] + 4*HPL[{0}, t]*HPL[{-3, -1, -1}, t] + HPL[{-2, -3, -1}, t] + HPL[{-2, -2, -2}, t] + 2*HPL[{0}, t]*HPL[{-2, -2, -1}, t] + HPL[{-2, -1, -3}, t] + (HPL[{0}, t]^2*HPL[{-2, -1, -1}, t])/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, -1, -1, 1, 1, 0}, t_]:=(-(HPL[{-1}, t]*HPL[{0}, t]*HPL[{-1, 1}, t]^2) - 2*HPL[{0}, t]*HPL[{-1, 1}, t]*HPL[{-1, 1, -1}, t] + 3*HPL[{-1}, t]^2*HPL[{0}, t]*HPL[{-1, 1, 1}, t] - 6*HPL[{-2, -1, -1, 1, 1}, t] - 6*HPL[{-1, -2, -1, 1, 1}, t] - 6*HPL[{-1, -1, -2, 1, 1}, t] - 6*HPL[{-1, -1, -1, 1, 2}, t] - 6*HPL[{-1, -1, -1, 2, 1}, t] + 2*HPL[{0}, t]*HPL[{-1, 1, -1, -1, 1}, t] - 6*HPL[{0}, t]*HPL[{-1, 1, 1, -1, -1}, t])/6/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-2, -1, -1, 1, 0}, t_]:=-2*HPL[{-3, -1, -1, 1}, t] - HPL[{-2, -2, -1, 1}, t] - HPL[{-2, -1, -2, 1}, t] + HPL[{0}, t]*HPL[{-2, -1, -1, 1}, t] - HPL[{-2, -1, -1, 2}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-2, -1, -2, 0}, t_]:=HPL[{-2}, t]*HPL[{0}, t]*HPL[{-2, -1}, t] - 2*HPL[{-3, -1, -2}, t] - 6*HPL[{0}, t]*HPL[{-3, -1, -1}, t] - HPL[{-2, -2, -2}, t] - 3*HPL[{0}, t]*HPL[{-2, -2, -1}, t] - 2*HPL[{-2, -1, -3}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-2, -1, 0, 0, 0}, t_]:=HPL[{-3}, t]*HPL[{-2}, t]*HPL[{0}, t] - (HPL[{-2}, t]^2*HPL[{0}, t]^2)/4 - 4*HPL[{-5, -1}, t] - 3*HPL[{-4, -2}, t] - 3*HPL[{0}, t]*HPL[{-4, -1}, t] - 2*HPL[{-3, -3}, t] - HPL[{0}, t]*HPL[{-3, -2}, t] - HPL[{-2, -4}, t] + (HPL[{0}, t]^3*HPL[{-2, -1}, t])/6/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-2, -1, 2, 0}, t_]:=(2*HPL[{0}, t]*HPL[{2}, t]*HPL[{-2, -1}, t] - HPL[{-2}, t]*HPL[{0}, t]*HPL[{-2, 1}, t] - HPL[{-2}, t]*HPL[{0}, t]*HPL[{2, -1}, t] - 4*HPL[{-3, -1, 2}, t] - 2*HPL[{-2, -2, 2}, t] - 4*HPL[{-2, -1, 3}, t] + HPL[{0}, t]*HPL[{-2, 1, -2}, t] + HPL[{0}, t]*HPL[{2, -1, -2}, t])/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-2, -1, 1, -1, 0}, t_]:=-2*HPL[{-3, -1, 1, -1}, t] - HPL[{-2, -2, 1, -1}, t] - HPL[{-2, -1, 1, -2}, t] + HPL[{0}, t]*HPL[{-2, -1, 1, -1}, t] - HPL[{-2, -1, 2, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-2, -1, 1, 0, 0}, t_]:=-(HPL[{0}, t]*HPL[{2}, t]*HPL[{-2, -1}, t]) + HPL[{-2}, t]*HPL[{0}, t]*HPL[{2, -1}, t] + 3*HPL[{-4, -1, 1}, t] + 2*HPL[{-3, -2, 1}, t] + 2*HPL[{-3, -1, 2}, t] + HPL[{-2, -3, 1}, t] + HPL[{-2, -2, 2}, t] + (HPL[{0}, t]^2*HPL[{-2, -1, 1}, t])/2 + HPL[{-2, -1, 3}, t] - HPL[{0}, t]*HPL[{2, -2, -1}, t] - HPL[{0}, t]*HPL[{2, -1, -2}, t] - 2*HPL[{0}, t]*HPL[{3, -1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-2, -1, 1, 1, 0}, t_]:=-2*HPL[{-3, -1, 1, 1}, t] - HPL[{-2, -2, 1, 1}, t] + HPL[{0}, t]*HPL[{-2, -1, 1, 1}, t] - HPL[{-2, -1, 1, 2}, t] - HPL[{-2, -1, 2, 1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-2, -2, -1, 0}, t_]:=-2*(HPL[{-3, -2, -1}, t] + HPL[{-2, -3, -1}, t]) - HPL[{-2, -2, -2}, t] + HPL[{0}, t]*HPL[{-2, -2, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-2, -2, 0, 0}, t_]:=-2*HPL[{-3}, t]*HPL[{-2}, t]*HPL[{0}, t] + (HPL[{-2}, t]^2*HPL[{0}, t]^2)/4 + 3*HPL[{-4, -2}, t] + 12*HPL[{0}, t]*HPL[{-4, -1}, t] + 4*HPL[{-3, -3}, t] + 4*HPL[{0}, t]*HPL[{-3, -2}, t] - HPL[{0}, t]^2*HPL[{-3, -1}, t] + 3*HPL[{-2, -4}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-2, -2, 1, 0}, t_]:=(HPL[{-2}, t]*HPL[{0}, t]*HPL[{-2, 1}, t] - HPL[{-2}, t]*HPL[{0}, t]*HPL[{2, -1}, t] - 4*HPL[{-3, -2, 1}, t] - 4*HPL[{0}, t]*HPL[{-3, -1, 1}, t] - 4*HPL[{-2, -3, 1}, t] - 2*HPL[{-2, -2, 2}, t] - HPL[{0}, t]*HPL[{-2, 1, -2}, t] + 2*HPL[{0}, t]*HPL[{2, -2, -1}, t] + HPL[{0}, t]*HPL[{2, -1, -2}, t] + 4*HPL[{0}, t]*HPL[{3, -1, -1}, t])/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, -1, -2, -1, 0}, t_]:=(HPL[{-1}, t]^2*HPL[{0}, t]*HPL[{-2, -1}, t])/2 - 3*HPL[{-1}, t]*HPL[{0}, t]*HPL[{-2, -1, -1}, t] - HPL[{-2, -1, -2, -1}, t] + 6*HPL[{0}, t]*HPL[{-2, -1, -1, -1}, t] - HPL[{-1, -2, -2, -1}, t] - 2*HPL[{-1, -1, -3, -1}, t] - HPL[{-1, -1, -2, -2}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-2, -3, 0}, t_]:=HPL[{-3}, t]*HPL[{-2}, t]*HPL[{0}, t] - 6*HPL[{0}, t]*HPL[{-4, -1}, t] - 2*HPL[{-3, -3}, t] - 3*HPL[{0}, t]*HPL[{-3, -2}, t] - 3*HPL[{-2, -4}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-2, 0, 0, 0, 0}, t_]:=(120*HPL[{-6}, t] - 96*HPL[{-5}, t]*HPL[{0}, t] + 36*HPL[{-4}, t]*HPL[{0}, t]^2 - 8*HPL[{-3}, t]*HPL[{0}, t]^3 + HPL[{-2}, t]*HPL[{0}, t]^4)/24/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-2, 3, 0}, t_]:=-2*HPL[{-3}, t]*HPL[{0}, t]*HPL[{2}, t] + HPL[{-2}, t]*HPL[{0}, t]*HPL[{3}, t] + 3*HPL[{0}, t]*HPL[{-4, 1}, t] - 2*HPL[{-3, 3}, t] - 3*HPL[{-2, 4}, t] + 2*HPL[{0}, t]*HPL[{2, -3}, t] + 3*HPL[{0}, t]*HPL[{3, -2}, t] + 3*HPL[{0}, t]*HPL[{4, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-2, 2, -1, 0}, t_]:=HPL[{-2}, t]*HPL[{0}, t]*HPL[{2, -1}, t] - 2*HPL[{0}, t]*HPL[{-3, 1, -1}, t] - 2*HPL[{-3, 2, -1}, t] - HPL[{-2, 2, -2}, t] - 2*HPL[{-2, 3, -1}, t] - 2*HPL[{0}, t]*HPL[{2, -2, -1}, t] - HPL[{0}, t]*HPL[{2, -1, -2}, t] - 4*HPL[{0}, t]*HPL[{3, -1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-2, 2, 0, 0}, t_]:=(4*HPL[{-3}, t]*HPL[{0}, t]*HPL[{2}, t] + HPL[{-2}, t]*HPL[{0}, t]^2*HPL[{2}, t] - 4*HPL[{-2}, t]*HPL[{0}, t]*HPL[{3}, t] + 6*HPL[{-4, 2}, t] - 2*HPL[{0}, t]^2*HPL[{-3, 1}, t] + 8*HPL[{-3, 3}, t] + 6*HPL[{-2, 4}, t] - 4*HPL[{0}, t]*HPL[{2, -3}, t] - HPL[{0}, t]^2*HPL[{2, -2}, t] - 4*HPL[{0}, t]*HPL[{3, -2}, t] - 2*HPL[{0}, t]^2*HPL[{3, -1}, t])/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-2, 2, 1, 0}, t_]:=-(HPL[{0}, t]*HPL[{2}, t]*HPL[{2, -1}, t]) + HPL[{-2}, t]*HPL[{0}, t]*HPL[{2, 1}, t] - 2*HPL[{0}, t]*HPL[{-3, 1, 1}, t] - 2*HPL[{-3, 2, 1}, t] - HPL[{-2, 2, 2}, t] - 2*HPL[{-2, 3, 1}, t] + HPL[{0}, t]*HPL[{2, -1, 2}, t] - HPL[{0}, t]*HPL[{2, 1, -2}, t] + HPL[{0}, t]*HPL[{2, 2, -1}, t] + 2*HPL[{0}, t]*HPL[{3, 1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-2, 1, -1, -1, 0}, t_]:=-2*HPL[{-3, 1, -1, -1}, t] - HPL[{-2, 1, -2, -1}, t] - HPL[{-2, 1, -1, -2}, t] + HPL[{0}, t]*HPL[{-2, 1, -1, -1}, t] - HPL[{-2, 2, -1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-2, 1, -1, 0, 0}, t_]:=-(HPL[{-2}, t]*HPL[{0}, t]*HPL[{2, -1}, t]) + 3*HPL[{-4, 1, -1}, t] + 2*HPL[{-3, 1, -2}, t] + 2*HPL[{-3, 2, -1}, t] + HPL[{-2, 1, -3}, t] - HPL[{0}, t]*HPL[{-2, 1, -2}, t] + (HPL[{0}, t]^2*HPL[{-2, 1, -1}, t])/2 + HPL[{-2, 2, -2}, t] + HPL[{-2, 3, -1}, t] + 2*HPL[{0}, t]*HPL[{2, -2, -1}, t] + HPL[{0}, t]*HPL[{2, -1, -2}, t] + 4*HPL[{0}, t]*HPL[{3, -1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-2, 1, -1, 1, 0}, t_]:=-2*HPL[{-3, 1, -1, 1}, t] - HPL[{-2, 1, -2, 1}, t] + HPL[{0}, t]*HPL[{-2, 1, -1, 1}, t] - HPL[{-2, 1, -1, 2}, t] - HPL[{-2, 2, -1, 1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-2, 1, -2, 0}, t_]:=-2*(HPL[{-3, 1, -2}, t] + HPL[{-2, 1, -3}, t]) + HPL[{0}, t]*HPL[{-2, 1, -2}, t] - HPL[{-2, 2, -2}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, -1, -2, 0, 0}, t_]:=(HPL[{-2}, t]^2*HPL[{-1}, t]*HPL[{0}, t])/2 - HPL[{-3}, t]*HPL[{-1}, t]^2*HPL[{0}, t] + (HPL[{-2}, t]*HPL[{-1}, t]^2*HPL[{0}, t]^2)/4 + 2*HPL[{-1}, t]*HPL[{0}, t]*HPL[{-3, -1}, t] - HPL[{-2}, t]*HPL[{0}, t]*HPL[{-2, -1}, t] - HPL[{-1}, t]*HPL[{0}, t]^2*HPL[{-2, -1}, t] + HPL[{-3, -1, -2}, t] + HPL[{-2, -2, -2}, t] + HPL[{0}, t]*HPL[{-2, -2, -1}, t] + 2*HPL[{-2, -1, -3}, t] + (3*HPL[{0}, t]^2*HPL[{-2, -1, -1}, t])/2 + HPL[{-1, -3, -2}, t] + 2*HPL[{-1, -2, -3}, t] + 3*HPL[{-1, -1, -4}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-2, 1, 0, 0, 0}, t_]:=-(HPL[{-2}, t]*HPL[{0}, t]^2*HPL[{2}, t])/2 + HPL[{-2}, t]*HPL[{0}, t]*HPL[{3}, t] - 4*HPL[{-5, 1}, t] - 3*HPL[{-4, 2}, t] - 2*HPL[{-3, 3}, t] + (HPL[{0}, t]^3*HPL[{-2, 1}, t])/6 - HPL[{-2, 4}, t] + (HPL[{0}, t]^2*HPL[{2, -2}, t])/2 - HPL[{0}, t]*HPL[{3, -2}, t] + HPL[{0}, t]^2*HPL[{3, -1}, t] - 3*HPL[{0}, t]*HPL[{4, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-2, 1, 2, 0}, t_]:=HPL[{0}, t]*HPL[{2}, t]*HPL[{-2, 1}, t] + HPL[{0}, t]*HPL[{2}, t]*HPL[{2, -1}, t] - 2*HPL[{-2}, t]*HPL[{0}, t]*HPL[{2, 1}, t] - 2*HPL[{-3, 1, 2}, t] - 2*HPL[{-2, 1, 3}, t] - HPL[{-2, 2, 2}, t] - HPL[{0}, t]*HPL[{2, -1, 2}, t] + 2*HPL[{0}, t]*HPL[{2, 1, -2}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-2, 1, 1, -1, 0}, t_]:=-2*HPL[{-3, 1, 1, -1}, t] - HPL[{-2, 1, 1, -2}, t] + HPL[{0}, t]*HPL[{-2, 1, 1, -1}, t] - HPL[{-2, 1, 2, -1}, t] - HPL[{-2, 2, 1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-2, 1, 1, 0, 0}, t_]:=-(HPL[{0}, t]*HPL[{2}, t]*HPL[{-2, 1}, t]) + HPL[{-2}, t]*HPL[{0}, t]*HPL[{2, 1}, t] + 3*HPL[{-4, 1, 1}, t] + 2*HPL[{-3, 1, 2}, t] + 2*HPL[{-3, 2, 1}, t] + (HPL[{0}, t]^2*HPL[{-2, 1, 1}, t])/2 + HPL[{-2, 1, 3}, t] + HPL[{-2, 2, 2}, t] + HPL[{-2, 3, 1}, t] - HPL[{0}, t]*HPL[{2, 1, -2}, t] - HPL[{0}, t]*HPL[{2, 2, -1}, t] - 2*HPL[{0}, t]*HPL[{3, 1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-2, 1, 1, 1, 0}, t_]:=-2*HPL[{-3, 1, 1, 1}, t] + HPL[{0}, t]*HPL[{-2, 1, 1, 1}, t] - HPL[{-2, 1, 1, 2}, t] - HPL[{-2, 1, 2, 1}, t] - HPL[{-2, 2, 1, 1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-3, -1, -1, 0}, t_]:=-3*HPL[{-4, -1, -1}, t] - HPL[{-3, -2, -1}, t] - HPL[{-3, -1, -2}, t] + HPL[{0}, t]*HPL[{-3, -1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-3, -1, 0, 0}, t_]:=6*HPL[{-5, -1}, t] + 3*HPL[{-4, -2}, t] - 3*HPL[{0}, t]*HPL[{-4, -1}, t] + HPL[{-3, -3}, t] - HPL[{0}, t]*HPL[{-3, -2}, t] + (HPL[{0}, t]^2*HPL[{-3, -1}, t])/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-3, -1, 1, 0}, t_]:=-3*HPL[{-4, -1, 1}, t] - HPL[{-3, -2, 1}, t] + HPL[{0}, t]*HPL[{-3, -1, 1}, t] - HPL[{-3, -1, 2}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-3, -2, 0}, t_]:=-3*HPL[{-4, -2}, t] - 2*HPL[{-3, -3}, t] + HPL[{0}, t]*HPL[{-3, -2}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-3, 0, 0, 0}, t_]:=(-60*HPL[{-6}, t] + 36*HPL[{-5}, t]*HPL[{0}, t] - 9*HPL[{-4}, t]*HPL[{0}, t]^2 + HPL[{-3}, t]*HPL[{0}, t]^3)/6/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, -1, -2, 1, 0}, t_]:=(HPL[{-1}, t]^2*HPL[{0}, t]*HPL[{-2, 1}, t])/2 - 2*HPL[{-1}, t]*HPL[{0}, t]*HPL[{-2, -1, 1}, t] - HPL[{-1}, t]*HPL[{0}, t]*HPL[{-2, 1, -1}, t] - HPL[{-2, -1, -2, 1}, t] + 3*HPL[{0}, t]*HPL[{-2, -1, -1, 1}, t] + 2*HPL[{0}, t]*HPL[{-2, -1, 1, -1}, t] + HPL[{0}, t]*HPL[{-2, 1, -1, -1}, t] - HPL[{-1, -2, -2, 1}, t] - 2*HPL[{-1, -1, -3, 1}, t] - HPL[{-1, -1, -2, 2}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-3, 2, 0}, t_]:=HPL[{-3}, t]*HPL[{0}, t]*HPL[{2}, t] - 3*HPL[{0}, t]*HPL[{-4, 1}, t] - 3*HPL[{-4, 2}, t] - 2*HPL[{-3, 3}, t] - HPL[{0}, t]*HPL[{2, -3}, t] - 2*HPL[{0}, t]*HPL[{3, -2}, t] - 3*HPL[{0}, t]*HPL[{4, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-3, 1, -1, 0}, t_]:=-3*HPL[{-4, 1, -1}, t] - HPL[{-3, 1, -2}, t] + HPL[{0}, t]*HPL[{-3, 1, -1}, t] - HPL[{-3, 2, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-3, 1, 0, 0}, t_]:=-(HPL[{-3}, t]*HPL[{0}, t]*HPL[{2}, t]) + 6*HPL[{-5, 1}, t] + 3*HPL[{-4, 2}, t] + (HPL[{0}, t]^2*HPL[{-3, 1}, t])/2 + HPL[{-3, 3}, t] + HPL[{0}, t]*HPL[{2, -3}, t] + 2*HPL[{0}, t]*HPL[{3, -2}, t] + 3*HPL[{0}, t]*HPL[{4, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-3, 1, 1, 0}, t_]:=-3*HPL[{-4, 1, 1}, t] + HPL[{0}, t]*HPL[{-3, 1, 1}, t] - HPL[{-3, 1, 2}, t] - HPL[{-3, 2, 1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-4, -1, 0}, t_]:=-4*HPL[{-5, -1}, t] - HPL[{-4, -2}, t] + HPL[{0}, t]*HPL[{-4, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-4, 0, 0}, t_]:=(20*HPL[{-6}, t] - 8*HPL[{-5}, t]*HPL[{0}, t] + HPL[{-4}, t]*HPL[{0}, t]^2)/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-4, 1, 0}, t_]:=-4*HPL[{-5, 1}, t] + HPL[{0}, t]*HPL[{-4, 1}, t] - HPL[{-4, 2}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-5, 0}, t_]:=-5*HPL[{-6}, t] + HPL[{-5}, t]*HPL[{0}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{0, 0, 0, 0, 0, 0}, t_]:=HPL[{0}, t]^6/720/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{5, 0}, t_]:=HPL[{0}, t]*HPL[{5}, t] - 5*HPL[{6}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, -1, -3, 0}, t_]:=(-(HPL[{-2}, t]^2*HPL[{-1}, t]*HPL[{0}, t]) + HPL[{-3}, t]*HPL[{-1}, t]^2*HPL[{0}, t] + 2*HPL[{-2}, t]*HPL[{0}, t]*HPL[{-2, -1}, t] - 6*HPL[{0}, t]*HPL[{-3, -1, -1}, t] - 2*HPL[{0}, t]*HPL[{-2, -2, -1}, t] - 2*HPL[{-2, -1, -3}, t] - 2*HPL[{-1, -2, -3}, t] - 6*HPL[{-1, -1, -4}, t])/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{4, -1, 0}, t_]:=-HPL[{4, -2}, t] + HPL[{0}, t]*HPL[{4, -1}, t] - 4*HPL[{5, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{4, 0, 0}, t_]:=(HPL[{0}, t]^2*HPL[{4}, t] - 8*HPL[{0}, t]*HPL[{5}, t] + 20*HPL[{6}, t])/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{4, 1, 0}, t_]:=(HPL[{0}, t]*HPL[{2}, t]*HPL[{3}, t] - HPL[{0}, t]*HPL[{2, 3}, t] - 3*HPL[{0}, t]*HPL[{3, 2}, t] - 6*HPL[{4, 2}, t] - 24*HPL[{5, 1}, t])/6/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{3, -1, -1, 0}, t_]:=-HPL[{3, -2, -1}, t] - HPL[{3, -1, -2}, t] + HPL[{0}, t]*HPL[{3, -1, -1}, t] - 3*HPL[{4, -1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{3, -1, 0, 0}, t_]:=HPL[{3, -3}, t] - HPL[{0}, t]*HPL[{3, -2}, t] + (HPL[{0}, t]^2*HPL[{3, -1}, t])/2 + 3*HPL[{4, -2}, t] - 3*HPL[{0}, t]*HPL[{4, -1}, t] + 6*HPL[{5, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{3, -1, 1, 0}, t_]:=(HPL[{0}, t]*HPL[{2}, t]*HPL[{2, -1}, t] - HPL[{0}, t]*HPL[{2, -2, 1}, t] - HPL[{0}, t]*HPL[{2, -1, 2}, t] - 2*HPL[{0}, t]*HPL[{2, 2, -1}, t] - 2*HPL[{3, -2, 1}, t] - 2*HPL[{3, -1, 2}, t] - 4*HPL[{0}, t]*HPL[{3, 1, -1}, t] - 6*HPL[{4, -1, 1}, t])/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{3, -2, 0}, t_]:=-2*HPL[{3, -3}, t] + HPL[{0}, t]*HPL[{3, -2}, t] - 3*HPL[{4, -2}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{3, 0, 0, 0}, t_]:=(HPL[{0}, t]^3*HPL[{3}, t] - 9*HPL[{0}, t]^2*HPL[{4}, t] + 36*HPL[{0}, t]*HPL[{5}, t] - 60*HPL[{6}, t])/6/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{3, 2, 0}, t_]:=HPL[{0}, t]*HPL[{3, 2}, t] - 2*HPL[{3, 3}, t] - 3*HPL[{4, 2}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{3, 1, -1, 0}, t_]:=-HPL[{3, 1, -2}, t] + HPL[{0}, t]*HPL[{3, 1, -1}, t] - HPL[{3, 2, -1}, t] - 3*HPL[{4, 1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, -1, -1, -1, 0, 0}, t_]:=-(HPL[{-2}, t]*HPL[{-1}, t]^3*HPL[{0}, t])/6 + (HPL[{-1}, t]^4*HPL[{0}, t]^2)/48 + (HPL[{-1}, t]^2*HPL[{0}, t]*HPL[{-2, -1}, t])/2 - HPL[{-1}, t]*HPL[{0}, t]*HPL[{-2, -1, -1}, t] + HPL[{-3, -1, -1, -1}, t] + HPL[{-2, -2, -1, -1}, t] + HPL[{-2, -1, -2, -1}, t] + HPL[{-2, -1, -1, -2}, t] + HPL[{0}, t]*HPL[{-2, -1, -1, -1}, t] + HPL[{-1, -3, -1, -1}, t] + HPL[{-1, -2, -2, -1}, t] + HPL[{-1, -2, -1, -2}, t] + HPL[{-1, -1, -3, -1}, t] + HPL[{-1, -1, -2, -2}, t] + HPL[{-1, -1, -1, -3}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, -1, 0, 0, 0, 0}, t_]:=-(HPL[{-4}, t]*HPL[{-1}, t]*HPL[{0}, t]) + (HPL[{-3}, t]*HPL[{-1}, t]*HPL[{0}, t]^2)/2 - (HPL[{-2}, t]*HPL[{-1}, t]*HPL[{0}, t]^3)/6 + (HPL[{-1}, t]^2*HPL[{0}, t]^4)/48 + HPL[{-5, -1}, t] + HPL[{-4, -2}, t] + HPL[{0}, t]*HPL[{-4, -1}, t] + HPL[{-3, -3}, t] - (HPL[{0}, t]^2*HPL[{-3, -1}, t])/2 + HPL[{-2, -4}, t] + (HPL[{0}, t]^3*HPL[{-2, -1}, t])/6 + HPL[{-1, -5}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{3, 1, 0, 0}, t_]:=(HPL[{0}, t]^2*HPL[{2}, t]^2 - 4*HPL[{0}, t]*HPL[{2}, t]*HPL[{3}, t] - 2*HPL[{0}, t]^2*HPL[{2, 2}, t] + 4*HPL[{0}, t]*HPL[{2, 3}, t] + 4*HPL[{0}, t]*HPL[{3, 2}, t] + 8*HPL[{3, 3}, t] + 24*HPL[{4, 2}, t] + 48*HPL[{5, 1}, t])/8/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{3, 1, 1, 0}, t_]:=(HPL[{0}, t]*HPL[{2}, t]*HPL[{2, 1}, t] - HPL[{0}, t]*HPL[{2, 1, 2}, t] - 3*HPL[{0}, t]*HPL[{2, 2, 1}, t] - 6*HPL[{3, 1, 2}, t] - 6*HPL[{3, 2, 1}, t] - 18*HPL[{4, 1, 1}, t])/6/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{2, -1, -1, -1, 0}, t_]:=-HPL[{2, -2, -1, -1}, t] - HPL[{2, -1, -2, -1}, t] - HPL[{2, -1, -1, -2}, t] + HPL[{0}, t]*HPL[{2, -1, -1, -1}, t] - 2*HPL[{3, -1, -1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{2, -1, -1, 0, 0}, t_]:=HPL[{2, -3, -1}, t] + HPL[{2, -2, -2}, t] - HPL[{0}, t]*HPL[{2, -2, -1}, t] + HPL[{2, -1, -3}, t] - HPL[{0}, t]*HPL[{2, -1, -2}, t] + (HPL[{0}, t]^2*HPL[{2, -1, -1}, t])/2 + 2*HPL[{3, -2, -1}, t] + 2*HPL[{3, -1, -2}, t] - 2*HPL[{0}, t]*HPL[{3, -1, -1}, t] + 3*HPL[{4, -1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{2, -1, -1, 1, 0}, t_]:=-HPL[{2, -2, -1, 1}, t] - HPL[{2, -1, -2, 1}, t] + HPL[{0}, t]*HPL[{2, -1, -1, 1}, t] - HPL[{2, -1, -1, 2}, t] - 2*HPL[{3, -1, -1, 1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{2, -1, -2, 0}, t_]:=-HPL[{2, -2, -2}, t] - 2*HPL[{2, -1, -3}, t] + HPL[{0}, t]*HPL[{2, -1, -2}, t] - 2*HPL[{3, -1, -2}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{2, -1, 0, 0, 0}, t_]:=-HPL[{2, -4}, t] + HPL[{0}, t]*HPL[{2, -3}, t] - (HPL[{0}, t]^2*HPL[{2, -2}, t])/2 + (HPL[{0}, t]^3*HPL[{2, -1}, t])/6 - 2*HPL[{3, -3}, t] + 2*HPL[{0}, t]*HPL[{3, -2}, t] - HPL[{0}, t]^2*HPL[{3, -1}, t] - 3*HPL[{4, -2}, t] + 3*HPL[{0}, t]*HPL[{4, -1}, t] - 4*HPL[{5, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{2, -1, 2, 0}, t_]:=-HPL[{2, -2, 2}, t] + HPL[{0}, t]*HPL[{2, -1, 2}, t] - 2*HPL[{2, -1, 3}, t] - 2*HPL[{3, -1, 2}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{2, -1, 1, -1, 0}, t_]:=-HPL[{2, -2, 1, -1}, t] - HPL[{2, -1, 1, -2}, t] + HPL[{0}, t]*HPL[{2, -1, 1, -1}, t] - HPL[{2, -1, 2, -1}, t] - 2*HPL[{3, -1, 1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{2, -1, 1, 0, 0}, t_]:=-(HPL[{0}, t]*HPL[{2}, t]*HPL[{2, -1}, t]) + HPL[{2, -3, 1}, t] + HPL[{2, -2, 2}, t] + (HPL[{0}, t]^2*HPL[{2, -1, 1}, t])/2 + HPL[{2, -1, 3}, t] + 2*HPL[{0}, t]*HPL[{2, 2, -1}, t] + 2*HPL[{3, -2, 1}, t] + 2*HPL[{3, -1, 2}, t] + 4*HPL[{0}, t]*HPL[{3, 1, -1}, t] + 3*HPL[{4, -1, 1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, -1, 3, 0}, t_]:=-(HPL[{-2}, t]*HPL[{-1}, t]*HPL[{0}, t]*HPL[{2}, t]) + (HPL[{-1}, t]^2*HPL[{0}, t]*HPL[{3}, t])/2 + HPL[{-1}, t]*HPL[{0}, t]*HPL[{-3, 1}, t] + HPL[{0}, t]*HPL[{2}, t]*HPL[{-2, -1}, t] + HPL[{-1}, t]*HPL[{0}, t]*HPL[{2, -2}, t] + HPL[{-1}, t]*HPL[{0}, t]*HPL[{3, -1}, t] - HPL[{0}, t]*HPL[{-3, -1, 1}, t] - HPL[{0}, t]*HPL[{-3, 1, -1}, t] - HPL[{-2, -1, 3}, t] - HPL[{-1, -2, 3}, t] - 3*HPL[{-1, -1, 4}, t] - HPL[{0}, t]*HPL[{2, -2, -1}, t] - HPL[{0}, t]*HPL[{3, -1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{2, -1, 1, 1, 0}, t_]:=-HPL[{2, -2, 1, 1}, t] + HPL[{0}, t]*HPL[{2, -1, 1, 1}, t] - HPL[{2, -1, 1, 2}, t] - HPL[{2, -1, 2, 1}, t] - 2*HPL[{3, -1, 1, 1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{2, -2, -1, 0}, t_]:=-2*HPL[{2, -3, -1}, t] - HPL[{2, -2, -2}, t] + HPL[{0}, t]*HPL[{2, -2, -1}, t] - 2*HPL[{3, -2, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{2, -2, 0, 0}, t_]:=(6*HPL[{2, -4}, t] - 4*HPL[{0}, t]*HPL[{2, -3}, t] + HPL[{0}, t]^2*HPL[{2, -2}, t] + 8*HPL[{3, -3}, t] - 4*HPL[{0}, t]*HPL[{3, -2}, t] + 6*HPL[{4, -2}, t])/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{2, -2, 1, 0}, t_]:=-2*HPL[{2, -3, 1}, t] + HPL[{0}, t]*HPL[{2, -2, 1}, t] - HPL[{2, -2, 2}, t] - 2*HPL[{3, -2, 1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{2, -3, 0}, t_]:=-3*HPL[{2, -4}, t] + HPL[{0}, t]*HPL[{2, -3}, t] - 2*HPL[{3, -3}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{2, 0, 0, 0, 0}, t_]:=(HPL[{0}, t]^4*HPL[{2}, t] - 8*HPL[{0}, t]^3*HPL[{3}, t] + 36*HPL[{0}, t]^2*HPL[{4}, t] - 96*HPL[{0}, t]*HPL[{5}, t] + 120*HPL[{6}, t])/24/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{2, 3, 0}, t_]:=HPL[{0}, t]*HPL[{2, 3}, t] - 3*HPL[{2, 4}, t] - 2*HPL[{3, 3}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{2, 2, -1, 0}, t_]:=-HPL[{2, 2, -2}, t] + HPL[{0}, t]*HPL[{2, 2, -1}, t] - 2*HPL[{2, 3, -1}, t] - 2*HPL[{3, 2, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{2, 2, 0, 0}, t_]:=(HPL[{0}, t]^2*HPL[{2, 2}, t] - 4*HPL[{0}, t]*HPL[{2, 3}, t] + 6*HPL[{2, 4}, t] - 4*HPL[{0}, t]*HPL[{3, 2}, t] + 8*HPL[{3, 3}, t] + 6*HPL[{4, 2}, t])/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{2, 2, 1, 0}, t_]:=HPL[{0}, t]*HPL[{2, 2, 1}, t] - HPL[{2, 2, 2}, t] - 2*HPL[{2, 3, 1}, t] - 2*HPL[{3, 2, 1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, -1, 2, -1, 0}, t_]:=(HPL[{-1}, t]^2*HPL[{0}, t]*HPL[{2, -1}, t])/2 - HPL[{-1}, t]*HPL[{0}, t]*HPL[{-2, 1, -1}, t] - 2*HPL[{-1}, t]*HPL[{0}, t]*HPL[{2, -1, -1}, t] + HPL[{0}, t]*HPL[{-2, -1, 1, -1}, t] - HPL[{-2, -1, 2, -1}, t] + 2*HPL[{0}, t]*HPL[{-2, 1, -1, -1}, t] - HPL[{-1, -2, 2, -1}, t] - HPL[{-1, -1, 2, -2}, t] - 2*HPL[{-1, -1, 3, -1}, t] + 3*HPL[{0}, t]*HPL[{2, -1, -1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{2, 1, -1, -1, 0}, t_]:=-HPL[{2, 1, -2, -1}, t] - HPL[{2, 1, -1, -2}, t] + HPL[{0}, t]*HPL[{2, 1, -1, -1}, t] - HPL[{2, 2, -1, -1}, t] - 2*HPL[{3, 1, -1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{2, 1, -1, 0, 0}, t_]:=HPL[{2, 1, -3}, t] - HPL[{0}, t]*HPL[{2, 1, -2}, t] + (HPL[{0}, t]^2*HPL[{2, 1, -1}, t])/2 + HPL[{2, 2, -2}, t] - HPL[{0}, t]*HPL[{2, 2, -1}, t] + HPL[{2, 3, -1}, t] + 2*HPL[{3, 1, -2}, t] - 2*HPL[{0}, t]*HPL[{3, 1, -1}, t] + 2*HPL[{3, 2, -1}, t] + 3*HPL[{4, 1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{2, 1, -1, 1, 0}, t_]:=-HPL[{2, 1, -2, 1}, t] + HPL[{0}, t]*HPL[{2, 1, -1, 1}, t] - HPL[{2, 1, -1, 2}, t] - HPL[{2, 2, -1, 1}, t] - 2*HPL[{3, 1, -1, 1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{2, 1, -2, 0}, t_]:=-2*HPL[{2, 1, -3}, t] + HPL[{0}, t]*HPL[{2, 1, -2}, t] - HPL[{2, 2, -2}, t] - 2*HPL[{3, 1, -2}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{2, 1, 0, 0, 0}, t_]:=(-3*HPL[{0}, t]^2*HPL[{2}, t]^2 + 6*HPL[{0}, t]*HPL[{2}, t]*HPL[{3}, t] + 2*HPL[{0}, t]^3*HPL[{2, 1}, t] + 6*HPL[{0}, t]*HPL[{2, 3}, t] - 12*HPL[{2, 4}, t] + 6*HPL[{0}, t]*HPL[{3, 2}, t] - 24*HPL[{3, 3}, t] - 36*HPL[{4, 2}, t] - 48*HPL[{5, 1}, t])/12/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{2, 1, 2, 0}, t_]:=HPL[{0}, t]*HPL[{2, 1, 2}, t] - 2*HPL[{2, 1, 3}, t] - HPL[{2, 2, 2}, t] - 2*HPL[{3, 1, 2}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{2, 1, 1, -1, 0}, t_]:=-HPL[{2, 1, 1, -2}, t] + HPL[{0}, t]*HPL[{2, 1, 1, -1}, t] - HPL[{2, 1, 2, -1}, t] - HPL[{2, 2, 1, -1}, t] - 2*HPL[{3, 1, 1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{2, 1, 1, 0, 0}, t_]:=-(HPL[{0}, t]*HPL[{2}, t]*HPL[{2, 1}, t])/3 + (HPL[{0}, t]^2*HPL[{2, 1, 1}, t])/2 - (2*HPL[{0}, t]*HPL[{2, 1, 2}, t])/3 + HPL[{2, 1, 3}, t] + HPL[{2, 2, 2}, t] + HPL[{2, 3, 1}, t] + 2*HPL[{3, 1, 2}, t] + 2*HPL[{3, 2, 1}, t] + 3*HPL[{4, 1, 1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{2, 1, 1, 1, 0}, t_]:=HPL[{0}, t]*HPL[{2, 1, 1, 1}, t] - HPL[{2, 1, 1, 2}, t] - HPL[{2, 1, 2, 1}, t] - HPL[{2, 2, 1, 1}, t] - 2*HPL[{3, 1, 1, 1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, -1, -1, -1, -1, -1}, t_]:=(HPL[{-1}, t]^5*HPL[{1}, t])/120 - HPL[{-1, -1, -1, -1, -1, 1}, t] - HPL[{-1, -1, -1, -1, 1, -1}, t] - HPL[{-1, -1, -1, 1, -1, -1}, t] - HPL[{-1, -1, 1, -1, -1, -1}, t] - HPL[{-1, 1, -1, -1, -1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, -1, -1, -1, -1, 0}, t_]:=-(HPL[{-2}, t]*HPL[{-1}, t]^3*HPL[{1}, t])/6 + (HPL[{-1}, t]^4*HPL[{0}, t]*HPL[{1}, t])/24 + (HPL[{-1}, t]^2*HPL[{1}, t]*HPL[{-2, -1}, t])/2 - (HPL[{-1}, t]^3*HPL[{0}, t]*HPL[{-1, 1}, t])/24 - HPL[{-1}, t]*HPL[{1}, t]*HPL[{-2, -1, -1}, t] - (HPL[{-1}, t]^2*HPL[{0}, t]*HPL[{-1, 1, -1}, t])/24 + HPL[{1}, t]*HPL[{-2, -1, -1, -1}, t] - (HPL[{-1}, t]*HPL[{0}, t]*HPL[{-1, 1, -1, -1}, t])/12 + HPL[{-2, -1, -1, -1, 1}, t] + HPL[{-2, -1, -1, 1, -1}, t] + HPL[{-2, -1, 1, -1, -1}, t] + HPL[{-2, 1, -1, -1, -1}, t] + HPL[{-1, -2, -1, -1, 1}, t] + HPL[{-1, -2, -1, 1, -1}, t] + HPL[{-1, -2, 1, -1, -1}, t] + HPL[{-1, -1, -2, -1, 1}, t] + HPL[{-1, -1, -2, 1, -1}, t] + HPL[{-1, -1, -1, -2, 1}, t] + HPL[{-1, -1, -1, 1, -2}, t] + HPL[{-1, -1, -1, 2, -1}, t] + HPL[{-1, -1, 1, -2, -1}, t] + HPL[{-1, -1, 1, -1, -2}, t] + HPL[{-1, -1, 2, -1, -1}, t] + HPL[{-1, 1, -2, -1, -1}, t] + HPL[{-1, 1, -1, -2, -1}, t] + HPL[{-1, 1, -1, -1, -2}, t] - (HPL[{0}, t]*HPL[{-1, 1, -1, -1, -1}, t])/4 + HPL[{-1, 2, -1, -1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, -1, -1, -1, -1, 1}, t_]:=(HPL[{-1}, t]^3*HPL[{1}, t]*HPL[{-1, 1}, t] - 3*HPL[{-1}, t]^2*HPL[{1}, t]*HPL[{-1, 1, -1}, t] + 6*HPL[{-1}, t]*HPL[{1}, t]*HPL[{-1, 1, -1, -1}, t] - 6*HPL[{1}, t]*HPL[{-1, 1, -1, -1, -1}, t] - 48*HPL[{-1, -1, -1, -1, 1, 1}, t] - 24*HPL[{-1, -1, -1, 1, -1, 1}, t] - 24*HPL[{-1, -1, 1, -1, -1, 1}, t] - 24*HPL[{-1, 1, -1, -1, -1, 1}, t])/24/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, -1, -1, -1, -2}, t_]:=(HPL[{-2}, t]*HPL[{-1}, t]^3*HPL[{1}, t] - 6*HPL[{-1}, t]^2*HPL[{1}, t]*HPL[{-2, -1}, t] + 18*HPL[{-1}, t]*HPL[{1}, t]*HPL[{-2, -1, -1}, t] - 24*HPL[{1}, t]*HPL[{-2, -1, -1, -1}, t] - 6*HPL[{-1, -1, -1, -2, 1}, t] - 6*HPL[{-1, -1, -1, 1, -2}, t] - 6*HPL[{-1, -1, -1, 2, -1}, t] - 6*HPL[{-1, -1, 1, -1, -2}, t] - 6*HPL[{-1, 1, -1, -1, -2}, t])/6/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, -1, 2, 0, 0}, t_]:=HPL[{0}, t]*HPL[{2, -2, -1}, t] + (4*HPL[{-2}, t]*HPL[{-1}, t]*HPL[{0}, t]*HPL[{2}, t] + HPL[{-1}, t]^2*HPL[{0}, t]^2*HPL[{2}, t] - 4*HPL[{-1}, t]^2*HPL[{0}, t]*HPL[{3}, t] - 4*HPL[{0}, t]*HPL[{2}, t]*HPL[{-2, -1}, t] - 2*HPL[{-1}, t]*HPL[{0}, t]^2*HPL[{-2, 1}, t] - 4*HPL[{-1}, t]*HPL[{0}, t]*HPL[{2, -2}, t] - 2*HPL[{-1}, t]*HPL[{0}, t]^2*HPL[{2, -1}, t] + 4*HPL[{-3, -1, 2}, t] + 4*HPL[{-2, -2, 2}, t] + 2*HPL[{0}, t]^2*HPL[{-2, -1, 1}, t] + 8*HPL[{-2, -1, 3}, t] + 2*HPL[{0}, t]^2*HPL[{-2, 1, -1}, t] + 4*HPL[{-1, -3, 2}, t] + 8*HPL[{-1, -2, 3}, t] + 12*HPL[{-1, -1, 4}, t] + 2*HPL[{0}, t]^2*HPL[{2, -1, -1}, t])/4/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, -1, -1, -1, 0, 0}, t_]:=(6*HPL[{-3}, t]*HPL[{-1}, t]^2*HPL[{1}, t] - 6*HPL[{-2}, t]*HPL[{-1}, t]^2*HPL[{0}, t]*HPL[{1}, t] + HPL[{-1}, t]^3*HPL[{0}, t]^2*HPL[{1}, t] - 12*HPL[{-1}, t]*HPL[{1}, t]*HPL[{-3, -1}, t] + 12*HPL[{-1}, t]*HPL[{0}, t]*HPL[{1}, t]*HPL[{-2, -1}, t] + 6*HPL[{-2}, t]*HPL[{-1}, t]*HPL[{0}, t]*HPL[{-1, 1}, t] - HPL[{-1}, t]^2*HPL[{0}, t]^2*HPL[{-1, 1}, t] - 12*HPL[{0}, t]*HPL[{-2, -1}, t]*HPL[{-1, 1}, t] + 12*HPL[{1}, t]*HPL[{-3, -1, -1}, t] - 12*HPL[{0}, t]*HPL[{1}, t]*HPL[{-2, -1, -1}, t] + 6*HPL[{-2}, t]*HPL[{0}, t]*HPL[{-1, 1, -1}, t] - HPL[{-1}, t]*HPL[{0}, t]^2*HPL[{-1, 1, -1}, t] - 12*HPL[{-3, -1, -1, 1}, t] - 12*HPL[{-3, -1, 1, -1}, t] - 12*HPL[{-3, 1, -1, -1}, t] - 12*HPL[{-2, -2, -1, 1}, t] - 12*HPL[{-2, -2, 1, -1}, t] - 12*HPL[{-2, -1, -2, 1}, t] + 12*HPL[{0}, t]*HPL[{-2, -1, -1, 1}, t] - 12*HPL[{-2, -1, 1, -2}, t] - 12*HPL[{-2, -1, 2, -1}, t] - 12*HPL[{-2, 1, -2, -1}, t] - 12*HPL[{-2, 1, -1, -2}, t] - 12*HPL[{-2, 2, -1, -1}, t] - 12*HPL[{-1, -3, -1, 1}, t] - 12*HPL[{-1, -3, 1, -1}, t] - 12*HPL[{-1, -2, -2, 1}, t] - 12*HPL[{-1, -2, 1, -2}, t] - 12*HPL[{-1, -2, 2, -1}, t] - 12*HPL[{-1, -1, -3, 1}, t] - 12*HPL[{-1, -1, 1, -3}, t] - 12*HPL[{-1, -1, 2, -2}, t] - 12*HPL[{-1, -1, 3, -1}, t] - 12*HPL[{-1, 1, -3, -1}, t] - 12*HPL[{-1, 1, -2, -2}, t] - 12*HPL[{-1, 1, -1, -3}, t] - 2*HPL[{0}, t]^2*HPL[{-1, 1, -1, -1}, t] - 12*HPL[{-1, 2, -2, -1}, t] - 12*HPL[{-1, 2, -1, -2}, t] - 12*HPL[{-1, 3, -1, -1}, t])/12/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, -1, -1, -1, 2}, t_]:=(HPL[{-1}, t]^3*HPL[{1}, t]*HPL[{2}, t] - 3*HPL[{-1}, t]^2*HPL[{1}, t]*HPL[{-2, 1}, t] - 3*HPL[{-1}, t]^2*HPL[{1}, t]*HPL[{2, -1}, t] + 6*HPL[{-1}, t]*HPL[{1}, t]*HPL[{-2, -1, 1}, t] + 6*HPL[{-1}, t]*HPL[{1}, t]*HPL[{-2, 1, -1}, t] + 6*HPL[{-1}, t]*HPL[{1}, t]*HPL[{2, -1, -1}, t] - 6*HPL[{1}, t]*HPL[{-2, -1, -1, 1}, t] - 6*HPL[{1}, t]*HPL[{-2, -1, 1, -1}, t] - 6*HPL[{1}, t]*HPL[{-2, 1, -1, -1}, t] - 6*HPL[{1}, t]*HPL[{2, -1, -1, -1}, t] - 6*HPL[{-1, -1, -1, 1, 2}, t] - 12*HPL[{-1, -1, -1, 2, 1}, t] - 6*HPL[{-1, -1, 1, -1, 2}, t] - 6*HPL[{-1, 1, -1, -1, 2}, t])/6/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, -1, -1, -1, 1, -1}, t_]:=(HPL[{-1}, t]^2*HPL[{1}, t]*HPL[{-1, 1, -1}, t] - 4*HPL[{-1}, t]*HPL[{1}, t]*HPL[{-1, 1, -1, -1}, t])/6 + HPL[{1}, t]*HPL[{-1, 1, -1, -1, -1}, t] - HPL[{-1, -1, -1, 1, -1, 1}, t] - 2*HPL[{-1, -1, -1, 1, 1, -1}, t] - HPL[{-1, -1, 1, -1, 1, -1}, t] - HPL[{-1, 1, -1, -1, 1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, -1, -1, -1, 1, 0}, t_]:=-(HPL[{-1}, t]^3*HPL[{1}, t]*HPL[{2}, t])/6 + (HPL[{-1}, t]^2*HPL[{0}, t]*HPL[{1}, t]*HPL[{-1, 1}, t])/6 - (HPL[{-1}, t]*HPL[{0}, t]*HPL[{-1, 1}, t]^2)/6 + (HPL[{-1}, t]^2*HPL[{1}, t]*HPL[{2, -1}, t])/2 - (HPL[{-1}, t]*HPL[{0}, t]*HPL[{1}, t]*HPL[{-1, 1, -1}, t])/3 + (HPL[{0}, t]*HPL[{-1, 1}, t]*HPL[{-1, 1, -1}, t])/6 - HPL[{-1}, t]*HPL[{1}, t]*HPL[{2, -1, -1}, t] + (HPL[{0}, t]*HPL[{1}, t]*HPL[{-1, 1, -1, -1}, t])/3 + HPL[{1}, t]*HPL[{2, -1, -1, -1}, t] + 2*HPL[{-2, -1, -1, 1, 1}, t] + HPL[{-2, -1, 1, -1, 1}, t] + HPL[{-2, 1, -1, -1, 1}, t] + 2*HPL[{-1, -2, -1, 1, 1}, t] + HPL[{-1, -2, 1, -1, 1}, t] + 2*HPL[{-1, -1, -2, 1, 1}, t] + HPL[{-1, -1, -1, 1, 2}, t] + 2*HPL[{-1, -1, -1, 2, 1}, t] + HPL[{-1, -1, 1, -2, 1}, t] + HPL[{-1, -1, 1, -1, 2}, t] + HPL[{-1, -1, 2, -1, 1}, t] + HPL[{-1, 1, -2, -1, 1}, t] + HPL[{-1, 1, -1, -2, 1}, t] - (2*HPL[{0}, t]*HPL[{-1, 1, -1, -1, 1}, t])/3 + HPL[{-1, 1, -1, -1, 2}, t] + HPL[{-1, 2, -1, -1, 1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, -1, -1, -1, 1, 1}, t_]:=(-(HPL[{-1}, t]*HPL[{1}, t]*HPL[{-1, 1}, t]^2) - 2*HPL[{1}, t]*HPL[{-1, 1}, t]*HPL[{-1, 1, -1}, t] + 3*HPL[{-1}, t]^2*HPL[{1}, t]*HPL[{-1, 1, 1}, t] + 2*HPL[{1}, t]*HPL[{-1, 1, -1, -1, 1}, t] - 6*HPL[{1}, t]*HPL[{-1, 1, 1, -1, -1}, t] - 18*HPL[{-1, -1, -1, 1, 1, 1}, t] - 6*HPL[{-1, -1, 1, -1, 1, 1}, t] - 6*HPL[{-1, 1, -1, -1, 1, 1}, t])/6/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, -1, -1, -2, -1}, t_]:=(HPL[{-1}, t]^2*HPL[{1}, t]*HPL[{-2, -1}, t] - 6*HPL[{-1}, t]*HPL[{1}, t]*HPL[{-2, -1, -1}, t] + 12*HPL[{1}, t]*HPL[{-2, -1, -1, -1}, t] - 2*HPL[{-1, -1, -2, -1, 1}, t] - 2*HPL[{-1, -1, -2, 1, -1}, t] - 2*HPL[{-1, -1, 1, -2, -1}, t] - 2*HPL[{-1, -1, 2, -1, -1}, t] - 2*HPL[{-1, 1, -1, -2, -1}, t])/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, -1, -1, -2, 0}, t_]:=(HPL[{-2}, t]^2*HPL[{-1}, t]*HPL[{1}, t])/2 - HPL[{-3}, t]*HPL[{-1}, t]^2*HPL[{1}, t] + (HPL[{-2}, t]*HPL[{-1}, t]^2*HPL[{0}, t]*HPL[{1}, t])/2 + 2*HPL[{-1}, t]*HPL[{1}, t]*HPL[{-3, -1}, t] - HPL[{-2}, t]*HPL[{1}, t]*HPL[{-2, -1}, t] - 2*HPL[{-1}, t]*HPL[{0}, t]*HPL[{1}, t]*HPL[{-2, -1}, t] - (HPL[{-2}, t]*HPL[{-1}, t]*HPL[{0}, t]*HPL[{-1, 1}, t])/2 + 2*HPL[{0}, t]*HPL[{-2, -1}, t]*HPL[{-1, 1}, t] + HPL[{1}, t]*HPL[{-2, -2, -1}, t] + 3*HPL[{0}, t]*HPL[{1}, t]*HPL[{-2, -1, -1}, t] - (HPL[{-2}, t]*HPL[{0}, t]*HPL[{-1, 1, -1}, t])/2 + HPL[{-2, -1, -2, 1}, t] - 3*HPL[{0}, t]*HPL[{-2, -1, -1, 1}, t] + HPL[{-2, -1, 1, -2}, t] - HPL[{0}, t]*HPL[{-2, -1, 1, -1}, t] + HPL[{-2, -1, 2, -1}, t] + HPL[{-2, 1, -1, -2}, t] + HPL[{-1, -2, -2, 1}, t] + HPL[{-1, -2, 1, -2}, t] + HPL[{-1, -2, 2, -1}, t] + 2*HPL[{-1, -1, -3, 1}, t] + 2*HPL[{-1, -1, 1, -3}, t] + 2*HPL[{-1, -1, 2, -2}, t] + 2*HPL[{-1, -1, 3, -1}, t] + HPL[{-1, 1, -2, -2}, t] + 2*HPL[{-1, 1, -1, -3}, t] + HPL[{-1, 2, -1, -2}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, -1, -1, -2, 1}, t_]:=(HPL[{-1}, t]^2*HPL[{1}, t]*HPL[{-2, 1}, t])/2 - 2*HPL[{-1}, t]*HPL[{1}, t]*HPL[{-2, -1, 1}, t] - HPL[{-1}, t]*HPL[{1}, t]*HPL[{-2, 1, -1}, t] + 3*HPL[{1}, t]*HPL[{-2, -1, -1, 1}, t] + 2*HPL[{1}, t]*HPL[{-2, -1, 1, -1}, t] + HPL[{1}, t]*HPL[{-2, 1, -1, -1}, t] - 2*HPL[{-1, -1, -2, 1, 1}, t] - HPL[{-1, -1, 1, -2, 1}, t] - HPL[{-1, -1, 2, -1, 1}, t] - HPL[{-1, 1, -1, -2, 1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, -1, -1, -3}, t_]:=(-(HPL[{-2}, t]^2*HPL[{-1}, t]*HPL[{1}, t]) + HPL[{-3}, t]*HPL[{-1}, t]^2*HPL[{1}, t] + 2*HPL[{-2}, t]*HPL[{1}, t]*HPL[{-2, -1}, t] - 6*HPL[{1}, t]*HPL[{-3, -1, -1}, t] - 2*HPL[{1}, t]*HPL[{-2, -2, -1}, t] - 2*HPL[{-1, -1, -3, 1}, t] - 2*HPL[{-1, -1, 1, -3}, t] - 2*HPL[{-1, -1, 2, -2}, t] - 2*HPL[{-1, -1, 3, -1}, t] - 2*HPL[{-1, 1, -1, -3}, t])/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, -1, -1, 0, 0, 0}, t_]:=-(HPL[{-4}, t]*HPL[{-1}, t]*HPL[{1}, t]) + HPL[{-3}, t]*HPL[{-1}, t]*HPL[{0}, t]*HPL[{1}, t] - (HPL[{-2}, t]*HPL[{-1}, t]*HPL[{0}, t]^2*HPL[{1}, t])/2 + (HPL[{-1}, t]^2*HPL[{0}, t]^3*HPL[{1}, t])/12 + HPL[{1}, t]*HPL[{-4, -1}, t] - HPL[{0}, t]*HPL[{1}, t]*HPL[{-3, -1}, t] + (HPL[{0}, t]^2*HPL[{1}, t]*HPL[{-2, -1}, t])/2 - HPL[{-3}, t]*HPL[{0}, t]*HPL[{-1, 1}, t] + (HPL[{-2}, t]*HPL[{0}, t]^2*HPL[{-1, 1}, t])/2 - (HPL[{-1}, t]*HPL[{0}, t]^3*HPL[{-1, 1}, t])/12 + HPL[{-4, -1, 1}, t] + HPL[{-4, 1, -1}, t] + HPL[{-3, -2, 1}, t] + HPL[{0}, t]*HPL[{-3, -1, 1}, t] + HPL[{-3, 1, -2}, t] + HPL[{-3, 2, -1}, t] + HPL[{-2, -3, 1}, t] - (HPL[{0}, t]^2*HPL[{-2, -1, 1}, t])/2 + HPL[{-2, 1, -3}, t] + HPL[{-2, 2, -2}, t] + HPL[{-2, 3, -1}, t] + HPL[{-1, -4, 1}, t] + HPL[{-1, 1, -4}, t] - (HPL[{0}, t]^3*HPL[{-1, 1, -1}, t])/12 + HPL[{-1, 2, -3}, t] + HPL[{-1, 3, -2}, t] + HPL[{-1, 4, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, -1, -1, 3}, t_]:=-(HPL[{-2}, t]*HPL[{-1}, t]*HPL[{1}, t]*HPL[{2}, t]) + (HPL[{-1}, t]^2*HPL[{1}, t]*HPL[{3}, t])/2 + HPL[{-1}, t]*HPL[{1}, t]*HPL[{-3, 1}, t] + HPL[{1}, t]*HPL[{2}, t]*HPL[{-2, -1}, t] + HPL[{-1}, t]*HPL[{1}, t]*HPL[{2, -2}, t] + HPL[{-1}, t]*HPL[{1}, t]*HPL[{3, -1}, t] - HPL[{1}, t]*HPL[{-3, -1, 1}, t] - HPL[{1}, t]*HPL[{-3, 1, -1}, t] - HPL[{1}, t]*HPL[{2, -2, -1}, t] - HPL[{1}, t]*HPL[{3, -1, -1}, t] - HPL[{-1, -1, 1, 3}, t] - HPL[{-1, -1, 2, 2}, t] - 2*HPL[{-1, -1, 3, 1}, t] - HPL[{-1, 1, -1, 3}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, -1, -1, 2, -1}, t_]:=(HPL[{-1}, t]^2*HPL[{1}, t]*HPL[{2, -1}, t])/2 - HPL[{-1}, t]*HPL[{1}, t]*HPL[{-2, 1, -1}, t] - 2*HPL[{-1}, t]*HPL[{1}, t]*HPL[{2, -1, -1}, t] + HPL[{1}, t]*HPL[{-2, -1, 1, -1}, t] + 2*HPL[{1}, t]*HPL[{-2, 1, -1, -1}, t] + 3*HPL[{1}, t]*HPL[{2, -1, -1, -1}, t] - HPL[{-1, -1, 1, 2, -1}, t] - HPL[{-1, -1, 2, -1, 1}, t] - 2*HPL[{-1, -1, 2, 1, -1}, t] - HPL[{-1, 1, -1, 2, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, -1, -1, 2, 0}, t_]:=HPL[{-2}, t]*HPL[{-1}, t]*HPL[{1}, t]*HPL[{2}, t] + (HPL[{-1}, t]^2*HPL[{0}, t]*HPL[{1}, t]*HPL[{2}, t])/2 - HPL[{-1}, t]^2*HPL[{1}, t]*HPL[{3}, t] - HPL[{1}, t]*HPL[{2}, t]*HPL[{-2, -1}, t] - HPL[{-1}, t]*HPL[{0}, t]*HPL[{1}, t]*HPL[{-2, 1}, t] - (HPL[{-1}, t]*HPL[{0}, t]*HPL[{2}, t]*HPL[{-1, 1}, t])/2 + HPL[{0}, t]*HPL[{-2, 1}, t]*HPL[{-1, 1}, t] - HPL[{-1}, t]*HPL[{1}, t]*HPL[{2, -2}, t] - HPL[{-1}, t]*HPL[{0}, t]*HPL[{1}, t]*HPL[{2, -1}, t] + HPL[{0}, t]*HPL[{-1, 1}, t]*HPL[{2, -1}, t] + HPL[{0}, t]*HPL[{1}, t]*HPL[{-2, -1, 1}, t] + HPL[{0}, t]*HPL[{1}, t]*HPL[{-2, 1, -1}, t] - (HPL[{0}, t]*HPL[{2}, t]*HPL[{-1, 1, -1}, t])/2 + HPL[{1}, t]*HPL[{2, -2, -1}, t] + HPL[{0}, t]*HPL[{1}, t]*HPL[{2, -1, -1}, t] - 2*HPL[{0}, t]*HPL[{-2, -1, 1, 1}, t] + HPL[{-2, -1, 1, 2}, t] + 2*HPL[{-2, -1, 2, 1}, t] - HPL[{0}, t]*HPL[{-2, 1, -1, 1}, t] + HPL[{-2, 1, -1, 2}, t] + HPL[{-1, -2, 1, 2}, t] + 2*HPL[{-1, -2, 2, 1}, t] + 2*HPL[{-1, -1, 1, 3}, t] + 2*HPL[{-1, -1, 2, 2}, t] + 4*HPL[{-1, -1, 3, 1}, t] + HPL[{-1, 1, -2, 2}, t] + 2*HPL[{-1, 1, -1, 3}, t] + HPL[{-1, 2, -1, 2}, t] - HPL[{0}, t]*HPL[{2, -1, -1, 1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, -1, -1, 2, 1}, t_]:=(HPL[{-1}, t]^2*HPL[{1}, t]*HPL[{2, 1}, t])/2 - HPL[{-1}, t]*HPL[{1}, t]*HPL[{-2, 1, 1}, t] - HPL[{-1}, t]*HPL[{1}, t]*HPL[{2, -1, 1}, t] - HPL[{-1}, t]*HPL[{1}, t]*HPL[{2, 1, -1}, t] + HPL[{1}, t]*HPL[{-2, -1, 1, 1}, t] + HPL[{1}, t]*HPL[{-2, 1, -1, 1}, t] + HPL[{1}, t]*HPL[{-2, 1, 1, -1}, t] + HPL[{1}, t]*HPL[{2, -1, -1, 1}, t] + HPL[{1}, t]*HPL[{2, -1, 1, -1}, t] + HPL[{1}, t]*HPL[{2, 1, -1, -1}, t] - HPL[{-1, -1, 1, 2, 1}, t] - 3*HPL[{-1, -1, 2, 1, 1}, t] - HPL[{-1, 1, -1, 2, 1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, -1, -1, 1, -1, -1}, t_]:=(HPL[{-1}, t]*HPL[{1}, t]*HPL[{-1, 1, -1, -1}, t] - 3*HPL[{1}, t]*HPL[{-1, 1, -1, -1, -1}, t] - 2*(HPL[{-1, -1, 1, -1, -1, 1}, t] + HPL[{-1, -1, 1, -1, 1, -1}, t] + 2*HPL[{-1, -1, 1, 1, -1, -1}, t] + HPL[{-1, 1, -1, 1, -1, -1}, t]))/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, -1, -1, 1, -1, 0}, t_]:=(HPL[{-1}, t]^2*HPL[{1}, t]*HPL[{-2, 1}, t])/2 - (HPL[{-2}, t]*HPL[{-1}, t]*HPL[{1}, t]*HPL[{-1, 1}, t])/2 - HPL[{-1}, t]*HPL[{1}, t]*HPL[{-2, 1, -1}, t] + (HPL[{-2}, t]*HPL[{1}, t]*HPL[{-1, 1, -1}, t])/2 + (HPL[{-1}, t]*HPL[{0}, t]*HPL[{1}, t]*HPL[{-1, 1, -1}, t])/2 - (HPL[{0}, t]*HPL[{-1, 1}, t]*HPL[{-1, 1, -1}, t])/2 + HPL[{1}, t]*HPL[{-2, 1, -1, -1}, t] - HPL[{0}, t]*HPL[{1}, t]*HPL[{-1, 1, -1, -1}, t] + HPL[{-2, -1, 1, -1, 1}, t] + 2*HPL[{-2, -1, 1, 1, -1}, t] + HPL[{-2, 1, -1, 1, -1}, t] + HPL[{-1, -2, 1, -1, 1}, t] + 2*HPL[{-1, -2, 1, 1, -1}, t] + HPL[{-1, -1, 1, -2, 1}, t] + 2*HPL[{-1, -1, 1, 1, -2}, t] + 2*HPL[{-1, -1, 1, 2, -1}, t] + HPL[{-1, -1, 2, -1, 1}, t] + 2*HPL[{-1, -1, 2, 1, -1}, t] + HPL[{-1, 1, -2, 1, -1}, t] + HPL[{0}, t]*HPL[{-1, 1, -1, -1, 1}, t] + HPL[{-1, 1, -1, 1, -2}, t] + HPL[{-1, 1, -1, 2, -1}, t] + HPL[{-1, 2, -1, 1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, -1, -1, 1, -1, 1}, t_]:=(HPL[{-1}, t]*HPL[{1}, t]*HPL[{-1, 1}, t]^2 + HPL[{1}, t]*HPL[{-1, 1}, t]*HPL[{-1, 1, -1}, t] - 2*HPL[{-1}, t]^2*HPL[{1}, t]*HPL[{-1, 1, 1}, t] - 2*HPL[{1}, t]*HPL[{-1, 1, -1, -1, 1}, t] + 4*HPL[{1}, t]*HPL[{-1, 1, 1, -1, -1}, t] - 4*HPL[{-1, -1, 1, -1, 1, 1}, t] - 4*HPL[{-1, -1, 1, 1, -1, 1}, t] - 2*HPL[{-1, 1, -1, 1, -1, 1}, t])/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, -1, -1, 1, -2}, t_]:=(-(HPL[{-1}, t]^2*HPL[{1}, t]*HPL[{-2, 1}, t]) + HPL[{-2}, t]*HPL[{-1}, t]*HPL[{1}, t]*HPL[{-1, 1}, t] - HPL[{-1}, t]^2*HPL[{1}, t]*HPL[{2, -1}, t] + 2*HPL[{-1}, t]*HPL[{1}, t]*HPL[{-2, 1, -1}, t] - HPL[{-2}, t]*HPL[{1}, t]*HPL[{-1, 1, -1}, t] + 4*HPL[{-1}, t]*HPL[{1}, t]*HPL[{2, -1, -1}, t] - 2*HPL[{1}, t]*HPL[{-2, 1, -1, -1}, t] - 6*HPL[{1}, t]*HPL[{2, -1, -1, -1}, t] - 2*HPL[{-1, -1, 1, -2, 1}, t] - 4*HPL[{-1, -1, 1, 1, -2}, t] - 2*HPL[{-1, -1, 1, 2, -1}, t] - 2*HPL[{-1, 1, -1, 1, -2}, t])/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, -1, -1, 1, 0, 0}, t_]:=(-2*HPL[{-1}, t]^2*HPL[{0}, t]*HPL[{1}, t]*HPL[{2}, t] + 2*HPL[{-1}, t]^2*HPL[{1}, t]*HPL[{3}, t] + HPL[{-1}, t]*HPL[{0}, t]^2*HPL[{1}, t]*HPL[{-1, 1}, t] + 2*HPL[{-1}, t]*HPL[{0}, t]*HPL[{2}, t]*HPL[{-1, 1}, t] - HPL[{0}, t]^2*HPL[{-1, 1}, t]^2 + 4*HPL[{-1}, t]*HPL[{0}, t]*HPL[{1}, t]*HPL[{2, -1}, t] - 4*HPL[{0}, t]*HPL[{-1, 1}, t]*HPL[{2, -1}, t] - 4*HPL[{-1}, t]*HPL[{1}, t]*HPL[{3, -1}, t] - HPL[{0}, t]^2*HPL[{1}, t]*HPL[{-1, 1, -1}, t] + 2*HPL[{0}, t]*HPL[{2}, t]*HPL[{-1, 1, -1}, t] - 4*HPL[{0}, t]*HPL[{1}, t]*HPL[{2, -1, -1}, t] + 4*HPL[{1}, t]*HPL[{3, -1, -1}, t] - 8*HPL[{-3, -1, 1, 1}, t] - 4*HPL[{-3, 1, -1, 1}, t] - 8*HPL[{-2, -2, 1, 1}, t] - 4*HPL[{-2, -1, 1, 2}, t] - 8*HPL[{-2, -1, 2, 1}, t] - 4*HPL[{-2, 1, -2, 1}, t] - 4*HPL[{-2, 1, -1, 2}, t] - 4*HPL[{-2, 2, -1, 1}, t] - 8*HPL[{-1, -3, 1, 1}, t] - 4*HPL[{-1, -2, 1, 2}, t] - 8*HPL[{-1, -2, 2, 1}, t] - 4*HPL[{-1, -1, 1, 3}, t] - 4*HPL[{-1, -1, 2, 2}, t] - 8*HPL[{-1, -1, 3, 1}, t] - 4*HPL[{-1, 1, -3, 1}, t] - 4*HPL[{-1, 1, -2, 2}, t] - 4*HPL[{-1, 1, -1, 3}, t] - 4*HPL[{-1, 2, -2, 1}, t] - 4*HPL[{-1, 2, -1, 2}, t] - 4*HPL[{-1, 3, -1, 1}, t] + 4*HPL[{0}, t]*HPL[{2, -1, -1, 1}, t])/4/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, -1, -1, 1, 2}, t_]:=(HPL[{-1}, t]*HPL[{1}, t]*HPL[{2}, t]*HPL[{-1, 1}, t] - 2*HPL[{-1}, t]^2*HPL[{1}, t]*HPL[{2, 1}, t] - HPL[{1}, t]*HPL[{2}, t]*HPL[{-1, 1, -1}, t] + 2*HPL[{-1}, t]*HPL[{1}, t]*HPL[{2, -1, 1}, t] + 4*HPL[{-1}, t]*HPL[{1}, t]*HPL[{2, 1, -1}, t] - 2*HPL[{1}, t]*HPL[{2, -1, -1, 1}, t] - 2*HPL[{1}, t]*HPL[{2, -1, 1, -1}, t] - 4*HPL[{1}, t]*HPL[{2, 1, -1, -1}, t] - 4*HPL[{-1, -1, 1, 1, 2}, t] - 4*HPL[{-1, -1, 1, 2, 1}, t] - 2*HPL[{-1, 1, -1, 1, 2}, t])/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, -1, -1, 1, 1, -1}, t_]:=(HPL[{-1}, t]*HPL[{1}, t]*HPL[{-1, 1}, t]^2 + 2*HPL[{1}, t]*HPL[{-1, 1}, t]*HPL[{-1, 1, -1}, t] - 2*HPL[{-1}, t]^2*HPL[{1}, t]*HPL[{-1, 1, 1}, t] - 2*HPL[{-1}, t]*HPL[{1}, t]*HPL[{-1, 1, -1, 1}, t])/4 + HPL[{1}, t]*HPL[{-1, 1, 1, -1, -1}, t] - HPL[{-1, -1, 1, 1, -1, 1}, t] - 3*HPL[{-1, -1, 1, 1, 1, -1}, t] - HPL[{-1, 1, -1, 1, 1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, -1, -1, 1, 1, 0}, t_]:=(-2*HPL[{-1}, t]*HPL[{1}, t]*HPL[{2}, t]*HPL[{-1, 1}, t] + HPL[{0}, t]*HPL[{1}, t]*HPL[{-1, 1}, t]^2 + 2*HPL[{-1}, t]^2*HPL[{1}, t]*HPL[{2, 1}, t] + 2*HPL[{1}, t]*HPL[{2}, t]*HPL[{-1, 1, -1}, t] - 3*HPL[{0}, t]*HPL[{-1, 1}, t]*HPL[{-1, 1, 1}, t] - 4*HPL[{-1}, t]*HPL[{1}, t]*HPL[{2, 1, -1}, t] - 2*HPL[{0}, t]*HPL[{1}, t]*HPL[{-1, 1, -1, 1}, t] + 3*HPL[{-1}, t]*HPL[{0}, t]*HPL[{-1, 1, 1, 1}, t] + 4*HPL[{1}, t]*HPL[{2, 1, -1, -1}, t] + 12*HPL[{-2, -1, 1, 1, 1}, t] + 4*HPL[{-2, 1, -1, 1, 1}, t] + 12*HPL[{-1, -2, 1, 1, 1}, t] + 8*HPL[{-1, -1, 1, 1, 2}, t] + 12*HPL[{-1, -1, 1, 2, 1}, t] + 12*HPL[{-1, -1, 2, 1, 1}, t] + 4*HPL[{-1, 1, -2, 1, 1}, t] + 2*HPL[{0}, t]*HPL[{-1, 1, -1, 1, 1}, t] + 4*HPL[{-1, 1, -1, 1, 2}, t] + 4*HPL[{-1, 1, -1, 2, 1}, t] - 3*HPL[{0}, t]*HPL[{-1, 1, 1, 1, -1}, t] + 4*HPL[{-1, 2, -1, 1, 1}, t])/4/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, -1, -1, 1, 1, 1}, t_]:=(HPL[{1}, t]*HPL[{-1, 1}, t]*HPL[{-1, 1, 1}, t] - HPL[{-1}, t]*HPL[{1}, t]*HPL[{-1, 1, 1, 1}, t] - 2*HPL[{1}, t]*HPL[{-1, 1, -1, 1, 1}, t] + HPL[{1}, t]*HPL[{-1, 1, 1, 1, -1}, t] - 16*HPL[{-1, -1, 1, 1, 1, 1}, t] - 4*HPL[{-1, 1, -1, 1, 1, 1}, t])/4/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, -1, -2, -1, -1}, t_]:=HPL[{-1}, t]*HPL[{1}, t]*HPL[{-2, -1, -1}, t] - 4*HPL[{1}, t]*HPL[{-2, -1, -1, -1}, t] - HPL[{-1, -2, -1, -1, 1}, t] - HPL[{-1, -2, -1, 1, -1}, t] - HPL[{-1, -2, 1, -1, -1}, t] - HPL[{-1, 1, -2, -1, -1}, t] - HPL[{-1, 2, -1, -1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, -1, -2, -1, 0}, t_]:=-(HPL[{-2}, t]^2*HPL[{-1}, t]*HPL[{1}, t])/2 + 2*HPL[{-2}, t]*HPL[{1}, t]*HPL[{-2, -1}, t] + HPL[{-1}, t]*HPL[{0}, t]*HPL[{1}, t]*HPL[{-2, -1}, t] - HPL[{0}, t]*HPL[{-2, -1}, t]*HPL[{-1, 1}, t] - 6*HPL[{1}, t]*HPL[{-3, -1, -1}, t] - 3*HPL[{1}, t]*HPL[{-2, -2, -1}, t] - 3*HPL[{0}, t]*HPL[{1}, t]*HPL[{-2, -1, -1}, t] + HPL[{-2, -2, -1, 1}, t] + HPL[{-2, -2, 1, -1}, t] + 3*HPL[{0}, t]*HPL[{-2, -1, -1, 1}, t] + 2*HPL[{0}, t]*HPL[{-2, -1, 1, -1}, t] + HPL[{-2, 1, -2, -1}, t] + HPL[{0}, t]*HPL[{-2, 1, -1, -1}, t] + HPL[{-2, 2, -1, -1}, t] + 2*HPL[{-1, -3, -1, 1}, t] + 2*HPL[{-1, -3, 1, -1}, t] + HPL[{-1, -2, -2, 1}, t] + HPL[{-1, -2, 1, -2}, t] + HPL[{-1, -2, 2, -1}, t] + 2*HPL[{-1, 1, -3, -1}, t] + HPL[{-1, 1, -2, -2}, t] + 2*HPL[{-1, 2, -2, -1}, t] + HPL[{-1, 2, -1, -2}, t] + 2*HPL[{-1, 3, -1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, -1, -2, -1, 1}, t_]:=HPL[{-1}, t]*HPL[{1}, t]*HPL[{-2, -1, 1}, t] - 3*HPL[{1}, t]*HPL[{-2, -1, -1, 1}, t] - HPL[{1}, t]*HPL[{-2, -1, 1, -1}, t] - 2*HPL[{-1, -2, -1, 1, 1}, t] - HPL[{-1, -2, 1, -1, 1}, t] - HPL[{-1, 1, -2, -1, 1}, t] - HPL[{-1, 2, -1, -1, 1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, -1, -2, -2}, t_]:=(HPL[{-2}, t]^2*HPL[{-1}, t]*HPL[{1}, t] - 4*HPL[{-1}, t]*HPL[{1}, t]*HPL[{-3, -1}, t] - 4*HPL[{-2}, t]*HPL[{1}, t]*HPL[{-2, -1}, t] + 24*HPL[{1}, t]*HPL[{-3, -1, -1}, t] + 8*HPL[{1}, t]*HPL[{-2, -2, -1}, t] - 2*HPL[{-1, -2, -2, 1}, t] - 2*HPL[{-1, -2, 1, -2}, t] - 2*HPL[{-1, -2, 2, -1}, t] - 2*HPL[{-1, 1, -2, -2}, t] - 2*HPL[{-1, 2, -1, -2}, t])/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, -1, -2, 0, 0}, t_]:=(-2*HPL[{-3}, t]*HPL[{-2}, t]*HPL[{1}, t] + 6*HPL[{-4}, t]*HPL[{-1}, t]*HPL[{1}, t] + HPL[{-2}, t]^2*HPL[{0}, t]*HPL[{1}, t] - 4*HPL[{-3}, t]*HPL[{-1}, t]*HPL[{0}, t]*HPL[{1}, t] + HPL[{-2}, t]*HPL[{-1}, t]*HPL[{0}, t]^2*HPL[{1}, t] + 2*HPL[{1}, t]*HPL[{-3, -2}, t] + 4*HPL[{0}, t]*HPL[{1}, t]*HPL[{-3, -1}, t] - 2*HPL[{0}, t]^2*HPL[{1}, t]*HPL[{-2, -1}, t] - HPL[{-2}, t]*HPL[{0}, t]*HPL[{-2, 1}, t] + 4*HPL[{-3}, t]*HPL[{0}, t]*HPL[{-1, 1}, t] - HPL[{-2}, t]*HPL[{0}, t]^2*HPL[{-1, 1}, t] - HPL[{-2}, t]*HPL[{0}, t]*HPL[{2, -1}, t] - 2*HPL[{-3, -2, 1}, t] - 4*HPL[{0}, t]*HPL[{-3, -1, 1}, t] - 2*HPL[{-3, 1, -2}, t] - 2*HPL[{-3, 2, -1}, t] - 4*HPL[{-2, -3, 1}, t] + 2*HPL[{0}, t]^2*HPL[{-2, -1, 1}, t] - 4*HPL[{-2, 1, -3}, t] - HPL[{0}, t]*HPL[{-2, 1, -2}, t] + HPL[{0}, t]^2*HPL[{-2, 1, -1}, t] - 4*HPL[{-2, 2, -2}, t] - 4*HPL[{-2, 3, -1}, t] - 6*HPL[{-1, -4, 1}, t] - 6*HPL[{-1, 1, -4}, t] - 6*HPL[{-1, 2, -3}, t] - 6*HPL[{-1, 3, -2}, t] - 6*HPL[{-1, 4, -1}, t] + 2*HPL[{0}, t]*HPL[{2, -2, -1}, t] + HPL[{0}, t]*HPL[{2, -1, -2}, t] + 4*HPL[{0}, t]*HPL[{3, -1, -1}, t])/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, -1, -2, 2}, t_]:=(2*HPL[{-2}, t]*HPL[{-1}, t]*HPL[{1}, t]*HPL[{2}, t] - 4*HPL[{-1}, t]*HPL[{1}, t]*HPL[{-3, 1}, t] - 4*HPL[{1}, t]*HPL[{2}, t]*HPL[{-2, -1}, t] + HPL[{-2}, t]*HPL[{1}, t]*HPL[{-2, 1}, t] - 2*HPL[{-1}, t]*HPL[{1}, t]*HPL[{2, -2}, t] + HPL[{-2}, t]*HPL[{1}, t]*HPL[{2, -1}, t] - 4*HPL[{-1}, t]*HPL[{1}, t]*HPL[{3, -1}, t] + 4*HPL[{1}, t]*HPL[{-3, -1, 1}, t] + 4*HPL[{1}, t]*HPL[{-3, 1, -1}, t] - HPL[{1}, t]*HPL[{-2, 1, -2}, t] + 2*HPL[{1}, t]*HPL[{2, -2, -1}, t] - HPL[{1}, t]*HPL[{2, -1, -2}, t] + 4*HPL[{1}, t]*HPL[{3, -1, -1}, t] - 2*HPL[{-1, -2, 1, 2}, t] - 4*HPL[{-1, -2, 2, 1}, t] - 2*HPL[{-1, 1, -2, 2}, t] - 2*HPL[{-1, 2, -1, 2}, t])/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, -1, -2, 1, -1}, t_]:=HPL[{-1}, t]*HPL[{1}, t]*HPL[{-2, 1, -1}, t] - 2*HPL[{1}, t]*HPL[{-2, -1, 1, -1}, t] - 2*HPL[{1}, t]*HPL[{-2, 1, -1, -1}, t] - HPL[{-1, -2, 1, -1, 1}, t] - 2*HPL[{-1, -2, 1, 1, -1}, t] - HPL[{-1, 1, -2, 1, -1}, t] - HPL[{-1, 2, -1, 1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, -1, 2, 1, 0}, t_]:=(HPL[{-1}, t]^2*HPL[{0}, t]*HPL[{2, 1}, t])/2 - HPL[{-1}, t]*HPL[{0}, t]*HPL[{-2, 1, 1}, t] - HPL[{-1}, t]*HPL[{0}, t]*HPL[{2, -1, 1}, t] - HPL[{-1}, t]*HPL[{0}, t]*HPL[{2, 1, -1}, t] + HPL[{0}, t]*HPL[{-2, -1, 1, 1}, t] - HPL[{-2, -1, 2, 1}, t] + HPL[{0}, t]*HPL[{-2, 1, -1, 1}, t] + HPL[{0}, t]*HPL[{-2, 1, 1, -1}, t] - HPL[{-1, -2, 2, 1}, t] - HPL[{-1, -1, 2, 2}, t] - 2*HPL[{-1, -1, 3, 1}, t] + HPL[{0}, t]*HPL[{2, -1, -1, 1}, t] + HPL[{0}, t]*HPL[{2, -1, 1, -1}, t] + HPL[{0}, t]*HPL[{2, 1, -1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, -1, -2, 1, 0}, t_]:=-(HPL[{-2}, t]*HPL[{-1}, t]*HPL[{1}, t]*HPL[{2}, t]) + 2*HPL[{1}, t]*HPL[{2}, t]*HPL[{-2, -1}, t] + HPL[{-1}, t]*HPL[{0}, t]*HPL[{1}, t]*HPL[{-2, 1}, t] - HPL[{0}, t]*HPL[{-2, 1}, t]*HPL[{-1, 1}, t] + HPL[{-1}, t]*HPL[{1}, t]*HPL[{2, -2}, t] - HPL[{-2}, t]*HPL[{1}, t]*HPL[{2, -1}, t] + 2*HPL[{-1}, t]*HPL[{1}, t]*HPL[{3, -1}, t] - 2*HPL[{0}, t]*HPL[{1}, t]*HPL[{-2, -1, 1}, t] - HPL[{0}, t]*HPL[{1}, t]*HPL[{-2, 1, -1}, t] + HPL[{1}, t]*HPL[{2, -1, -2}, t] + 2*HPL[{-2, -2, 1, 1}, t] + 4*HPL[{0}, t]*HPL[{-2, -1, 1, 1}, t] + HPL[{-2, 1, -2, 1}, t] + 2*HPL[{0}, t]*HPL[{-2, 1, -1, 1}, t] + HPL[{-2, 2, -1, 1}, t] + 4*HPL[{-1, -3, 1, 1}, t] + HPL[{-1, -2, 1, 2}, t] + 2*HPL[{-1, -2, 2, 1}, t] + 2*HPL[{-1, 1, -3, 1}, t] + HPL[{-1, 1, -2, 2}, t] + 2*HPL[{-1, 2, -2, 1}, t] + HPL[{-1, 2, -1, 2}, t] + 2*HPL[{-1, 3, -1, 1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, -1, -2, 1, 1}, t_]:=HPL[{-1}, t]*HPL[{1}, t]*HPL[{-2, 1, 1}, t] - 2*HPL[{1}, t]*HPL[{-2, -1, 1, 1}, t] - HPL[{1}, t]*HPL[{-2, 1, -1, 1}, t] - HPL[{1}, t]*HPL[{-2, 1, 1, -1}, t] - 3*HPL[{-1, -2, 1, 1, 1}, t] - HPL[{-1, 1, -2, 1, 1}, t] - HPL[{-1, 2, -1, 1, 1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, -1, -3, -1}, t_]:=HPL[{-1}, t]*HPL[{1}, t]*HPL[{-3, -1}, t] - 3*HPL[{1}, t]*HPL[{-3, -1, -1}, t] - HPL[{1}, t]*HPL[{-2, -2, -1}, t] - HPL[{-1, -3, -1, 1}, t] - HPL[{-1, -3, 1, -1}, t] - HPL[{-1, 1, -3, -1}, t] - HPL[{-1, 2, -2, -1}, t] - HPL[{-1, 3, -1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, -1, -3, 0}, t_]:=(4*HPL[{-3}, t]*HPL[{-2}, t]*HPL[{1}, t] - 6*HPL[{-4}, t]*HPL[{-1}, t]*HPL[{1}, t] - HPL[{-2}, t]^2*HPL[{0}, t]*HPL[{1}, t] + 2*HPL[{-3}, t]*HPL[{-1}, t]*HPL[{0}, t]*HPL[{1}, t] - 12*HPL[{1}, t]*HPL[{-4, -1}, t] - 6*HPL[{1}, t]*HPL[{-3, -2}, t] + HPL[{-2}, t]*HPL[{0}, t]*HPL[{-2, 1}, t] - 2*HPL[{-3}, t]*HPL[{0}, t]*HPL[{-1, 1}, t] + HPL[{-2}, t]*HPL[{0}, t]*HPL[{2, -1}, t] - 2*HPL[{0}, t]*HPL[{-3, 1, -1}, t] + 2*HPL[{-2, -3, 1}, t] + 2*HPL[{-2, 1, -3}, t] + HPL[{0}, t]*HPL[{-2, 1, -2}, t] + 2*HPL[{-2, 2, -2}, t] + 2*HPL[{-2, 3, -1}, t] + 6*HPL[{-1, -4, 1}, t] + 6*HPL[{-1, 1, -4}, t] + 6*HPL[{-1, 2, -3}, t] + 6*HPL[{-1, 3, -2}, t] + 6*HPL[{-1, 4, -1}, t] - 2*HPL[{0}, t]*HPL[{2, -2, -1}, t] - HPL[{0}, t]*HPL[{2, -1, -2}, t] - 4*HPL[{0}, t]*HPL[{3, -1, -1}, t])/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, -1, -3, 1}, t_]:=(2*HPL[{-1}, t]*HPL[{1}, t]*HPL[{-3, 1}, t] - HPL[{-2}, t]*HPL[{1}, t]*HPL[{-2, 1}, t] + HPL[{-2}, t]*HPL[{1}, t]*HPL[{2, -1}, t] - 2*HPL[{1}, t]*HPL[{-3, 1, -1}, t] + HPL[{1}, t]*HPL[{-2, 1, -2}, t] - 2*HPL[{1}, t]*HPL[{2, -2, -1}, t] - HPL[{1}, t]*HPL[{2, -1, -2}, t] - 4*HPL[{1}, t]*HPL[{3, -1, -1}, t] - 4*HPL[{-1, -3, 1, 1}, t] - 2*HPL[{-1, 1, -3, 1}, t] - 2*HPL[{-1, 2, -2, 1}, t] - 2*HPL[{-1, 3, -1, 1}, t])/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, -1, -4}, t_]:=-(HPL[{-3}, t]*HPL[{-2}, t]*HPL[{1}, t]) + HPL[{-4}, t]*HPL[{-1}, t]*HPL[{1}, t] + 4*HPL[{1}, t]*HPL[{-4, -1}, t] + 2*HPL[{1}, t]*HPL[{-3, -2}, t] - HPL[{-1, -4, 1}, t] - HPL[{-1, 1, -4}, t] - HPL[{-1, 2, -3}, t] - HPL[{-1, 3, -2}, t] - HPL[{-1, 4, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, -1, 0, 0, 0, 0}, t_]:=(24*HPL[{-5}, t]*HPL[{1}, t] - 24*HPL[{-4}, t]*HPL[{0}, t]*HPL[{1}, t] + 12*HPL[{-3}, t]*HPL[{0}, t]^2*HPL[{1}, t] - 4*HPL[{-2}, t]*HPL[{0}, t]^3*HPL[{1}, t] + HPL[{-1}, t]*HPL[{0}, t]^4*HPL[{1}, t] - 24*HPL[{-5, 1}, t] + 24*HPL[{0}, t]*HPL[{-4, 1}, t] - 12*HPL[{0}, t]^2*HPL[{-3, 1}, t] + 4*HPL[{0}, t]^3*HPL[{-2, 1}, t] - HPL[{0}, t]^4*HPL[{-1, 1}, t])/24/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, -1, 4}, t_]:=HPL[{-3}, t]*HPL[{1}, t]*HPL[{2}, t] - HPL[{-2}, t]*HPL[{1}, t]*HPL[{3}, t] + HPL[{-1}, t]*HPL[{1}, t]*HPL[{4}, t] - HPL[{1}, t]*HPL[{-4, 1}, t] - HPL[{1}, t]*HPL[{2, -3}, t] - HPL[{1}, t]*HPL[{3, -2}, t] - HPL[{1}, t]*HPL[{4, -1}, t] - HPL[{-1, 1, 4}, t] - HPL[{-1, 2, 3}, t] - HPL[{-1, 3, 2}, t] - 2*HPL[{-1, 4, 1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, -1, 3, -1}, t_]:=-(HPL[{-2}, t]*HPL[{1}, t]*HPL[{2, -1}, t]) + HPL[{-1}, t]*HPL[{1}, t]*HPL[{3, -1}, t] + HPL[{1}, t]*HPL[{-3, 1, -1}, t] + 2*HPL[{1}, t]*HPL[{2, -2, -1}, t] + HPL[{1}, t]*HPL[{2, -1, -2}, t] + 2*HPL[{1}, t]*HPL[{3, -1, -1}, t] - HPL[{-1, 1, 3, -1}, t] - HPL[{-1, 2, 2, -1}, t] - HPL[{-1, 3, -1, 1}, t] - 2*HPL[{-1, 3, 1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, -1, 3, 0}, t_]:=-(HPL[{-3}, t]*HPL[{1}, t]*HPL[{2}, t]) - HPL[{-2}, t]*HPL[{0}, t]*HPL[{1}, t]*HPL[{2}, t] + 2*HPL[{-2}, t]*HPL[{1}, t]*HPL[{3}, t] + HPL[{-1}, t]*HPL[{0}, t]*HPL[{1}, t]*HPL[{3}, t] - 3*HPL[{-1}, t]*HPL[{1}, t]*HPL[{4}, t] + HPL[{0}, t]*HPL[{1}, t]*HPL[{-3, 1}, t] + HPL[{0}, t]*HPL[{2}, t]*HPL[{-2, 1}, t] - HPL[{0}, t]*HPL[{3}, t]*HPL[{-1, 1}, t] + HPL[{1}, t]*HPL[{2, -3}, t] + HPL[{0}, t]*HPL[{1}, t]*HPL[{2, -2}, t] - (HPL[{0}, t]*HPL[{2}, t]*HPL[{2, -1}, t])/2 + HPL[{0}, t]*HPL[{1}, t]*HPL[{3, -1}, t] - 2*HPL[{0}, t]*HPL[{-3, 1, 1}, t] + HPL[{-2, 1, 3}, t] + HPL[{-2, 2, 2}, t] + 2*HPL[{-2, 3, 1}, t] + 3*HPL[{-1, 1, 4}, t] + 3*HPL[{-1, 2, 3}, t] + 3*HPL[{-1, 3, 2}, t] + 6*HPL[{-1, 4, 1}, t] - (HPL[{0}, t]*HPL[{2, -2, 1}, t])/2 + (HPL[{0}, t]*HPL[{2, -1, 2}, t])/2 + HPL[{0}, t]*HPL[{2, 2, -1}, t] + 2*HPL[{0}, t]*HPL[{3, 1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, -1, 3, 1}, t_]:=(HPL[{-1}, t]*HPL[{1}, t]*HPL[{2}, t]^2 + 2*HPL[{1}, t]*HPL[{2}, t]*HPL[{2, -1}, t] - 4*HPL[{-2}, t]*HPL[{1}, t]*HPL[{2, 1}, t] - 2*HPL[{-1}, t]*HPL[{1}, t]*HPL[{2, 2}, t] + 4*HPL[{1}, t]*HPL[{-3, 1, 1}, t] + 2*HPL[{1}, t]*HPL[{2, -2, 1}, t] - 2*HPL[{1}, t]*HPL[{2, -1, 2}, t] + 4*HPL[{1}, t]*HPL[{2, 1, -2}, t] - 4*HPL[{1}, t]*HPL[{3, 1, -1}, t] - 4*HPL[{-1, 1, 3, 1}, t] - 4*HPL[{-1, 2, 2, 1}, t] - 12*HPL[{-1, 3, 1, 1}, t])/4/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, -1, 2, -1, -1}, t_]:=HPL[{-1}, t]*HPL[{1}, t]*HPL[{2, -1, -1}, t] - HPL[{1}, t]*HPL[{-2, 1, -1, -1}, t] - 3*HPL[{1}, t]*HPL[{2, -1, -1, -1}, t] - HPL[{-1, 1, 2, -1, -1}, t] - HPL[{-1, 2, -1, -1, 1}, t] - HPL[{-1, 2, -1, 1, -1}, t] - 2*HPL[{-1, 2, 1, -1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, -1, 2, -1, 0}, t_]:=-(HPL[{-1}, t]*HPL[{1}, t]*HPL[{2, -2}, t]) + HPL[{-2}, t]*HPL[{1}, t]*HPL[{2, -1}, t] + HPL[{-1}, t]*HPL[{0}, t]*HPL[{1}, t]*HPL[{2, -1}, t] - HPL[{0}, t]*HPL[{-1, 1}, t]*HPL[{2, -1}, t] - 2*HPL[{-1}, t]*HPL[{1}, t]*HPL[{3, -1}, t] + HPL[{1}, t]*HPL[{-2, 1, -2}, t] - HPL[{0}, t]*HPL[{1}, t]*HPL[{-2, 1, -1}, t] - 2*HPL[{0}, t]*HPL[{1}, t]*HPL[{2, -1, -1}, t] + HPL[{0}, t]*HPL[{-2, 1, -1, 1}, t] + 2*HPL[{0}, t]*HPL[{-2, 1, 1, -1}, t] + HPL[{-2, 1, 2, -1}, t] + HPL[{-2, 2, -1, 1}, t] + 2*HPL[{-2, 2, 1, -1}, t] + HPL[{-1, 1, 2, -2}, t] + 2*HPL[{-1, 1, 3, -1}, t] + HPL[{-1, 2, -2, 1}, t] + 2*HPL[{-1, 2, 1, -2}, t] + 3*HPL[{-1, 2, 2, -1}, t] + 2*HPL[{-1, 3, -1, 1}, t] + 4*HPL[{-1, 3, 1, -1}, t] + 2*HPL[{0}, t]*HPL[{2, -1, -1, 1}, t] + HPL[{0}, t]*HPL[{2, -1, 1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, -1, 2, -1, 1}, t_]:=HPL[{-1}, t]*HPL[{1}, t]*HPL[{2, -1, 1}, t] - HPL[{1}, t]*HPL[{-2, 1, -1, 1}, t] - 2*HPL[{1}, t]*HPL[{2, -1, -1, 1}, t] - HPL[{1}, t]*HPL[{2, -1, 1, -1}, t] - HPL[{-1, 1, 2, -1, 1}, t] - 2*HPL[{-1, 2, -1, 1, 1}, t] - 2*HPL[{-1, 2, 1, -1, 1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, -1, 2, -2}, t_]:=HPL[{-1}, t]*HPL[{1}, t]*HPL[{2, -2}, t] - HPL[{1}, t]*HPL[{-2, 1, -2}, t] - 2*HPL[{1}, t]*HPL[{2, -2, -1}, t] - HPL[{1}, t]*HPL[{2, -1, -2}, t] - HPL[{-1, 1, 2, -2}, t] - HPL[{-1, 2, -2, 1}, t] - 2*HPL[{-1, 2, 1, -2}, t] - HPL[{-1, 2, 2, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, -1, 2, 0, 0}, t_]:=(2*HPL[{-2}, t]*HPL[{0}, t]*HPL[{1}, t]*HPL[{2}, t] + HPL[{-1}, t]*HPL[{0}, t]^2*HPL[{1}, t]*HPL[{2}, t] - 2*HPL[{-2}, t]*HPL[{1}, t]*HPL[{3}, t] - 4*HPL[{-1}, t]*HPL[{0}, t]*HPL[{1}, t]*HPL[{3}, t] + 6*HPL[{-1}, t]*HPL[{1}, t]*HPL[{4}, t] - HPL[{0}, t]^2*HPL[{1}, t]*HPL[{-2, 1}, t] - 2*HPL[{0}, t]*HPL[{2}, t]*HPL[{-2, 1}, t] - HPL[{0}, t]^2*HPL[{2}, t]*HPL[{-1, 1}, t] + 4*HPL[{0}, t]*HPL[{3}, t]*HPL[{-1, 1}, t] - 2*HPL[{0}, t]*HPL[{1}, t]*HPL[{2, -2}, t] - HPL[{0}, t]^2*HPL[{1}, t]*HPL[{2, -1}, t] + 2*HPL[{1}, t]*HPL[{3, -2}, t] - 2*HPL[{-3, 1, 2}, t] - 4*HPL[{-3, 2, 1}, t] + 2*HPL[{0}, t]^2*HPL[{-2, 1, 1}, t] - 4*HPL[{-2, 1, 3}, t] - 4*HPL[{-2, 2, 2}, t] - 8*HPL[{-2, 3, 1}, t] - 6*HPL[{-1, 1, 4}, t] - 6*HPL[{-1, 2, 3}, t] - 6*HPL[{-1, 3, 2}, t] - 12*HPL[{-1, 4, 1}, t] + 2*HPL[{0}, t]*HPL[{2, -2, 1}, t] + HPL[{0}, t]^2*HPL[{2, -1, 1}, t])/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, -1, 2, 2}, t_]:=-(HPL[{1}, t]*HPL[{2}, t]*HPL[{-2, 1}, t]) - HPL[{1}, t]*HPL[{2}, t]*HPL[{2, -1}, t] + 2*HPL[{-2}, t]*HPL[{1}, t]*HPL[{2, 1}, t] + HPL[{-1}, t]*HPL[{1}, t]*HPL[{2, 2}, t] - HPL[{1}, t]*HPL[{2, -2, 1}, t] - 2*HPL[{1}, t]*HPL[{2, 1, -2}, t] - HPL[{1}, t]*HPL[{2, 2, -1}, t] - HPL[{-1, 1, 2, 2}, t] - 2*HPL[{-1, 2, 1, 2}, t] - 2*HPL[{-1, 2, 2, 1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, -1, 2, 1, -1}, t_]:=HPL[{-1}, t]*HPL[{1}, t]*HPL[{2, 1, -1}, t] - HPL[{1}, t]*HPL[{-2, 1, 1, -1}, t] - HPL[{1}, t]*HPL[{2, -1, 1, -1}, t] - 2*HPL[{1}, t]*HPL[{2, 1, -1, -1}, t] - HPL[{-1, 1, 2, 1, -1}, t] - HPL[{-1, 2, 1, -1, 1}, t] - 3*HPL[{-1, 2, 1, 1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, -1, 2, 1, 0}, t_]:=-(HPL[{-1}, t]*HPL[{1}, t]*HPL[{2}, t]^2)/2 + HPL[{1}, t]*HPL[{2}, t]*HPL[{-2, 1}, t] + HPL[{1}, t]*HPL[{2}, t]*HPL[{2, -1}, t] - HPL[{-2}, t]*HPL[{1}, t]*HPL[{2, 1}, t] + HPL[{-1}, t]*HPL[{0}, t]*HPL[{1}, t]*HPL[{2, 1}, t] - HPL[{0}, t]*HPL[{-1, 1}, t]*HPL[{2, 1}, t] - HPL[{0}, t]*HPL[{1}, t]*HPL[{-2, 1, 1}, t] - HPL[{0}, t]*HPL[{1}, t]*HPL[{2, -1, 1}, t] + HPL[{1}, t]*HPL[{2, 1, -2}, t] - HPL[{0}, t]*HPL[{1}, t]*HPL[{2, 1, -1}, t] + 3*HPL[{0}, t]*HPL[{-2, 1, 1, 1}, t] + HPL[{-2, 1, 2, 1}, t] + 3*HPL[{-2, 2, 1, 1}, t] + HPL[{-1, 1, 2, 2}, t] + 2*HPL[{-1, 1, 3, 1}, t] + 2*HPL[{-1, 2, 1, 2}, t] + 4*HPL[{-1, 2, 2, 1}, t] + 6*HPL[{-1, 3, 1, 1}, t] + 2*HPL[{0}, t]*HPL[{2, -1, 1, 1}, t] + HPL[{0}, t]*HPL[{2, 1, -1, 1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, -1, 2, 1, 1}, t_]:=HPL[{-1}, t]*HPL[{1}, t]*HPL[{2, 1, 1}, t] - HPL[{1}, t]*HPL[{-2, 1, 1, 1}, t] - HPL[{1}, t]*HPL[{2, -1, 1, 1}, t] - HPL[{1}, t]*HPL[{2, 1, -1, 1}, t] - HPL[{1}, t]*HPL[{2, 1, 1, -1}, t] - HPL[{-1, 1, 2, 1, 1}, t] - 4*HPL[{-1, 2, 1, 1, 1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, -1, 1, -1, -1, -1}, t_]:=HPL[{1}, t]*HPL[{-1, 1, -1, -1, -1}, t] - HPL[{-1, 1, -1, -1, -1, 1}, t] - HPL[{-1, 1, -1, -1, 1, -1}, t] - HPL[{-1, 1, -1, 1, -1, -1}, t] - 2*HPL[{-1, 1, 1, -1, -1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, -1, 1, -1, -1, 0}, t_]:=HPL[{1}, t]*HPL[{-2, -1}, t]*HPL[{-1, 1}, t] + HPL[{-1}, t]*HPL[{0}, t]*HPL[{-1, 1}, t]^2 - HPL[{-1}, t]*HPL[{1}, t]*HPL[{-2, -1, 1}, t] - HPL[{-2}, t]*HPL[{1}, t]*HPL[{-1, 1, -1}, t] + HPL[{0}, t]*HPL[{-1, 1}, t]*HPL[{-1, 1, -1}, t] - 2*HPL[{-1}, t]^2*HPL[{0}, t]*HPL[{-1, 1, 1}, t] + HPL[{1}, t]*HPL[{-2, -1, 1, -1}, t] + HPL[{0}, t]*HPL[{1}, t]*HPL[{-1, 1, -1, -1}, t] - HPL[{-1}, t]*HPL[{0}, t]*HPL[{-1, 1, -1, 1}, t] + HPL[{-2, 1, -1, -1, 1}, t] + HPL[{-2, 1, -1, 1, -1}, t] + 2*HPL[{-2, 1, 1, -1, -1}, t] + HPL[{-1, 1, -2, -1, 1}, t] + HPL[{-1, 1, -2, 1, -1}, t] + HPL[{-1, 1, -1, -2, 1}, t] - HPL[{0}, t]*HPL[{-1, 1, -1, -1, 1}, t] + HPL[{-1, 1, -1, 1, -2}, t] + HPL[{-1, 1, -1, 2, -1}, t] + 2*HPL[{-1, 1, 1, -2, -1}, t] + 2*HPL[{-1, 1, 1, -1, -2}, t] + 2*HPL[{0}, t]*HPL[{-1, 1, 1, -1, -1}, t] + 2*HPL[{-1, 1, 2, -1, -1}, t] + HPL[{-1, 2, -1, -1, 1}, t] + HPL[{-1, 2, -1, 1, -1}, t] + 2*HPL[{-1, 2, 1, -1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, -1, 1, -1, -1, 1}, t_]:=HPL[{1}, t]*HPL[{-1, 1, -1, -1, 1}, t] - 2*HPL[{-1, 1, -1, -1, 1, 1}, t] - HPL[{-1, 1, -1, 1, -1, 1}, t] - 2*HPL[{-1, 1, 1, -1, -1, 1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, -1, 1, -1, -2}, t_]:=-2*HPL[{1}, t]*HPL[{-2, -1}, t]*HPL[{-1, 1}, t] + 2*HPL[{-1}, t]*HPL[{1}, t]*HPL[{-2, -1, 1}, t] + HPL[{-1}, t]*HPL[{1}, t]*HPL[{-2, 1, -1}, t] + HPL[{-2}, t]*HPL[{1}, t]*HPL[{-1, 1, -1}, t] - 2*HPL[{1}, t]*HPL[{-2, -1, 1, -1}, t] - 2*HPL[{1}, t]*HPL[{-2, 1, -1, -1}, t] - HPL[{-1, 1, -1, -2, 1}, t] - HPL[{-1, 1, -1, 1, -2}, t] - HPL[{-1, 1, -1, 2, -1}, t] - 2*HPL[{-1, 1, 1, -1, -2}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, -1, 1, -1, 0, 0}, t_]:=(-2*HPL[{-1}, t]*HPL[{1}, t]*HPL[{-3, 1}, t] + 2*HPL[{-1}, t]*HPL[{0}, t]*HPL[{1}, t]*HPL[{-2, 1}, t] + 2*HPL[{-3}, t]*HPL[{1}, t]*HPL[{-1, 1}, t] - 2*HPL[{-2}, t]*HPL[{0}, t]*HPL[{1}, t]*HPL[{-1, 1}, t] - 2*HPL[{0}, t]*HPL[{-2, 1}, t]*HPL[{-1, 1}, t] + HPL[{0}, t]^2*HPL[{-1, 1}, t]^2 + 2*HPL[{1}, t]*HPL[{-3, 1, -1}, t] - 2*HPL[{0}, t]*HPL[{1}, t]*HPL[{-2, 1, -1}, t] + HPL[{0}, t]^2*HPL[{1}, t]*HPL[{-1, 1, -1}, t] + 4*HPL[{-2}, t]*HPL[{0}, t]*HPL[{-1, 1, 1}, t] - 2*HPL[{-1}, t]*HPL[{0}, t]^2*HPL[{-1, 1, 1}, t] - 2*HPL[{-3, 1, -1, 1}, t] - 4*HPL[{-3, 1, 1, -1}, t] - 2*HPL[{-2, 1, -2, 1}, t] + 2*HPL[{0}, t]*HPL[{-2, 1, -1, 1}, t] - 4*HPL[{-2, 1, 1, -2}, t] - 4*HPL[{-2, 1, 2, -1}, t] - 2*HPL[{-2, 2, -1, 1}, t] - 4*HPL[{-2, 2, 1, -1}, t] - 2*HPL[{-1, 1, -3, 1}, t] - HPL[{0}, t]^2*HPL[{-1, 1, -1, 1}, t] - 4*HPL[{-1, 1, 1, -3}, t] - 4*HPL[{-1, 1, 2, -2}, t] - 4*HPL[{-1, 1, 3, -1}, t] - 2*HPL[{-1, 2, -2, 1}, t] - 4*HPL[{-1, 2, 1, -2}, t] - 4*HPL[{-1, 2, 2, -1}, t] - 2*HPL[{-1, 3, -1, 1}, t] - 4*HPL[{-1, 3, 1, -1}, t])/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, -1, 1, -1, 2}, t_]:=-(HPL[{1}, t]*HPL[{-2, 1}, t]*HPL[{-1, 1}, t]) - HPL[{1}, t]*HPL[{-1, 1}, t]*HPL[{2, -1}, t] + 2*HPL[{-1}, t]*HPL[{1}, t]*HPL[{-2, 1, 1}, t] + HPL[{1}, t]*HPL[{2}, t]*HPL[{-1, 1, -1}, t] + HPL[{-1}, t]*HPL[{1}, t]*HPL[{2, -1, 1}, t] - HPL[{1}, t]*HPL[{-2, 1, -1, 1}, t] - 2*HPL[{1}, t]*HPL[{-2, 1, 1, -1}, t] - HPL[{1}, t]*HPL[{2, -1, 1, -1}, t] - HPL[{-1, 1, -1, 1, 2}, t] - 2*HPL[{-1, 1, -1, 2, 1}, t] - 2*HPL[{-1, 1, 1, -1, 2}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, -1, 1, -1, 1, -1}, t_]:=-(HPL[{-1}, t]*HPL[{1}, t]*HPL[{-1, 1}, t]^2) - HPL[{1}, t]*HPL[{-1, 1}, t]*HPL[{-1, 1, -1}, t] + 2*HPL[{-1}, t]^2*HPL[{1}, t]*HPL[{-1, 1, 1}, t] + HPL[{-1}, t]*HPL[{1}, t]*HPL[{-1, 1, -1, 1}, t] - 4*HPL[{1}, t]*HPL[{-1, 1, 1, -1, -1}, t] - HPL[{-1, 1, -1, 1, -1, 1}, t] - 2*HPL[{-1, 1, -1, 1, 1, -1}, t] - 2*HPL[{-1, 1, 1, -1, 1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, -1, 1, -1, 1, 0}, t_]:=HPL[{1}, t]*HPL[{-1, 1}, t]*HPL[{2, -1}, t] - HPL[{1}, t]*HPL[{2}, t]*HPL[{-1, 1, -1}, t] + HPL[{0}, t]*HPL[{-1, 1}, t]*HPL[{-1, 1, 1}, t] - HPL[{-1}, t]*HPL[{1}, t]*HPL[{2, -1, 1}, t] + HPL[{0}, t]*HPL[{1}, t]*HPL[{-1, 1, -1, 1}, t] - 3*HPL[{-1}, t]*HPL[{0}, t]*HPL[{-1, 1, 1, 1}, t] + HPL[{1}, t]*HPL[{2, -1, 1, -1}, t] + 2*HPL[{-2, 1, -1, 1, 1}, t] + 2*HPL[{-2, 1, 1, -1, 1}, t] + 2*HPL[{-1, 1, -2, 1, 1}, t] - 2*HPL[{0}, t]*HPL[{-1, 1, -1, 1, 1}, t] + HPL[{-1, 1, -1, 1, 2}, t] + 2*HPL[{-1, 1, -1, 2, 1}, t] + 2*HPL[{-1, 1, 1, -2, 1}, t] + 2*HPL[{-1, 1, 1, -1, 2}, t] + 3*HPL[{0}, t]*HPL[{-1, 1, 1, 1, -1}, t] + 2*HPL[{-1, 1, 2, -1, 1}, t] + 2*HPL[{-1, 2, -1, 1, 1}, t] + 2*HPL[{-1, 2, 1, -1, 1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, -1, 1, -1, 1, 1}, t_]:=HPL[{1}, t]*HPL[{-1, 1, -1, 1, 1}, t] - 3*HPL[{-1, 1, -1, 1, 1, 1}, t] - 2*HPL[{-1, 1, 1, -1, 1, 1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, -1, 1, -2, -1}, t_]:=HPL[{1}, t]*HPL[{-2, -1}, t]*HPL[{-1, 1}, t] - HPL[{-1}, t]*HPL[{1}, t]*HPL[{-2, -1, 1}, t] - HPL[{-1}, t]*HPL[{1}, t]*HPL[{-2, 1, -1}, t] - HPL[{-1}, t]*HPL[{1}, t]*HPL[{2, -1, -1}, t] + HPL[{1}, t]*HPL[{-2, -1, 1, -1}, t] + 2*HPL[{1}, t]*HPL[{-2, 1, -1, -1}, t] + 3*HPL[{1}, t]*HPL[{2, -1, -1, -1}, t] - HPL[{-1, 1, -2, -1, 1}, t] - HPL[{-1, 1, -2, 1, -1}, t] - 2*HPL[{-1, 1, 1, -2, -1}, t] - HPL[{-1, 1, 2, -1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, -1, 1, -1, -1, 0}, t_]:=(HPL[{-1}, t]*HPL[{0}, t]*HPL[{-1, 1, -1, -1}, t] - 2*(HPL[{-2, -1, 1, -1, -1}, t] + HPL[{-1, -2, 1, -1, -1}, t] + HPL[{-1, -1, 1, -2, -1}, t] + HPL[{-1, -1, 1, -1, -2}, t] + HPL[{-1, -1, 2, -1, -1}, t]) - 3*HPL[{0}, t]*HPL[{-1, 1, -1, -1, -1}, t])/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, -1, 1, -2, 0}, t_]:=2*HPL[{-1}, t]*HPL[{1}, t]*HPL[{-3, 1}, t] - HPL[{-1}, t]*HPL[{0}, t]*HPL[{1}, t]*HPL[{-2, 1}, t] - 2*HPL[{-3}, t]*HPL[{1}, t]*HPL[{-1, 1}, t] + HPL[{-2}, t]*HPL[{0}, t]*HPL[{1}, t]*HPL[{-1, 1}, t] + HPL[{0}, t]*HPL[{-2, 1}, t]*HPL[{-1, 1}, t] + HPL[{-1}, t]*HPL[{1}, t]*HPL[{2, -2}, t] - HPL[{-1}, t]*HPL[{0}, t]*HPL[{1}, t]*HPL[{2, -1}, t] + HPL[{0}, t]*HPL[{-1, 1}, t]*HPL[{2, -1}, t] + 2*HPL[{-1}, t]*HPL[{1}, t]*HPL[{3, -1}, t] - 2*HPL[{1}, t]*HPL[{-3, 1, -1}, t] + HPL[{0}, t]*HPL[{1}, t]*HPL[{-2, 1, -1}, t] - 2*HPL[{-2}, t]*HPL[{0}, t]*HPL[{-1, 1, 1}, t] - 2*HPL[{1}, t]*HPL[{2, -2, -1}, t] - HPL[{1}, t]*HPL[{2, -1, -2}, t] + 2*HPL[{0}, t]*HPL[{1}, t]*HPL[{2, -1, -1}, t] - 4*HPL[{1}, t]*HPL[{3, -1, -1}, t] + HPL[{-2, 1, -2, 1}, t] - HPL[{0}, t]*HPL[{-2, 1, -1, 1}, t] + 2*HPL[{-2, 1, 1, -2}, t] + HPL[{-2, 1, 2, -1}, t] + 2*HPL[{-1, 1, -3, 1}, t] + 4*HPL[{-1, 1, 1, -3}, t] + 3*HPL[{-1, 1, 2, -2}, t] + 2*HPL[{-1, 1, 3, -1}, t] + HPL[{-1, 2, -2, 1}, t] + 2*HPL[{-1, 2, 1, -2}, t] + HPL[{-1, 2, 2, -1}, t] - 2*HPL[{0}, t]*HPL[{2, -1, -1, 1}, t] - HPL[{0}, t]*HPL[{2, -1, 1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, -1, 1, -2, 1}, t_]:=HPL[{1}, t]*HPL[{-2, 1}, t]*HPL[{-1, 1}, t] - 2*HPL[{-1}, t]*HPL[{1}, t]*HPL[{-2, 1, 1}, t] - HPL[{-1}, t]*HPL[{1}, t]*HPL[{2, -1, 1}, t] + HPL[{1}, t]*HPL[{-2, 1, -1, 1}, t] + 2*HPL[{1}, t]*HPL[{-2, 1, 1, -1}, t] + 2*HPL[{1}, t]*HPL[{2, -1, -1, 1}, t] + HPL[{1}, t]*HPL[{2, -1, 1, -1}, t] - 2*HPL[{-1, 1, -2, 1, 1}, t] - 2*HPL[{-1, 1, 1, -2, 1}, t] - HPL[{-1, 1, 2, -1, 1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, -1, 1, -3}, t_]:=-(HPL[{-1}, t]*HPL[{1}, t]*HPL[{-3, 1}, t]) + HPL[{-3}, t]*HPL[{1}, t]*HPL[{-1, 1}, t] - HPL[{-1}, t]*HPL[{1}, t]*HPL[{2, -2}, t] - HPL[{-1}, t]*HPL[{1}, t]*HPL[{3, -1}, t] + HPL[{1}, t]*HPL[{-3, 1, -1}, t] + 2*HPL[{1}, t]*HPL[{2, -2, -1}, t] + HPL[{1}, t]*HPL[{2, -1, -2}, t] + 2*HPL[{1}, t]*HPL[{3, -1, -1}, t] - HPL[{-1, 1, -3, 1}, t] - 2*HPL[{-1, 1, 1, -3}, t] - HPL[{-1, 1, 2, -2}, t] - HPL[{-1, 1, 3, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, -1, 1, 0, 0, 0}, t_]:=-(HPL[{-1}, t]*HPL[{0}, t]^2*HPL[{1}, t]*HPL[{2}, t])/2 + HPL[{-1}, t]*HPL[{0}, t]*HPL[{1}, t]*HPL[{3}, t] - HPL[{-1}, t]*HPL[{1}, t]*HPL[{4}, t] + (HPL[{0}, t]^3*HPL[{1}, t]*HPL[{-1, 1}, t])/6 + (HPL[{0}, t]^2*HPL[{2}, t]*HPL[{-1, 1}, t])/2 - HPL[{0}, t]*HPL[{3}, t]*HPL[{-1, 1}, t] + (HPL[{0}, t]^2*HPL[{1}, t]*HPL[{2, -1}, t])/2 + (HPL[{0}, t]*HPL[{2}, t]*HPL[{2, -1}, t])/2 - HPL[{0}, t]*HPL[{1}, t]*HPL[{3, -1}, t] + HPL[{1}, t]*HPL[{4, -1}, t] + 2*HPL[{-4, 1, 1}, t] + HPL[{-3, 1, 2}, t] + 2*HPL[{-3, 2, 1}, t] + HPL[{-2, 1, 3}, t] + HPL[{-2, 2, 2}, t] + 2*HPL[{-2, 3, 1}, t] - (HPL[{0}, t]^3*HPL[{-1, 1, 1}, t])/3 + HPL[{-1, 1, 4}, t] + HPL[{-1, 2, 3}, t] + HPL[{-1, 3, 2}, t] + 2*HPL[{-1, 4, 1}, t] - (HPL[{0}, t]*HPL[{2, -2, 1}, t])/2 - (HPL[{0}, t]^2*HPL[{2, -1, 1}, t])/2 - (HPL[{0}, t]*HPL[{2, -1, 2}, t])/2 - HPL[{0}, t]*HPL[{2, 2, -1}, t] - 2*HPL[{0}, t]*HPL[{3, 1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, -1, 1, 3}, t_]:=(-(HPL[{-1}, t]*HPL[{1}, t]*HPL[{2}, t]^2) + 2*HPL[{1}, t]*HPL[{3}, t]*HPL[{-1, 1}, t] + HPL[{1}, t]*HPL[{2}, t]*HPL[{2, -1}, t] + HPL[{1}, t]*HPL[{2, -2, 1}, t] + HPL[{1}, t]*HPL[{2, -1, 2}, t] - 4*HPL[{-1, 1, 1, 3}, t] - 2*HPL[{-1, 1, 2, 2}, t] - 4*HPL[{-1, 1, 3, 1}, t])/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, -1, 1, 2, -1}, t_]:=HPL[{1}, t]*HPL[{-1, 1}, t]*HPL[{2, -1}, t] - HPL[{-1}, t]*HPL[{1}, t]*HPL[{2, -1, 1}, t] - 2*HPL[{-1}, t]*HPL[{1}, t]*HPL[{2, 1, -1}, t] + 2*HPL[{1}, t]*HPL[{2, -1, 1, -1}, t] + 4*HPL[{1}, t]*HPL[{2, 1, -1, -1}, t] - 2*HPL[{-1, 1, 1, 2, -1}, t] - HPL[{-1, 1, 2, -1, 1}, t] - 2*HPL[{-1, 1, 2, 1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, -1, 1, 2, 0}, t_]:=HPL[{-1}, t]*HPL[{1}, t]*HPL[{2}, t]^2 + HPL[{0}, t]*HPL[{1}, t]*HPL[{2}, t]*HPL[{-1, 1}, t] - 2*HPL[{1}, t]*HPL[{3}, t]*HPL[{-1, 1}, t] - HPL[{1}, t]*HPL[{2}, t]*HPL[{2, -1}, t] - 2*HPL[{-1}, t]*HPL[{0}, t]*HPL[{1}, t]*HPL[{2, 1}, t] + 2*HPL[{0}, t]*HPL[{-1, 1}, t]*HPL[{2, 1}, t] - HPL[{-1}, t]*HPL[{1}, t]*HPL[{2, 2}, t] - 2*HPL[{0}, t]*HPL[{2}, t]*HPL[{-1, 1, 1}, t] + HPL[{0}, t]*HPL[{1}, t]*HPL[{2, -1, 1}, t] + 2*HPL[{0}, t]*HPL[{1}, t]*HPL[{2, 1, -1}, t] + HPL[{1}, t]*HPL[{2, 2, -1}, t] + 2*HPL[{-2, 1, 1, 2}, t] + 2*HPL[{-2, 1, 2, 1}, t] + 4*HPL[{-1, 1, 1, 3}, t] + 3*HPL[{-1, 1, 2, 2}, t] + 4*HPL[{-1, 1, 3, 1}, t] + 2*HPL[{-1, 2, 1, 2}, t] + 2*HPL[{-1, 2, 2, 1}, t] - 2*HPL[{0}, t]*HPL[{2, -1, 1, 1}, t] - 2*HPL[{0}, t]*HPL[{2, 1, -1, 1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, -1, 1, 2, 1}, t_]:=HPL[{1}, t]*HPL[{-1, 1}, t]*HPL[{2, 1}, t] - 3*HPL[{-1}, t]*HPL[{1}, t]*HPL[{2, 1, 1}, t] + HPL[{1}, t]*HPL[{2, -1, 1, 1}, t] + 2*HPL[{1}, t]*HPL[{2, 1, -1, 1}, t] + 3*HPL[{1}, t]*HPL[{2, 1, 1, -1}, t] - 2*HPL[{-1, 1, 1, 2, 1}, t] - 3*HPL[{-1, 1, 2, 1, 1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, -1, 1, 1, -1, -1}, t_]:=HPL[{1}, t]*HPL[{-1, 1, 1, -1, -1}, t] - HPL[{-1, 1, 1, -1, -1, 1}, t] - HPL[{-1, 1, 1, -1, 1, -1}, t] - 3*HPL[{-1, 1, 1, 1, -1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, -1, 1, 1, -1, 0}, t_]:=HPL[{1}, t]*HPL[{-2, 1}, t]*HPL[{-1, 1}, t] - (HPL[{0}, t]*HPL[{1}, t]*HPL[{-1, 1}, t]^2)/2 - HPL[{-1}, t]*HPL[{1}, t]*HPL[{-2, 1, 1}, t] - HPL[{-2}, t]*HPL[{1}, t]*HPL[{-1, 1, 1}, t] + HPL[{-1}, t]*HPL[{0}, t]*HPL[{1}, t]*HPL[{-1, 1, 1}, t] + (HPL[{0}, t]*HPL[{-1, 1}, t]*HPL[{-1, 1, 1}, t])/2 + HPL[{1}, t]*HPL[{-2, 1, 1, -1}, t] - (3*HPL[{-1}, t]*HPL[{0}, t]*HPL[{-1, 1, 1, 1}, t])/2 + HPL[{-2, 1, 1, -1, 1}, t] + 3*HPL[{-2, 1, 1, 1, -1}, t] + HPL[{-1, 1, 1, -2, 1}, t] + 3*HPL[{-1, 1, 1, 1, -2}, t] - (3*HPL[{0}, t]*HPL[{-1, 1, 1, 1, -1}, t])/2 + 3*HPL[{-1, 1, 1, 2, -1}, t] + HPL[{-1, 1, 2, -1, 1}, t] + 3*HPL[{-1, 1, 2, 1, -1}, t] + HPL[{-1, 2, 1, -1, 1}, t] + 3*HPL[{-1, 2, 1, 1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, -1, 1, 1, -1, 1}, t_]:=(-(HPL[{1}, t]*HPL[{-1, 1}, t]*HPL[{-1, 1, 1}, t]) + 3*HPL[{-1}, t]*HPL[{1}, t]*HPL[{-1, 1, 1, 1}, t] - 3*HPL[{1}, t]*HPL[{-1, 1, 1, 1, -1}, t] - 4*HPL[{-1, 1, 1, -1, 1, 1}, t] - 6*HPL[{-1, 1, 1, 1, -1, 1}, t])/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, -1, 1, 1, -2}, t_]:=-(HPL[{1}, t]*HPL[{-2, 1}, t]*HPL[{-1, 1}, t]) - HPL[{1}, t]*HPL[{-1, 1}, t]*HPL[{2, -1}, t] + HPL[{-1}, t]*HPL[{1}, t]*HPL[{-2, 1, 1}, t] + HPL[{-2}, t]*HPL[{1}, t]*HPL[{-1, 1, 1}, t] + HPL[{-1}, t]*HPL[{1}, t]*HPL[{2, -1, 1}, t] + HPL[{-1}, t]*HPL[{1}, t]*HPL[{2, 1, -1}, t] - HPL[{1}, t]*HPL[{-2, 1, 1, -1}, t] - HPL[{1}, t]*HPL[{2, -1, 1, -1}, t] - 2*HPL[{1}, t]*HPL[{2, 1, -1, -1}, t] - HPL[{-1, 1, 1, -2, 1}, t] - 3*HPL[{-1, 1, 1, 1, -2}, t] - HPL[{-1, 1, 1, 2, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, -1, 1, 1, 0, 0}, t_]:=-(HPL[{-1}, t]*HPL[{1}, t]*HPL[{2}, t]^2)/4 - HPL[{0}, t]*HPL[{1}, t]*HPL[{2}, t]*HPL[{-1, 1}, t] + HPL[{1}, t]*HPL[{3}, t]*HPL[{-1, 1}, t] + HPL[{-1}, t]*HPL[{0}, t]*HPL[{1}, t]*HPL[{2, 1}, t] - HPL[{0}, t]*HPL[{-1, 1}, t]*HPL[{2, 1}, t] + (HPL[{-1}, t]*HPL[{1}, t]*HPL[{2, 2}, t])/2 + (HPL[{0}, t]^2*HPL[{1}, t]*HPL[{-1, 1, 1}, t])/2 + 2*HPL[{0}, t]*HPL[{2}, t]*HPL[{-1, 1, 1}, t] - HPL[{0}, t]*HPL[{1}, t]*HPL[{2, 1, -1}, t] + HPL[{1}, t]*HPL[{3, 1, -1}, t] - 3*HPL[{-3, 1, 1, 1}, t] - 2*HPL[{-2, 1, 1, 2}, t] - 3*HPL[{-2, 1, 2, 1}, t] - 3*HPL[{-2, 2, 1, 1}, t] - (3*HPL[{0}, t]^2*HPL[{-1, 1, 1, 1}, t])/2 - 2*HPL[{-1, 1, 1, 3}, t] - 2*HPL[{-1, 1, 2, 2}, t] - 3*HPL[{-1, 1, 3, 1}, t] - 2*HPL[{-1, 2, 1, 2}, t] - 3*HPL[{-1, 2, 2, 1}, t] - 3*HPL[{-1, 3, 1, 1}, t] + HPL[{0}, t]*HPL[{2, 1, -1, 1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, -1, 1, 1, 2}, t_]:=-2*HPL[{1}, t]*HPL[{-1, 1}, t]*HPL[{2, 1}, t] + HPL[{1}, t]*HPL[{2}, t]*HPL[{-1, 1, 1}, t] + 3*HPL[{-1}, t]*HPL[{1}, t]*HPL[{2, 1, 1}, t] - HPL[{1}, t]*HPL[{2, 1, -1, 1}, t] - 3*HPL[{1}, t]*HPL[{2, 1, 1, -1}, t] - 3*HPL[{-1, 1, 1, 1, 2}, t] - 2*HPL[{-1, 1, 1, 2, 1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, -1, 1, 1, 1, -1}, t_]:=HPL[{1}, t]*HPL[{-1, 1, 1, 1, -1}, t] - HPL[{-1, 1, 1, 1, -1, 1}, t] - 4*HPL[{-1, 1, 1, 1, 1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, -1, 1, 1, 1, 0}, t_]:=HPL[{1}, t]*HPL[{-1, 1}, t]*HPL[{2, 1}, t] - HPL[{1}, t]*HPL[{2}, t]*HPL[{-1, 1, 1}, t] - HPL[{-1}, t]*HPL[{1}, t]*HPL[{2, 1, 1}, t] + HPL[{0}, t]*HPL[{1}, t]*HPL[{-1, 1, 1, 1}, t] + HPL[{1}, t]*HPL[{2, 1, 1, -1}, t] + 4*HPL[{-2, 1, 1, 1, 1}, t] - 4*HPL[{0}, t]*HPL[{-1, 1, 1, 1, 1}, t] + 3*HPL[{-1, 1, 1, 1, 2}, t] + 4*HPL[{-1, 1, 1, 2, 1}, t] + 4*HPL[{-1, 1, 2, 1, 1}, t] + 4*HPL[{-1, 2, 1, 1, 1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, -1, 1, 1, 1, 1}, t_]:=HPL[{1}, t]*HPL[{-1, 1, 1, 1, 1}, t] - 5*HPL[{-1, 1, 1, 1, 1, 1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, -2, -1, -1, -1}, t_]:=HPL[{1}, t]*HPL[{-2, -1, -1, -1}, t] - HPL[{-2, -1, -1, -1, 1}, t] - HPL[{-2, -1, -1, 1, -1}, t] - HPL[{-2, -1, 1, -1, -1}, t] - HPL[{-2, 1, -1, -1, -1}, t] - HPL[{2, -1, -1, -1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, -2, -1, -1, 0}, t_]:=-(HPL[{-2}, t]*HPL[{1}, t]*HPL[{-2, -1}, t]) + 4*HPL[{1}, t]*HPL[{-3, -1, -1}, t] + 2*HPL[{1}, t]*HPL[{-2, -2, -1}, t] + HPL[{0}, t]*HPL[{1}, t]*HPL[{-2, -1, -1}, t] + 2*HPL[{-3, -1, -1, 1}, t] + 2*HPL[{-3, -1, 1, -1}, t] + 2*HPL[{-3, 1, -1, -1}, t] + HPL[{-2, -2, -1, 1}, t] + HPL[{-2, -2, 1, -1}, t] + HPL[{-2, -1, -2, 1}, t] - HPL[{0}, t]*HPL[{-2, -1, -1, 1}, t] + HPL[{-2, -1, 1, -2}, t] - HPL[{0}, t]*HPL[{-2, -1, 1, -1}, t] + HPL[{-2, -1, 2, -1}, t] + HPL[{-2, 1, -2, -1}, t] + HPL[{-2, 1, -1, -2}, t] - HPL[{0}, t]*HPL[{-2, 1, -1, -1}, t] + HPL[{-2, 2, -1, -1}, t] + HPL[{2, -2, -1, -1}, t] + HPL[{2, -1, -2, -1}, t] + HPL[{2, -1, -1, -2}, t] - HPL[{0}, t]*HPL[{2, -1, -1, -1}, t] + 2*HPL[{3, -1, -1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, -2, -1, -1, 1}, t_]:=HPL[{1}, t]*HPL[{-2, -1, -1, 1}, t] - 2*HPL[{-2, -1, -1, 1, 1}, t] - HPL[{-2, -1, 1, -1, 1}, t] - HPL[{-2, 1, -1, -1, 1}, t] - HPL[{2, -1, -1, -1, 1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, -2, -1, -2}, t_]:=HPL[{-2}, t]*HPL[{1}, t]*HPL[{-2, -1}, t] - 6*HPL[{1}, t]*HPL[{-3, -1, -1}, t] - 3*HPL[{1}, t]*HPL[{-2, -2, -1}, t] - HPL[{-2, -1, -2, 1}, t] - HPL[{-2, -1, 1, -2}, t] - HPL[{-2, -1, 2, -1}, t] - HPL[{-2, 1, -1, -2}, t] - HPL[{2, -1, -1, -2}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, -2, -1, 0, 0}, t_]:=(2*HPL[{-3}, t]*HPL[{-2}, t]*HPL[{1}, t] - HPL[{-2}, t]^2*HPL[{0}, t]*HPL[{1}, t] - 6*HPL[{1}, t]*HPL[{-4, -1}, t] - 2*HPL[{1}, t]*HPL[{-3, -2}, t] + HPL[{0}, t]^2*HPL[{1}, t]*HPL[{-2, -1}, t] + HPL[{-2}, t]*HPL[{0}, t]*HPL[{-2, 1}, t] + HPL[{-2}, t]*HPL[{0}, t]*HPL[{2, -1}, t] - 6*HPL[{-4, -1, 1}, t] - 6*HPL[{-4, 1, -1}, t] - 4*HPL[{-3, -2, 1}, t] - 4*HPL[{-3, 1, -2}, t] - 4*HPL[{-3, 2, -1}, t] - 2*HPL[{-2, -3, 1}, t] - HPL[{0}, t]^2*HPL[{-2, -1, 1}, t] - 2*HPL[{-2, 1, -3}, t] + HPL[{0}, t]*HPL[{-2, 1, -2}, t] - HPL[{0}, t]^2*HPL[{-2, 1, -1}, t] - 2*HPL[{-2, 2, -2}, t] - 2*HPL[{-2, 3, -1}, t] - 2*HPL[{2, -3, -1}, t] - 2*HPL[{2, -2, -2}, t] - 2*HPL[{2, -1, -3}, t] + HPL[{0}, t]*HPL[{2, -1, -2}, t] - HPL[{0}, t]^2*HPL[{2, -1, -1}, t] - 4*HPL[{3, -2, -1}, t] - 4*HPL[{3, -1, -2}, t] - 6*HPL[{4, -1, -1}, t])/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, -2, -1, 2}, t_]:=(2*HPL[{1}, t]*HPL[{2}, t]*HPL[{-2, -1}, t] - HPL[{-2}, t]*HPL[{1}, t]*HPL[{-2, 1}, t] - HPL[{-2}, t]*HPL[{1}, t]*HPL[{2, -1}, t] + HPL[{1}, t]*HPL[{-2, 1, -2}, t] + HPL[{1}, t]*HPL[{2, -1, -2}, t] - 2*HPL[{-2, -1, 1, 2}, t] - 4*HPL[{-2, -1, 2, 1}, t] - 2*HPL[{-2, 1, -1, 2}, t] - 2*HPL[{2, -1, -1, 2}, t])/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, -2, -1, 1, -1}, t_]:=HPL[{1}, t]*HPL[{-2, -1, 1, -1}, t] - HPL[{-2, -1, 1, -1, 1}, t] - 2*HPL[{-2, -1, 1, 1, -1}, t] - HPL[{-2, 1, -1, 1, -1}, t] - HPL[{2, -1, -1, 1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, -2, -1, 1, 0}, t_]:=-(HPL[{1}, t]*HPL[{2}, t]*HPL[{-2, -1}, t]) + HPL[{-2}, t]*HPL[{1}, t]*HPL[{2, -1}, t] + HPL[{0}, t]*HPL[{1}, t]*HPL[{-2, -1, 1}, t] - HPL[{1}, t]*HPL[{2, -2, -1}, t] - HPL[{1}, t]*HPL[{2, -1, -2}, t] - 2*HPL[{1}, t]*HPL[{3, -1, -1}, t] + 4*HPL[{-3, -1, 1, 1}, t] + 2*HPL[{-3, 1, -1, 1}, t] + 2*HPL[{-2, -2, 1, 1}, t] - 2*HPL[{0}, t]*HPL[{-2, -1, 1, 1}, t] + HPL[{-2, -1, 1, 2}, t] + 2*HPL[{-2, -1, 2, 1}, t] + HPL[{-2, 1, -2, 1}, t] - HPL[{0}, t]*HPL[{-2, 1, -1, 1}, t] + HPL[{-2, 1, -1, 2}, t] + HPL[{-2, 2, -1, 1}, t] + HPL[{2, -2, -1, 1}, t] + HPL[{2, -1, -2, 1}, t] - HPL[{0}, t]*HPL[{2, -1, -1, 1}, t] + HPL[{2, -1, -1, 2}, t] + 2*HPL[{3, -1, -1, 1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, -2, -1, 1, 1}, t_]:=HPL[{1}, t]*HPL[{-2, -1, 1, 1}, t] - 3*HPL[{-2, -1, 1, 1, 1}, t] - HPL[{-2, 1, -1, 1, 1}, t] - HPL[{2, -1, -1, 1, 1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, -2, -2, -1}, t_]:=HPL[{1}, t]*HPL[{-2, -2, -1}, t] - HPL[{-2, -2, -1, 1}, t] - HPL[{-2, -2, 1, -1}, t] - HPL[{-2, 1, -2, -1}, t] - HPL[{-2, 2, -1, -1}, t] - HPL[{2, -1, -2, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, -2, -2, 0}, t_]:=(-4*HPL[{-3}, t]*HPL[{-2}, t]*HPL[{1}, t] + HPL[{-2}, t]^2*HPL[{0}, t]*HPL[{1}, t] + 24*HPL[{1}, t]*HPL[{-4, -1}, t] + 8*HPL[{1}, t]*HPL[{-3, -2}, t] - 4*HPL[{0}, t]*HPL[{1}, t]*HPL[{-3, -1}, t] - HPL[{-2}, t]*HPL[{0}, t]*HPL[{-2, 1}, t] - HPL[{-2}, t]*HPL[{0}, t]*HPL[{2, -1}, t] + 4*HPL[{-3, -2, 1}, t] + 4*HPL[{0}, t]*HPL[{-3, -1, 1}, t] + 4*HPL[{-3, 1, -2}, t] + 4*HPL[{0}, t]*HPL[{-3, 1, -1}, t] + 4*HPL[{-3, 2, -1}, t] + 4*HPL[{-2, -3, 1}, t] + 4*HPL[{-2, 1, -3}, t] - HPL[{0}, t]*HPL[{-2, 1, -2}, t] + 4*HPL[{-2, 2, -2}, t] + 4*HPL[{-2, 3, -1}, t] + 2*HPL[{2, -2, -2}, t] + 2*HPL[{0}, t]*HPL[{2, -2, -1}, t] + 4*HPL[{2, -1, -3}, t] - HPL[{0}, t]*HPL[{2, -1, -2}, t] + 4*HPL[{3, -1, -2}, t] + 4*HPL[{0}, t]*HPL[{3, -1, -1}, t])/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, -2, -2, 1}, t_]:=(HPL[{-2}, t]*HPL[{1}, t]*HPL[{-2, 1}, t] - HPL[{-2}, t]*HPL[{1}, t]*HPL[{2, -1}, t] - 4*HPL[{1}, t]*HPL[{-3, -1, 1}, t] - HPL[{1}, t]*HPL[{-2, 1, -2}, t] + 2*HPL[{1}, t]*HPL[{2, -2, -1}, t] + HPL[{1}, t]*HPL[{2, -1, -2}, t] + 4*HPL[{1}, t]*HPL[{3, -1, -1}, t] - 4*HPL[{-2, -2, 1, 1}, t] - 2*HPL[{-2, 1, -2, 1}, t] - 2*HPL[{-2, 2, -1, 1}, t] - 2*HPL[{2, -1, -2, 1}, t])/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, -2, -3}, t_]:=HPL[{-3}, t]*HPL[{-2}, t]*HPL[{1}, t] - 6*HPL[{1}, t]*HPL[{-4, -1}, t] - 3*HPL[{1}, t]*HPL[{-3, -2}, t] - HPL[{-2, -3, 1}, t] - HPL[{-2, 1, -3}, t] - HPL[{-2, 2, -2}, t] - HPL[{-2, 3, -1}, t] - HPL[{2, -1, -3}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, -1, 1, -1, 0, 0}, t_]:=(HPL[{-1}, t]^2*HPL[{0}, t]*HPL[{-2, 1}, t])/2 - (HPL[{-2}, t]*HPL[{-1}, t]*HPL[{0}, t]*HPL[{-1, 1}, t])/2 - HPL[{-1}, t]*HPL[{0}, t]*HPL[{-2, 1, -1}, t] + (HPL[{-2}, t]*HPL[{0}, t]*HPL[{-1, 1, -1}, t])/2 + (HPL[{-1}, t]*HPL[{0}, t]^2*HPL[{-1, 1, -1}, t])/4 + HPL[{-3, -1, 1, -1}, t] + HPL[{-2, -2, 1, -1}, t] + HPL[{-2, -1, 1, -2}, t] + HPL[{-2, -1, 2, -1}, t] + HPL[{0}, t]*HPL[{-2, 1, -1, -1}, t] + HPL[{-1, -3, 1, -1}, t] + HPL[{-1, -2, 1, -2}, t] + HPL[{-1, -2, 2, -1}, t] + HPL[{-1, -1, 1, -3}, t] + HPL[{-1, -1, 2, -2}, t] + HPL[{-1, -1, 3, -1}, t] - (HPL[{0}, t]^2*HPL[{-1, 1, -1, -1}, t])/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, -2, 0, 0, 0}, t_]:=-4*HPL[{-5}, t]*HPL[{1}, t] + 3*HPL[{-4}, t]*HPL[{0}, t]*HPL[{1}, t] - HPL[{-3}, t]*HPL[{0}, t]^2*HPL[{1}, t] + (HPL[{-2}, t]*HPL[{0}, t]^3*HPL[{1}, t])/6 + 4*HPL[{-5, 1}, t] - 3*HPL[{0}, t]*HPL[{-4, 1}, t] + HPL[{0}, t]^2*HPL[{-3, 1}, t] - (HPL[{0}, t]^3*HPL[{-2, 1}, t])/6 + HPL[{2, -4}, t] - HPL[{0}, t]*HPL[{2, -3}, t] + (HPL[{0}, t]^2*HPL[{2, -2}, t])/2 - (HPL[{0}, t]^3*HPL[{2, -1}, t])/6 + 2*HPL[{3, -3}, t] - 2*HPL[{0}, t]*HPL[{3, -2}, t] + HPL[{0}, t]^2*HPL[{3, -1}, t] + 3*HPL[{4, -2}, t] - 3*HPL[{0}, t]*HPL[{4, -1}, t] + 4*HPL[{5, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, -2, 3}, t_]:=-2*HPL[{-3}, t]*HPL[{1}, t]*HPL[{2}, t] + HPL[{-2}, t]*HPL[{1}, t]*HPL[{3}, t] + 3*HPL[{1}, t]*HPL[{-4, 1}, t] + 2*HPL[{1}, t]*HPL[{2, -3}, t] + 3*HPL[{1}, t]*HPL[{3, -2}, t] + 3*HPL[{1}, t]*HPL[{4, -1}, t] - HPL[{-2, 1, 3}, t] - HPL[{-2, 2, 2}, t] - 2*HPL[{-2, 3, 1}, t] - HPL[{2, -1, 3}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, -2, 2, -1}, t_]:=HPL[{-2}, t]*HPL[{1}, t]*HPL[{2, -1}, t] - 2*HPL[{1}, t]*HPL[{-3, 1, -1}, t] - 2*HPL[{1}, t]*HPL[{2, -2, -1}, t] - HPL[{1}, t]*HPL[{2, -1, -2}, t] - 4*HPL[{1}, t]*HPL[{3, -1, -1}, t] - HPL[{-2, 1, 2, -1}, t] - HPL[{-2, 2, -1, 1}, t] - 2*HPL[{-2, 2, 1, -1}, t] - HPL[{2, -1, 2, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, -2, 2, 0}, t_]:=2*HPL[{-3}, t]*HPL[{1}, t]*HPL[{2}, t] + HPL[{-2}, t]*HPL[{0}, t]*HPL[{1}, t]*HPL[{2}, t] - 2*HPL[{-2}, t]*HPL[{1}, t]*HPL[{3}, t] - 2*HPL[{0}, t]*HPL[{1}, t]*HPL[{-3, 1}, t] - HPL[{0}, t]*HPL[{2}, t]*HPL[{-2, 1}, t] - 2*HPL[{1}, t]*HPL[{2, -3}, t] - HPL[{0}, t]*HPL[{1}, t]*HPL[{2, -2}, t] + HPL[{0}, t]*HPL[{2}, t]*HPL[{2, -1}, t] - 2*HPL[{1}, t]*HPL[{3, -2}, t] - 2*HPL[{0}, t]*HPL[{1}, t]*HPL[{3, -1}, t] + 4*HPL[{0}, t]*HPL[{-3, 1, 1}, t] + 2*HPL[{-3, 1, 2}, t] + 4*HPL[{-3, 2, 1}, t] + 2*HPL[{-2, 1, 3}, t] + 2*HPL[{-2, 2, 2}, t] + 4*HPL[{-2, 3, 1}, t] + HPL[{2, -2, 2}, t] - 2*HPL[{0}, t]*HPL[{2, -1, 2}, t] + 2*HPL[{2, -1, 3}, t] - 2*HPL[{0}, t]*HPL[{2, 2, -1}, t] + 2*HPL[{3, -1, 2}, t] - 4*HPL[{0}, t]*HPL[{3, 1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, -2, 2, 1}, t_]:=-(HPL[{1}, t]*HPL[{2}, t]*HPL[{2, -1}, t]) + HPL[{-2}, t]*HPL[{1}, t]*HPL[{2, 1}, t] - 2*HPL[{1}, t]*HPL[{-3, 1, 1}, t] + HPL[{1}, t]*HPL[{2, -1, 2}, t] - HPL[{1}, t]*HPL[{2, 1, -2}, t] + HPL[{1}, t]*HPL[{2, 2, -1}, t] + 2*HPL[{1}, t]*HPL[{3, 1, -1}, t] - HPL[{-2, 1, 2, 1}, t] - 3*HPL[{-2, 2, 1, 1}, t] - HPL[{2, -1, 2, 1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, -2, 1, -1, -1}, t_]:=HPL[{1}, t]*HPL[{-2, 1, -1, -1}, t] - HPL[{-2, 1, -1, -1, 1}, t] - HPL[{-2, 1, -1, 1, -1}, t] - 2*HPL[{-2, 1, 1, -1, -1}, t] - HPL[{2, -1, 1, -1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, -2, 1, -1, 0}, t_]:=-(HPL[{-2}, t]*HPL[{1}, t]*HPL[{2, -1}, t]) - HPL[{1}, t]*HPL[{-2, 1, -2}, t] + HPL[{0}, t]*HPL[{1}, t]*HPL[{-2, 1, -1}, t] + 2*HPL[{1}, t]*HPL[{2, -2, -1}, t] + HPL[{1}, t]*HPL[{2, -1, -2}, t] + 4*HPL[{1}, t]*HPL[{3, -1, -1}, t] + 2*HPL[{-3, 1, -1, 1}, t] + 4*HPL[{-3, 1, 1, -1}, t] + HPL[{-2, 1, -2, 1}, t] - HPL[{0}, t]*HPL[{-2, 1, -1, 1}, t] + 2*HPL[{-2, 1, 1, -2}, t] - 2*HPL[{0}, t]*HPL[{-2, 1, 1, -1}, t] + 2*HPL[{-2, 1, 2, -1}, t] + HPL[{-2, 2, -1, 1}, t] + 2*HPL[{-2, 2, 1, -1}, t] + HPL[{2, -2, 1, -1}, t] + HPL[{2, -1, 1, -2}, t] - HPL[{0}, t]*HPL[{2, -1, 1, -1}, t] + HPL[{2, -1, 2, -1}, t] + 2*HPL[{3, -1, 1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, -2, 1, -1, 1}, t_]:=HPL[{1}, t]*HPL[{-2, 1, -1, 1}, t] - 2*HPL[{-2, 1, -1, 1, 1}, t] - 2*HPL[{-2, 1, 1, -1, 1}, t] - HPL[{2, -1, 1, -1, 1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, -2, 1, -2}, t_]:=HPL[{1}, t]*HPL[{-2, 1, -2}, t] - HPL[{-2, 1, -2, 1}, t] - 2*HPL[{-2, 1, 1, -2}, t] - HPL[{-2, 1, 2, -1}, t] - HPL[{2, -1, 1, -2}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, -2, 1, 0, 0}, t_]:=(-2*HPL[{-2}, t]*HPL[{0}, t]*HPL[{1}, t]*HPL[{2}, t] + 2*HPL[{-2}, t]*HPL[{1}, t]*HPL[{3}, t] + HPL[{0}, t]^2*HPL[{1}, t]*HPL[{-2, 1}, t] + 2*HPL[{0}, t]*HPL[{2}, t]*HPL[{-2, 1}, t] + 2*HPL[{0}, t]*HPL[{1}, t]*HPL[{2, -2}, t] - 2*HPL[{1}, t]*HPL[{3, -2}, t] + 4*HPL[{0}, t]*HPL[{1}, t]*HPL[{3, -1}, t] - 6*HPL[{1}, t]*HPL[{4, -1}, t] - 12*HPL[{-4, 1, 1}, t] - 4*HPL[{-3, 1, 2}, t] - 8*HPL[{-3, 2, 1}, t] - 2*HPL[{0}, t]^2*HPL[{-2, 1, 1}, t] - 2*HPL[{-2, 1, 3}, t] - 2*HPL[{-2, 2, 2}, t] - 4*HPL[{-2, 3, 1}, t] - 2*HPL[{2, -3, 1}, t] - 2*HPL[{2, -2, 2}, t] - HPL[{0}, t]^2*HPL[{2, -1, 1}, t] + 2*HPL[{0}, t]*HPL[{2, -1, 2}, t] - 2*HPL[{2, -1, 3}, t] - 4*HPL[{3, -2, 1}, t] - 4*HPL[{3, -1, 2}, t] - 6*HPL[{4, -1, 1}, t])/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, -2, 1, 2}, t_]:=HPL[{1}, t]*HPL[{2}, t]*HPL[{-2, 1}, t] + HPL[{1}, t]*HPL[{2}, t]*HPL[{2, -1}, t] - 2*HPL[{-2}, t]*HPL[{1}, t]*HPL[{2, 1}, t] - HPL[{1}, t]*HPL[{2, -1, 2}, t] + 2*HPL[{1}, t]*HPL[{2, 1, -2}, t] - 2*HPL[{-2, 1, 1, 2}, t] - 2*HPL[{-2, 1, 2, 1}, t] - HPL[{2, -1, 1, 2}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, -2, 1, 1, -1}, t_]:=HPL[{1}, t]*HPL[{-2, 1, 1, -1}, t] - HPL[{-2, 1, 1, -1, 1}, t] - 3*HPL[{-2, 1, 1, 1, -1}, t] - HPL[{2, -1, 1, 1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, -2, 1, 1, 0}, t_]:=-(HPL[{1}, t]*HPL[{2}, t]*HPL[{-2, 1}, t]) + HPL[{-2}, t]*HPL[{1}, t]*HPL[{2, 1}, t] + HPL[{0}, t]*HPL[{1}, t]*HPL[{-2, 1, 1}, t] - HPL[{1}, t]*HPL[{2, 1, -2}, t] - HPL[{1}, t]*HPL[{2, 2, -1}, t] - 2*HPL[{1}, t]*HPL[{3, 1, -1}, t] + 6*HPL[{-3, 1, 1, 1}, t] - 3*HPL[{0}, t]*HPL[{-2, 1, 1, 1}, t] + 2*HPL[{-2, 1, 1, 2}, t] + 3*HPL[{-2, 1, 2, 1}, t] + 3*HPL[{-2, 2, 1, 1}, t] + HPL[{2, -2, 1, 1}, t] - HPL[{0}, t]*HPL[{2, -1, 1, 1}, t] + HPL[{2, -1, 1, 2}, t] + HPL[{2, -1, 2, 1}, t] + 2*HPL[{3, -1, 1, 1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, -2, 1, 1, 1}, t_]:=HPL[{1}, t]*HPL[{-2, 1, 1, 1}, t] - 4*HPL[{-2, 1, 1, 1, 1}, t] - HPL[{2, -1, 1, 1, 1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, -3, -1, -1}, t_]:=HPL[{1}, t]*HPL[{-3, -1, -1}, t] - HPL[{-3, -1, -1, 1}, t] - HPL[{-3, -1, 1, -1}, t] - HPL[{-3, 1, -1, -1}, t] - HPL[{2, -2, -1, -1}, t] - HPL[{3, -1, -1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, -3, -1, 0}, t_]:=-3*HPL[{1}, t]*HPL[{-4, -1}, t] - HPL[{1}, t]*HPL[{-3, -2}, t] + HPL[{0}, t]*HPL[{1}, t]*HPL[{-3, -1}, t] + 3*HPL[{-4, -1, 1}, t] + 3*HPL[{-4, 1, -1}, t] + HPL[{-3, -2, 1}, t] - HPL[{0}, t]*HPL[{-3, -1, 1}, t] + HPL[{-3, 1, -2}, t] - HPL[{0}, t]*HPL[{-3, 1, -1}, t] + HPL[{-3, 2, -1}, t] + 2*HPL[{2, -3, -1}, t] + HPL[{2, -2, -2}, t] - HPL[{0}, t]*HPL[{2, -2, -1}, t] + 3*HPL[{3, -2, -1}, t] + HPL[{3, -1, -2}, t] - HPL[{0}, t]*HPL[{3, -1, -1}, t] + 3*HPL[{4, -1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, -3, -1, 1}, t_]:=HPL[{1}, t]*HPL[{-3, -1, 1}, t] - 2*HPL[{-3, -1, 1, 1}, t] - HPL[{-3, 1, -1, 1}, t] - HPL[{2, -2, -1, 1}, t] - HPL[{3, -1, -1, 1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, -3, -2}, t_]:=HPL[{1}, t]*HPL[{-3, -2}, t] - HPL[{-3, -2, 1}, t] - HPL[{-3, 1, -2}, t] - HPL[{-3, 2, -1}, t] - HPL[{2, -2, -2}, t] - HPL[{3, -1, -2}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, -3, 0, 0}, t_]:=(12*HPL[{-5}, t]*HPL[{1}, t] - 6*HPL[{-4}, t]*HPL[{0}, t]*HPL[{1}, t] + HPL[{-3}, t]*HPL[{0}, t]^2*HPL[{1}, t] - 12*HPL[{-5, 1}, t] + 6*HPL[{0}, t]*HPL[{-4, 1}, t] - HPL[{0}, t]^2*HPL[{-3, 1}, t] - 6*HPL[{2, -4}, t] + 4*HPL[{0}, t]*HPL[{2, -3}, t] - HPL[{0}, t]^2*HPL[{2, -2}, t] - 10*HPL[{3, -3}, t] + 6*HPL[{0}, t]*HPL[{3, -2}, t] - HPL[{0}, t]^2*HPL[{3, -1}, t] - 12*HPL[{4, -2}, t] + 6*HPL[{0}, t]*HPL[{4, -1}, t] - 12*HPL[{5, -1}, t])/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, -3, 2}, t_]:=HPL[{-3}, t]*HPL[{1}, t]*HPL[{2}, t] - 3*HPL[{1}, t]*HPL[{-4, 1}, t] - HPL[{1}, t]*HPL[{2, -3}, t] - 2*HPL[{1}, t]*HPL[{3, -2}, t] - 3*HPL[{1}, t]*HPL[{4, -1}, t] - HPL[{-3, 1, 2}, t] - 2*HPL[{-3, 2, 1}, t] - HPL[{2, -2, 2}, t] - HPL[{3, -1, 2}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, -3, 1, -1}, t_]:=HPL[{1}, t]*HPL[{-3, 1, -1}, t] - HPL[{-3, 1, -1, 1}, t] - 2*HPL[{-3, 1, 1, -1}, t] - HPL[{2, -2, 1, -1}, t] - HPL[{3, -1, 1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, -3, 1, 0}, t_]:=-(HPL[{-3}, t]*HPL[{1}, t]*HPL[{2}, t]) + HPL[{0}, t]*HPL[{1}, t]*HPL[{-3, 1}, t] + HPL[{1}, t]*HPL[{2, -3}, t] - (HPL[{0}, t]*HPL[{2}, t]*HPL[{2, -1}, t])/2 + 2*HPL[{1}, t]*HPL[{3, -2}, t] + 3*HPL[{1}, t]*HPL[{4, -1}, t] + 6*HPL[{-4, 1, 1}, t] - 2*HPL[{0}, t]*HPL[{-3, 1, 1}, t] + HPL[{-3, 1, 2}, t] + 2*HPL[{-3, 2, 1}, t] + 2*HPL[{2, -3, 1}, t] - (HPL[{0}, t]*HPL[{2, -2, 1}, t])/2 + HPL[{2, -2, 2}, t] + (HPL[{0}, t]*HPL[{2, -1, 2}, t])/2 + HPL[{0}, t]*HPL[{2, 2, -1}, t] + 3*HPL[{3, -2, 1}, t] + HPL[{3, -1, 2}, t] + 2*HPL[{0}, t]*HPL[{3, 1, -1}, t] + 3*HPL[{4, -1, 1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, -3, 1, 1}, t_]:=HPL[{1}, t]*HPL[{-3, 1, 1}, t] - 3*HPL[{-3, 1, 1, 1}, t] - HPL[{2, -2, 1, 1}, t] - HPL[{3, -1, 1, 1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, -4, -1}, t_]:=HPL[{1}, t]*HPL[{-4, -1}, t] - HPL[{-4, -1, 1}, t] - HPL[{-4, 1, -1}, t] - HPL[{2, -3, -1}, t] - HPL[{3, -2, -1}, t] - HPL[{4, -1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, -4, 0}, t_]:=-4*HPL[{-5}, t]*HPL[{1}, t] + HPL[{-4}, t]*HPL[{0}, t]*HPL[{1}, t] + 4*HPL[{-5, 1}, t] - HPL[{0}, t]*HPL[{-4, 1}, t] + 3*HPL[{2, -4}, t] - HPL[{0}, t]*HPL[{2, -3}, t] + 4*HPL[{3, -3}, t] - HPL[{0}, t]*HPL[{3, -2}, t] + 4*HPL[{4, -2}, t] - HPL[{0}, t]*HPL[{4, -1}, t] + 4*HPL[{5, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, -4, 1}, t_]:=HPL[{1}, t]*HPL[{-4, 1}, t] - 2*HPL[{-4, 1, 1}, t] - HPL[{2, -3, 1}, t] - HPL[{3, -2, 1}, t] - HPL[{4, -1, 1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, -5}, t_]:=HPL[{-5}, t]*HPL[{1}, t] - HPL[{-5, 1}, t] - HPL[{2, -4}, t] - HPL[{3, -3}, t] - HPL[{4, -2}, t] - HPL[{5, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, 0, 0, 0, 0, 0}, t_]:=HPL[{0}, t]*HPL[{5}, t] + (HPL[{0}, t]^5*HPL[{1}, t] - 5*HPL[{0}, t]^4*HPL[{2}, t] + 20*HPL[{0}, t]^3*HPL[{3}, t] - 60*HPL[{0}, t]^2*HPL[{4}, t] - 120*HPL[{6}, t])/120/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, 5}, t_]:=HPL[{1}, t]*HPL[{5}, t] - HPL[{2, 4}, t] - HPL[{3, 3}, t] - HPL[{4, 2}, t] - 2*HPL[{5, 1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, 4, -1}, t_]:=HPL[{1}, t]*HPL[{4, -1}, t] - HPL[{2, 3, -1}, t] - HPL[{3, 2, -1}, t] - HPL[{4, -1, 1}, t] - 2*HPL[{4, 1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, -1, 1, -1, 1, 0}, t_]:=(HPL[{-1}, t]*HPL[{0}, t]*HPL[{-1, 1}, t]^2 + HPL[{0}, t]*HPL[{-1, 1}, t]*HPL[{-1, 1, -1}, t] - 2*HPL[{-1}, t]^2*HPL[{0}, t]*HPL[{-1, 1, 1}, t] - 2*HPL[{-2, -1, 1, -1, 1}, t] - 2*HPL[{-1, -2, 1, -1, 1}, t] - 2*HPL[{-1, -1, 1, -2, 1}, t] - 2*HPL[{-1, -1, 1, -1, 2}, t] - 2*HPL[{-1, -1, 2, -1, 1}, t] - 2*HPL[{0}, t]*HPL[{-1, 1, -1, -1, 1}, t] + 4*HPL[{0}, t]*HPL[{-1, 1, 1, -1, -1}, t])/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, 4, 0}, t_]:=-(HPL[{0}, t]*HPL[{2}, t]*HPL[{3}, t])/3 + HPL[{0}, t]*HPL[{1}, t]*HPL[{4}, t] - 4*HPL[{1}, t]*HPL[{5}, t] - (2*HPL[{0}, t]*HPL[{2, 3}, t])/3 + 3*HPL[{2, 4}, t] + 4*HPL[{3, 3}, t] + 4*HPL[{4, 2}, t] + 8*HPL[{5, 1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, 4, 1}, t_]:=(HPL[{1}, t]*HPL[{2}, t]*HPL[{3}, t] - HPL[{1}, t]*HPL[{2, 3}, t] - 3*HPL[{1}, t]*HPL[{3, 2}, t] - 6*HPL[{2, 3, 1}, t] - 6*HPL[{3, 2, 1}, t] - 18*HPL[{4, 1, 1}, t])/6/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, 3, -1, -1}, t_]:=HPL[{1}, t]*HPL[{3, -1, -1}, t] - HPL[{2, 2, -1, -1}, t] - HPL[{3, -1, -1, 1}, t] - HPL[{3, -1, 1, -1}, t] - 2*HPL[{3, 1, -1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, 3, -1, 0}, t_]:=-(HPL[{0}, t]*HPL[{2}, t]*HPL[{2, -1}, t])/2 - HPL[{1}, t]*HPL[{3, -2}, t] + HPL[{0}, t]*HPL[{1}, t]*HPL[{3, -1}, t] - 3*HPL[{1}, t]*HPL[{4, -1}, t] + (HPL[{0}, t]*HPL[{2, -2, 1}, t])/2 + (HPL[{0}, t]*HPL[{2, -1, 2}, t])/2 + HPL[{2, 2, -2}, t] + 2*HPL[{2, 3, -1}, t] + HPL[{3, -2, 1}, t] + 2*HPL[{3, 1, -2}, t] + 4*HPL[{3, 2, -1}, t] + 3*HPL[{4, -1, 1}, t] + 6*HPL[{4, 1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, 3, -1, 1}, t_]:=(HPL[{1}, t]*HPL[{2}, t]*HPL[{2, -1}, t] - HPL[{1}, t]*HPL[{2, -2, 1}, t] - HPL[{1}, t]*HPL[{2, -1, 2}, t] - 2*HPL[{1}, t]*HPL[{2, 2, -1}, t] - 4*HPL[{1}, t]*HPL[{3, 1, -1}, t] - 2*HPL[{2, 2, -1, 1}, t] - 4*HPL[{3, -1, 1, 1}, t] - 4*HPL[{3, 1, -1, 1}, t])/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, 3, -2}, t_]:=HPL[{1}, t]*HPL[{3, -2}, t] - HPL[{2, 2, -2}, t] - HPL[{3, -2, 1}, t] - 2*HPL[{3, 1, -2}, t] - HPL[{3, 2, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, 3, 0, 0}, t_]:=-(HPL[{0}, t]^2*HPL[{2}, t]^2)/4 + (HPL[{0}, t]^2*HPL[{1}, t]*HPL[{3}, t])/2 + HPL[{0}, t]*HPL[{2}, t]*HPL[{3}, t] - 3*HPL[{0}, t]*HPL[{1}, t]*HPL[{4}, t] + 6*HPL[{1}, t]*HPL[{5}, t] + HPL[{0}, t]*HPL[{2, 3}, t] - 3*HPL[{2, 4}, t] - 5*HPL[{3, 3}, t] - 6*HPL[{4, 2}, t] - 12*HPL[{5, 1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, 3, 2}, t_]:=HPL[{1}, t]*HPL[{3, 2}, t] - HPL[{2, 2, 2}, t] - 2*HPL[{3, 1, 2}, t] - 2*HPL[{3, 2, 1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, 3, 1, -1}, t_]:=HPL[{1}, t]*HPL[{3, 1, -1}, t] - HPL[{2, 2, 1, -1}, t] - HPL[{3, 1, -1, 1}, t] - 3*HPL[{3, 1, 1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, 3, 1, 0}, t_]:=(HPL[{0}, t]*HPL[{1}, t]*HPL[{2}, t]^2 - 2*HPL[{1}, t]*HPL[{2}, t]*HPL[{3}, t] - 2*HPL[{0}, t]*HPL[{2}, t]*HPL[{2, 1}, t] - 2*HPL[{0}, t]*HPL[{1}, t]*HPL[{2, 2}, t] + 2*HPL[{1}, t]*HPL[{2, 3}, t] + 2*HPL[{1}, t]*HPL[{3, 2}, t] + 2*HPL[{0}, t]*HPL[{2, 1, 2}, t] + 2*HPL[{0}, t]*HPL[{2, 2, 1}, t] + 4*HPL[{2, 2, 2}, t] + 8*HPL[{2, 3, 1}, t] + 8*HPL[{3, 1, 2}, t] + 20*HPL[{3, 2, 1}, t] + 36*HPL[{4, 1, 1}, t])/4/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, 3, 1, 1}, t_]:=(HPL[{1}, t]*HPL[{2}, t]*HPL[{2, 1}, t] - HPL[{1}, t]*HPL[{2, 1, 2}, t] - 3*HPL[{1}, t]*HPL[{2, 2, 1}, t] - 6*HPL[{2, 2, 1, 1}, t] - 24*HPL[{3, 1, 1, 1}, t])/6/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, 2, -1, -1, -1}, t_]:=HPL[{1}, t]*HPL[{2, -1, -1, -1}, t] - HPL[{2, -1, -1, -1, 1}, t] - HPL[{2, -1, -1, 1, -1}, t] - HPL[{2, -1, 1, -1, -1}, t] - 2*HPL[{2, 1, -1, -1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, 2, -1, -1, 0}, t_]:=-(HPL[{1}, t]*HPL[{2, -2, -1}, t]) - HPL[{1}, t]*HPL[{2, -1, -2}, t] + HPL[{0}, t]*HPL[{1}, t]*HPL[{2, -1, -1}, t] - 2*HPL[{1}, t]*HPL[{3, -1, -1}, t] + HPL[{2, -2, -1, 1}, t] + HPL[{2, -2, 1, -1}, t] + HPL[{2, -1, -2, 1}, t] - HPL[{0}, t]*HPL[{2, -1, -1, 1}, t] + HPL[{2, -1, 1, -2}, t] - HPL[{0}, t]*HPL[{2, -1, 1, -1}, t] + HPL[{2, -1, 2, -1}, t] + 2*HPL[{2, 1, -2, -1}, t] + 2*HPL[{2, 1, -1, -2}, t] - 2*HPL[{0}, t]*HPL[{2, 1, -1, -1}, t] + 2*HPL[{2, 2, -1, -1}, t] + 2*HPL[{3, -1, -1, 1}, t] + 2*HPL[{3, -1, 1, -1}, t] + 4*HPL[{3, 1, -1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, 2, -1, -1, 1}, t_]:=HPL[{1}, t]*HPL[{2, -1, -1, 1}, t] - 2*HPL[{2, -1, -1, 1, 1}, t] - HPL[{2, -1, 1, -1, 1}, t] - 2*HPL[{2, 1, -1, -1, 1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, 2, -1, -2}, t_]:=HPL[{1}, t]*HPL[{2, -1, -2}, t] - HPL[{2, -1, -2, 1}, t] - HPL[{2, -1, 1, -2}, t] - HPL[{2, -1, 2, -1}, t] - 2*HPL[{2, 1, -1, -2}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, 2, -1, 0, 0}, t_]:=(2*HPL[{1}, t]*HPL[{2, -3}, t] - 2*HPL[{0}, t]*HPL[{1}, t]*HPL[{2, -2}, t] + HPL[{0}, t]^2*HPL[{1}, t]*HPL[{2, -1}, t] + 2*HPL[{0}, t]*HPL[{2}, t]*HPL[{2, -1}, t] + 4*HPL[{1}, t]*HPL[{3, -2}, t] - 4*HPL[{0}, t]*HPL[{1}, t]*HPL[{3, -1}, t] + 6*HPL[{1}, t]*HPL[{4, -1}, t] - 2*HPL[{2, -3, 1}, t] - HPL[{0}, t]^2*HPL[{2, -1, 1}, t] - 2*HPL[{0}, t]*HPL[{2, -1, 2}, t] - 4*HPL[{2, 1, -3}, t] + 4*HPL[{0}, t]*HPL[{2, 1, -2}, t] - 2*HPL[{0}, t]^2*HPL[{2, 1, -1}, t] - 4*HPL[{2, 2, -2}, t] - 4*HPL[{2, 3, -1}, t] - 4*HPL[{3, -2, 1}, t] - 8*HPL[{3, 1, -2}, t] - 8*HPL[{3, 2, -1}, t] - 6*HPL[{4, -1, 1}, t] - 12*HPL[{4, 1, -1}, t])/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, 2, -1, 2}, t_]:=HPL[{1}, t]*HPL[{2, -1, 2}, t] - HPL[{2, -1, 1, 2}, t] - 2*HPL[{2, -1, 2, 1}, t] - 2*HPL[{2, 1, -1, 2}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, 2, -1, 1, -1}, t_]:=HPL[{1}, t]*HPL[{2, -1, 1, -1}, t] - HPL[{2, -1, 1, -1, 1}, t] - 2*(HPL[{2, -1, 1, 1, -1}, t] + HPL[{2, 1, -1, 1, -1}, t])/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, 2, -1, 1, 0}, t_]:=-(HPL[{1}, t]*HPL[{2}, t]*HPL[{2, -1}, t]) + HPL[{0}, t]*HPL[{1}, t]*HPL[{2, -1, 1}, t] + 2*HPL[{1}, t]*HPL[{2, 2, -1}, t] + 4*HPL[{1}, t]*HPL[{3, 1, -1}, t] + 2*HPL[{2, -2, 1, 1}, t] - 2*HPL[{0}, t]*HPL[{2, -1, 1, 1}, t] + HPL[{2, -1, 1, 2}, t] + 2*HPL[{2, -1, 2, 1}, t] + 2*HPL[{2, 1, -2, 1}, t] - 2*HPL[{0}, t]*HPL[{2, 1, -1, 1}, t] + 2*HPL[{2, 1, -1, 2}, t] + 2*HPL[{2, 2, -1, 1}, t] + 4*HPL[{3, -1, 1, 1}, t] + 4*HPL[{3, 1, -1, 1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, 2, -1, 1, 1}, t_]:=HPL[{1}, t]*HPL[{2, -1, 1, 1}, t] - 3*HPL[{2, -1, 1, 1, 1}, t] - 2*HPL[{2, 1, -1, 1, 1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, 2, -2, -1}, t_]:=HPL[{1}, t]*HPL[{2, -2, -1}, t] - HPL[{2, -2, -1, 1}, t] - HPL[{2, -2, 1, -1}, t] - 2*HPL[{2, 1, -2, -1}, t] - HPL[{2, 2, -1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, 2, -2, 0}, t_]:=-2*HPL[{1}, t]*HPL[{2, -3}, t] + HPL[{0}, t]*HPL[{1}, t]*HPL[{2, -2}, t] - 2*HPL[{1}, t]*HPL[{3, -2}, t] + 2*HPL[{2, -3, 1}, t] - HPL[{0}, t]*HPL[{2, -2, 1}, t] + 4*HPL[{2, 1, -3}, t] - 2*HPL[{0}, t]*HPL[{2, 1, -2}, t] + 3*HPL[{2, 2, -2}, t] - HPL[{0}, t]*HPL[{2, 2, -1}, t] + 2*HPL[{2, 3, -1}, t] + 2*HPL[{3, -2, 1}, t] + 4*HPL[{3, 1, -2}, t] + 2*HPL[{3, 2, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, 2, -2, 1}, t_]:=HPL[{1}, t]*HPL[{2, -2, 1}, t] - 2*HPL[{2, -2, 1, 1}, t] - 2*HPL[{2, 1, -2, 1}, t] - HPL[{2, 2, -1, 1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, 2, -3}, t_]:=HPL[{1}, t]*HPL[{2, -3}, t] - HPL[{2, -3, 1}, t] - 2*HPL[{2, 1, -3}, t] - HPL[{2, 2, -2}, t] - HPL[{2, 3, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, 2, 0, 0, 0}, t_]:=(HPL[{0}, t]^3*HPL[{1}, t]*HPL[{2}, t])/6 + (HPL[{0}, t]^2*HPL[{2}, t]^2)/2 - HPL[{0}, t]^2*HPL[{1}, t]*HPL[{3}, t] - HPL[{0}, t]*HPL[{2}, t]*HPL[{3}, t] + 3*HPL[{0}, t]*HPL[{1}, t]*HPL[{4}, t] - 4*HPL[{1}, t]*HPL[{5}, t] - (HPL[{0}, t]^3*HPL[{2, 1}, t])/3 - (HPL[{0}, t]^2*HPL[{2, 2}, t])/2 + HPL[{2, 4}, t] + HPL[{0}, t]*HPL[{3, 2}, t] + 2*HPL[{3, 3}, t] + 3*HPL[{4, 2}, t] + 8*HPL[{5, 1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, 2, 3}, t_]:=HPL[{1}, t]*HPL[{2, 3}, t] - 2*HPL[{2, 1, 3}, t] - HPL[{2, 2, 2}, t] - 2*HPL[{2, 3, 1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, 2, 2, -1}, t_]:=HPL[{1}, t]*HPL[{2, 2, -1}, t] - HPL[{2, 2, -1, 1}, t] - 2*(HPL[{2, 1, 2, -1}, t] + HPL[{2, 2, 1, -1}, t])/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, 2, 2, 0}, t_]:=HPL[{0}, t]*HPL[{1}, t]*HPL[{2, 2}, t] - 2*HPL[{1}, t]*HPL[{2, 3}, t] - 2*HPL[{1}, t]*HPL[{3, 2}, t] - 2*HPL[{0}, t]*HPL[{2, 1, 2}, t] + 4*HPL[{2, 1, 3}, t] - 2*HPL[{0}, t]*HPL[{2, 2, 1}, t] + 3*HPL[{2, 2, 2}, t] + 4*HPL[{2, 3, 1}, t] + 4*HPL[{3, 1, 2}, t] + 4*HPL[{3, 2, 1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, 2, 2, 1}, t_]:=HPL[{1}, t]*HPL[{2, 2, 1}, t] - 2*HPL[{2, 1, 2, 1}, t] - 3*HPL[{2, 2, 1, 1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, 2, 1, -1, -1}, t_]:=HPL[{1}, t]*HPL[{2, 1, -1, -1}, t] - HPL[{2, 1, -1, -1, 1}, t] - HPL[{2, 1, -1, 1, -1}, t] - 3*HPL[{2, 1, 1, -1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, -1, 1, -2, 0}, t_]:=(-(HPL[{-1}, t]^2*HPL[{0}, t]*HPL[{-2, 1}, t]) + HPL[{-2}, t]*HPL[{-1}, t]*HPL[{0}, t]*HPL[{-1, 1}, t] - HPL[{-1}, t]^2*HPL[{0}, t]*HPL[{2, -1}, t] + 2*HPL[{-1}, t]*HPL[{0}, t]*HPL[{-2, 1, -1}, t] - HPL[{-2}, t]*HPL[{0}, t]*HPL[{-1, 1, -1}, t] + 4*HPL[{-1}, t]*HPL[{0}, t]*HPL[{2, -1, -1}, t] - 2*HPL[{-2, -1, 1, -2}, t] - 2*HPL[{0}, t]*HPL[{-2, 1, -1, -1}, t] - 2*HPL[{-1, -2, 1, -2}, t] - 4*HPL[{-1, -1, 1, -3}, t] - 2*HPL[{-1, -1, 2, -2}, t] - 6*HPL[{0}, t]*HPL[{2, -1, -1, -1}, t])/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, 2, 1, -1, 0}, t_]:=-(HPL[{1}, t]*HPL[{2, 1, -2}, t]) + HPL[{0}, t]*HPL[{1}, t]*HPL[{2, 1, -1}, t] - HPL[{1}, t]*HPL[{2, 2, -1}, t] - 2*HPL[{1}, t]*HPL[{3, 1, -1}, t] + HPL[{2, 1, -2, 1}, t] - HPL[{0}, t]*HPL[{2, 1, -1, 1}, t] + 3*HPL[{2, 1, 1, -2}, t] - 3*HPL[{0}, t]*HPL[{2, 1, 1, -1}, t] + 3*HPL[{2, 1, 2, -1}, t] + HPL[{2, 2, -1, 1}, t] + 3*HPL[{2, 2, 1, -1}, t] + 2*HPL[{3, 1, -1, 1}, t] + 6*HPL[{3, 1, 1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, 2, 1, -1, 1}, t_]:=HPL[{1}, t]*HPL[{2, 1, -1, 1}, t] - 2*HPL[{2, 1, -1, 1, 1}, t] - 3*HPL[{2, 1, 1, -1, 1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, 2, 1, -2}, t_]:=HPL[{1}, t]*HPL[{2, 1, -2}, t] - HPL[{2, 1, -2, 1}, t] - 3*HPL[{2, 1, 1, -2}, t] - HPL[{2, 1, 2, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, 2, 1, 0, 0}, t_]:=(-(HPL[{0}, t]*HPL[{1}, t]*HPL[{2}, t]^2) + HPL[{1}, t]*HPL[{2}, t]*HPL[{3}, t] + HPL[{0}, t]^2*HPL[{1}, t]*HPL[{2, 1}, t] + 2*HPL[{0}, t]*HPL[{2}, t]*HPL[{2, 1}, t] + HPL[{1}, t]*HPL[{2, 3}, t] + HPL[{1}, t]*HPL[{3, 2}, t] - 3*HPL[{0}, t]^2*HPL[{2, 1, 1}, t] + 2*HPL[{0}, t]*HPL[{2, 1, 2}, t] - 4*HPL[{2, 1, 3}, t] - 4*HPL[{2, 2, 2}, t] - 6*HPL[{2, 3, 1}, t] - 8*HPL[{3, 1, 2}, t] - 12*HPL[{3, 2, 1}, t] - 18*HPL[{4, 1, 1}, t])/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, 2, 1, 2}, t_]:=HPL[{1}, t]*HPL[{2, 1, 2}, t] - 3*HPL[{2, 1, 1, 2}, t] - 2*HPL[{2, 1, 2, 1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, 2, 1, 1, -1}, t_]:=HPL[{1}, t]*HPL[{2, 1, 1, -1}, t] - HPL[{2, 1, 1, -1, 1}, t] - 4*HPL[{2, 1, 1, 1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, 2, 1, 1, 0}, t_]:=-(HPL[{1}, t]*HPL[{2}, t]*HPL[{2, 1}, t])/3 + HPL[{0}, t]*HPL[{1}, t]*HPL[{2, 1, 1}, t] - (2*HPL[{1}, t]*HPL[{2, 1, 2}, t])/3 - 4*HPL[{0}, t]*HPL[{2, 1, 1, 1}, t] + 3*HPL[{2, 1, 1, 2}, t] + 4*HPL[{2, 1, 2, 1}, t] + 4*HPL[{2, 2, 1, 1}, t] + 8*HPL[{3, 1, 1, 1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, 2, 1, 1, 1}, t_]:=HPL[{1}, t]*HPL[{2, 1, 1, 1}, t] - 5*HPL[{2, 1, 1, 1, 1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, 1, -1, -1, -1, -1}, t_]:=(HPL[{-1}, t]^4*HPL[{1}, t]^2)/48 - (HPL[{-1}, t]^3*HPL[{1}, t]*HPL[{-1, 1}, t])/24 - (HPL[{-1}, t]^2*HPL[{1}, t]*HPL[{-1, 1, -1}, t])/24 - (HPL[{-1}, t]*HPL[{1}, t]*HPL[{-1, 1, -1, -1}, t])/12 - (HPL[{1}, t]*HPL[{-1, 1, -1, -1, -1}, t])/4 + HPL[{-1, -1, -1, -1, 1, 1}, t] + HPL[{-1, -1, -1, 1, -1, 1}, t] + HPL[{-1, -1, -1, 1, 1, -1}, t] + HPL[{-1, -1, 1, -1, -1, 1}, t] + HPL[{-1, -1, 1, -1, 1, -1}, t] + HPL[{-1, -1, 1, 1, -1, -1}, t] + HPL[{-1, 1, -1, -1, -1, 1}, t] + HPL[{-1, 1, -1, -1, 1, -1}, t] + HPL[{-1, 1, -1, 1, -1, -1}, t] + HPL[{-1, 1, 1, -1, -1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, 1, -1, -1, -1, 0}, t_]:=(-3*HPL[{-2}, t]*HPL[{-1}, t]^2*HPL[{1}, t]^2 + HPL[{-1}, t]^3*HPL[{0}, t]*HPL[{1}, t]^2 + 6*HPL[{-1}, t]*HPL[{1}, t]^2*HPL[{-2, -1}, t] + 6*HPL[{-2}, t]*HPL[{-1}, t]*HPL[{1}, t]*HPL[{-1, 1}, t] - 2*HPL[{-1}, t]^2*HPL[{0}, t]*HPL[{1}, t]*HPL[{-1, 1}, t] - 12*HPL[{1}, t]*HPL[{-2, -1}, t]*HPL[{-1, 1}, t] - 5*HPL[{-1}, t]*HPL[{0}, t]*HPL[{-1, 1}, t]^2 - 6*HPL[{1}, t]^2*HPL[{-2, -1, -1}, t] + 6*HPL[{-2}, t]*HPL[{1}, t]*HPL[{-1, 1, -1}, t] - 2*HPL[{-1}, t]*HPL[{0}, t]*HPL[{1}, t]*HPL[{-1, 1, -1}, t] - 4*HPL[{0}, t]*HPL[{-1, 1}, t]*HPL[{-1, 1, -1}, t] + 12*HPL[{-1}, t]^2*HPL[{0}, t]*HPL[{-1, 1, 1}, t] + 12*HPL[{1}, t]*HPL[{-2, -1, -1, 1}, t] - 4*HPL[{0}, t]*HPL[{1}, t]*HPL[{-1, 1, -1, -1}, t] + 6*HPL[{-1}, t]*HPL[{0}, t]*HPL[{-1, 1, -1, 1}, t] - 12*HPL[{-2, -1, -1, 1, 1}, t] - 12*HPL[{-2, -1, 1, -1, 1}, t] - 12*HPL[{-2, -1, 1, 1, -1}, t] - 12*HPL[{-2, 1, -1, -1, 1}, t] - 12*HPL[{-2, 1, -1, 1, -1}, t] - 12*HPL[{-2, 1, 1, -1, -1}, t] - 12*HPL[{-1, -2, -1, 1, 1}, t] - 12*HPL[{-1, -2, 1, -1, 1}, t] - 12*HPL[{-1, -2, 1, 1, -1}, t] - 12*HPL[{-1, -1, -2, 1, 1}, t] - 12*HPL[{-1, -1, 1, -2, 1}, t] - 12*HPL[{-1, -1, 1, 1, -2}, t] - 12*HPL[{-1, -1, 1, 2, -1}, t] - 12*HPL[{-1, -1, 2, -1, 1}, t] - 12*HPL[{-1, -1, 2, 1, -1}, t] - 12*HPL[{-1, 1, -2, -1, 1}, t] - 12*HPL[{-1, 1, -2, 1, -1}, t] - 12*HPL[{-1, 1, -1, -2, 1}, t] + 4*HPL[{0}, t]*HPL[{-1, 1, -1, -1, 1}, t] - 12*HPL[{-1, 1, -1, 1, -2}, t] - 12*HPL[{-1, 1, -1, 2, -1}, t] - 12*HPL[{-1, 1, 1, -2, -1}, t] - 12*HPL[{-1, 1, 1, -1, -2}, t] - 12*HPL[{0}, t]*HPL[{-1, 1, 1, -1, -1}, t] - 12*HPL[{-1, 1, 2, -1, -1}, t] - 12*HPL[{-1, 2, -1, -1, 1}, t] - 12*HPL[{-1, 2, -1, 1, -1}, t] - 12*HPL[{-1, 2, 1, -1, -1}, t])/12/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, 1, -1, -1, -1, 1}, t_]:=(HPL[{-1}, t]^2*HPL[{1}, t]^2*HPL[{-1, 1}, t])/12 - (HPL[{-1}, t]*HPL[{1}, t]*HPL[{-1, 1}, t]^2)/6 - (HPL[{-1}, t]*HPL[{1}, t]^2*HPL[{-1, 1, -1}, t])/6 + (HPL[{1}, t]*HPL[{-1, 1}, t]*HPL[{-1, 1, -1}, t])/6 + (HPL[{1}, t]^2*HPL[{-1, 1, -1, -1}, t])/6 - (2*HPL[{1}, t]*HPL[{-1, 1, -1, -1, 1}, t])/3 + 3*HPL[{-1, -1, -1, 1, 1, 1}, t] + 2*HPL[{-1, -1, 1, -1, 1, 1}, t] + HPL[{-1, -1, 1, 1, -1, 1}, t] + 2*HPL[{-1, 1, -1, -1, 1, 1}, t] + HPL[{-1, 1, -1, 1, -1, 1}, t] + HPL[{-1, 1, 1, -1, -1, 1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, 1, -1, -1, -2}, t_]:=(HPL[{-2}, t]*HPL[{-1}, t]^2*HPL[{1}, t]^2)/4 - HPL[{-1}, t]*HPL[{1}, t]^2*HPL[{-2, -1}, t] - (HPL[{-2}, t]*HPL[{-1}, t]*HPL[{1}, t]*HPL[{-1, 1}, t])/2 + 2*HPL[{1}, t]*HPL[{-2, -1}, t]*HPL[{-1, 1}, t] + (3*HPL[{1}, t]^2*HPL[{-2, -1, -1}, t])/2 - (HPL[{-2}, t]*HPL[{1}, t]*HPL[{-1, 1, -1}, t])/2 - 3*HPL[{1}, t]*HPL[{-2, -1, -1, 1}, t] - HPL[{1}, t]*HPL[{-2, -1, 1, -1}, t] + HPL[{-1, -1, -2, 1, 1}, t] + HPL[{-1, -1, 1, -2, 1}, t] + HPL[{-1, -1, 1, 1, -2}, t] + HPL[{-1, -1, 1, 2, -1}, t] + HPL[{-1, -1, 2, -1, 1}, t] + HPL[{-1, -1, 2, 1, -1}, t] + HPL[{-1, 1, -1, -2, 1}, t] + HPL[{-1, 1, -1, 1, -2}, t] + HPL[{-1, 1, -1, 2, -1}, t] + HPL[{-1, 1, 1, -1, -2}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, 1, -1, -1, 0, 0}, t_]:=(HPL[{-3}, t]*HPL[{-1}, t]*HPL[{1}, t]^2)/2 - (HPL[{-2}, t]*HPL[{-1}, t]*HPL[{0}, t]*HPL[{1}, t]^2)/2 + (HPL[{-1}, t]^2*HPL[{0}, t]^2*HPL[{1}, t]^2)/8 - (HPL[{1}, t]^2*HPL[{-3, -1}, t])/2 + (HPL[{0}, t]*HPL[{1}, t]^2*HPL[{-2, -1}, t])/2 - HPL[{-3}, t]*HPL[{1}, t]*HPL[{-1, 1}, t] + HPL[{-2}, t]*HPL[{0}, t]*HPL[{1}, t]*HPL[{-1, 1}, t] - (HPL[{-1}, t]*HPL[{0}, t]^2*HPL[{1}, t]*HPL[{-1, 1}, t])/4 - (HPL[{0}, t]^2*HPL[{-1, 1}, t]^2)/8 + HPL[{1}, t]*HPL[{-3, -1, 1}, t] - HPL[{0}, t]*HPL[{1}, t]*HPL[{-2, -1, 1}, t] - (HPL[{0}, t]^2*HPL[{1}, t]*HPL[{-1, 1, -1}, t])/4 - HPL[{-2}, t]*HPL[{0}, t]*HPL[{-1, 1, 1}, t] + (HPL[{-1}, t]*HPL[{0}, t]^2*HPL[{-1, 1, 1}, t])/2 + HPL[{-3, -1, 1, 1}, t] + HPL[{-3, 1, -1, 1}, t] + HPL[{-3, 1, 1, -1}, t] + HPL[{-2, -2, 1, 1}, t] + HPL[{0}, t]*HPL[{-2, -1, 1, 1}, t] + HPL[{-2, 1, -2, 1}, t] + HPL[{-2, 1, 1, -2}, t] + HPL[{-2, 1, 2, -1}, t] + HPL[{-2, 2, -1, 1}, t] + HPL[{-2, 2, 1, -1}, t] + HPL[{-1, -3, 1, 1}, t] + HPL[{-1, 1, -3, 1}, t] + (HPL[{0}, t]^2*HPL[{-1, 1, -1, 1}, t])/4 + HPL[{-1, 1, 1, -3}, t] + HPL[{-1, 1, 2, -2}, t] + HPL[{-1, 1, 3, -1}, t] + HPL[{-1, 2, -2, 1}, t] + HPL[{-1, 2, 1, -2}, t] + HPL[{-1, 2, 2, -1}, t] + HPL[{-1, 3, -1, 1}, t] + HPL[{-1, 3, 1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, 1, -1, -1, 2}, t_]:=(HPL[{-1}, t]^2*HPL[{1}, t]^2*HPL[{2}, t] - 2*HPL[{-1}, t]*HPL[{1}, t]^2*HPL[{-2, 1}, t] - 2*HPL[{-1}, t]*HPL[{1}, t]*HPL[{2}, t]*HPL[{-1, 1}, t] + 4*HPL[{1}, t]*HPL[{-2, 1}, t]*HPL[{-1, 1}, t] - 2*HPL[{-1}, t]*HPL[{1}, t]^2*HPL[{2, -1}, t] + 4*HPL[{1}, t]*HPL[{-1, 1}, t]*HPL[{2, -1}, t] + 2*HPL[{1}, t]^2*HPL[{-2, -1, 1}, t] + 2*HPL[{1}, t]^2*HPL[{-2, 1, -1}, t] - 2*HPL[{1}, t]*HPL[{2}, t]*HPL[{-1, 1, -1}, t] + 2*HPL[{1}, t]^2*HPL[{2, -1, -1}, t] - 8*HPL[{1}, t]*HPL[{-2, -1, 1, 1}, t] - 4*HPL[{1}, t]*HPL[{-2, 1, -1, 1}, t] - 4*HPL[{1}, t]*HPL[{2, -1, -1, 1}, t] + 4*HPL[{-1, -1, 1, 1, 2}, t] + 8*HPL[{-1, -1, 1, 2, 1}, t] + 12*HPL[{-1, -1, 2, 1, 1}, t] + 4*HPL[{-1, 1, -1, 1, 2}, t] + 8*HPL[{-1, 1, -1, 2, 1}, t] + 4*HPL[{-1, 1, 1, -1, 2}, t])/4/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, 1, -1, -1, 1, -1}, t_]:=(HPL[{-1}, t]*HPL[{1}, t]^2*HPL[{-1, 1, -1}, t])/4 - (HPL[{1}, t]*HPL[{-1, 1}, t]*HPL[{-1, 1, -1}, t])/2 - (HPL[{1}, t]^2*HPL[{-1, 1, -1, -1}, t])/2 + HPL[{1}, t]*HPL[{-1, 1, -1, -1, 1}, t] + HPL[{-1, -1, 1, -1, 1, 1}, t] + 2*HPL[{-1, -1, 1, 1, -1, 1}, t] + 3*HPL[{-1, -1, 1, 1, 1, -1}, t] + HPL[{-1, 1, -1, 1, -1, 1}, t] + 2*HPL[{-1, 1, -1, 1, 1, -1}, t] + HPL[{-1, 1, 1, -1, 1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, 1, -1, -1, 1, 0}, t_]:=(-(HPL[{-1}, t]^2*HPL[{1}, t]^2*HPL[{2}, t]) + HPL[{-1}, t]*HPL[{0}, t]*HPL[{1}, t]^2*HPL[{-1, 1}, t] + 2*HPL[{-1}, t]*HPL[{1}, t]*HPL[{2}, t]*HPL[{-1, 1}, t] - 2*HPL[{0}, t]*HPL[{1}, t]*HPL[{-1, 1}, t]^2 + 2*HPL[{-1}, t]*HPL[{1}, t]^2*HPL[{2, -1}, t] - 4*HPL[{1}, t]*HPL[{-1, 1}, t]*HPL[{2, -1}, t] - HPL[{0}, t]*HPL[{1}, t]^2*HPL[{-1, 1, -1}, t] + 2*HPL[{1}, t]*HPL[{2}, t]*HPL[{-1, 1, -1}, t] + HPL[{0}, t]*HPL[{-1, 1}, t]*HPL[{-1, 1, 1}, t] - 2*HPL[{1}, t]^2*HPL[{2, -1, -1}, t] + 3*HPL[{-1}, t]*HPL[{0}, t]*HPL[{-1, 1, 1, 1}, t] + 4*HPL[{1}, t]*HPL[{2, -1, -1, 1}, t] - 12*HPL[{-2, -1, 1, 1, 1}, t] - 8*HPL[{-2, 1, -1, 1, 1}, t] - 4*HPL[{-2, 1, 1, -1, 1}, t] - 12*HPL[{-1, -2, 1, 1, 1}, t] - 4*HPL[{-1, -1, 1, 1, 2}, t] - 8*HPL[{-1, -1, 1, 2, 1}, t] - 12*HPL[{-1, -1, 2, 1, 1}, t] - 8*HPL[{-1, 1, -2, 1, 1}, t] + 2*HPL[{0}, t]*HPL[{-1, 1, -1, 1, 1}, t] - 4*HPL[{-1, 1, -1, 1, 2}, t] - 8*HPL[{-1, 1, -1, 2, 1}, t] - 4*HPL[{-1, 1, 1, -2, 1}, t] - 4*HPL[{-1, 1, 1, -1, 2}, t] - 3*HPL[{0}, t]*HPL[{-1, 1, 1, 1, -1}, t] - 4*HPL[{-1, 1, 2, -1, 1}, t] - 8*HPL[{-1, 2, -1, 1, 1}, t] - 4*HPL[{-1, 2, 1, -1, 1}, t])/4/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, 1, -1, -1, 1, 1}, t_]:=(HPL[{1}, t]^2*HPL[{-1, 1}, t]^2 - 6*HPL[{1}, t]*HPL[{-1, 1}, t]*HPL[{-1, 1, 1}, t] - 2*HPL[{1}, t]^2*HPL[{-1, 1, -1, 1}, t] + 6*HPL[{-1}, t]*HPL[{1}, t]*HPL[{-1, 1, 1, 1}, t] + 4*HPL[{1}, t]*HPL[{-1, 1, -1, 1, 1}, t] - 6*HPL[{1}, t]*HPL[{-1, 1, 1, 1, -1}, t] + 48*HPL[{-1, -1, 1, 1, 1, 1}, t] + 24*HPL[{-1, 1, -1, 1, 1, 1}, t] + 8*HPL[{-1, 1, 1, -1, 1, 1}, t])/8/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, 1, -1, -2, -1}, t_]:=-(HPL[{1}, t]*HPL[{-2, -1}, t]*HPL[{-1, 1}, t]) + (HPL[{-1}, t]*HPL[{1}, t]^2*HPL[{-2, -1}, t] - 3*HPL[{1}, t]^2*HPL[{-2, -1, -1}, t])/2 + 3*HPL[{1}, t]*HPL[{-2, -1, -1, 1}, t] + 2*HPL[{1}, t]*HPL[{-2, -1, 1, -1}, t] + HPL[{1}, t]*HPL[{-2, 1, -1, -1}, t] + HPL[{-1, -2, -1, 1, 1}, t] + HPL[{-1, -2, 1, -1, 1}, t] + HPL[{-1, -2, 1, 1, -1}, t] + HPL[{-1, 1, -2, -1, 1}, t] + HPL[{-1, 1, -2, 1, -1}, t] + HPL[{-1, 1, 1, -2, -1}, t] + HPL[{-1, 1, 2, -1, -1}, t] + HPL[{-1, 2, -1, -1, 1}, t] + HPL[{-1, 2, -1, 1, -1}, t] + HPL[{-1, 2, 1, -1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, 1, -1, -2, 0}, t_]:=(HPL[{-2}, t]^2*HPL[{1}, t]^2 - 4*HPL[{-3}, t]*HPL[{-1}, t]*HPL[{1}, t]^2 + 2*HPL[{-2}, t]*HPL[{-1}, t]*HPL[{0}, t]*HPL[{1}, t]^2 + 4*HPL[{1}, t]^2*HPL[{-3, -1}, t] - 4*HPL[{0}, t]*HPL[{1}, t]^2*HPL[{-2, -1}, t] - 2*HPL[{-2}, t]*HPL[{1}, t]*HPL[{-2, 1}, t] + 8*HPL[{-3}, t]*HPL[{1}, t]*HPL[{-1, 1}, t] - 4*HPL[{-2}, t]*HPL[{0}, t]*HPL[{1}, t]*HPL[{-1, 1}, t] - 2*HPL[{-2}, t]*HPL[{1}, t]*HPL[{2, -1}, t] - 8*HPL[{1}, t]*HPL[{-3, -1, 1}, t] + 8*HPL[{0}, t]*HPL[{1}, t]*HPL[{-2, -1, 1}, t] - 2*HPL[{1}, t]*HPL[{-2, 1, -2}, t] + 4*HPL[{0}, t]*HPL[{1}, t]*HPL[{-2, 1, -1}, t] + 4*HPL[{-2}, t]*HPL[{0}, t]*HPL[{-1, 1, 1}, t] + 4*HPL[{1}, t]*HPL[{2, -2, -1}, t] + 2*HPL[{1}, t]*HPL[{2, -1, -2}, t] + 8*HPL[{1}, t]*HPL[{3, -1, -1}, t] - 4*HPL[{-2, -2, 1, 1}, t] - 8*HPL[{0}, t]*HPL[{-2, -1, 1, 1}, t] - 4*HPL[{-2, 1, -2, 1}, t] - 4*HPL[{0}, t]*HPL[{-2, 1, -1, 1}, t] - 4*HPL[{-2, 1, 1, -2}, t] - 4*HPL[{0}, t]*HPL[{-2, 1, 1, -1}, t] - 4*HPL[{-2, 1, 2, -1}, t] - 4*HPL[{-2, 2, -1, 1}, t] - 4*HPL[{-2, 2, 1, -1}, t] - 8*HPL[{-1, -3, 1, 1}, t] - 8*HPL[{-1, 1, -3, 1}, t] - 8*HPL[{-1, 1, 1, -3}, t] - 8*HPL[{-1, 1, 2, -2}, t] - 8*HPL[{-1, 1, 3, -1}, t] - 8*HPL[{-1, 2, -2, 1}, t] - 8*HPL[{-1, 2, 1, -2}, t] - 8*HPL[{-1, 2, 2, -1}, t] - 8*HPL[{-1, 3, -1, 1}, t] - 8*HPL[{-1, 3, 1, -1}, t])/4/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, 1, -1, -2, 1}, t_]:=(HPL[{-1}, t]*HPL[{1}, t]^2*HPL[{-2, 1}, t])/2 - HPL[{1}, t]*HPL[{-2, 1}, t]*HPL[{-1, 1}, t] - HPL[{1}, t]^2*HPL[{-2, -1, 1}, t] - (HPL[{1}, t]^2*HPL[{-2, 1, -1}, t])/2 + 4*HPL[{1}, t]*HPL[{-2, -1, 1, 1}, t] + 2*HPL[{1}, t]*HPL[{-2, 1, -1, 1}, t] + 3*HPL[{-1, -2, 1, 1, 1}, t] + 2*HPL[{-1, 1, -2, 1, 1}, t] + HPL[{-1, 1, 1, -2, 1}, t] + HPL[{-1, 1, 2, -1, 1}, t] + 2*HPL[{-1, 2, -1, 1, 1}, t] + HPL[{-1, 2, 1, -1, 1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, 1, -1, -3}, t_]:=-(HPL[{-2}, t]^2*HPL[{1}, t]^2)/4 + (HPL[{-3}, t]*HPL[{-1}, t]*HPL[{1}, t]^2)/2 + (HPL[{-2}, t]*HPL[{1}, t]*HPL[{-2, 1}, t])/2 - HPL[{-3}, t]*HPL[{1}, t]*HPL[{-1, 1}, t] + (HPL[{-2}, t]*HPL[{1}, t]*HPL[{2, -1}, t])/2 - HPL[{1}, t]*HPL[{-3, 1, -1}, t] + (HPL[{1}, t]*HPL[{-2, 1, -2}, t])/2 - HPL[{1}, t]*HPL[{2, -2, -1}, t] - (HPL[{1}, t]*HPL[{2, -1, -2}, t])/2 - 2*HPL[{1}, t]*HPL[{3, -1, -1}, t] + HPL[{-1, -3, 1, 1}, t] + HPL[{-1, 1, -3, 1}, t] + HPL[{-1, 1, 1, -3}, t] + HPL[{-1, 1, 2, -2}, t] + HPL[{-1, 1, 3, -1}, t] + HPL[{-1, 2, -2, 1}, t] + HPL[{-1, 2, 1, -2}, t] + HPL[{-1, 2, 2, -1}, t] + HPL[{-1, 3, -1, 1}, t] + HPL[{-1, 3, 1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, 1, -1, 0, 0, 0}, t_]:=(-6*HPL[{-4}, t]*HPL[{1}, t]^2 + 6*HPL[{-3}, t]*HPL[{0}, t]*HPL[{1}, t]^2 - 3*HPL[{-2}, t]*HPL[{0}, t]^2*HPL[{1}, t]^2 + HPL[{-1}, t]*HPL[{0}, t]^3*HPL[{1}, t]^2 + 12*HPL[{1}, t]*HPL[{-4, 1}, t] - 12*HPL[{0}, t]*HPL[{1}, t]*HPL[{-3, 1}, t] + 6*HPL[{0}, t]^2*HPL[{1}, t]*HPL[{-2, 1}, t] - 2*HPL[{0}, t]^3*HPL[{1}, t]*HPL[{-1, 1}, t] - 12*HPL[{-4, 1, 1}, t] + 12*HPL[{0}, t]*HPL[{-3, 1, 1}, t] - 6*HPL[{0}, t]^2*HPL[{-2, 1, 1}, t] + 2*HPL[{0}, t]^3*HPL[{-1, 1, 1}, t])/12/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, 1, -1, 3}, t_]:=(-(HPL[{-2}, t]*HPL[{1}, t]^2*HPL[{2}, t]) + HPL[{-1}, t]*HPL[{1}, t]^2*HPL[{3}, t] + HPL[{1}, t]^2*HPL[{-3, 1}, t] + 2*HPL[{1}, t]*HPL[{2}, t]*HPL[{-2, 1}, t] - 2*HPL[{1}, t]*HPL[{3}, t]*HPL[{-1, 1}, t] + HPL[{1}, t]^2*HPL[{2, -2}, t] - HPL[{1}, t]*HPL[{2}, t]*HPL[{2, -1}, t] + HPL[{1}, t]^2*HPL[{3, -1}, t] - 4*HPL[{1}, t]*HPL[{-3, 1, 1}, t] - HPL[{1}, t]*HPL[{2, -2, 1}, t] + HPL[{1}, t]*HPL[{2, -1, 2}, t] + 2*HPL[{1}, t]*HPL[{2, 2, -1}, t] + 4*HPL[{1}, t]*HPL[{3, 1, -1}, t] + 2*HPL[{-1, 1, 1, 3}, t] + 2*HPL[{-1, 1, 2, 2}, t] + 4*HPL[{-1, 1, 3, 1}, t] + 2*HPL[{-1, 2, 1, 2}, t] + 4*HPL[{-1, 2, 2, 1}, t] + 6*HPL[{-1, 3, 1, 1}, t])/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, 1, -1, 2, -1}, t_]:=(HPL[{-1}, t]*HPL[{1}, t]^2*HPL[{2, -1}, t])/2 - HPL[{1}, t]*HPL[{-1, 1}, t]*HPL[{2, -1}, t] - (HPL[{1}, t]^2*HPL[{-2, 1, -1}, t])/2 - HPL[{1}, t]^2*HPL[{2, -1, -1}, t] + HPL[{1}, t]*HPL[{-2, 1, -1, 1}, t] + 2*HPL[{1}, t]*HPL[{-2, 1, 1, -1}, t] + 2*HPL[{1}, t]*HPL[{2, -1, -1, 1}, t] + HPL[{1}, t]*HPL[{2, -1, 1, -1}, t] + HPL[{-1, 1, 1, 2, -1}, t] + HPL[{-1, 1, 2, -1, 1}, t] + 2*HPL[{-1, 1, 2, 1, -1}, t] + HPL[{-1, 2, -1, 1, 1}, t] + 2*HPL[{-1, 2, 1, -1, 1}, t] + 3*HPL[{-1, 2, 1, 1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, 1, -1, 2, 0}, t_]:=(HPL[{-2}, t]*HPL[{1}, t]^2*HPL[{2}, t] + HPL[{-1}, t]*HPL[{0}, t]*HPL[{1}, t]^2*HPL[{2}, t] - 2*HPL[{-1}, t]*HPL[{1}, t]^2*HPL[{3}, t] - HPL[{0}, t]*HPL[{1}, t]^2*HPL[{-2, 1}, t] - 2*HPL[{1}, t]*HPL[{2}, t]*HPL[{-2, 1}, t] - 2*HPL[{0}, t]*HPL[{1}, t]*HPL[{2}, t]*HPL[{-1, 1}, t] + 4*HPL[{1}, t]*HPL[{3}, t]*HPL[{-1, 1}, t] - HPL[{1}, t]^2*HPL[{2, -2}, t] - HPL[{0}, t]*HPL[{1}, t]^2*HPL[{2, -1}, t] + 4*HPL[{0}, t]*HPL[{1}, t]*HPL[{-2, 1, 1}, t] + 2*HPL[{0}, t]*HPL[{2}, t]*HPL[{-1, 1, 1}, t] + 2*HPL[{1}, t]*HPL[{2, -2, 1}, t] + 2*HPL[{0}, t]*HPL[{1}, t]*HPL[{2, -1, 1}, t] - 6*HPL[{0}, t]*HPL[{-2, 1, 1, 1}, t] - 2*HPL[{-2, 1, 1, 2}, t] - 4*HPL[{-2, 1, 2, 1}, t] - 6*HPL[{-2, 2, 1, 1}, t] - 4*HPL[{-1, 1, 1, 3}, t] - 4*HPL[{-1, 1, 2, 2}, t] - 8*HPL[{-1, 1, 3, 1}, t] - 4*HPL[{-1, 2, 1, 2}, t] - 8*HPL[{-1, 2, 2, 1}, t] - 12*HPL[{-1, 3, 1, 1}, t] - 2*HPL[{0}, t]*HPL[{2, -1, 1, 1}, t])/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, 1, -1, 2, 1}, t_]:=(HPL[{-1}, t]*HPL[{1}, t]^2*HPL[{2, 1}, t] - 2*HPL[{1}, t]*HPL[{-1, 1}, t]*HPL[{2, 1}, t] - HPL[{1}, t]^2*HPL[{-2, 1, 1}, t] - HPL[{1}, t]^2*HPL[{2, -1, 1}, t] - HPL[{1}, t]^2*HPL[{2, 1, -1}, t] + 6*HPL[{1}, t]*HPL[{-2, 1, 1, 1}, t] + 4*HPL[{1}, t]*HPL[{2, -1, 1, 1}, t] + 2*HPL[{1}, t]*HPL[{2, 1, -1, 1}, t] + 2*HPL[{-1, 1, 1, 2, 1}, t] + 6*HPL[{-1, 1, 2, 1, 1}, t] + 12*HPL[{-1, 2, 1, 1, 1}, t])/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, 1, -1, 1, -1, -1}, t_]:=HPL[{-1}, t]*HPL[{1}, t]*HPL[{-1, 1}, t]^2 + HPL[{1}, t]*HPL[{-1, 1}, t]*HPL[{-1, 1, -1}, t] - 2*HPL[{-1}, t]^2*HPL[{1}, t]*HPL[{-1, 1, 1}, t] + (HPL[{1}, t]^2*HPL[{-1, 1, -1, -1}, t])/2 - HPL[{-1}, t]*HPL[{1}, t]*HPL[{-1, 1, -1, 1}, t] - HPL[{1}, t]*HPL[{-1, 1, -1, -1, 1}, t] + 2*HPL[{1}, t]*HPL[{-1, 1, 1, -1, -1}, t] + HPL[{-1, 1, -1, -1, 1, 1}, t] + HPL[{-1, 1, -1, 1, -1, 1}, t] + HPL[{-1, 1, -1, 1, 1, -1}, t] + 2*HPL[{-1, 1, 1, -1, -1, 1}, t] + 2*HPL[{-1, 1, 1, -1, 1, -1}, t] + 3*HPL[{-1, 1, 1, 1, -1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, 1, -1, 1, -1, 0}, t_]:=(HPL[{-1}, t]*HPL[{1}, t]^2*HPL[{-2, 1}, t] - HPL[{-2}, t]*HPL[{1}, t]^2*HPL[{-1, 1}, t] - 2*HPL[{1}, t]*HPL[{-2, 1}, t]*HPL[{-1, 1}, t] + 2*HPL[{0}, t]*HPL[{1}, t]*HPL[{-1, 1}, t]^2 - HPL[{1}, t]^2*HPL[{-2, 1, -1}, t] + HPL[{0}, t]*HPL[{1}, t]^2*HPL[{-1, 1, -1}, t] + 4*HPL[{-2}, t]*HPL[{1}, t]*HPL[{-1, 1, 1}, t] - 4*HPL[{-1}, t]*HPL[{0}, t]*HPL[{1}, t]*HPL[{-1, 1, 1}, t] - 2*HPL[{0}, t]*HPL[{-1, 1}, t]*HPL[{-1, 1, 1}, t] + 2*HPL[{1}, t]*HPL[{-2, 1, -1, 1}, t] - 2*HPL[{0}, t]*HPL[{1}, t]*HPL[{-1, 1, -1, 1}, t] + 6*HPL[{-1}, t]*HPL[{0}, t]*HPL[{-1, 1, 1, 1}, t] - 2*HPL[{-2, 1, -1, 1, 1}, t] - 4*HPL[{-2, 1, 1, -1, 1}, t] - 6*HPL[{-2, 1, 1, 1, -1}, t] - 2*HPL[{-1, 1, -2, 1, 1}, t] + 2*HPL[{0}, t]*HPL[{-1, 1, -1, 1, 1}, t] - 4*HPL[{-1, 1, 1, -2, 1}, t] - 6*HPL[{-1, 1, 1, 1, -2}, t] - 6*HPL[{-1, 1, 1, 2, -1}, t] - 4*HPL[{-1, 1, 2, -1, 1}, t] - 6*HPL[{-1, 1, 2, 1, -1}, t] - 2*HPL[{-1, 2, -1, 1, 1}, t] - 4*HPL[{-1, 2, 1, -1, 1}, t] - 6*HPL[{-1, 2, 1, 1, -1}, t])/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, 1, -1, 1, -1, 1}, t_]:=HPL[{1}, t]*HPL[{-1, 1}, t]*HPL[{-1, 1, 1}, t] + (HPL[{1}, t]^2*HPL[{-1, 1, -1, 1}, t])/2 - 3*HPL[{-1}, t]*HPL[{1}, t]*HPL[{-1, 1, 1, 1}, t] - 2*HPL[{1}, t]*HPL[{-1, 1, -1, 1, 1}, t] + 3*HPL[{1}, t]*HPL[{-1, 1, 1, 1, -1}, t] + 3*HPL[{-1, 1, -1, 1, 1, 1}, t] + 4*HPL[{-1, 1, 1, -1, 1, 1}, t] + 3*HPL[{-1, 1, 1, 1, -1, 1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, 1, -1, 1, -2}, t_]:=-(HPL[{-1}, t]*HPL[{1}, t]^2*HPL[{-2, 1}, t])/2 + (HPL[{-2}, t]*HPL[{1}, t]^2*HPL[{-1, 1}, t])/2 + HPL[{1}, t]*HPL[{-2, 1}, t]*HPL[{-1, 1}, t] - (HPL[{-1}, t]*HPL[{1}, t]^2*HPL[{2, -1}, t])/2 + HPL[{1}, t]*HPL[{-1, 1}, t]*HPL[{2, -1}, t] + (HPL[{1}, t]^2*HPL[{-2, 1, -1}, t])/2 - 2*HPL[{-2}, t]*HPL[{1}, t]*HPL[{-1, 1, 1}, t] + HPL[{1}, t]^2*HPL[{2, -1, -1}, t] - HPL[{1}, t]*HPL[{-2, 1, -1, 1}, t] - 2*HPL[{1}, t]*HPL[{2, -1, -1, 1}, t] - HPL[{1}, t]*HPL[{2, -1, 1, -1}, t] + HPL[{-1, 1, -2, 1, 1}, t] + 2*HPL[{-1, 1, 1, -2, 1}, t] + 3*HPL[{-1, 1, 1, 1, -2}, t] + 2*HPL[{-1, 1, 1, 2, -1}, t] + HPL[{-1, 1, 2, -1, 1}, t] + HPL[{-1, 1, 2, 1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, -1, 1, 0, 0, 0}, t_]:=(-3*HPL[{-1}, t]^2*HPL[{0}, t]^2*HPL[{2}, t] + 6*HPL[{-1}, t]^2*HPL[{0}, t]*HPL[{3}, t] + HPL[{-1}, t]*HPL[{0}, t]^3*HPL[{-1, 1}, t] + 6*HPL[{-1}, t]*HPL[{0}, t]^2*HPL[{2, -1}, t] - 12*HPL[{-1}, t]*HPL[{0}, t]*HPL[{3, -1}, t] - 12*HPL[{-4, -1, 1}, t] - 12*HPL[{-3, -2, 1}, t] - 12*HPL[{-3, -1, 2}, t] - 12*HPL[{-2, -3, 1}, t] - 12*HPL[{-2, -2, 2}, t] - 12*HPL[{-2, -1, 3}, t] - 12*HPL[{-1, -4, 1}, t] - 12*HPL[{-1, -3, 2}, t] - 12*HPL[{-1, -2, 3}, t] - 12*HPL[{-1, -1, 4}, t] - HPL[{0}, t]^3*HPL[{-1, 1, -1}, t] - 6*HPL[{0}, t]^2*HPL[{2, -1, -1}, t] + 12*HPL[{0}, t]*HPL[{3, -1, -1}, t])/12/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, 1, -1, 1, 0, 0}, t_]:=(-2*HPL[{-1}, t]*HPL[{0}, t]*HPL[{1}, t]^2*HPL[{2}, t] + 2*HPL[{-1}, t]*HPL[{1}, t]^2*HPL[{3}, t] + HPL[{0}, t]^2*HPL[{1}, t]^2*HPL[{-1, 1}, t] + 4*HPL[{0}, t]*HPL[{1}, t]*HPL[{2}, t]*HPL[{-1, 1}, t] - 4*HPL[{1}, t]*HPL[{3}, t]*HPL[{-1, 1}, t] + 2*HPL[{0}, t]*HPL[{1}, t]^2*HPL[{2, -1}, t] + 2*HPL[{1}, t]*HPL[{2}, t]*HPL[{2, -1}, t] - 2*HPL[{1}, t]^2*HPL[{3, -1}, t] - 4*HPL[{0}, t]^2*HPL[{1}, t]*HPL[{-1, 1, 1}, t] - 4*HPL[{0}, t]*HPL[{2}, t]*HPL[{-1, 1, 1}, t] - 2*HPL[{1}, t]*HPL[{2, -2, 1}, t] - 4*HPL[{0}, t]*HPL[{1}, t]*HPL[{2, -1, 1}, t] - 2*HPL[{1}, t]*HPL[{2, -1, 2}, t] - 4*HPL[{1}, t]*HPL[{2, 2, -1}, t] - 8*HPL[{1}, t]*HPL[{3, 1, -1}, t] + 12*HPL[{-3, 1, 1, 1}, t] + 4*HPL[{-2, 1, 1, 2}, t] + 8*HPL[{-2, 1, 2, 1}, t] + 12*HPL[{-2, 2, 1, 1}, t] + 6*HPL[{0}, t]^2*HPL[{-1, 1, 1, 1}, t] + 4*HPL[{-1, 1, 1, 3}, t] + 4*HPL[{-1, 1, 2, 2}, t] + 8*HPL[{-1, 1, 3, 1}, t] + 4*HPL[{-1, 2, 1, 2}, t] + 8*HPL[{-1, 2, 2, 1}, t] + 12*HPL[{-1, 3, 1, 1}, t] + 4*HPL[{0}, t]*HPL[{2, -1, 1, 1}, t])/4/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, 1, -1, 1, 2}, t_]:=(HPL[{1}, t]^2*HPL[{2}, t]*HPL[{-1, 1}, t] - 2*HPL[{-1}, t]*HPL[{1}, t]^2*HPL[{2, 1}, t] + 4*HPL[{1}, t]*HPL[{-1, 1}, t]*HPL[{2, 1}, t] - 4*HPL[{1}, t]*HPL[{2}, t]*HPL[{-1, 1, 1}, t] + HPL[{1}, t]^2*HPL[{2, -1, 1}, t] + 2*HPL[{1}, t]^2*HPL[{2, 1, -1}, t] - 4*HPL[{1}, t]*HPL[{2, -1, 1, 1}, t] - 4*HPL[{1}, t]*HPL[{2, 1, -1, 1}, t] + 6*HPL[{-1, 1, 1, 1, 2}, t] + 8*HPL[{-1, 1, 1, 2, 1}, t] + 6*HPL[{-1, 1, 2, 1, 1}, t])/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, 1, -1, 1, 1, -1}, t_]:=(-(HPL[{1}, t]^2*HPL[{-1, 1}, t]^2) + 2*HPL[{-1}, t]*HPL[{1}, t]^2*HPL[{-1, 1, 1}, t] + 2*HPL[{1}, t]*HPL[{-1, 1}, t]*HPL[{-1, 1, 1}, t] - 6*HPL[{-1}, t]*HPL[{1}, t]*HPL[{-1, 1, 1, 1}, t] - 6*HPL[{1}, t]*HPL[{-1, 1, 1, 1, -1}, t] + 4*HPL[{-1, 1, 1, -1, 1, 1}, t] + 12*HPL[{-1, 1, 1, 1, -1, 1}, t] + 24*HPL[{-1, 1, 1, 1, 1, -1}, t])/4/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, 1, -1, 1, 1, 0}, t_]:=(-(HPL[{1}, t]^2*HPL[{2}, t]*HPL[{-1, 1}, t]) + HPL[{-1}, t]*HPL[{1}, t]^2*HPL[{2, 1}, t] - 2*HPL[{1}, t]*HPL[{-1, 1}, t]*HPL[{2, 1}, t] + HPL[{0}, t]*HPL[{1}, t]^2*HPL[{-1, 1, 1}, t] + 4*HPL[{1}, t]*HPL[{2}, t]*HPL[{-1, 1, 1}, t] - HPL[{1}, t]^2*HPL[{2, 1, -1}, t] - 6*HPL[{0}, t]*HPL[{1}, t]*HPL[{-1, 1, 1, 1}, t] + 2*HPL[{1}, t]*HPL[{2, 1, -1, 1}, t] - 12*HPL[{-2, 1, 1, 1, 1}, t] + 12*HPL[{0}, t]*HPL[{-1, 1, 1, 1, 1}, t] - 6*HPL[{-1, 1, 1, 1, 2}, t] - 10*HPL[{-1, 1, 1, 2, 1}, t] - 12*HPL[{-1, 1, 2, 1, 1}, t] - 12*HPL[{-1, 2, 1, 1, 1}, t])/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, 1, -1, 1, 1, 1}, t_]:=(HPL[{1}, t]^2*HPL[{-1, 1, 1, 1}, t] - 8*HPL[{1}, t]*HPL[{-1, 1, 1, 1, 1}, t] + 20*HPL[{-1, 1, 1, 1, 1, 1}, t])/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, 1, -2, -1, -1}, t_]:=(HPL[{1}, t]^2*HPL[{-2, -1, -1}, t])/2 - HPL[{1}, t]*HPL[{-2, -1, -1, 1}, t] - HPL[{1}, t]*HPL[{-2, -1, 1, -1}, t] - HPL[{1}, t]*HPL[{-2, 1, -1, -1}, t] - HPL[{1}, t]*HPL[{2, -1, -1, -1}, t] + HPL[{-2, -1, -1, 1, 1}, t] + HPL[{-2, -1, 1, -1, 1}, t] + HPL[{-2, -1, 1, 1, -1}, t] + HPL[{-2, 1, -1, -1, 1}, t] + HPL[{-2, 1, -1, 1, -1}, t] + HPL[{-2, 1, 1, -1, -1}, t] + HPL[{2, -1, -1, -1, 1}, t] + HPL[{2, -1, -1, 1, -1}, t] + HPL[{2, -1, 1, -1, -1}, t] + HPL[{2, 1, -1, -1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, 1, -2, -1, 0}, t_]:=(-(HPL[{-2}, t]^2*HPL[{1}, t]^2) + 2*HPL[{0}, t]*HPL[{1}, t]^2*HPL[{-2, -1}, t] + 2*HPL[{-2}, t]*HPL[{1}, t]*HPL[{-2, 1}, t] + 2*HPL[{-2}, t]*HPL[{1}, t]*HPL[{2, -1}, t] - 4*HPL[{0}, t]*HPL[{1}, t]*HPL[{-2, -1, 1}, t] + 2*HPL[{1}, t]*HPL[{-2, 1, -2}, t] - 4*HPL[{0}, t]*HPL[{1}, t]*HPL[{-2, 1, -1}, t] + 2*HPL[{1}, t]*HPL[{2, -1, -2}, t] - 4*HPL[{0}, t]*HPL[{1}, t]*HPL[{2, -1, -1}, t] - 8*HPL[{-3, -1, 1, 1}, t] - 8*HPL[{-3, 1, -1, 1}, t] - 8*HPL[{-3, 1, 1, -1}, t] - 4*HPL[{-2, -2, 1, 1}, t] + 4*HPL[{0}, t]*HPL[{-2, -1, 1, 1}, t] - 4*HPL[{-2, 1, -2, 1}, t] + 4*HPL[{0}, t]*HPL[{-2, 1, -1, 1}, t] - 4*HPL[{-2, 1, 1, -2}, t] + 4*HPL[{0}, t]*HPL[{-2, 1, 1, -1}, t] - 4*HPL[{-2, 1, 2, -1}, t] - 4*HPL[{-2, 2, -1, 1}, t] - 4*HPL[{-2, 2, 1, -1}, t] - 4*HPL[{2, -2, -1, 1}, t] - 4*HPL[{2, -2, 1, -1}, t] - 4*HPL[{2, -1, -2, 1}, t] + 4*HPL[{0}, t]*HPL[{2, -1, -1, 1}, t] - 4*HPL[{2, -1, 1, -2}, t] + 4*HPL[{0}, t]*HPL[{2, -1, 1, -1}, t] - 4*HPL[{2, -1, 2, -1}, t] - 4*HPL[{2, 1, -2, -1}, t] - 4*HPL[{2, 1, -1, -2}, t] + 4*HPL[{0}, t]*HPL[{2, 1, -1, -1}, t] - 4*HPL[{2, 2, -1, -1}, t] - 8*HPL[{3, -1, -1, 1}, t] - 8*HPL[{3, -1, 1, -1}, t] - 8*HPL[{3, 1, -1, -1}, t])/4/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, 1, -2, -1, 1}, t_]:=(HPL[{1}, t]^2*HPL[{-2, -1, 1}, t])/2 - 2*HPL[{1}, t]*HPL[{-2, -1, 1, 1}, t] - HPL[{1}, t]*HPL[{-2, 1, -1, 1}, t] - HPL[{1}, t]*HPL[{2, -1, -1, 1}, t] + 3*HPL[{-2, -1, 1, 1, 1}, t] + 2*HPL[{-2, 1, -1, 1, 1}, t] + HPL[{-2, 1, 1, -1, 1}, t] + 2*HPL[{2, -1, -1, 1, 1}, t] + HPL[{2, -1, 1, -1, 1}, t] + HPL[{2, 1, -1, -1, 1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, 1, -2, -2}, t_]:=(HPL[{-2}, t]^2*HPL[{1}, t]^2)/4 - HPL[{1}, t]^2*HPL[{-3, -1}, t] - (HPL[{-2}, t]*HPL[{1}, t]*HPL[{-2, 1}, t])/2 - (HPL[{-2}, t]*HPL[{1}, t]*HPL[{2, -1}, t])/2 + 2*HPL[{1}, t]*HPL[{-3, -1, 1}, t] + 2*HPL[{1}, t]*HPL[{-3, 1, -1}, t] - (HPL[{1}, t]*HPL[{-2, 1, -2}, t])/2 + HPL[{1}, t]*HPL[{2, -2, -1}, t] - (HPL[{1}, t]*HPL[{2, -1, -2}, t])/2 + 2*HPL[{1}, t]*HPL[{3, -1, -1}, t] + HPL[{-2, -2, 1, 1}, t] + HPL[{-2, 1, -2, 1}, t] + HPL[{-2, 1, 1, -2}, t] + HPL[{-2, 1, 2, -1}, t] + HPL[{-2, 2, -1, 1}, t] + HPL[{-2, 2, 1, -1}, t] + HPL[{2, -1, -2, 1}, t] + HPL[{2, -1, 1, -2}, t] + HPL[{2, -1, 2, -1}, t] + HPL[{2, 1, -1, -2}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, 1, -2, 0, 0}, t_]:=(3*HPL[{-4}, t]*HPL[{1}, t]^2)/2 - HPL[{-3}, t]*HPL[{0}, t]*HPL[{1}, t]^2 + (HPL[{-2}, t]*HPL[{0}, t]^2*HPL[{1}, t]^2)/4 - 3*HPL[{1}, t]*HPL[{-4, 1}, t] + 2*HPL[{0}, t]*HPL[{1}, t]*HPL[{-3, 1}, t] - (HPL[{0}, t]^2*HPL[{1}, t]*HPL[{-2, 1}, t])/2 - HPL[{1}, t]*HPL[{2, -3}, t] + HPL[{0}, t]*HPL[{1}, t]*HPL[{2, -2}, t] - (HPL[{0}, t]^2*HPL[{1}, t]*HPL[{2, -1}, t])/2 - HPL[{0}, t]*HPL[{2}, t]*HPL[{2, -1}, t] - 2*HPL[{1}, t]*HPL[{3, -2}, t] + 2*HPL[{0}, t]*HPL[{1}, t]*HPL[{3, -1}, t] - 3*HPL[{1}, t]*HPL[{4, -1}, t] + 3*HPL[{-4, 1, 1}, t] - 2*HPL[{0}, t]*HPL[{-3, 1, 1}, t] + (HPL[{0}, t]^2*HPL[{-2, 1, 1}, t])/2 + HPL[{2, -3, 1}, t] + (HPL[{0}, t]^2*HPL[{2, -1, 1}, t])/2 + HPL[{0}, t]*HPL[{2, -1, 2}, t] + HPL[{2, 1, -3}, t] - HPL[{0}, t]*HPL[{2, 1, -2}, t] + (HPL[{0}, t]^2*HPL[{2, 1, -1}, t])/2 + HPL[{2, 2, -2}, t] + HPL[{0}, t]*HPL[{2, 2, -1}, t] + HPL[{2, 3, -1}, t] + 2*HPL[{3, -2, 1}, t] + 2*HPL[{3, 1, -2}, t] + 2*HPL[{0}, t]*HPL[{3, 1, -1}, t] + 2*HPL[{3, 2, -1}, t] + 3*HPL[{4, -1, 1}, t] + 3*HPL[{4, 1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, 1, -2, 2}, t_]:=(HPL[{-2}, t]*HPL[{1}, t]^2*HPL[{2}, t])/2 - HPL[{1}, t]^2*HPL[{-3, 1}, t] - HPL[{1}, t]*HPL[{2}, t]*HPL[{-2, 1}, t] - (HPL[{1}, t]^2*HPL[{2, -2}, t])/2 + HPL[{1}, t]*HPL[{2}, t]*HPL[{2, -1}, t] - HPL[{1}, t]^2*HPL[{3, -1}, t] + 4*HPL[{1}, t]*HPL[{-3, 1, 1}, t] - 2*HPL[{1}, t]*HPL[{2, -1, 2}, t] - 2*HPL[{1}, t]*HPL[{2, 2, -1}, t] - 4*HPL[{1}, t]*HPL[{3, 1, -1}, t] + HPL[{-2, 1, 1, 2}, t] + 2*HPL[{-2, 1, 2, 1}, t] + 3*HPL[{-2, 2, 1, 1}, t] + HPL[{2, -1, 1, 2}, t] + 2*HPL[{2, -1, 2, 1}, t] + HPL[{2, 1, -1, 2}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, 1, -2, 1, -1}, t_]:=(HPL[{1}, t]^2*HPL[{-2, 1, -1}, t])/2 - HPL[{1}, t]*HPL[{-2, 1, -1, 1}, t] - 2*HPL[{1}, t]*HPL[{-2, 1, 1, -1}, t] - HPL[{1}, t]*HPL[{2, -1, 1, -1}, t] + HPL[{-2, 1, -1, 1, 1}, t] + 2*HPL[{-2, 1, 1, -1, 1}, t] + 3*HPL[{-2, 1, 1, 1, -1}, t] + HPL[{2, -1, 1, -1, 1}, t] + 2*HPL[{2, -1, 1, 1, -1}, t] + HPL[{2, 1, -1, 1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, 1, -2, 1, 0}, t_]:=(-(HPL[{-2}, t]*HPL[{1}, t]^2*HPL[{2}, t]) + HPL[{0}, t]*HPL[{1}, t]^2*HPL[{-2, 1}, t] + 2*HPL[{1}, t]*HPL[{2}, t]*HPL[{-2, 1}, t] + HPL[{1}, t]^2*HPL[{2, -2}, t] + 2*HPL[{1}, t]^2*HPL[{3, -1}, t] - 4*HPL[{0}, t]*HPL[{1}, t]*HPL[{-2, 1, 1}, t] - 2*HPL[{0}, t]*HPL[{1}, t]*HPL[{2, -1, 1}, t] + 2*HPL[{1}, t]*HPL[{2, -1, 2}, t] - 12*HPL[{-3, 1, 1, 1}, t] + 6*HPL[{0}, t]*HPL[{-2, 1, 1, 1}, t] - 2*HPL[{-2, 1, 1, 2}, t] - 4*HPL[{-2, 1, 2, 1}, t] - 6*HPL[{-2, 2, 1, 1}, t] - 4*HPL[{2, -2, 1, 1}, t] + 4*HPL[{0}, t]*HPL[{2, -1, 1, 1}, t] - 2*HPL[{2, -1, 1, 2}, t] - 4*HPL[{2, -1, 2, 1}, t] - 2*HPL[{2, 1, -2, 1}, t] + 2*HPL[{0}, t]*HPL[{2, 1, -1, 1}, t] - 2*HPL[{2, 1, -1, 2}, t] - 2*HPL[{2, 2, -1, 1}, t] - 8*HPL[{3, -1, 1, 1}, t] - 4*HPL[{3, 1, -1, 1}, t])/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, 1, -2, 1, 1}, t_]:=(HPL[{1}, t]^2*HPL[{-2, 1, 1}, t])/2 - 3*HPL[{1}, t]*HPL[{-2, 1, 1, 1}, t] - HPL[{1}, t]*HPL[{2, -1, 1, 1}, t] + 6*HPL[{-2, 1, 1, 1, 1}, t] + 3*HPL[{2, -1, 1, 1, 1}, t] + HPL[{2, 1, -1, 1, 1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, 1, -3, -1}, t_]:=(HPL[{1}, t]^2*HPL[{-3, -1}, t])/2 - HPL[{1}, t]*HPL[{-3, -1, 1}, t] - HPL[{1}, t]*HPL[{-3, 1, -1}, t] - HPL[{1}, t]*HPL[{2, -2, -1}, t] - HPL[{1}, t]*HPL[{3, -1, -1}, t] + HPL[{-3, -1, 1, 1}, t] + HPL[{-3, 1, -1, 1}, t] + HPL[{-3, 1, 1, -1}, t] + HPL[{2, -2, -1, 1}, t] + HPL[{2, -2, 1, -1}, t] + HPL[{2, 1, -2, -1}, t] + HPL[{2, 2, -1, -1}, t] + HPL[{3, -1, -1, 1}, t] + HPL[{3, -1, 1, -1}, t] + HPL[{3, 1, -1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, 1, -3, 0}, t_]:=(-3*HPL[{-4}, t]*HPL[{1}, t]^2 + HPL[{-3}, t]*HPL[{0}, t]*HPL[{1}, t]^2 + 6*HPL[{1}, t]*HPL[{-4, 1}, t] - 2*HPL[{0}, t]*HPL[{1}, t]*HPL[{-3, 1}, t] + 4*HPL[{1}, t]*HPL[{2, -3}, t] - 2*HPL[{0}, t]*HPL[{1}, t]*HPL[{2, -2}, t] + HPL[{0}, t]*HPL[{2}, t]*HPL[{2, -1}, t] + 6*HPL[{1}, t]*HPL[{3, -2}, t] - 2*HPL[{0}, t]*HPL[{1}, t]*HPL[{3, -1}, t] + 6*HPL[{1}, t]*HPL[{4, -1}, t] - 6*HPL[{-4, 1, 1}, t] + 2*HPL[{0}, t]*HPL[{-3, 1, 1}, t] - 4*HPL[{2, -3, 1}, t] + HPL[{0}, t]*HPL[{2, -2, 1}, t] - HPL[{0}, t]*HPL[{2, -1, 2}, t] - 4*HPL[{2, 1, -3}, t] + 2*HPL[{0}, t]*HPL[{2, 1, -2}, t] - 4*HPL[{2, 2, -2}, t] - 4*HPL[{2, 3, -1}, t] - 6*HPL[{3, -2, 1}, t] - 6*HPL[{3, 1, -2}, t] - 2*HPL[{0}, t]*HPL[{3, 1, -1}, t] - 6*HPL[{3, 2, -1}, t] - 6*HPL[{4, -1, 1}, t] - 6*HPL[{4, 1, -1}, t])/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, 1, -3, 1}, t_]:=(HPL[{1}, t]^2*HPL[{-3, 1}, t] - HPL[{1}, t]*HPL[{2}, t]*HPL[{2, -1}, t] - 4*HPL[{1}, t]*HPL[{-3, 1, 1}, t] - HPL[{1}, t]*HPL[{2, -2, 1}, t] + HPL[{1}, t]*HPL[{2, -1, 2}, t] + 2*HPL[{1}, t]*HPL[{2, 2, -1}, t] + 4*HPL[{1}, t]*HPL[{3, 1, -1}, t] + 6*HPL[{-3, 1, 1, 1}, t] + 4*HPL[{2, -2, 1, 1}, t] + 2*HPL[{2, 1, -2, 1}, t] + 2*HPL[{2, 2, -1, 1}, t] + 4*HPL[{3, -1, 1, 1}, t] + 2*HPL[{3, 1, -1, 1}, t])/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, 1, -4}, t_]:=(HPL[{-4}, t]*HPL[{1}, t]^2)/2 - HPL[{1}, t]*HPL[{-4, 1}, t] - HPL[{1}, t]*HPL[{2, -3}, t] - HPL[{1}, t]*HPL[{3, -2}, t] - HPL[{1}, t]*HPL[{4, -1}, t] + HPL[{-4, 1, 1}, t] + HPL[{2, -3, 1}, t] + HPL[{2, 1, -3}, t] + HPL[{2, 2, -2}, t] + HPL[{2, 3, -1}, t] + HPL[{3, -2, 1}, t] + HPL[{3, 1, -2}, t] + HPL[{3, 2, -1}, t] + HPL[{4, -1, 1}, t] + HPL[{4, 1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, 1, 0, 0, 0, 0}, t_]:=(HPL[{0}, t]^4*HPL[{1}, t]^2 - 8*HPL[{0}, t]^3*HPL[{1}, t]*HPL[{2}, t] - 6*HPL[{0}, t]^2*HPL[{2}, t]^2 + 24*HPL[{0}, t]^2*HPL[{1}, t]*HPL[{3}, t] + 8*HPL[{0}, t]*HPL[{2}, t]*HPL[{3}, t] - 48*HPL[{0}, t]*HPL[{1}, t]*HPL[{4}, t] + 48*HPL[{1}, t]*HPL[{5}, t] + 8*HPL[{0}, t]^3*HPL[{2, 1}, t] + 12*HPL[{0}, t]^2*HPL[{2, 2}, t] - 8*HPL[{0}, t]*HPL[{2, 3}, t] - 24*HPL[{0}, t]*HPL[{3, 2}, t] - 48*HPL[{5, 1}, t])/48/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, 1, 4}, t_]:=-(HPL[{1}, t]*HPL[{2}, t]*HPL[{3}, t])/3 + (HPL[{1}, t]^2*HPL[{4}, t])/2 - (2*HPL[{1}, t]*HPL[{2, 3}, t])/3 + HPL[{2, 1, 3}, t] + HPL[{2, 2, 2}, t] + 2*HPL[{2, 3, 1}, t] + HPL[{3, 1, 2}, t] + 2*HPL[{3, 2, 1}, t] + 3*HPL[{4, 1, 1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, 1, 3, -1}, t_]:=(-(HPL[{1}, t]*HPL[{2}, t]*HPL[{2, -1}, t]) + HPL[{1}, t]^2*HPL[{3, -1}, t] + HPL[{1}, t]*HPL[{2, -2, 1}, t] + HPL[{1}, t]*HPL[{2, -1, 2}, t] + 2*HPL[{2, 1, 2, -1}, t] + 2*HPL[{2, 2, -1, 1}, t] + 4*HPL[{2, 2, 1, -1}, t] + 2*HPL[{3, -1, 1, 1}, t] + 4*HPL[{3, 1, -1, 1}, t] + 6*HPL[{3, 1, 1, -1}, t])/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, 1, 3, 0}, t_]:=(-(HPL[{0}, t]*HPL[{1}, t]*HPL[{2}, t]^2) + HPL[{0}, t]*HPL[{1}, t]^2*HPL[{3}, t] + 2*HPL[{1}, t]*HPL[{2}, t]*HPL[{3}, t] - 3*HPL[{1}, t]^2*HPL[{4}, t] + HPL[{0}, t]*HPL[{2}, t]*HPL[{2, 1}, t] + 2*HPL[{1}, t]*HPL[{2, 3}, t] + HPL[{0}, t]*HPL[{2, 1, 2}, t] - 4*HPL[{2, 1, 3}, t] + HPL[{0}, t]*HPL[{2, 2, 1}, t] - 4*HPL[{2, 2, 2}, t] - 8*HPL[{2, 3, 1}, t] - 6*HPL[{3, 1, 2}, t] - 12*HPL[{3, 2, 1}, t] - 18*HPL[{4, 1, 1}, t])/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, 1, 3, 1}, t_]:=(HPL[{1}, t]^2*HPL[{2}, t]^2 - 4*HPL[{1}, t]*HPL[{2}, t]*HPL[{2, 1}, t] - 2*HPL[{1}, t]^2*HPL[{2, 2}, t] + 4*HPL[{1}, t]*HPL[{2, 1, 2}, t] + 4*HPL[{1}, t]*HPL[{2, 2, 1}, t] + 8*HPL[{2, 1, 2, 1}, t] + 24*HPL[{2, 2, 1, 1}, t] + 48*HPL[{3, 1, 1, 1}, t])/8/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, 1, 2, -1, -1}, t_]:=(HPL[{1}, t]^2*HPL[{2, -1, -1}, t])/2 - HPL[{1}, t]*HPL[{2, -1, -1, 1}, t] - HPL[{1}, t]*HPL[{2, -1, 1, -1}, t] - 2*HPL[{1}, t]*HPL[{2, 1, -1, -1}, t] + HPL[{2, -1, -1, 1, 1}, t] + HPL[{2, -1, 1, -1, 1}, t] + HPL[{2, -1, 1, 1, -1}, t] + 2*HPL[{2, 1, -1, -1, 1}, t] + 2*HPL[{2, 1, -1, 1, -1}, t] + 3*HPL[{2, 1, 1, -1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, 1, 2, -1, 0}, t_]:=(-(HPL[{1}, t]^2*HPL[{2, -2}, t]) + HPL[{0}, t]*HPL[{1}, t]^2*HPL[{2, -1}, t] + 2*HPL[{1}, t]*HPL[{2}, t]*HPL[{2, -1}, t] - 2*HPL[{1}, t]^2*HPL[{3, -1}, t] - 2*HPL[{0}, t]*HPL[{1}, t]*HPL[{2, -1, 1}, t] - 2*HPL[{1}, t]*HPL[{2, -1, 2}, t] + 4*HPL[{1}, t]*HPL[{2, 1, -2}, t] - 4*HPL[{0}, t]*HPL[{1}, t]*HPL[{2, 1, -1}, t] - 2*HPL[{2, -2, 1, 1}, t] + 2*HPL[{0}, t]*HPL[{2, -1, 1, 1}, t] - 4*HPL[{2, 1, -2, 1}, t] + 4*HPL[{0}, t]*HPL[{2, 1, -1, 1}, t] - 6*HPL[{2, 1, 1, -2}, t] + 6*HPL[{0}, t]*HPL[{2, 1, 1, -1}, t] - 6*HPL[{2, 1, 2, -1}, t] - 4*HPL[{2, 2, -1, 1}, t] - 6*HPL[{2, 2, 1, -1}, t] - 4*HPL[{3, -1, 1, 1}, t] - 8*HPL[{3, 1, -1, 1}, t] - 12*HPL[{3, 1, 1, -1}, t])/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, 1, 2, -1, 1}, t_]:=(HPL[{1}, t]^2*HPL[{2, -1, 1}, t] - 4*HPL[{1}, t]*HPL[{2, -1, 1, 1}, t] - 4*HPL[{1}, t]*HPL[{2, 1, -1, 1}, t] + 6*HPL[{2, -1, 1, 1, 1}, t] + 8*HPL[{2, 1, -1, 1, 1}, t] + 6*HPL[{2, 1, 1, -1, 1}, t])/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, 1, 2, -2}, t_]:=(HPL[{1}, t]^2*HPL[{2, -2}, t])/2 - HPL[{1}, t]*HPL[{2, -2, 1}, t] - 2*HPL[{1}, t]*HPL[{2, 1, -2}, t] - HPL[{1}, t]*HPL[{2, 2, -1}, t] + HPL[{2, -2, 1, 1}, t] + 2*HPL[{2, 1, -2, 1}, t] + 3*HPL[{2, 1, 1, -2}, t] + 2*HPL[{2, 1, 2, -1}, t] + HPL[{2, 2, -1, 1}, t] + HPL[{2, 2, 1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, 1, 2, 0, 0}, t_]:=(HPL[{0}, t]^2*HPL[{1}, t]^2*HPL[{2}, t])/4 + HPL[{0}, t]*HPL[{1}, t]*HPL[{2}, t]^2 - HPL[{0}, t]*HPL[{1}, t]^2*HPL[{3}, t] - HPL[{1}, t]*HPL[{2}, t]*HPL[{3}, t] + (3*HPL[{1}, t]^2*HPL[{4}, t])/2 - HPL[{0}, t]^2*HPL[{1}, t]*HPL[{2, 1}, t] - HPL[{0}, t]*HPL[{2}, t]*HPL[{2, 1}, t] - HPL[{0}, t]*HPL[{1}, t]*HPL[{2, 2}, t] + HPL[{1}, t]*HPL[{3, 2}, t] + (3*HPL[{0}, t]^2*HPL[{2, 1, 1}, t])/2 + HPL[{2, 1, 3}, t] + HPL[{0}, t]*HPL[{2, 2, 1}, t] + HPL[{2, 2, 2}, t] + 2*HPL[{2, 3, 1}, t] + 2*HPL[{3, 1, 2}, t] + 4*HPL[{3, 2, 1}, t] + 9*HPL[{4, 1, 1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, 1, 2, 2}, t_]:=(HPL[{1}, t]^2*HPL[{2, 2}, t] - 4*HPL[{1}, t]*HPL[{2, 1, 2}, t] - 4*HPL[{1}, t]*HPL[{2, 2, 1}, t] + 6*HPL[{2, 1, 1, 2}, t] + 8*HPL[{2, 1, 2, 1}, t] + 6*HPL[{2, 2, 1, 1}, t])/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, 1, 2, 1, -1}, t_]:=(HPL[{1}, t]^2*HPL[{2, 1, -1}, t])/2 - HPL[{1}, t]*HPL[{2, 1, -1, 1}, t] - 3*HPL[{1}, t]*HPL[{2, 1, 1, -1}, t] + HPL[{2, 1, -1, 1, 1}, t] + 3*HPL[{2, 1, 1, -1, 1}, t] + 6*HPL[{2, 1, 1, 1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, -1, -1, -1, 1, 0}, t_]:=(HPL[{-1}, t]^3*HPL[{0}, t]*HPL[{-1, 1}, t] - 3*HPL[{-1}, t]^2*HPL[{0}, t]*HPL[{-1, 1, -1}, t] + 6*HPL[{-1}, t]*HPL[{0}, t]*HPL[{-1, 1, -1, -1}, t] - 24*HPL[{-2, -1, -1, -1, 1}, t] - 24*HPL[{-1, -2, -1, -1, 1}, t] - 24*HPL[{-1, -1, -2, -1, 1}, t] - 24*HPL[{-1, -1, -1, -2, 1}, t] - 24*HPL[{-1, -1, -1, -1, 2}, t] - 6*HPL[{0}, t]*HPL[{-1, 1, -1, -1, -1}, t])/24/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, -1, 1, 2, 0}, t_]:=(HPL[{-1}, t]*HPL[{0}, t]*HPL[{2}, t]*HPL[{-1, 1}, t] - 2*HPL[{-1}, t]^2*HPL[{0}, t]*HPL[{2, 1}, t] - HPL[{0}, t]*HPL[{2}, t]*HPL[{-1, 1, -1}, t] + 2*HPL[{-1}, t]*HPL[{0}, t]*HPL[{2, -1, 1}, t] + 4*HPL[{-1}, t]*HPL[{0}, t]*HPL[{2, 1, -1}, t] - 2*HPL[{-2, -1, 1, 2}, t] - 2*HPL[{-1, -2, 1, 2}, t] - 4*HPL[{-1, -1, 1, 3}, t] - 2*HPL[{-1, -1, 2, 2}, t] - 2*HPL[{0}, t]*HPL[{2, -1, -1, 1}, t] - 2*HPL[{0}, t]*HPL[{2, -1, 1, -1}, t] - 4*HPL[{0}, t]*HPL[{2, 1, -1, -1}, t])/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, 1, 2, 1, 0}, t_]:=-(HPL[{1}, t]^2*HPL[{2}, t]^2)/4 + (HPL[{0}, t]*HPL[{1}, t]^2*HPL[{2, 1}, t])/2 + HPL[{1}, t]*HPL[{2}, t]*HPL[{2, 1}, t] - 3*HPL[{0}, t]*HPL[{1}, t]*HPL[{2, 1, 1}, t] + HPL[{1}, t]*HPL[{2, 1, 2}, t] + 6*HPL[{0}, t]*HPL[{2, 1, 1, 1}, t] - 3*HPL[{2, 1, 1, 2}, t] - 5*HPL[{2, 1, 2, 1}, t] - 6*HPL[{2, 2, 1, 1}, t] - 12*HPL[{3, 1, 1, 1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, 1, 2, 1, 1}, t_]:=(HPL[{1}, t]^2*HPL[{2, 1, 1}, t] - 8*HPL[{1}, t]*HPL[{2, 1, 1, 1}, t] + 20*HPL[{2, 1, 1, 1, 1}, t])/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, 1, 1, -1, -1, -1}, t_]:=(HPL[{-1}, t]^3*HPL[{1}, t]^3 - 3*HPL[{-1}, t]^2*HPL[{1}, t]^2*HPL[{-1, 1}, t] - 15*HPL[{-1}, t]*HPL[{1}, t]*HPL[{-1, 1}, t]^2 - 3*HPL[{-1}, t]*HPL[{1}, t]^2*HPL[{-1, 1, -1}, t] - 12*HPL[{1}, t]*HPL[{-1, 1}, t]*HPL[{-1, 1, -1}, t] + 36*HPL[{-1}, t]^2*HPL[{1}, t]*HPL[{-1, 1, 1}, t] - 6*HPL[{1}, t]^2*HPL[{-1, 1, -1, -1}, t] + 18*HPL[{-1}, t]*HPL[{1}, t]*HPL[{-1, 1, -1, 1}, t] + 12*HPL[{1}, t]*HPL[{-1, 1, -1, -1, 1}, t] - 36*HPL[{1}, t]*HPL[{-1, 1, 1, -1, -1}, t] - 36*HPL[{-1, -1, -1, 1, 1, 1}, t] - 36*HPL[{-1, -1, 1, -1, 1, 1}, t] - 36*HPL[{-1, -1, 1, 1, -1, 1}, t] - 36*HPL[{-1, -1, 1, 1, 1, -1}, t] - 36*HPL[{-1, 1, -1, -1, 1, 1}, t] - 36*HPL[{-1, 1, -1, 1, -1, 1}, t] - 36*HPL[{-1, 1, -1, 1, 1, -1}, t] - 36*HPL[{-1, 1, 1, -1, -1, 1}, t] - 36*HPL[{-1, 1, 1, -1, 1, -1}, t] - 36*HPL[{-1, 1, 1, 1, -1, -1}, t])/36/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, 1, 1, -1, -1, 0}, t_]:=-(HPL[{-2}, t]*HPL[{-1}, t]*HPL[{1}, t]^3)/6 + (HPL[{-1}, t]^2*HPL[{0}, t]*HPL[{1}, t]^3)/12 + (HPL[{1}, t]^3*HPL[{-2, -1}, t])/6 + (HPL[{-2}, t]*HPL[{1}, t]^2*HPL[{-1, 1}, t])/2 - (HPL[{-1}, t]*HPL[{0}, t]*HPL[{1}, t]^2*HPL[{-1, 1}, t])/4 - (HPL[{0}, t]*HPL[{1}, t]*HPL[{-1, 1}, t]^2)/4 - (HPL[{1}, t]^2*HPL[{-2, -1, 1}, t])/2 - (HPL[{0}, t]*HPL[{1}, t]^2*HPL[{-1, 1, -1}, t])/4 - HPL[{-2}, t]*HPL[{1}, t]*HPL[{-1, 1, 1}, t] + HPL[{-1}, t]*HPL[{0}, t]*HPL[{1}, t]*HPL[{-1, 1, 1}, t] + (HPL[{0}, t]*HPL[{-1, 1}, t]*HPL[{-1, 1, 1}, t])/4 + HPL[{1}, t]*HPL[{-2, -1, 1, 1}, t] + (HPL[{0}, t]*HPL[{1}, t]*HPL[{-1, 1, -1, 1}, t])/2 - (5*HPL[{-1}, t]*HPL[{0}, t]*HPL[{-1, 1, 1, 1}, t])/4 + HPL[{-2, -1, 1, 1, 1}, t] + HPL[{-2, 1, -1, 1, 1}, t] + HPL[{-2, 1, 1, -1, 1}, t] + HPL[{-2, 1, 1, 1, -1}, t] + HPL[{-1, -2, 1, 1, 1}, t] + HPL[{-1, 1, -2, 1, 1}, t] - (HPL[{0}, t]*HPL[{-1, 1, -1, 1, 1}, t])/2 + HPL[{-1, 1, 1, -2, 1}, t] + HPL[{-1, 1, 1, 1, -2}, t] + (HPL[{0}, t]*HPL[{-1, 1, 1, 1, -1}, t])/4 + HPL[{-1, 1, 1, 2, -1}, t] + HPL[{-1, 1, 2, -1, 1}, t] + HPL[{-1, 1, 2, 1, -1}, t] + HPL[{-1, 2, -1, 1, 1}, t] + HPL[{-1, 2, 1, -1, 1}, t] + HPL[{-1, 2, 1, 1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, 1, 1, -1, -1, 1}, t_]:=(HPL[{-1}, t]*HPL[{1}, t]^3*HPL[{-1, 1}, t] - 3*HPL[{1}, t]^2*HPL[{-1, 1}, t]^2 - HPL[{1}, t]^3*HPL[{-1, 1, -1}, t] + 3*HPL[{1}, t]*HPL[{-1, 1}, t]*HPL[{-1, 1, 1}, t] + 9*HPL[{-1}, t]*HPL[{1}, t]*HPL[{-1, 1, 1, 1}, t] + 6*HPL[{1}, t]*HPL[{-1, 1, -1, 1, 1}, t] - 9*HPL[{1}, t]*HPL[{-1, 1, 1, 1, -1}, t] - 48*HPL[{-1, -1, 1, 1, 1, 1}, t] - 36*HPL[{-1, 1, -1, 1, 1, 1}, t] - 24*HPL[{-1, 1, 1, -1, 1, 1}, t] - 12*HPL[{-1, 1, 1, 1, -1, 1}, t])/12/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, 1, 1, -1, -2}, t_]:=(HPL[{-2}, t]*HPL[{-1}, t]*HPL[{1}, t]^3 - 2*HPL[{1}, t]^3*HPL[{-2, -1}, t] - 3*HPL[{-2}, t]*HPL[{1}, t]^2*HPL[{-1, 1}, t] + 6*HPL[{1}, t]^2*HPL[{-2, -1, 1}, t] + 3*HPL[{1}, t]^2*HPL[{-2, 1, -1}, t] + 6*HPL[{-2}, t]*HPL[{1}, t]*HPL[{-1, 1, 1}, t] - 12*HPL[{1}, t]*HPL[{-2, -1, 1, 1}, t] - 6*HPL[{1}, t]*HPL[{-2, 1, -1, 1}, t] - 6*HPL[{1}, t]*HPL[{-2, 1, 1, -1}, t] - 6*HPL[{-1, -2, 1, 1, 1}, t] - 6*HPL[{-1, 1, -2, 1, 1}, t] - 6*HPL[{-1, 1, 1, -2, 1}, t] - 6*HPL[{-1, 1, 1, 1, -2}, t] - 6*HPL[{-1, 1, 1, 2, -1}, t] - 6*HPL[{-1, 1, 2, -1, 1}, t] - 6*HPL[{-1, 1, 2, 1, -1}, t] - 6*HPL[{-1, 2, -1, 1, 1}, t] - 6*HPL[{-1, 2, 1, -1, 1}, t] - 6*HPL[{-1, 2, 1, 1, -1}, t])/6/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, 1, 1, -1, 0, 0}, t_]:=(2*HPL[{-3}, t]*HPL[{1}, t]^3 - 2*HPL[{-2}, t]*HPL[{0}, t]*HPL[{1}, t]^3 + HPL[{-1}, t]*HPL[{0}, t]^2*HPL[{1}, t]^3 - 6*HPL[{1}, t]^2*HPL[{-3, 1}, t] + 6*HPL[{0}, t]*HPL[{1}, t]^2*HPL[{-2, 1}, t] - 3*HPL[{0}, t]^2*HPL[{1}, t]^2*HPL[{-1, 1}, t] + 12*HPL[{1}, t]*HPL[{-3, 1, 1}, t] - 12*HPL[{0}, t]*HPL[{1}, t]*HPL[{-2, 1, 1}, t] + 6*HPL[{0}, t]^2*HPL[{1}, t]*HPL[{-1, 1, 1}, t] - 12*HPL[{-3, 1, 1, 1}, t] + 12*HPL[{0}, t]*HPL[{-2, 1, 1, 1}, t] - 6*HPL[{0}, t]^2*HPL[{-1, 1, 1, 1}, t])/12/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, 1, 1, -1, 2}, t_]:=(HPL[{-1}, t]*HPL[{1}, t]^3*HPL[{2}, t] - HPL[{1}, t]^3*HPL[{-2, 1}, t] - 3*HPL[{1}, t]^2*HPL[{2}, t]*HPL[{-1, 1}, t] - HPL[{1}, t]^3*HPL[{2, -1}, t] + 6*HPL[{1}, t]^2*HPL[{-2, 1, 1}, t] + 6*HPL[{1}, t]*HPL[{2}, t]*HPL[{-1, 1, 1}, t] + 3*HPL[{1}, t]^2*HPL[{2, -1, 1}, t] - 18*HPL[{1}, t]*HPL[{-2, 1, 1, 1}, t] - 6*HPL[{1}, t]*HPL[{2, -1, 1, 1}, t] - 6*HPL[{-1, 1, 1, 1, 2}, t] - 12*HPL[{-1, 1, 1, 2, 1}, t] - 18*HPL[{-1, 1, 2, 1, 1}, t] - 24*HPL[{-1, 2, 1, 1, 1}, t])/6/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, 1, 1, -1, 1, -1}, t_]:=(HPL[{1}, t]^2*HPL[{-1, 1}, t]^2)/2 + (HPL[{1}, t]^3*HPL[{-1, 1, -1}, t])/6 - HPL[{-1}, t]*HPL[{1}, t]^2*HPL[{-1, 1, 1}, t] - HPL[{1}, t]*HPL[{-1, 1}, t]*HPL[{-1, 1, 1}, t] - (HPL[{1}, t]^2*HPL[{-1, 1, -1, 1}, t])/2 + 3*HPL[{-1}, t]*HPL[{1}, t]*HPL[{-1, 1, 1, 1}, t] + HPL[{1}, t]*HPL[{-1, 1, -1, 1, 1}, t] - HPL[{-1, 1, -1, 1, 1, 1}, t] - 2*HPL[{-1, 1, 1, -1, 1, 1}, t] - 3*HPL[{-1, 1, 1, 1, -1, 1}, t] - 4*HPL[{-1, 1, 1, 1, 1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, 1, 1, -1, 1, 0}, t_]:=(-(HPL[{-1}, t]*HPL[{1}, t]^3*HPL[{2}, t]) + HPL[{0}, t]*HPL[{1}, t]^3*HPL[{-1, 1}, t] + 3*HPL[{1}, t]^2*HPL[{2}, t]*HPL[{-1, 1}, t] + HPL[{1}, t]^3*HPL[{2, -1}, t] - 6*HPL[{0}, t]*HPL[{1}, t]^2*HPL[{-1, 1, 1}, t] - 6*HPL[{1}, t]*HPL[{2}, t]*HPL[{-1, 1, 1}, t] - 3*HPL[{1}, t]^2*HPL[{2, -1, 1}, t] + 18*HPL[{0}, t]*HPL[{1}, t]*HPL[{-1, 1, 1, 1}, t] + 6*HPL[{1}, t]*HPL[{2, -1, 1, 1}, t] + 24*HPL[{-2, 1, 1, 1, 1}, t] - 24*HPL[{0}, t]*HPL[{-1, 1, 1, 1, 1}, t] + 6*HPL[{-1, 1, 1, 1, 2}, t] + 12*HPL[{-1, 1, 1, 2, 1}, t] + 18*HPL[{-1, 1, 2, 1, 1}, t] + 24*HPL[{-1, 2, 1, 1, 1}, t])/6/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, 1, 1, -1, 1, 1}, t_]:=(HPL[{1}, t]^3*HPL[{-1, 1, 1}, t] - 9*HPL[{1}, t]^2*HPL[{-1, 1, 1, 1}, t] + 36*HPL[{1}, t]*HPL[{-1, 1, 1, 1, 1}, t] - 60*HPL[{-1, 1, 1, 1, 1, 1}, t])/6/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, 1, 1, -2, -1}, t_]:=(HPL[{1}, t]^3*HPL[{-2, -1}, t])/6 - (HPL[{1}, t]^2*HPL[{-2, -1, 1}, t])/2 - (HPL[{1}, t]^2*HPL[{-2, 1, -1}, t])/2 - (HPL[{1}, t]^2*HPL[{2, -1, -1}, t])/2 + HPL[{1}, t]*HPL[{-2, -1, 1, 1}, t] + HPL[{1}, t]*HPL[{-2, 1, -1, 1}, t] + HPL[{1}, t]*HPL[{-2, 1, 1, -1}, t] + HPL[{1}, t]*HPL[{2, -1, -1, 1}, t] + HPL[{1}, t]*HPL[{2, -1, 1, -1}, t] + HPL[{1}, t]*HPL[{2, 1, -1, -1}, t] - HPL[{-2, -1, 1, 1, 1}, t] - HPL[{-2, 1, -1, 1, 1}, t] - HPL[{-2, 1, 1, -1, 1}, t] - HPL[{-2, 1, 1, 1, -1}, t] - HPL[{2, -1, -1, 1, 1}, t] - HPL[{2, -1, 1, -1, 1}, t] - HPL[{2, -1, 1, 1, -1}, t] - HPL[{2, 1, -1, -1, 1}, t] - HPL[{2, 1, -1, 1, -1}, t] - HPL[{2, 1, 1, -1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, 1, 1, -2, 0}, t_]:=-(HPL[{-3}, t]*HPL[{1}, t]^3)/3 + (HPL[{-2}, t]*HPL[{0}, t]*HPL[{1}, t]^3)/6 + HPL[{1}, t]^2*HPL[{-3, 1}, t] - (HPL[{0}, t]*HPL[{1}, t]^2*HPL[{-2, 1}, t])/2 + (HPL[{1}, t]^2*HPL[{2, -2}, t])/2 - (HPL[{0}, t]*HPL[{1}, t]^2*HPL[{2, -1}, t])/2 - HPL[{1}, t]*HPL[{2}, t]*HPL[{2, -1}, t] + HPL[{1}, t]^2*HPL[{3, -1}, t] - 2*HPL[{1}, t]*HPL[{-3, 1, 1}, t] + HPL[{0}, t]*HPL[{1}, t]*HPL[{-2, 1, 1}, t] + HPL[{0}, t]*HPL[{1}, t]*HPL[{2, -1, 1}, t] + HPL[{1}, t]*HPL[{2, -1, 2}, t] - HPL[{1}, t]*HPL[{2, 1, -2}, t] + HPL[{0}, t]*HPL[{1}, t]*HPL[{2, 1, -1}, t] + HPL[{1}, t]*HPL[{2, 2, -1}, t] + 2*HPL[{1}, t]*HPL[{3, 1, -1}, t] + 2*HPL[{-3, 1, 1, 1}, t] - HPL[{0}, t]*HPL[{-2, 1, 1, 1}, t] + HPL[{2, -2, 1, 1}, t] - HPL[{0}, t]*HPL[{2, -1, 1, 1}, t] + HPL[{2, 1, -2, 1}, t] - HPL[{0}, t]*HPL[{2, 1, -1, 1}, t] + HPL[{2, 1, 1, -2}, t] - HPL[{0}, t]*HPL[{2, 1, 1, -1}, t] + HPL[{2, 1, 2, -1}, t] + HPL[{2, 2, -1, 1}, t] + HPL[{2, 2, 1, -1}, t] + 2*HPL[{3, -1, 1, 1}, t] + 2*HPL[{3, 1, -1, 1}, t] + 2*HPL[{3, 1, 1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, 1, 1, -2, 1}, t_]:=(HPL[{1}, t]^3*HPL[{-2, 1}, t])/6 - HPL[{1}, t]^2*HPL[{-2, 1, 1}, t] - (HPL[{1}, t]^2*HPL[{2, -1, 1}, t])/2 + 3*HPL[{1}, t]*HPL[{-2, 1, 1, 1}, t] + 2*HPL[{1}, t]*HPL[{2, -1, 1, 1}, t] + HPL[{1}, t]*HPL[{2, 1, -1, 1}, t] - 4*HPL[{-2, 1, 1, 1, 1}, t] - 3*HPL[{2, -1, 1, 1, 1}, t] - 2*HPL[{2, 1, -1, 1, 1}, t] - HPL[{2, 1, 1, -1, 1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, 1, 1, -3}, t_]:=(HPL[{-3}, t]*HPL[{1}, t]^3 - 3*HPL[{1}, t]^2*HPL[{-3, 1}, t] - 3*HPL[{1}, t]^2*HPL[{2, -2}, t] + 3*HPL[{1}, t]*HPL[{2}, t]*HPL[{2, -1}, t] - 3*HPL[{1}, t]^2*HPL[{3, -1}, t] + 6*HPL[{1}, t]*HPL[{-3, 1, 1}, t] + 3*HPL[{1}, t]*HPL[{2, -2, 1}, t] - 3*HPL[{1}, t]*HPL[{2, -1, 2}, t] + 6*HPL[{1}, t]*HPL[{2, 1, -2}, t] - 6*HPL[{1}, t]*HPL[{3, 1, -1}, t] - 6*HPL[{-3, 1, 1, 1}, t] - 6*HPL[{2, -2, 1, 1}, t] - 6*HPL[{2, 1, -2, 1}, t] - 6*HPL[{2, 1, 1, -2}, t] - 6*HPL[{2, 1, 2, -1}, t] - 6*HPL[{2, 2, -1, 1}, t] - 6*HPL[{2, 2, 1, -1}, t] - 6*HPL[{3, -1, 1, 1}, t] - 6*HPL[{3, 1, -1, 1}, t] - 6*HPL[{3, 1, 1, -1}, t])/6/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, 1, 1, 0, 0, 0}, t_]:=(HPL[{0}, t]^3*HPL[{1}, t]^3 - 9*HPL[{0}, t]^2*HPL[{1}, t]^2*HPL[{2}, t] - 9*HPL[{0}, t]*HPL[{1}, t]*HPL[{2}, t]^2 + 18*HPL[{0}, t]*HPL[{1}, t]^2*HPL[{3}, t] + 6*HPL[{1}, t]*HPL[{2}, t]*HPL[{3}, t] - 18*HPL[{1}, t]^2*HPL[{4}, t] + 18*HPL[{0}, t]^2*HPL[{1}, t]*HPL[{2, 1}, t] + 6*HPL[{0}, t]*HPL[{2}, t]*HPL[{2, 1}, t] + 18*HPL[{0}, t]*HPL[{1}, t]*HPL[{2, 2}, t] - 6*HPL[{1}, t]*HPL[{2, 3}, t] - 18*HPL[{1}, t]*HPL[{3, 2}, t] - 18*HPL[{0}, t]^2*HPL[{2, 1, 1}, t] - 6*HPL[{0}, t]*HPL[{2, 1, 2}, t] - 18*HPL[{0}, t]*HPL[{2, 2, 1}, t] - 36*HPL[{4, 1, 1}, t])/36/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, 1, 1, 3}, t_]:=(-3*HPL[{1}, t]^2*HPL[{2}, t]^2 + 2*HPL[{1}, t]^3*HPL[{3}, t] + 6*HPL[{1}, t]*HPL[{2}, t]*HPL[{2, 1}, t] + 6*HPL[{1}, t]*HPL[{2, 1, 2}, t] + 6*HPL[{1}, t]*HPL[{2, 2, 1}, t] - 12*HPL[{2, 1, 1, 2}, t] - 24*HPL[{2, 1, 2, 1}, t] - 36*HPL[{2, 2, 1, 1}, t] - 48*HPL[{3, 1, 1, 1}, t])/12/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, 1, 1, 2, -1}, t_]:=(HPL[{1}, t]^3*HPL[{2, -1}, t])/6 - (HPL[{1}, t]^2*HPL[{2, -1, 1}, t])/2 - HPL[{1}, t]^2*HPL[{2, 1, -1}, t] + HPL[{1}, t]*HPL[{2, -1, 1, 1}, t] + 2*HPL[{1}, t]*HPL[{2, 1, -1, 1}, t] + 3*HPL[{1}, t]*HPL[{2, 1, 1, -1}, t] - HPL[{2, -1, 1, 1, 1}, t] - 2*HPL[{2, 1, -1, 1, 1}, t] - 3*HPL[{2, 1, 1, -1, 1}, t] - 4*HPL[{2, 1, 1, 1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, 1, 1, 2, 0}, t_]:=(HPL[{0}, t]*HPL[{1}, t]^3*HPL[{2}, t])/6 + (HPL[{1}, t]^2*HPL[{2}, t]^2)/2 - (HPL[{1}, t]^3*HPL[{3}, t])/3 - HPL[{0}, t]*HPL[{1}, t]^2*HPL[{2, 1}, t] - HPL[{1}, t]*HPL[{2}, t]*HPL[{2, 1}, t] - (HPL[{1}, t]^2*HPL[{2, 2}, t])/2 + 3*HPL[{0}, t]*HPL[{1}, t]*HPL[{2, 1, 1}, t] + HPL[{1}, t]*HPL[{2, 2, 1}, t] - 4*HPL[{0}, t]*HPL[{2, 1, 1, 1}, t] + HPL[{2, 1, 1, 2}, t] + 2*HPL[{2, 1, 2, 1}, t] + 3*HPL[{2, 2, 1, 1}, t] + 8*HPL[{3, 1, 1, 1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, 1, 1, 2, 1}, t_]:=(HPL[{1}, t]^3*HPL[{2, 1}, t] - 9*HPL[{1}, t]^2*HPL[{2, 1, 1}, t] + 36*HPL[{1}, t]*HPL[{2, 1, 1, 1}, t] - 60*HPL[{2, 1, 1, 1, 1}, t])/6/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, 1, 1, 1, -1, -1}, t_]:=(HPL[{-1}, t]^2*HPL[{1}, t]^4)/48 - (HPL[{-1}, t]*HPL[{1}, t]^3*HPL[{-1, 1}, t])/12 - (HPL[{1}, t]^2*HPL[{-1, 1}, t]^2)/8 - (HPL[{1}, t]^3*HPL[{-1, 1, -1}, t])/12 + (HPL[{-1}, t]*HPL[{1}, t]^2*HPL[{-1, 1, 1}, t])/2 + (HPL[{1}, t]*HPL[{-1, 1}, t]*HPL[{-1, 1, 1}, t])/4 + (HPL[{1}, t]^2*HPL[{-1, 1, -1, 1}, t])/4 - (5*HPL[{-1}, t]*HPL[{1}, t]*HPL[{-1, 1, 1, 1}, t])/4 - (HPL[{1}, t]*HPL[{-1, 1, -1, 1, 1}, t])/2 + (HPL[{1}, t]*HPL[{-1, 1, 1, 1, -1}, t])/4 + HPL[{-1, -1, 1, 1, 1, 1}, t] + HPL[{-1, 1, -1, 1, 1, 1}, t] + HPL[{-1, 1, 1, -1, 1, 1}, t] + HPL[{-1, 1, 1, 1, -1, 1}, t] + HPL[{-1, 1, 1, 1, 1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, 1, 1, 1, -1, 0}, t_]:=(-(HPL[{-2}, t]*HPL[{1}, t]^4) + HPL[{-1}, t]*HPL[{0}, t]*HPL[{1}, t]^4 + 4*HPL[{1}, t]^3*HPL[{-2, 1}, t] - 4*HPL[{0}, t]*HPL[{1}, t]^3*HPL[{-1, 1}, t] - 12*HPL[{1}, t]^2*HPL[{-2, 1, 1}, t] + 12*HPL[{0}, t]*HPL[{1}, t]^2*HPL[{-1, 1, 1}, t] + 24*HPL[{1}, t]*HPL[{-2, 1, 1, 1}, t] - 24*HPL[{0}, t]*HPL[{1}, t]*HPL[{-1, 1, 1, 1}, t] - 24*HPL[{-2, 1, 1, 1, 1}, t] + 24*HPL[{0}, t]*HPL[{-1, 1, 1, 1, 1}, t])/24/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, 1, 1, 1, -1, 1}, t_]:=(HPL[{1}, t]^4*HPL[{-1, 1}, t] - 8*HPL[{1}, t]^3*HPL[{-1, 1, 1}, t] + 36*HPL[{1}, t]^2*HPL[{-1, 1, 1, 1}, t] - 96*HPL[{1}, t]*HPL[{-1, 1, 1, 1, 1}, t] + 120*HPL[{-1, 1, 1, 1, 1, 1}, t])/24/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, 1, 1, 1, -2}, t_]:=(HPL[{-2}, t]*HPL[{1}, t]^4)/24 - (HPL[{1}, t]^3*HPL[{-2, 1}, t])/6 - (HPL[{1}, t]^3*HPL[{2, -1}, t])/6 + (HPL[{1}, t]^2*HPL[{-2, 1, 1}, t])/2 + (HPL[{1}, t]^2*HPL[{2, -1, 1}, t])/2 + (HPL[{1}, t]^2*HPL[{2, 1, -1}, t])/2 - HPL[{1}, t]*HPL[{-2, 1, 1, 1}, t] - HPL[{1}, t]*HPL[{2, -1, 1, 1}, t] - HPL[{1}, t]*HPL[{2, 1, -1, 1}, t] - HPL[{1}, t]*HPL[{2, 1, 1, -1}, t] + HPL[{-2, 1, 1, 1, 1}, t] + HPL[{2, -1, 1, 1, 1}, t] + HPL[{2, 1, -1, 1, 1}, t] + HPL[{2, 1, 1, -1, 1}, t] + HPL[{2, 1, 1, 1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, 1, 1, 1, 0, 0}, t_]:=(HPL[{0}, t]^2*HPL[{1}, t]^4 - 8*HPL[{0}, t]*HPL[{1}, t]^3*HPL[{2}, t] - 6*HPL[{1}, t]^2*HPL[{2}, t]^2 + 8*HPL[{1}, t]^3*HPL[{3}, t] + 24*HPL[{0}, t]*HPL[{1}, t]^2*HPL[{2, 1}, t] + 8*HPL[{1}, t]*HPL[{2}, t]*HPL[{2, 1}, t] + 12*HPL[{1}, t]^2*HPL[{2, 2}, t] - 48*HPL[{0}, t]*HPL[{1}, t]*HPL[{2, 1, 1}, t] - 8*HPL[{1}, t]*HPL[{2, 1, 2}, t] - 24*HPL[{1}, t]*HPL[{2, 2, 1}, t] + 48*HPL[{0}, t]*HPL[{2, 1, 1, 1}, t] - 48*HPL[{3, 1, 1, 1}, t])/48/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, 1, 1, 1, 2}, t_]:=(HPL[{1}, t]^4*HPL[{2}, t] - 8*HPL[{1}, t]^3*HPL[{2, 1}, t] + 36*HPL[{1}, t]^2*HPL[{2, 1, 1}, t] - 96*HPL[{1}, t]*HPL[{2, 1, 1, 1}, t] + 120*HPL[{2, 1, 1, 1, 1}, t])/24/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, 1, 1, 1, 1, -1}, t_]:=HPL[{1}, t]*HPL[{-1, 1, 1, 1, 1}, t] + (HPL[{-1}, t]*HPL[{1}, t]^5 - 5*HPL[{1}, t]^4*HPL[{-1, 1}, t] + 20*HPL[{1}, t]^3*HPL[{-1, 1, 1}, t] - 60*HPL[{1}, t]^2*HPL[{-1, 1, 1, 1}, t] - 120*HPL[{-1, 1, 1, 1, 1, 1}, t])/120/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, 1, 1, 1, 1, 0}, t_]:=HPL[{1}, t]*HPL[{2, 1, 1, 1}, t] + (HPL[{0}, t]*HPL[{1}, t]^5 - 5*HPL[{1}, t]^4*HPL[{2}, t] + 20*HPL[{1}, t]^3*HPL[{2, 1}, t] - 60*HPL[{1}, t]^2*HPL[{2, 1, 1}, t] - 120*HPL[{2, 1, 1, 1, 1}, t])/120/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{1, 1, 1, 1, 1, 1}, t_]:=HPL[{1}, t]^6/720/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, -1, 1, 1, -1, 0}, t_]:=(HPL[{-1}, t]*HPL[{0}, t]*HPL[{-1, 1}, t]^2 + 2*HPL[{0}, t]*HPL[{-1, 1}, t]*HPL[{-1, 1, -1}, t] - 2*HPL[{-1}, t]^2*HPL[{0}, t]*HPL[{-1, 1, 1}, t] - 2*HPL[{-1}, t]*HPL[{0}, t]*HPL[{-1, 1, -1, 1}, t] - 4*HPL[{-2, -1, 1, 1, -1}, t] - 4*HPL[{-1, -2, 1, 1, -1}, t] - 4*HPL[{-1, -1, 1, 1, -2}, t] - 4*HPL[{-1, -1, 1, 2, -1}, t] - 4*HPL[{-1, -1, 2, 1, -1}, t] + 4*HPL[{0}, t]*HPL[{-1, 1, 1, -1, -1}, t])/4/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, -1, 1, 1, 0, 0}, t_]:=-(HPL[{-1}, t]*HPL[{0}, t]*HPL[{2}, t]*HPL[{-1, 1}, t])/2 + (HPL[{0}, t]^2*HPL[{-1, 1}, t]^2)/8 + (HPL[{-1}, t]^2*HPL[{0}, t]*HPL[{2, 1}, t])/2 + (HPL[{0}, t]*HPL[{2}, t]*HPL[{-1, 1, -1}, t])/2 - HPL[{-1}, t]*HPL[{0}, t]*HPL[{2, 1, -1}, t] + HPL[{-3, -1, 1, 1}, t] + HPL[{-2, -2, 1, 1}, t] + HPL[{-2, -1, 1, 2}, t] + HPL[{-2, -1, 2, 1}, t] + HPL[{-1, -3, 1, 1}, t] + HPL[{-1, -2, 1, 2}, t] + HPL[{-1, -2, 2, 1}, t] + HPL[{-1, -1, 1, 3}, t] + HPL[{-1, -1, 2, 2}, t] + HPL[{-1, -1, 3, 1}, t] - (HPL[{0}, t]^2*HPL[{-1, 1, -1, 1}, t])/4 + HPL[{0}, t]*HPL[{2, 1, -1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, -1, 1, 1, 1, 0}, t_]:=(HPL[{0}, t]*HPL[{-1, 1}, t]*HPL[{-1, 1, 1}, t] - HPL[{-1}, t]*HPL[{0}, t]*HPL[{-1, 1, 1, 1}, t] - 4*HPL[{-2, -1, 1, 1, 1}, t] - 4*HPL[{-1, -2, 1, 1, 1}, t] - 4*HPL[{-1, -1, 1, 1, 2}, t] - 4*HPL[{-1, -1, 1, 2, 1}, t] - 4*HPL[{-1, -1, 2, 1, 1}, t] - 2*HPL[{0}, t]*HPL[{-1, 1, -1, 1, 1}, t] + HPL[{0}, t]*HPL[{-1, 1, 1, 1, -1}, t])/4/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, -2, -1, -1, 0}, t_]:=HPL[{-1}, t]*HPL[{0}, t]*HPL[{-2, -1, -1}, t] - HPL[{-2, -2, -1, -1}, t] - 4*HPL[{0}, t]*HPL[{-2, -1, -1, -1}, t] - 2*HPL[{-1, -3, -1, -1}, t] - HPL[{-1, -2, -2, -1}, t] - HPL[{-1, -2, -1, -2}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, -2, -1, 0, 0}, t_]:=-(HPL[{-2}, t]^2*HPL[{-1}, t]*HPL[{0}, t])/2 + 2*HPL[{-2}, t]*HPL[{0}, t]*HPL[{-2, -1}, t] + (HPL[{-1}, t]*HPL[{0}, t]^2*HPL[{-2, -1}, t])/2 + HPL[{-3, -2, -1}, t] - 6*HPL[{0}, t]*HPL[{-3, -1, -1}, t] + 2*HPL[{-2, -3, -1}, t] + HPL[{-2, -2, -2}, t] - 3*HPL[{0}, t]*HPL[{-2, -2, -1}, t] - (3*HPL[{0}, t]^2*HPL[{-2, -1, -1}, t])/2 + 3*HPL[{-1, -4, -1}, t] + 2*HPL[{-1, -3, -2}, t] + HPL[{-1, -2, -3}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, -2, -1, 1, 0}, t_]:=HPL[{-1}, t]*HPL[{0}, t]*HPL[{-2, -1, 1}, t] - HPL[{-2, -2, -1, 1}, t] - 3*HPL[{0}, t]*HPL[{-2, -1, -1, 1}, t] - HPL[{0}, t]*HPL[{-2, -1, 1, -1}, t] - 2*HPL[{-1, -3, -1, 1}, t] - HPL[{-1, -2, -2, 1}, t] - HPL[{-1, -2, -1, 2}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, -2, -2, 0}, t_]:=(HPL[{-2}, t]^2*HPL[{-1}, t]*HPL[{0}, t] - 4*HPL[{-1}, t]*HPL[{0}, t]*HPL[{-3, -1}, t] - 4*HPL[{-2}, t]*HPL[{0}, t]*HPL[{-2, -1}, t] + 24*HPL[{0}, t]*HPL[{-3, -1, -1}, t] - 2*HPL[{-2, -2, -2}, t] + 8*HPL[{0}, t]*HPL[{-2, -2, -1}, t] - 4*HPL[{-1, -3, -2}, t] - 4*HPL[{-1, -2, -3}, t])/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, -2, 0, 0, 0}, t_]:=-(HPL[{-3}, t]*HPL[{-2}, t]*HPL[{0}, t]) + 3*HPL[{-4}, t]*HPL[{-1}, t]*HPL[{0}, t] + (HPL[{-2}, t]^2*HPL[{0}, t]^2)/4 - HPL[{-3}, t]*HPL[{-1}, t]*HPL[{0}, t]^2 + (HPL[{-2}, t]*HPL[{-1}, t]*HPL[{0}, t]^3)/6 - HPL[{-4, -2}, t] - 2*HPL[{-3, -3}, t] + HPL[{0}, t]*HPL[{-3, -2}, t] + HPL[{0}, t]^2*HPL[{-3, -1}, t] - 3*HPL[{-2, -4}, t] - (HPL[{0}, t]^3*HPL[{-2, -1}, t])/3 - 4*HPL[{-1, -5}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, -2, 2, 0}, t_]:=(2*HPL[{-2}, t]*HPL[{-1}, t]*HPL[{0}, t]*HPL[{2}, t] - 4*HPL[{-1}, t]*HPL[{0}, t]*HPL[{-3, 1}, t] - 4*HPL[{0}, t]*HPL[{2}, t]*HPL[{-2, -1}, t] + HPL[{-2}, t]*HPL[{0}, t]*HPL[{-2, 1}, t] - 2*HPL[{-1}, t]*HPL[{0}, t]*HPL[{2, -2}, t] + HPL[{-2}, t]*HPL[{0}, t]*HPL[{2, -1}, t] - 4*HPL[{-1}, t]*HPL[{0}, t]*HPL[{3, -1}, t] + 4*HPL[{0}, t]*HPL[{-3, -1, 1}, t] + 4*HPL[{0}, t]*HPL[{-3, 1, -1}, t] - 2*HPL[{-2, -2, 2}, t] - HPL[{0}, t]*HPL[{-2, 1, -2}, t] - 4*HPL[{-1, -3, 2}, t] - 4*HPL[{-1, -2, 3}, t] + 2*HPL[{0}, t]*HPL[{2, -2, -1}, t] - HPL[{0}, t]*HPL[{2, -1, -2}, t] + 4*HPL[{0}, t]*HPL[{3, -1, -1}, t])/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, -1, -1, -1, -1, -1}, t_]:=HPL[{-1}, t]^6/720/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, -1, -1, -1, -1, 1}, t_]:=(HPL[{-1}, t]^4*HPL[{-1, 1}, t] - 4*HPL[{-1}, t]^3*HPL[{-1, 1, -1}, t] + 12*HPL[{-1}, t]^2*HPL[{-1, 1, -1, -1}, t] - 24*HPL[{-1}, t]*HPL[{-1, 1, -1, -1, -1}, t] + 24*HPL[{-1, 1, -1, -1, -1, -1}, t])/120/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, -1, -1, -1, -2}, t_]:=(HPL[{-2}, t]*HPL[{-1}, t]^4 - 8*HPL[{-1}, t]^3*HPL[{-2, -1}, t] + 36*HPL[{-1}, t]^2*HPL[{-2, -1, -1}, t] - 96*HPL[{-1}, t]*HPL[{-2, -1, -1, -1}, t])/24 + 5*HPL[{-2, -1, -1, -1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, -1, -1, -1, 2}, t_]:=(HPL[{-1}, t]^4*HPL[{2}, t] - 4*HPL[{-1}, t]^3*HPL[{-2, 1}, t] - 4*HPL[{-1}, t]^3*HPL[{2, -1}, t] + 12*HPL[{-1}, t]^2*HPL[{-2, -1, 1}, t] + 12*HPL[{-1}, t]^2*HPL[{-2, 1, -1}, t] + 12*HPL[{-1}, t]^2*HPL[{2, -1, -1}, t] - 24*HPL[{-1}, t]*HPL[{-2, -1, -1, 1}, t] - 24*HPL[{-1}, t]*HPL[{-2, -1, 1, -1}, t] - 24*HPL[{-1}, t]*HPL[{-2, 1, -1, -1}, t] - 24*HPL[{-1}, t]*HPL[{2, -1, -1, -1}, t])/24 + HPL[{-2, -1, -1, -1, 1}, t] + HPL[{-2, -1, -1, 1, -1}, t] + HPL[{-2, -1, 1, -1, -1}, t] + HPL[{-2, 1, -1, -1, -1}, t] + HPL[{2, -1, -1, -1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, -1, -1, -1, 1, -1}, t_]:=(HPL[{-1}, t]^3*HPL[{-1, 1, -1}, t] - 6*HPL[{-1}, t]^2*HPL[{-1, 1, -1, -1}, t] + 18*HPL[{-1}, t]*HPL[{-1, 1, -1, -1, -1}, t] - 24*HPL[{-1, 1, -1, -1, -1, -1}, t])/24/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, -1, -1, -1, 1, 1}, t_]:=(-3*HPL[{-1}, t]^2*HPL[{-1, 1}, t]^2 - 6*HPL[{-1}, t]*HPL[{-1, 1}, t]*HPL[{-1, 1, -1}, t] - 3*HPL[{-1, 1, -1}, t]^2 + 8*HPL[{-1}, t]^3*HPL[{-1, 1, 1}, t] + 12*HPL[{-1, 1}, t]*HPL[{-1, 1, -1, -1}, t] - 24*HPL[{-1}, t]*HPL[{-1, 1, 1, -1, -1}, t] - 12*HPL[{-1, 1, -1, -1, -1, 1}, t] + 24*HPL[{-1, 1, 1, -1, -1, -1}, t])/48/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, -1, -1, -2, -1}, t_]:=(HPL[{-1}, t]^3*HPL[{-2, -1}, t] - 9*HPL[{-1}, t]^2*HPL[{-2, -1, -1}, t] + 36*HPL[{-1}, t]*HPL[{-2, -1, -1, -1}, t] - 60*HPL[{-2, -1, -1, -1, -1}, t])/6/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, -1, -1, -2, 1}, t_]:=(HPL[{-1}, t]^3*HPL[{-2, 1}, t])/6 - HPL[{-1}, t]^2*HPL[{-2, -1, 1}, t] - (HPL[{-1}, t]^2*HPL[{-2, 1, -1}, t])/2 + 3*HPL[{-1}, t]*HPL[{-2, -1, -1, 1}, t] + 2*HPL[{-1}, t]*HPL[{-2, -1, 1, -1}, t] + HPL[{-1}, t]*HPL[{-2, 1, -1, -1}, t] - 4*HPL[{-2, -1, -1, -1, 1}, t] - 3*HPL[{-2, -1, -1, 1, -1}, t] - 2*HPL[{-2, -1, 1, -1, -1}, t] - HPL[{-2, 1, -1, -1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, -1, -1, -3}, t_]:=-(HPL[{-2}, t]^2*HPL[{-1}, t]^2)/4 + (HPL[{-3}, t]*HPL[{-1}, t]^3)/6 + HPL[{-2}, t]*HPL[{-1}, t]*HPL[{-2, -1}, t] - 3*HPL[{-1}, t]*HPL[{-3, -1, -1}, t] - HPL[{-1}, t]*HPL[{-2, -2, -1}, t] - HPL[{-2}, t]*HPL[{-2, -1, -1}, t] + 4*HPL[{-3, -1, -1, -1}, t] + HPL[{-2, -2, -1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, -1, -1, 3}, t_]:=-(HPL[{-2}, t]*HPL[{-1}, t]^2*HPL[{2}, t])/2 + (HPL[{-1}, t]^3*HPL[{3}, t])/6 + (HPL[{-1}, t]^2*HPL[{-3, 1}, t])/2 + HPL[{-1}, t]*HPL[{2}, t]*HPL[{-2, -1}, t] + (HPL[{-1}, t]^2*HPL[{2, -2}, t])/2 + (HPL[{-1}, t]^2*HPL[{3, -1}, t])/2 - HPL[{-1}, t]*HPL[{-3, -1, 1}, t] - HPL[{-1}, t]*HPL[{-3, 1, -1}, t] - HPL[{2}, t]*HPL[{-2, -1, -1}, t] - HPL[{-1}, t]*HPL[{2, -2, -1}, t] - HPL[{-1}, t]*HPL[{3, -1, -1}, t] + HPL[{-3, -1, -1, 1}, t] + HPL[{-3, -1, 1, -1}, t] + HPL[{-3, 1, -1, -1}, t] + HPL[{2, -2, -1, -1}, t] + HPL[{3, -1, -1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, -1, -1, 2, -1}, t_]:=(HPL[{-1}, t]^3*HPL[{2, -1}, t])/6 - (HPL[{-1}, t]^2*HPL[{-2, 1, -1}, t])/2 - HPL[{-1}, t]^2*HPL[{2, -1, -1}, t] + HPL[{-1}, t]*HPL[{-2, -1, 1, -1}, t] + 2*HPL[{-1}, t]*HPL[{-2, 1, -1, -1}, t] + 3*HPL[{-1}, t]*HPL[{2, -1, -1, -1}, t] - HPL[{-2, -1, -1, 1, -1}, t] - 2*HPL[{-2, -1, 1, -1, -1}, t] - 3*HPL[{-2, 1, -1, -1, -1}, t] - 4*HPL[{2, -1, -1, -1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, -1, -1, 2, 1}, t_]:=(HPL[{-1}, t]^3*HPL[{2, 1}, t])/6 - (HPL[{-1}, t]^2*HPL[{-2, 1, 1}, t])/2 - (HPL[{-1}, t]^2*HPL[{2, -1, 1}, t])/2 - (HPL[{-1}, t]^2*HPL[{2, 1, -1}, t])/2 + HPL[{-1}, t]*HPL[{-2, -1, 1, 1}, t] + HPL[{-1}, t]*HPL[{-2, 1, -1, 1}, t] + HPL[{-1}, t]*HPL[{-2, 1, 1, -1}, t] + HPL[{-1}, t]*HPL[{2, -1, -1, 1}, t] + HPL[{-1}, t]*HPL[{2, -1, 1, -1}, t] + HPL[{-1}, t]*HPL[{2, 1, -1, -1}, t] - HPL[{-2, -1, -1, 1, 1}, t] - HPL[{-2, -1, 1, -1, 1}, t] - HPL[{-2, -1, 1, 1, -1}, t] - HPL[{-2, 1, -1, -1, 1}, t] - HPL[{-2, 1, -1, 1, -1}, t] - HPL[{-2, 1, 1, -1, -1}, t] - HPL[{2, -1, -1, -1, 1}, t] - HPL[{2, -1, -1, 1, -1}, t] - HPL[{2, -1, 1, -1, -1}, t] - HPL[{2, 1, -1, -1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, -1, -1, 1, -1, -1}, t_]:=(HPL[{-1}, t]^2*HPL[{-1, 1, -1, -1}, t])/6 - HPL[{-1}, t]*HPL[{-1, 1, -1, -1, -1}, t] + 2*HPL[{-1, 1, -1, -1, -1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, -1, -1, 1, -1, 1}, t_]:=(2*HPL[{-1}, t]^2*HPL[{-1, 1}, t]^2 + 2*HPL[{-1}, t]*HPL[{-1, 1}, t]*HPL[{-1, 1, -1}, t] + 3*HPL[{-1, 1, -1}, t]^2 - 4*HPL[{-1}, t]^3*HPL[{-1, 1, 1}, t] - 8*HPL[{-1, 1}, t]*HPL[{-1, 1, -1, -1}, t] + 12*HPL[{-1}, t]*HPL[{-1, 1, 1, -1, -1}, t])/12 + HPL[{-1, 1, -1, -1, -1, 1}, t] - HPL[{-1, 1, 1, -1, -1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, -1, -1, 1, -2}, t_]:=(-(HPL[{-1}, t]^3*HPL[{-2, 1}, t]) + HPL[{-2}, t]*HPL[{-1}, t]^2*HPL[{-1, 1}, t] - HPL[{-1}, t]^3*HPL[{2, -1}, t] + 3*HPL[{-1}, t]^2*HPL[{-2, 1, -1}, t] - 2*HPL[{-2}, t]*HPL[{-1}, t]*HPL[{-1, 1, -1}, t] + 6*HPL[{-1}, t]^2*HPL[{2, -1, -1}, t] - 6*HPL[{-1}, t]*HPL[{-2, 1, -1, -1}, t] + 2*HPL[{-2}, t]*HPL[{-1, 1, -1, -1}, t] - 18*HPL[{-1}, t]*HPL[{2, -1, -1, -1}, t])/6 + HPL[{-2, 1, -1, -1, -1}, t] + 4*HPL[{2, -1, -1, -1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, -1, -1, 1, 2}, t_]:=(HPL[{-1}, t]^2*HPL[{2}, t]*HPL[{-1, 1}, t] - 2*HPL[{-1}, t]^3*HPL[{2, 1}, t] - 2*HPL[{-1}, t]*HPL[{2}, t]*HPL[{-1, 1, -1}, t] + 3*HPL[{-1}, t]^2*HPL[{2, -1, 1}, t] + 6*HPL[{-1}, t]^2*HPL[{2, 1, -1}, t] + 2*HPL[{2}, t]*HPL[{-1, 1, -1, -1}, t] - 6*HPL[{-1}, t]*HPL[{2, -1, -1, 1}, t] - 6*HPL[{-1}, t]*HPL[{2, -1, 1, -1}, t] - 12*HPL[{-1}, t]*HPL[{2, 1, -1, -1}, t])/6 + HPL[{2, -1, -1, -1, 1}, t] + HPL[{2, -1, -1, 1, -1}, t] + HPL[{2, -1, 1, -1, -1}, t] + 2*HPL[{2, 1, -1, -1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, -1, -1, 1, 1, -1}, t_]:=(-(HPL[{-1}, t]^2*HPL[{-1, 1}, t]^2) + 2*HPL[{-1}, t]^3*HPL[{-1, 1, 1}, t] - 4*HPL[{-1, 1}, t]*HPL[{-1, 1, -1, -1}, t] + 4*HPL[{-1}, t]*HPL[{-1, 1, -1, -1, 1}, t] - 12*HPL[{-1, 1, 1, -1, -1, -1}, t])/12/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, -1, -1, 1, 1, 1}, t_]:=(-HPL[{-1, 1}, t]^3 + 2*HPL[{-1}, t]*HPL[{-1, 1}, t]*HPL[{-1, 1, 1}, t] - 2*HPL[{-1, 1, -1}, t]*HPL[{-1, 1, 1}, t] + HPL[{-1}, t]^2*HPL[{-1, 1, 1, 1}, t] - 2*HPL[{-1}, t]*HPL[{-1, 1, 1, 1, -1}, t] + 2*HPL[{-1, 1, -1, -1, 1, 1}, t] - 6*HPL[{-1, 1, 1, -1, -1, 1}, t] + 2*HPL[{-1, 1, 1, 1, -1, -1}, t])/6/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, -1, -2, -1, -1}, t_]:=(HPL[{-1}, t]^2*HPL[{-2, -1, -1}, t] - 8*HPL[{-1}, t]*HPL[{-2, -1, -1, -1}, t] + 20*HPL[{-2, -1, -1, -1, -1}, t])/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, -1, -2, -1, 1}, t_]:=(HPL[{-1}, t]^2*HPL[{-2, -1, 1}, t])/2 - 3*HPL[{-1}, t]*HPL[{-2, -1, -1, 1}, t] - HPL[{-1}, t]*HPL[{-2, -1, 1, -1}, t] + 6*HPL[{-2, -1, -1, -1, 1}, t] + 3*HPL[{-2, -1, -1, 1, -1}, t] + HPL[{-2, -1, 1, -1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, -1, -2, -2}, t_]:=(HPL[{-2}, t]^2*HPL[{-1}, t]^2)/4 - HPL[{-1}, t]^2*HPL[{-3, -1}, t] - 2*HPL[{-2}, t]*HPL[{-1}, t]*HPL[{-2, -1}, t] - HPL[{-2, -1}, t]^2 + 12*HPL[{-1}, t]*HPL[{-3, -1, -1}, t] + 4*HPL[{-1}, t]*HPL[{-2, -2, -1}, t] + 3*HPL[{-2}, t]*HPL[{-2, -1, -1}, t] - 12*HPL[{-3, -1, -1, -1}, t] - 3*HPL[{-2, -2, -1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, -1, -2, 2}, t_]:=(HPL[{-2}, t]*HPL[{-1}, t]^2*HPL[{2}, t] - 2*HPL[{-1}, t]^2*HPL[{-3, 1}, t] - 4*HPL[{-1}, t]*HPL[{2}, t]*HPL[{-2, -1}, t] + HPL[{-2}, t]*HPL[{-1}, t]*HPL[{-2, 1}, t] - 2*HPL[{-2, -1}, t]*HPL[{-2, 1}, t] - HPL[{-1}, t]^2*HPL[{2, -2}, t] + HPL[{-2}, t]*HPL[{-1}, t]*HPL[{2, -1}, t] - 2*HPL[{-2, -1}, t]*HPL[{2, -1}, t] - 2*HPL[{-1}, t]^2*HPL[{3, -1}, t] + 4*HPL[{-1}, t]*HPL[{-3, -1, 1}, t] + 4*HPL[{-1}, t]*HPL[{-3, 1, -1}, t] + 6*HPL[{2}, t]*HPL[{-2, -1, -1}, t] - HPL[{-1}, t]*HPL[{-2, 1, -2}, t] + HPL[{-2}, t]*HPL[{-2, 1, -1}, t] + 2*HPL[{-1}, t]*HPL[{2, -2, -1}, t] - HPL[{-1}, t]*HPL[{2, -1, -2}, t] + 4*HPL[{-1}, t]*HPL[{3, -1, -1}, t])/2 - 2*HPL[{-3, -1, 1, -1}, t] - 2*HPL[{-3, 1, -1, -1}, t] + HPL[{-2, -2, -1, 1}, t] - HPL[{-2, 1, -1, -2}, t]/2 + HPL[{2, -1, -2, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, -1, -2, 1, -1}, t_]:=(HPL[{-1}, t]^2*HPL[{-2, 1, -1}, t] - 4*HPL[{-1}, t]*HPL[{-2, -1, 1, -1}, t] - 4*HPL[{-1}, t]*HPL[{-2, 1, -1, -1}, t] + 6*HPL[{-2, -1, -1, 1, -1}, t] + 8*HPL[{-2, -1, 1, -1, -1}, t] + 6*HPL[{-2, 1, -1, -1, -1}, t])/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, -1, -2, 1, 1}, t_]:=(HPL[{-1}, t]^2*HPL[{-2, 1, 1}, t])/2 - 2*HPL[{-1}, t]*HPL[{-2, -1, 1, 1}, t] - HPL[{-1}, t]*HPL[{-2, 1, -1, 1}, t] - HPL[{-1}, t]*HPL[{-2, 1, 1, -1}, t] + 3*HPL[{-2, -1, -1, 1, 1}, t] + 2*HPL[{-2, -1, 1, -1, 1}, t] + 2*HPL[{-2, -1, 1, 1, -1}, t] + HPL[{-2, 1, -1, -1, 1}, t] + HPL[{-2, 1, -1, 1, -1}, t] + HPL[{-2, 1, 1, -1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, -1, -3, -1}, t_]:=(HPL[{-1}, t]^2*HPL[{-3, -1}, t] + HPL[{-2, -1}, t]^2 - 6*HPL[{-1}, t]*HPL[{-3, -1, -1}, t] - 2*HPL[{-1}, t]*HPL[{-2, -2, -1}, t])/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, -1, -3, 1}, t_]:=(HPL[{-1}, t]^2*HPL[{-3, 1}, t] - HPL[{-2}, t]*HPL[{-1}, t]*HPL[{-2, 1}, t] + 2*HPL[{-2, -1}, t]*HPL[{-2, 1}, t] + HPL[{-2}, t]*HPL[{-1}, t]*HPL[{2, -1}, t] - 2*HPL[{-1}, t]*HPL[{-3, 1, -1}, t] + HPL[{-1}, t]*HPL[{-2, 1, -2}, t] - HPL[{-2}, t]*HPL[{-2, 1, -1}, t] - 2*HPL[{-1}, t]*HPL[{2, -2, -1}, t] - HPL[{-1}, t]*HPL[{2, -1, -2}, t] - 4*HPL[{-1}, t]*HPL[{3, -1, -1}, t] - 6*HPL[{-3, -1, -1, 1}, t] + 2*HPL[{-3, 1, -1, -1}, t] - 2*HPL[{-2, -2, -1, 1}, t] + HPL[{-2, 1, -1, -2}, t])/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, -1, -4}, t_]:=-(HPL[{-3}, t]*HPL[{-2}, t]*HPL[{-1}, t]) + (HPL[{-4}, t]*HPL[{-1}, t]^2)/2 + 4*HPL[{-1}, t]*HPL[{-4, -1}, t] + 2*HPL[{-1}, t]*HPL[{-3, -2}, t] + HPL[{-3}, t]*HPL[{-2, -1}, t] - 6*HPL[{-4, -1, -1}, t] - 3*HPL[{-3, -2, -1}, t] - HPL[{-3, -1, -2}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, -1, 4}, t_]:=HPL[{-3}, t]*HPL[{-1}, t]*HPL[{2}, t] - HPL[{-2}, t]*HPL[{-1}, t]*HPL[{3}, t] + (HPL[{-1}, t]^2*HPL[{4}, t])/2 - HPL[{-1}, t]*HPL[{-4, 1}, t] - HPL[{2}, t]*HPL[{-3, -1}, t] + HPL[{3}, t]*HPL[{-2, -1}, t] - HPL[{-1}, t]*HPL[{2, -3}, t] - HPL[{-1}, t]*HPL[{3, -2}, t] - HPL[{-1}, t]*HPL[{4, -1}, t] + HPL[{-4, -1, 1}, t] + HPL[{-4, 1, -1}, t] + HPL[{2, -3, -1}, t] + HPL[{3, -2, -1}, t] + HPL[{4, -1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, -1, 3, -1}, t_]:=-(HPL[{-2}, t]*HPL[{-1}, t]*HPL[{2, -1}, t]) + HPL[{-2, -1}, t]*HPL[{2, -1}, t] + (HPL[{-1}, t]^2*HPL[{3, -1}, t])/2 + HPL[{-1}, t]*HPL[{-3, 1, -1}, t] + 2*HPL[{-1}, t]*HPL[{2, -2, -1}, t] + HPL[{-1}, t]*HPL[{2, -1, -2}, t] + 2*HPL[{-1}, t]*HPL[{3, -1, -1}, t] - HPL[{-3, -1, 1, -1}, t] - 2*HPL[{-3, 1, -1, -1}, t] - 3*HPL[{2, -2, -1, -1}, t] - HPL[{2, -1, -2, -1}, t] - 3*HPL[{3, -1, -1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, -1, 3, 1}, t_]:=(HPL[{-1}, t]^2*HPL[{2}, t]^2 + 4*HPL[{-1}, t]*HPL[{2}, t]*HPL[{2, -1}, t] - 8*HPL[{-2}, t]*HPL[{-1}, t]*HPL[{2, 1}, t] + 8*HPL[{-2, -1}, t]*HPL[{2, 1}, t] - 2*HPL[{-1}, t]^2*HPL[{2, 2}, t] + 8*HPL[{-1}, t]*HPL[{-3, 1, 1}, t] + 4*HPL[{-1}, t]*HPL[{2, -2, 1}, t] - 4*HPL[{2}, t]*HPL[{2, -1, -1}, t] - 4*HPL[{-1}, t]*HPL[{2, -1, 2}, t] + 8*HPL[{-1}, t]*HPL[{2, 1, -2}, t] - 8*HPL[{-1}, t]*HPL[{3, 1, -1}, t] - 8*HPL[{-3, -1, 1, 1}, t] - 8*HPL[{-3, 1, -1, 1}, t] - 8*HPL[{-3, 1, 1, -1}, t] - 4*HPL[{2, -2, -1, 1}, t] - 4*HPL[{2, -2, 1, -1}, t] + 4*HPL[{2, -1, -2, 1}, t] + 4*HPL[{2, -1, -1, 2}, t] + 4*HPL[{2, -1, 2, -1}, t] - 8*HPL[{2, 1, -2, -1}, t] + 8*HPL[{3, 1, -1, -1}, t])/8/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, -1, 2, -1, -1}, t_]:=(HPL[{-1}, t]^2*HPL[{2, -1, -1}, t])/2 - HPL[{-1}, t]*HPL[{-2, 1, -1, -1}, t] - 3*HPL[{-1}, t]*HPL[{2, -1, -1, -1}, t] + HPL[{-2, -1, 1, -1, -1}, t] + 3*HPL[{-2, 1, -1, -1, -1}, t] + 6*HPL[{2, -1, -1, -1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, -1, 2, -1, 1}, t_]:=(HPL[{-1}, t]^2*HPL[{2, -1, 1}, t])/2 - HPL[{-1}, t]*HPL[{-2, 1, -1, 1}, t] - 2*HPL[{-1}, t]*HPL[{2, -1, -1, 1}, t] - HPL[{-1}, t]*HPL[{2, -1, 1, -1}, t] + HPL[{-2, -1, 1, -1, 1}, t] + 2*HPL[{-2, 1, -1, -1, 1}, t] + HPL[{-2, 1, -1, 1, -1}, t] + 3*HPL[{2, -1, -1, -1, 1}, t] + 2*HPL[{2, -1, -1, 1, -1}, t] + HPL[{2, -1, 1, -1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, -1, 2, -2}, t_]:=-(HPL[{-2, -1}, t]*HPL[{-2, 1}, t]) + (HPL[{-1}, t]^2*HPL[{2, -2}, t])/2 - HPL[{-2, -1}, t]*HPL[{2, -1}, t] + HPL[{-2}, t]*HPL[{-2, -1, 1}, t] - HPL[{-1}, t]*HPL[{-2, 1, -2}, t] + HPL[{-2}, t]*HPL[{-2, 1, -1}, t] - 2*HPL[{-1}, t]*HPL[{2, -2, -1}, t] - HPL[{-1}, t]*HPL[{2, -1, -2}, t] + HPL[{-2}, t]*HPL[{2, -1, -1}, t] + HPL[{-2, 1, -2, -1}, t] + 3*HPL[{2, -2, -1, -1}, t] + HPL[{2, -1, -2, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, -1, 2, 2}, t_]:=-(HPL[{-1}, t]*HPL[{2}, t]*HPL[{-2, 1}, t]) - HPL[{-1}, t]*HPL[{2}, t]*HPL[{2, -1}, t] + 2*HPL[{-2}, t]*HPL[{-1}, t]*HPL[{2, 1}, t] - 2*HPL[{-2, -1}, t]*HPL[{2, 1}, t] + (HPL[{-1}, t]^2*HPL[{2, 2}, t])/2 + HPL[{2}, t]*HPL[{-2, -1, 1}, t] + HPL[{2}, t]*HPL[{-2, 1, -1}, t] - HPL[{-1}, t]*HPL[{2, -2, 1}, t] + HPL[{2}, t]*HPL[{2, -1, -1}, t] - 2*HPL[{-1}, t]*HPL[{2, 1, -2}, t] - HPL[{-1}, t]*HPL[{2, 2, -1}, t] + HPL[{2, -2, -1, 1}, t] + HPL[{2, -2, 1, -1}, t] + 2*HPL[{2, 1, -2, -1}, t] + HPL[{2, 2, -1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, -1, 2, 1, -1}, t_]:=(HPL[{-1}, t]^2*HPL[{2, 1, -1}, t])/2 - HPL[{-1}, t]*HPL[{-2, 1, 1, -1}, t] - HPL[{-1}, t]*HPL[{2, -1, 1, -1}, t] - 2*HPL[{-1}, t]*HPL[{2, 1, -1, -1}, t] + HPL[{-2, -1, 1, 1, -1}, t] + HPL[{-2, 1, -1, 1, -1}, t] + 2*HPL[{-2, 1, 1, -1, -1}, t] + HPL[{2, -1, -1, 1, -1}, t] + 2*HPL[{2, -1, 1, -1, -1}, t] + 3*HPL[{2, 1, -1, -1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, -1, 2, 1, 1}, t_]:=(HPL[{-1}, t]^2*HPL[{2, 1, 1}, t])/2 - HPL[{-1}, t]*HPL[{-2, 1, 1, 1}, t] - HPL[{-1}, t]*HPL[{2, -1, 1, 1}, t] - HPL[{-1}, t]*HPL[{2, 1, -1, 1}, t] - HPL[{-1}, t]*HPL[{2, 1, 1, -1}, t] + HPL[{-2, -1, 1, 1, 1}, t] + HPL[{-2, 1, -1, 1, 1}, t] + HPL[{-2, 1, 1, -1, 1}, t] + HPL[{-2, 1, 1, 1, -1}, t] + HPL[{2, -1, -1, 1, 1}, t] + HPL[{2, -1, 1, -1, 1}, t] + HPL[{2, -1, 1, 1, -1}, t] + HPL[{2, 1, -1, -1, 1}, t] + HPL[{2, 1, -1, 1, -1}, t] + HPL[{2, 1, 1, -1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, -1, 1, -1, -1, -1}, t_]:=(HPL[{-1}, t]*HPL[{-1, 1, -1, -1, -1}, t] - 4*HPL[{-1, 1, -1, -1, -1, -1}, t])/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, -1, 1, -1, -1, 1}, t_]:=(-HPL[{-1, 1, -1}, t]^2 + 2*HPL[{-1, 1}, t]*HPL[{-1, 1, -1, -1}, t] - 6*HPL[{-1, 1, -1, -1, -1, 1}, t])/4/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, -1, 1, -1, -2}, t_]:=(-2*HPL[{-1}, t]*HPL[{-2, -1}, t]*HPL[{-1, 1}, t] + 2*HPL[{-1}, t]^2*HPL[{-2, -1, 1}, t] + HPL[{-1}, t]^2*HPL[{-2, 1, -1}, t] + HPL[{-2}, t]*HPL[{-1}, t]*HPL[{-1, 1, -1}, t] + 2*HPL[{-2, -1}, t]*HPL[{-1, 1, -1}, t] - 4*HPL[{-1}, t]*HPL[{-2, -1, 1, -1}, t] - 4*HPL[{-1}, t]*HPL[{-2, 1, -1, -1}, t] - 2*HPL[{-2}, t]*HPL[{-1, 1, -1, -1}, t] + 4*HPL[{-2, -1, 1, -1, -1}, t] + 6*HPL[{-2, 1, -1, -1, -1}, t])/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, -1, 1, -1, 2}, t_]:=(-(HPL[{-1}, t]*HPL[{-2, 1}, t]*HPL[{-1, 1}, t]) - HPL[{-1}, t]*HPL[{-1, 1}, t]*HPL[{2, -1}, t] + 2*HPL[{-1}, t]^2*HPL[{-2, 1, 1}, t] + HPL[{-1}, t]*HPL[{2}, t]*HPL[{-1, 1, -1}, t] + HPL[{-2, 1}, t]*HPL[{-1, 1, -1}, t] + HPL[{2, -1}, t]*HPL[{-1, 1, -1}, t] + HPL[{-1}, t]^2*HPL[{2, -1, 1}, t] - 2*HPL[{-1}, t]*HPL[{-2, 1, -1, 1}, t] - 4*HPL[{-1}, t]*HPL[{-2, 1, 1, -1}, t] - 2*HPL[{2}, t]*HPL[{-1, 1, -1, -1}, t] - 2*HPL[{-1}, t]*HPL[{2, -1, 1, -1}, t])/2 + HPL[{-2, 1, -1, -1, 1}, t] + HPL[{-2, 1, -1, 1, -1}, t] + 2*HPL[{-2, 1, 1, -1, -1}, t] + HPL[{2, -1, 1, -1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, -1, 1, -1, 1, -1}, t_]:=-HPL[{-1, 1, -1}, t]^2/4 + HPL[{-1, 1}, t]*HPL[{-1, 1, -1, -1}, t] - HPL[{-1}, t]*HPL[{-1, 1, -1, -1, 1}, t] - HPL[{-1}, t]*HPL[{-1, 1, 1, -1, -1}, t] + 3*HPL[{-1, 1, 1, -1, -1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, -1, 1, -1, 1, 1}, t_]:=(2*HPL[{-1, 1}, t]^3 - 3*HPL[{-1}, t]*HPL[{-1, 1}, t]*HPL[{-1, 1, 1}, t] + 3*HPL[{-1, 1, -1}, t]*HPL[{-1, 1, 1}, t] - 3*HPL[{-1}, t]^2*HPL[{-1, 1, 1, 1}, t] + 6*HPL[{-1}, t]*HPL[{-1, 1, 1, 1, -1}, t] - 6*HPL[{-1, 1, -1, -1, 1, 1}, t] + 12*HPL[{-1, 1, 1, -1, -1, 1}, t] - 6*HPL[{-1, 1, 1, 1, -1, -1}, t])/6/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, -1, 1, -2, -1}, t_]:=(HPL[{-1}, t]*HPL[{-2, -1}, t]*HPL[{-1, 1}, t] - HPL[{-1}, t]^2*HPL[{-2, -1, 1}, t] - HPL[{-1}, t]^2*HPL[{-2, 1, -1}, t] - HPL[{-2, -1}, t]*HPL[{-1, 1, -1}, t] - HPL[{-1}, t]^2*HPL[{2, -1, -1}, t] + 2*HPL[{-1}, t]*HPL[{-2, -1, 1, -1}, t] + 4*HPL[{-1}, t]*HPL[{-2, 1, -1, -1}, t] + 6*HPL[{-1}, t]*HPL[{2, -1, -1, -1}, t] - 2*HPL[{-2, -1, 1, -1, -1}, t] - 6*HPL[{-2, 1, -1, -1, -1}, t] - 12*HPL[{2, -1, -1, -1, -1}, t])/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, -1, 1, -2, 1}, t_]:=(HPL[{-1}, t]*HPL[{-2, 1}, t]*HPL[{-1, 1}, t] - 2*HPL[{-1}, t]^2*HPL[{-2, 1, 1}, t] - HPL[{-2, 1}, t]*HPL[{-1, 1, -1}, t] - HPL[{-1}, t]^2*HPL[{2, -1, 1}, t] + 2*HPL[{-1}, t]*HPL[{-2, 1, -1, 1}, t] + 4*HPL[{-1}, t]*HPL[{-2, 1, 1, -1}, t] + 4*HPL[{-1}, t]*HPL[{2, -1, -1, 1}, t] + 2*HPL[{-1}, t]*HPL[{2, -1, 1, -1}, t] - 2*HPL[{-2, 1, -1, -1, 1}, t] - 2*HPL[{-2, 1, -1, 1, -1}, t] - 4*HPL[{-2, 1, 1, -1, -1}, t] - 6*HPL[{2, -1, -1, -1, 1}, t] - 4*HPL[{2, -1, -1, 1, -1}, t] - 2*HPL[{2, -1, 1, -1, -1}, t])/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, -1, 1, -3}, t_]:=(-(HPL[{-1}, t]^2*HPL[{-3, 1}, t]) + HPL[{-3}, t]*HPL[{-1}, t]*HPL[{-1, 1}, t] - HPL[{-1}, t]^2*HPL[{2, -2}, t] - HPL[{-1}, t]^2*HPL[{3, -1}, t] + 2*HPL[{-1}, t]*HPL[{-3, 1, -1}, t] - HPL[{-3}, t]*HPL[{-1, 1, -1}, t] + 4*HPL[{-1}, t]*HPL[{2, -2, -1}, t] + 2*HPL[{-1}, t]*HPL[{2, -1, -2}, t] + 4*HPL[{-1}, t]*HPL[{3, -1, -1}, t] - 2*HPL[{-3, 1, -1, -1}, t] - 6*HPL[{2, -2, -1, -1}, t] - 4*HPL[{2, -1, -2, -1}, t] - 2*HPL[{2, -1, -1, -2}, t] - 6*HPL[{3, -1, -1, -1}, t])/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, -1, 1, 3}, t_]:=(-(HPL[{-1}, t]^2*HPL[{2}, t]^2) + 2*HPL[{-1}, t]*HPL[{3}, t]*HPL[{-1, 1}, t] + 2*HPL[{-1}, t]*HPL[{2}, t]*HPL[{2, -1}, t] - 2*HPL[{3}, t]*HPL[{-1, 1, -1}, t] + 2*HPL[{-1}, t]*HPL[{2, -2, 1}, t] - 2*HPL[{2}, t]*HPL[{2, -1, -1}, t] + 2*HPL[{-1}, t]*HPL[{2, -1, 2}, t] - 2*HPL[{2, -2, -1, 1}, t] - 2*HPL[{2, -2, 1, -1}, t] - 2*HPL[{2, -1, -2, 1}, t] - 2*HPL[{2, -1, -1, 2}, t] - 2*HPL[{2, -1, 2, -1}, t])/4/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, -1, 1, 2, -1}, t_]:=(HPL[{-1}, t]*HPL[{-1, 1}, t]*HPL[{2, -1}, t] - HPL[{2, -1}, t]*HPL[{-1, 1, -1}, t] - HPL[{-1}, t]^2*HPL[{2, -1, 1}, t] - 2*HPL[{-1}, t]^2*HPL[{2, 1, -1}, t] + 4*HPL[{-1}, t]*HPL[{2, -1, 1, -1}, t] + 8*HPL[{-1}, t]*HPL[{2, 1, -1, -1}, t] - 2*HPL[{2, -1, -1, 1, -1}, t] - 6*HPL[{2, -1, 1, -1, -1}, t] - 12*HPL[{2, 1, -1, -1, -1}, t])/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, -1, 1, 2, 1}, t_]:=(HPL[{-1}, t]*HPL[{-1, 1}, t]*HPL[{2, 1}, t] - HPL[{2, 1}, t]*HPL[{-1, 1, -1}, t] - 3*HPL[{-1}, t]^2*HPL[{2, 1, 1}, t] + 2*HPL[{-1}, t]*HPL[{2, -1, 1, 1}, t] + 4*HPL[{-1}, t]*HPL[{2, 1, -1, 1}, t] + 6*HPL[{-1}, t]*HPL[{2, 1, 1, -1}, t] - 2*HPL[{2, -1, -1, 1, 1}, t] - 2*HPL[{2, -1, 1, -1, 1}, t] - 2*HPL[{2, -1, 1, 1, -1}, t] - 4*HPL[{2, 1, -1, -1, 1}, t] - 4*HPL[{2, 1, -1, 1, -1}, t] - 6*HPL[{2, 1, 1, -1, -1}, t])/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, -1, 1, 1, -1, -1}, t_]:=(HPL[{-1, 1, -1}, t]^2 + 2*(HPL[{-1}, t]^2*HPL[{-1, 1}, t]^2 + HPL[{-1}, t]*HPL[{-1, 1}, t]*HPL[{-1, 1, -1}, t] - 2*HPL[{-1}, t]^3*HPL[{-1, 1, 1}, t] - HPL[{-1}, t]^2*HPL[{-1, 1, -1, 1}, t]) + 8*HPL[{-1}, t]*HPL[{-1, 1, 1, -1, -1}, t])/8/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, -1, 1, 1, -1, 1}, t_]:=(5*HPL[{-1, 1}, t]^3)/12 - HPL[{-1}, t]*HPL[{-1, 1}, t]*HPL[{-1, 1, 1}, t] + HPL[{-1, 1, -1}, t]*HPL[{-1, 1, 1}, t] - (HPL[{-1, 1}, t]*HPL[{-1, 1, -1, 1}, t])/2 + (HPL[{-1}, t]^2*HPL[{-1, 1, 1, 1}, t])/2 - HPL[{-1}, t]*HPL[{-1, 1, 1, 1, -1}, t] + HPL[{-1, 1, 1, -1, -1, 1}, t] + HPL[{-1, 1, 1, 1, -1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, -1, 1, 1, -2}, t_]:=(-2*HPL[{-1}, t]*HPL[{-2, 1}, t]*HPL[{-1, 1}, t] + HPL[{-2}, t]*HPL[{-1, 1}, t]^2 - 2*HPL[{-1}, t]*HPL[{-1, 1}, t]*HPL[{2, -1}, t] + 2*HPL[{-1}, t]^2*HPL[{-2, 1, 1}, t] + 2*HPL[{-2, 1}, t]*HPL[{-1, 1, -1}, t] + 2*HPL[{2, -1}, t]*HPL[{-1, 1, -1}, t] + 2*HPL[{-1}, t]^2*HPL[{2, -1, 1}, t] + 2*HPL[{-1}, t]^2*HPL[{2, 1, -1}, t] - 4*HPL[{-1}, t]*HPL[{-2, 1, 1, -1}, t] - 2*HPL[{-2}, t]*HPL[{-1, 1, -1, 1}, t] - 4*HPL[{-1}, t]*HPL[{2, -1, 1, -1}, t] - 8*HPL[{-1}, t]*HPL[{2, 1, -1, -1}, t])/4 + HPL[{-2, 1, 1, -1, -1}, t] + HPL[{2, -1, 1, -1, -1}, t] + 3*HPL[{2, 1, -1, -1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, -1, 1, 1, 2}, t_]:=(HPL[{2}, t]*HPL[{-1, 1}, t]^2)/4 - HPL[{-1}, t]*HPL[{-1, 1}, t]*HPL[{2, 1}, t] + HPL[{2, 1}, t]*HPL[{-1, 1, -1}, t] + (3*HPL[{-1}, t]^2*HPL[{2, 1, 1}, t])/2 - (HPL[{2}, t]*HPL[{-1, 1, -1, 1}, t])/2 - HPL[{-1}, t]*HPL[{2, 1, -1, 1}, t] - 3*HPL[{-1}, t]*HPL[{2, 1, 1, -1}, t] + HPL[{2, 1, -1, -1, 1}, t] + HPL[{2, 1, -1, 1, -1}, t] + 3*HPL[{2, 1, 1, -1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, -1, 1, 1, 1, -1}, t_]:=(-HPL[{-1, 1}, t]^3 + 3*HPL[{-1}, t]*HPL[{-1, 1}, t]*HPL[{-1, 1, 1}, t] - 2*HPL[{-1, 1, -1}, t]*HPL[{-1, 1, 1}, t] + 2*HPL[{-1, 1}, t]*HPL[{-1, 1, -1, 1}, t] - 3*HPL[{-1}, t]^2*HPL[{-1, 1, 1, 1}, t] - 2*HPL[{-1}, t]*HPL[{-1, 1, -1, 1, 1}, t] + 5*HPL[{-1}, t]*HPL[{-1, 1, 1, 1, -1}, t] - 4*HPL[{-1, 1, 1, 1, -1, -1}, t])/4/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, -1, 1, 1, 1, 1}, t_]:=(HPL[{-1, 1, 1}, t]^2 - HPL[{-1, 1}, t]*HPL[{-1, 1, 1, 1}, t] - 2*HPL[{-1, 1, -1, 1, 1, 1}, t] + HPL[{-1, 1, 1, 1, -1, 1}, t])/4/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, -2, -1, -1, -1}, t_]:=HPL[{-1}, t]*HPL[{-2, -1, -1, -1}, t] - 5*HPL[{-2, -1, -1, -1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, -2, -1, -1, 1}, t_]:=HPL[{-1}, t]*HPL[{-2, -1, -1, 1}, t] - 4*HPL[{-2, -1, -1, -1, 1}, t] - HPL[{-2, -1, -1, 1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, -2, -1, -2}, t_]:=HPL[{-2}, t]*HPL[{-1}, t]*HPL[{-2, -1}, t] + 2*HPL[{-2, -1}, t]^2 - 6*HPL[{-1}, t]*HPL[{-3, -1, -1}, t] - 3*HPL[{-1}, t]*HPL[{-2, -2, -1}, t] - 3*HPL[{-2}, t]*HPL[{-2, -1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, -2, -1, 2}, t_]:=(2*HPL[{-1}, t]*HPL[{2}, t]*HPL[{-2, -1}, t] - HPL[{-2}, t]*HPL[{-1}, t]*HPL[{-2, 1}, t] + 4*HPL[{-2, -1}, t]*HPL[{-2, 1}, t] - HPL[{-2}, t]*HPL[{-1}, t]*HPL[{2, -1}, t] + 4*HPL[{-2, -1}, t]*HPL[{2, -1}, t] - 6*HPL[{2}, t]*HPL[{-2, -1, -1}, t] + HPL[{-1}, t]*HPL[{-2, 1, -2}, t] - 3*HPL[{-2}, t]*HPL[{-2, 1, -1}, t] + HPL[{-1}, t]*HPL[{2, -1, -2}, t] - 12*HPL[{-3, -1, -1, 1}, t] - 6*HPL[{-2, -2, -1, 1}, t] + 2*HPL[{-2, 1, -2, -1}, t] + 3*HPL[{-2, 1, -1, -2}, t] - 6*HPL[{2, -2, -1, -1}, t] - 4*HPL[{2, -1, -2, -1}, t] - 12*HPL[{3, -1, -1, -1}, t])/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, -2, -1, 1, -1}, t_]:=HPL[{-1}, t]*HPL[{-2, -1, 1, -1}, t] - 3*HPL[{-2, -1, -1, 1, -1}, t] - 2*HPL[{-2, -1, 1, -1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, -2, -1, 1, 1}, t_]:=HPL[{-1}, t]*HPL[{-2, -1, 1, 1}, t] - 3*HPL[{-2, -1, -1, 1, 1}, t] - HPL[{-2, -1, 1, -1, 1}, t] - HPL[{-2, -1, 1, 1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, -2, -2, -1}, t_]:=-HPL[{-2, -1}, t]^2 + HPL[{-1}, t]*HPL[{-2, -2, -1}, t] + 3*(4*HPL[{-3, -1, -1, -1}, t] + HPL[{-2, -2, -1, -1}, t])/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, -2, -2, 1}, t_]:=(HPL[{-2}, t]*HPL[{-1}, t]*HPL[{-2, 1}, t] - 4*HPL[{-2, -1}, t]*HPL[{-2, 1}, t] - HPL[{-2}, t]*HPL[{-1}, t]*HPL[{2, -1}, t] - 4*HPL[{-1}, t]*HPL[{-3, -1, 1}, t] - HPL[{-1}, t]*HPL[{-2, 1, -2}, t] + 3*HPL[{-2}, t]*HPL[{-2, 1, -1}, t] + 2*HPL[{-1}, t]*HPL[{2, -2, -1}, t] + HPL[{-1}, t]*HPL[{2, -1, -2}, t] - 2*HPL[{-2}, t]*HPL[{2, -1, -1}, t] + 4*HPL[{-1}, t]*HPL[{3, -1, -1}, t] + 24*HPL[{-3, -1, -1, 1}, t] + 4*HPL[{-3, -1, 1, -1}, t] + 8*HPL[{-2, -2, -1, 1}, t] - 2*HPL[{-2, 1, -2, -1}, t] - 3*HPL[{-2, 1, -1, -2}, t] + 6*HPL[{2, -2, -1, -1}, t] + 4*HPL[{2, -1, -2, -1}, t] + 2*HPL[{2, -1, -1, -2}, t] + 12*HPL[{3, -1, -1, -1}, t])/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, -2, -3}, t_]:=HPL[{-2}, t]^3/6 + HPL[{-3}, t]*HPL[{-2}, t]*HPL[{-1}, t] - 6*HPL[{-1}, t]*HPL[{-4, -1}, t] - 3*HPL[{-1}, t]*HPL[{-3, -2}, t] - 2*HPL[{-3}, t]*HPL[{-2, -1}, t] + 12*HPL[{-4, -1, -1}, t] + 6*HPL[{-3, -2, -1}, t] + 2*HPL[{-3, -1, -2}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, -2, 3}, t_]:=(HPL[{-2}, t]^2*HPL[{2}, t])/2 - 2*HPL[{-3}, t]*HPL[{-1}, t]*HPL[{2}, t] + HPL[{-2}, t]*HPL[{-1}, t]*HPL[{3}, t] + 3*HPL[{-1}, t]*HPL[{-4, 1}, t] + 2*HPL[{2}, t]*HPL[{-3, -1}, t] - HPL[{-2}, t]*HPL[{-3, 1}, t] - 2*HPL[{3}, t]*HPL[{-2, -1}, t] + 2*HPL[{-1}, t]*HPL[{2, -3}, t] - HPL[{-2}, t]*HPL[{2, -2}, t] + HPL[{-3}, t]*HPL[{2, -1}, t] + 3*HPL[{-1}, t]*HPL[{3, -2}, t] - HPL[{-2}, t]*HPL[{3, -1}, t] + 3*HPL[{-1}, t]*HPL[{4, -1}, t] - 3*HPL[{-4, 1, -1}, t] + HPL[{-3, -2, 1}, t] + HPL[{-3, 1, -2}, t] - 2*HPL[{2, -3, -1}, t] - HPL[{2, -1, -3}, t] - 4*HPL[{3, -2, -1}, t] - HPL[{3, -1, -2}, t] - 6*HPL[{4, -1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, -2, 2, -1}, t_]:=HPL[{-2}, t]*HPL[{-1}, t]*HPL[{2, -1}, t] - 2*HPL[{-2, -1}, t]*HPL[{2, -1}, t] - 2*HPL[{-1}, t]*HPL[{-3, 1, -1}, t] + (HPL[{-2}, t]*HPL[{-2, 1, -1}, t])/2 - 2*HPL[{-1}, t]*HPL[{2, -2, -1}, t] - HPL[{-1}, t]*HPL[{2, -1, -2}, t] + HPL[{-2}, t]*HPL[{2, -1, -1}, t] - 4*HPL[{-1}, t]*HPL[{3, -1, -1}, t] + 2*HPL[{-3, -1, 1, -1}, t] + 4*HPL[{-3, 1, -1, -1}, t] - HPL[{-2, 1, -2, -1}, t] - HPL[{-2, 1, -1, -2}, t]/2 + 3*HPL[{2, -2, -1, -1}, t] - HPL[{2, -1, -1, -2}, t] + 6*HPL[{3, -1, -1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, -2, 2, 1}, t_]:=(HPL[{-2, 1}, t]^2 - 4*HPL[{-1}, t]*HPL[{2}, t]*HPL[{2, -1}, t] - HPL[{2, -1}, t]^2 + 4*HPL[{-2}, t]*HPL[{-1}, t]*HPL[{2, 1}, t] - 8*HPL[{-2, -1}, t]*HPL[{2, 1}, t] - 8*HPL[{-1}, t]*HPL[{-3, 1, 1}, t] + 4*HPL[{2}, t]*HPL[{2, -1, -1}, t] + 2*HPL[{-2}, t]*HPL[{2, -1, 1}, t] + 4*HPL[{-1}, t]*HPL[{2, -1, 2}, t] - 4*HPL[{-1}, t]*HPL[{2, 1, -2}, t] + 4*HPL[{-2}, t]*HPL[{2, 1, -1}, t] + 4*HPL[{-1}, t]*HPL[{2, 2, -1}, t] + 8*HPL[{-1}, t]*HPL[{3, 1, -1}, t] + 8*HPL[{-3, -1, 1, 1}, t] + 8*HPL[{-3, 1, -1, 1}, t] + 8*HPL[{-3, 1, 1, -1}, t] - 2*HPL[{-2, 1, -2, 1}, t] - 6*HPL[{2, -1, -2, 1}, t] - 4*HPL[{2, -1, -1, 2}, t] - 2*HPL[{2, -1, 1, -2}, t] - 4*HPL[{2, -1, 2, -1}, t] - 4*HPL[{2, 1, -1, -2}, t] - 4*HPL[{2, 2, -1, -1}, t] - 8*HPL[{3, 1, -1, -1}, t])/4/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, -2, 1, -1, -1}, t_]:=HPL[{-1}, t]*HPL[{-2, 1, -1, -1}, t] - 2*HPL[{-2, -1, 1, -1, -1}, t] - 3*HPL[{-2, 1, -1, -1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, -2, 1, -1, 1}, t_]:=HPL[{-1}, t]*HPL[{-2, 1, -1, 1}, t] - 2*HPL[{-2, -1, 1, -1, 1}, t] - 2*HPL[{-2, 1, -1, -1, 1}, t] - HPL[{-2, 1, -1, 1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, -2, 1, -2}, t_]:=2*HPL[{-2, -1}, t]*HPL[{-2, 1}, t] + 2*HPL[{-2, -1}, t]*HPL[{2, -1}, t] - 2*HPL[{-2}, t]*HPL[{-2, -1, 1}, t] + HPL[{-1}, t]*HPL[{-2, 1, -2}, t] - 2*HPL[{-2}, t]*HPL[{-2, 1, -1}, t] - 2*HPL[{-2}, t]*HPL[{2, -1, -1}, t] + HPL[{-2, 1, -1, -2}, t] + 2*HPL[{2, -1, -2, -1}, t] + 2*HPL[{2, -1, -1, -2}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, -2, 1, 2}, t_]:=HPL[{-1}, t]*HPL[{2}, t]*HPL[{-2, 1}, t] + HPL[{-1}, t]*HPL[{2}, t]*HPL[{2, -1}, t] - 2*HPL[{-2}, t]*HPL[{-1}, t]*HPL[{2, 1}, t] + 4*HPL[{-2, -1}, t]*HPL[{2, 1}, t] - 2*HPL[{2}, t]*HPL[{-2, -1, 1}, t] - HPL[{2}, t]*HPL[{-2, 1, -1}, t] - HPL[{-2}, t]*HPL[{2, -1, 1}, t] - HPL[{-1}, t]*HPL[{2, -1, 2}, t] + 2*HPL[{-1}, t]*HPL[{2, 1, -2}, t] - 2*HPL[{-2}, t]*HPL[{2, 1, -1}, t] + HPL[{2, -1, -2, 1}, t] + HPL[{2, -1, 1, -2}, t] + HPL[{2, -1, 2, -1}, t] + 2*HPL[{2, 1, -1, -2}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, -2, 1, 1, -1}, t_]:=HPL[{-1}, t]*HPL[{-2, 1, 1, -1}, t] - 2*HPL[{-2, -1, 1, 1, -1}, t] - HPL[{-2, 1, -1, 1, -1}, t] - 2*HPL[{-2, 1, 1, -1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, -2, 1, 1, 1}, t_]:=HPL[{-1}, t]*HPL[{-2, 1, 1, 1}, t] - 2*HPL[{-2, -1, 1, 1, 1}, t] - HPL[{-2, 1, -1, 1, 1}, t] - HPL[{-2, 1, 1, -1, 1}, t] - HPL[{-2, 1, 1, 1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, -3, -1, -1}, t_]:=HPL[{-1}, t]*HPL[{-3, -1, -1}, t] - 4*HPL[{-3, -1, -1, -1}, t] - HPL[{-2, -2, -1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, -3, -1, 1}, t_]:=HPL[{-1}, t]*HPL[{-3, -1, 1}, t] - 3*HPL[{-3, -1, -1, 1}, t] - HPL[{-3, -1, 1, -1}, t] - HPL[{-2, -2, -1, 1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, -3, -2}, t_]:=-HPL[{-2}, t]^3/6 + HPL[{-1}, t]*HPL[{-3, -2}, t] + 2*HPL[{-2}, t]*HPL[{-3, -1}, t] - 12*HPL[{-4, -1, -1}, t] - 6*HPL[{-3, -2, -1}, t] - 2*HPL[{-3, -1, -2}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, -3, 2}, t_]:=-(HPL[{-2}, t]^2*HPL[{2}, t])/2 + HPL[{-3}, t]*HPL[{-1}, t]*HPL[{2}, t] - 3*HPL[{-1}, t]*HPL[{-4, 1}, t] + 2*HPL[{-2}, t]*HPL[{-3, 1}, t] - HPL[{-1}, t]*HPL[{2, -3}, t] + HPL[{-2}, t]*HPL[{2, -2}, t] - 3*HPL[{-3}, t]*HPL[{2, -1}, t] - 2*HPL[{-1}, t]*HPL[{3, -2}, t] + 2*HPL[{-2}, t]*HPL[{3, -1}, t] - 3*HPL[{-1}, t]*HPL[{4, -1}, t] - 6*HPL[{-4, -1, 1}, t] + 3*HPL[{-4, 1, -1}, t] - 3*HPL[{-3, -2, 1}, t] - 2*HPL[{-3, 1, -2}, t] + 4*HPL[{2, -3, -1}, t] + 2*HPL[{2, -2, -2}, t] + 3*HPL[{2, -1, -3}, t] + 8*HPL[{3, -2, -1}, t] + 4*HPL[{3, -1, -2}, t] + 12*HPL[{4, -1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, -3, 1, -1}, t_]:=HPL[{-1}, t]*HPL[{-3, 1, -1}, t] - (HPL[{-2}, t]*HPL[{-2, 1, -1}, t])/2 + HPL[{-2}, t]*HPL[{2, -1, -1}, t] - 2*HPL[{-3, 1, -1, -1}, t] + HPL[{-2, 1, -2, -1}, t] + HPL[{-2, 1, -1, -2}, t]/2 - 3*HPL[{2, -2, -1, -1}, t] - 2*HPL[{2, -1, -2, -1}, t] - HPL[{2, -1, -1, -2}, t] - 6*HPL[{3, -1, -1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, -3, 1, 1}, t_]:=(-HPL[{-2, 1}, t]^2 + HPL[{2, -1}, t]^2 + 4*HPL[{-1}, t]*HPL[{-3, 1, 1}, t] - 4*HPL[{2}, t]*HPL[{2, -1, -1}, t] + 2*HPL[{-2}, t]*HPL[{2, -1, 1}, t] - 4*HPL[{-3, 1, -1, 1}, t] - 4*HPL[{-3, 1, 1, -1}, t] + 2*HPL[{-2, 1, -2, 1}, t] + 2*HPL[{2, -1, -2, 1}, t] + 4*HPL[{2, -1, -1, 2}, t] - 2*HPL[{2, -1, 1, -2}, t] + 4*HPL[{2, 2, -1, -1}, t] + 8*HPL[{3, 1, -1, -1}, t])/4/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, -4, -1}, t_]:=HPL[{-1}, t]*HPL[{-4, -1}, t] - HPL[{-2}, t]*HPL[{-3, -1}, t] + 6*HPL[{-4, -1, -1}, t] + 3*HPL[{-3, -2, -1}, t] + HPL[{-3, -1, -2}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, -4, 1}, t_]:=HPL[{-1}, t]*HPL[{-4, 1}, t] - HPL[{-2}, t]*HPL[{-3, 1}, t] + HPL[{-3}, t]*HPL[{2, -1}, t] + 4*HPL[{-4, -1, 1}, t] - HPL[{-4, 1, -1}, t] + 2*HPL[{-3, -2, 1}, t] + HPL[{-3, 1, -2}, t] - 2*HPL[{2, -3, -1}, t] - HPL[{2, -2, -2}, t] - HPL[{2, -1, -3}, t] - 4*HPL[{3, -2, -1}, t] - 2*HPL[{3, -1, -2}, t] - 6*HPL[{4, -1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, -5}, t_]:=HPL[{-3}, t]^2/2 - HPL[{-4}, t]*HPL[{-2}, t] + HPL[{-5}, t]*HPL[{-1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, 5}, t_]:=-(HPL[{-4}, t]*HPL[{2}, t]) + HPL[{-3}, t]*HPL[{3}, t] - HPL[{-2}, t]*HPL[{4}, t] + HPL[{-1}, t]*HPL[{5}, t] + HPL[{-5, 1}, t] + HPL[{2, -4}, t] + HPL[{3, -3}, t] + HPL[{4, -2}, t] + HPL[{5, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, 4, -1}, t_]:=HPL[{-3}, t]*HPL[{2, -1}, t] - HPL[{-2}, t]*HPL[{3, -1}, t] + HPL[{-1}, t]*HPL[{4, -1}, t] - HPL[{-4, 1, -1}, t] - 2*HPL[{2, -3, -1}, t] - HPL[{2, -2, -2}, t] - HPL[{2, -1, -3}, t] - 2*HPL[{3, -2, -1}, t] - HPL[{3, -1, -2}, t] - 2*HPL[{4, -1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, 4, 1}, t_]:=(-3*HPL[{-2}, t]*HPL[{2}, t]^2 + 2*HPL[{-1}, t]*HPL[{2}, t]*HPL[{3}, t] - 6*HPL[{2}, t]*HPL[{2, -2}, t] + 4*HPL[{3}, t]*HPL[{2, -1}, t] + 12*HPL[{-3}, t]*HPL[{2, 1}, t] + 6*HPL[{-2}, t]*HPL[{2, 2}, t] - 2*HPL[{-1}, t]*HPL[{2, 3}, t] - 8*HPL[{2}, t]*HPL[{3, -1}, t] - 6*HPL[{-1}, t]*HPL[{3, 2}, t])/12 - HPL[{-4, 1, 1}, t] - HPL[{2, -3, 1}, t]/3 + HPL[{2, -2, 2}, t]/6 - HPL[{2, -1, 3}, t]/3 - HPL[{2, 1, -3}, t] + HPL[{2, 3, -1}, t]/3 + HPL[{3, 1, -2}, t] + HPL[{3, 2, -1}, t] + HPL[{4, 1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, 3, -1, -1}, t_]:=-(HPL[{-2}, t]*HPL[{2, -1, -1}, t]) + HPL[{-1}, t]*HPL[{3, -1, -1}, t] + HPL[{-3, 1, -1, -1}, t] + 3*HPL[{2, -2, -1, -1}, t] + 2*HPL[{2, -1, -2, -1}, t] + HPL[{2, -1, -1, -2}, t] + 3*HPL[{3, -1, -1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, 3, -1, 1}, t_]:=(2*HPL[{-1}, t]*HPL[{2}, t]*HPL[{2, -1}, t] - HPL[{2, -1}, t]^2 - 2*HPL[{-1}, t]*HPL[{2, -2, 1}, t] + 4*HPL[{2}, t]*HPL[{2, -1, -1}, t] - 4*HPL[{-2}, t]*HPL[{2, -1, 1}, t] - 2*HPL[{-1}, t]*HPL[{2, -1, 2}, t] - 4*HPL[{-1}, t]*HPL[{2, 2, -1}, t] - 8*HPL[{-1}, t]*HPL[{3, 1, -1}, t])/4 + HPL[{-3, 1, -1, 1}, t] + HPL[{2, -2, -1, 1}, t] + HPL[{2, -2, 1, -1}, t]/2 - HPL[{2, -1, -1, 2}, t] + HPL[{2, -1, 1, -2}, t] + HPL[{2, -1, 2, -1}, t]/2 - HPL[{2, 2, -1, -1}, t] - 2*HPL[{3, 1, -1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, 3, -2}, t_]:=-(HPL[{-2}, t]*HPL[{2, -2}, t]) + HPL[{-1}, t]*HPL[{3, -2}, t] + HPL[{-3, 1, -2}, t] + 4*HPL[{2, -3, -1}, t] + 2*HPL[{2, -2, -2}, t] + 2*HPL[{3, -2, -1}, t] + HPL[{3, -1, -2}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, 3, 2}, t_]:=HPL[{2}, t]*HPL[{-3, 1}, t] + HPL[{2}, t]*HPL[{2, -2}, t] - 2*HPL[{-3}, t]*HPL[{2, 1}, t] - HPL[{-2}, t]*HPL[{2, 2}, t] + HPL[{2}, t]*HPL[{3, -1}, t] + HPL[{-1}, t]*HPL[{3, 2}, t] + HPL[{2, -3, 1}, t] + 2*HPL[{2, 1, -3}, t] + HPL[{2, 2, -2}, t] + HPL[{2, 3, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, 3, 1, -1}, t_]:=HPL[{2, -1}, t]^2/4 - HPL[{-2}, t]*HPL[{2, 1, -1}, t] + HPL[{-1}, t]*HPL[{3, 1, -1}, t] + HPL[{-3, 1, 1, -1}, t] + HPL[{2, -2, 1, -1}, t]/2 - HPL[{2, -1, 2, -1}, t]/2 + 2*HPL[{2, 1, -2, -1}, t] + HPL[{2, 1, -1, -2}, t] + HPL[{2, 2, -1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, 3, 1, 1}, t_]:=(HPL[{-1}, t]*HPL[{2}, t]*HPL[{2, 1}, t] + 3*HPL[{2, -1}, t]*HPL[{2, 1}, t] - 3*HPL[{2}, t]*HPL[{2, 1, -1}, t] - 6*HPL[{-2}, t]*HPL[{2, 1, 1}, t] - HPL[{-1}, t]*HPL[{2, 1, 2}, t] - 3*HPL[{-1}, t]*HPL[{2, 2, 1}, t] + 6*HPL[{-3, 1, 1, 1}, t] + 3*HPL[{2, -2, 1, 1}, t] - 3*HPL[{2, -1, 2, 1}, t] + 9*HPL[{2, 1, -2, 1}, t] + 3*HPL[{2, 1, -1, 2}, t] + 6*HPL[{2, 1, 1, -2}, t] + 6*HPL[{2, 1, 2, -1}, t] + 3*HPL[{2, 2, -1, 1}, t] + 6*HPL[{2, 2, 1, -1}, t] + 6*HPL[{3, 1, 1, -1}, t])/6/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, 2, -1, -1, -1}, t_]:=HPL[{-1}, t]*HPL[{2, -1, -1, -1}, t] - HPL[{-2, 1, -1, -1, -1}, t] - 4*HPL[{2, -1, -1, -1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, 2, -1, -1, 1}, t_]:=HPL[{-1}, t]*HPL[{2, -1, -1, 1}, t] - HPL[{-2, 1, -1, -1, 1}, t] - 3*HPL[{2, -1, -1, -1, 1}, t] - HPL[{2, -1, -1, 1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, 2, -1, -2}, t_]:=HPL[{-1}, t]*HPL[{2, -1, -2}, t] - HPL[{-2, 1, -1, -2}, t] - 2*(HPL[{2, -1, -2, -1}, t] + HPL[{2, -1, -1, -2}, t])/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, 2, -1, 2}, t_]:=HPL[{-2, 1}, t]*HPL[{2, -1}, t] + HPL[{2, -1}, t]^2 - HPL[{2}, t]*HPL[{-2, 1, -1}, t] - 2*HPL[{2}, t]*HPL[{2, -1, -1}, t] + HPL[{-1}, t]*HPL[{2, -1, 2}, t] + HPL[{-2, 1, -2, 1}, t] - HPL[{2, -1, 2, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, 2, -1, 1, -1}, t_]:=HPL[{-1}, t]*HPL[{2, -1, 1, -1}, t] - HPL[{-2, 1, -1, 1, -1}, t] - 2*(HPL[{2, -1, -1, 1, -1}, t] + HPL[{2, -1, 1, -1, -1}, t])/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, 2, -1, 1, 1}, t_]:=HPL[{-1}, t]*HPL[{2, -1, 1, 1}, t] - HPL[{-2, 1, -1, 1, 1}, t] - 2*HPL[{2, -1, -1, 1, 1}, t] - HPL[{2, -1, 1, -1, 1}, t] - HPL[{2, -1, 1, 1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, 2, -2, -1}, t_]:=HPL[{-1}, t]*HPL[{2, -2, -1}, t] - HPL[{-2, 1, -2, -1}, t] - 3*HPL[{2, -2, -1, -1}, t] - HPL[{2, -1, -2, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, 2, -2, 1}, t_]:=HPL[{-1}, t]*HPL[{2, -2, 1}, t] - HPL[{-2, 1, -2, 1}, t] - 2*HPL[{2, -2, -1, 1}, t] - HPL[{2, -2, 1, -1}, t] - HPL[{2, -1, -2, 1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, 2, -3}, t_]:=HPL[{-2}, t]*HPL[{-3, 1}, t] - HPL[{-3}, t]*HPL[{-2, 1}, t] + HPL[{-1}, t]*HPL[{2, -3}, t] + HPL[{-2}, t]*HPL[{2, -2}, t] - HPL[{-3}, t]*HPL[{2, -1}, t] + HPL[{-2}, t]*HPL[{3, -1}, t] - HPL[{-3, 1, -2}, t] - 4*HPL[{2, -3, -1}, t] - 2*HPL[{2, -2, -2}, t] - 2*HPL[{3, -2, -1}, t] - HPL[{3, -1, -2}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, 2, 3}, t_]:=(HPL[{-2}, t]*HPL[{2}, t]^2 - 2*HPL[{3}, t]*HPL[{-2, 1}, t] - HPL[{2}, t]*HPL[{2, -2}, t] - 2*HPL[{3}, t]*HPL[{2, -1}, t] + 2*HPL[{-1}, t]*HPL[{2, 3}, t] - 2*HPL[{2, -3, 1}, t] - HPL[{2, -2, 2}, t] - 2*HPL[{2, 3, -1}, t])/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, 2, 2, -1}, t_]:=-(HPL[{-2, 1}, t]*HPL[{2, -1}, t]) - HPL[{2, -1}, t]^2 + HPL[{-2}, t]*HPL[{2, -1, 1}, t] + 2*HPL[{-2}, t]*HPL[{2, 1, -1}, t] + HPL[{-1}, t]*HPL[{2, 2, -1}, t] - HPL[{2, -2, 1, -1}, t] - HPL[{2, -1, 1, -2}, t] - 4*HPL[{2, 1, -2, -1}, t] - 2*HPL[{2, 1, -1, -2}, t] - 2*HPL[{2, 2, -1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, 2, 2, 1}, t_]:=-(HPL[{-2, 1}, t]*HPL[{2, 1}, t]) - HPL[{2, -1}, t]*HPL[{2, 1}, t] + 3*HPL[{-2}, t]*HPL[{2, 1, 1}, t] + HPL[{-1}, t]*HPL[{2, 2, 1}, t] - HPL[{2, -2, 1, 1}, t] - 2*HPL[{2, 1, -2, 1}, t] - 3*HPL[{2, 1, 1, -2}, t] - 2*HPL[{2, 1, 2, -1}, t] - HPL[{2, 2, -1, 1}, t] - HPL[{2, 2, 1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, 2, 1, -1, -1}, t_]:=HPL[{-1}, t]*HPL[{2, 1, -1, -1}, t] - HPL[{-2, 1, 1, -1, -1}, t] - HPL[{2, -1, 1, -1, -1}, t] - 3*HPL[{2, 1, -1, -1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, 2, 1, -1, 1}, t_]:=HPL[{-1}, t]*HPL[{2, 1, -1, 1}, t] - HPL[{-2, 1, 1, -1, 1}, t] - HPL[{2, -1, 1, -1, 1}, t] - 2*HPL[{2, 1, -1, -1, 1}, t] - HPL[{2, 1, -1, 1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, 2, 1, -2}, t_]:=(HPL[{-2, 1}, t]^2 + 2*HPL[{-2, 1}, t]*HPL[{2, -1}, t] + HPL[{2, -1}, t]^2 - 2*HPL[{-2}, t]*HPL[{-2, 1, 1}, t] - 2*HPL[{-2}, t]*HPL[{2, -1, 1}, t] + 2*HPL[{-1}, t]*HPL[{2, 1, -2}, t] - 2*HPL[{-2}, t]*HPL[{2, 1, -1}, t])/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, 2, 1, 2}, t_]:=2*HPL[{-2, 1}, t]*HPL[{2, 1}, t] + 2*HPL[{2, -1}, t]*HPL[{2, 1}, t] - HPL[{2}, t]*HPL[{-2, 1, 1}, t] - HPL[{2}, t]*HPL[{2, -1, 1}, t] - HPL[{2}, t]*HPL[{2, 1, -1}, t] - 3*HPL[{-2}, t]*HPL[{2, 1, 1}, t] + HPL[{-1}, t]*HPL[{2, 1, 2}, t] + HPL[{2, 1, -2, 1}, t] + 3*HPL[{2, 1, 1, -2}, t] + HPL[{2, 1, 2, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, 2, 1, 1, -1}, t_]:=HPL[{-1}, t]*HPL[{2, 1, 1, -1}, t] - HPL[{-2, 1, 1, 1, -1}, t] - HPL[{2, -1, 1, 1, -1}, t] - HPL[{2, 1, -1, 1, -1}, t] - 2*HPL[{2, 1, 1, -1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, 2, 1, 1, 1}, t_]:=HPL[{-1}, t]*HPL[{2, 1, 1, 1}, t] - HPL[{-2, 1, 1, 1, 1}, t] - HPL[{2, -1, 1, 1, 1}, t] - HPL[{2, 1, -1, 1, 1}, t] - HPL[{2, 1, 1, -1, 1}, t] - HPL[{2, 1, 1, 1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, 1, -1, -1, -2}, t_]:=3*HPL[{-1, 1}, t]*HPL[{-2, -1, -1}, t] - 2*HPL[{-2, -1}, t]*HPL[{-1, 1, -1}, t] - 3*HPL[{-1}, t]*HPL[{-2, -1, -1, 1}, t] - HPL[{-1}, t]*HPL[{-2, -1, 1, -1}, t] + HPL[{-2}, t]*HPL[{-1, 1, -1, -1}, t] + 3*HPL[{-2, -1, -1, 1, -1}, t] + 2*HPL[{-2, -1, 1, -1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, 1, -1, -1, 2}, t_]:=HPL[{-1, 1}, t]*HPL[{-2, -1, 1}, t] + HPL[{-1, 1}, t]*HPL[{-2, 1, -1}, t] - HPL[{-2, 1}, t]*HPL[{-1, 1, -1}, t] - HPL[{2, -1}, t]*HPL[{-1, 1, -1}, t] + HPL[{-1, 1}, t]*HPL[{2, -1, -1}, t] - 2*HPL[{-1}, t]*HPL[{-2, -1, 1, 1}, t] - HPL[{-1}, t]*HPL[{-2, 1, -1, 1}, t] + HPL[{2}, t]*HPL[{-1, 1, -1, -1}, t] - HPL[{-1}, t]*HPL[{2, -1, -1, 1}, t] + HPL[{-2, -1, 1, -1, 1}, t] + 2*HPL[{-2, -1, 1, 1, -1}, t] + HPL[{-2, 1, -1, 1, -1}, t] + HPL[{2, -1, -1, 1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, 1, -1, -1, 1, -1}, t_]:=HPL[{-1, 1, -1}, t]^2/2 - HPL[{-1, 1}, t]*HPL[{-1, 1, -1, -1}, t] + HPL[{-1}, t]*HPL[{-1, 1, -1, -1, 1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, 1, -1, -2, -1}, t_]:=-3*HPL[{-1, 1}, t]*HPL[{-2, -1, -1}, t] + HPL[{-2, -1}, t]*HPL[{-1, 1, -1}, t] + 3*HPL[{-1}, t]*HPL[{-2, -1, -1, 1}, t] + 2*HPL[{-1}, t]*HPL[{-2, -1, 1, -1}, t] + HPL[{-1}, t]*HPL[{-2, 1, -1, -1}, t] - 3*HPL[{-2, -1, -1, 1, -1}, t] - 4*HPL[{-2, -1, 1, -1, -1}, t] - 3*HPL[{-2, 1, -1, -1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, 1, -1, -2, 1}, t_]:=-2*HPL[{-1, 1}, t]*HPL[{-2, -1, 1}, t] - HPL[{-1, 1}, t]*HPL[{-2, 1, -1}, t] + HPL[{-2, 1}, t]*HPL[{-1, 1, -1}, t] + 4*HPL[{-1}, t]*HPL[{-2, -1, 1, 1}, t] + 2*HPL[{-1}, t]*HPL[{-2, 1, -1, 1}, t] - 2*HPL[{-2, -1, 1, -1, 1}, t] - 4*HPL[{-2, -1, 1, 1, -1}, t] - 2*HPL[{-2, 1, -1, -1, 1}, t] - 2*HPL[{-2, 1, -1, 1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, 1, -1, -3}, t_]:=(HPL[{-2}, t]*HPL[{-1}, t]*HPL[{-2, 1}, t] - HPL[{-2}, t]^2*HPL[{-1, 1}, t] + HPL[{-2}, t]*HPL[{-1}, t]*HPL[{2, -1}, t] - 2*HPL[{-1}, t]*HPL[{-3, 1, -1}, t] + HPL[{-1}, t]*HPL[{-2, 1, -2}, t] - HPL[{-2}, t]*HPL[{-2, 1, -1}, t] + 2*HPL[{-3}, t]*HPL[{-1, 1, -1}, t] - 2*HPL[{-1}, t]*HPL[{2, -2, -1}, t] - HPL[{-1}, t]*HPL[{2, -1, -2}, t] - 2*HPL[{-2}, t]*HPL[{2, -1, -1}, t] - 4*HPL[{-1}, t]*HPL[{3, -1, -1}, t] + 4*HPL[{-3, 1, -1, -1}, t] - 2*HPL[{-2, 1, -2, -1}, t] - HPL[{-2, 1, -1, -2}, t] + 6*HPL[{2, -2, -1, -1}, t] + 4*HPL[{2, -1, -2, -1}, t] + 2*HPL[{2, -1, -1, -2}, t] + 12*HPL[{3, -1, -1, -1}, t])/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, 1, -1, 3}, t_]:=HPL[{-1}, t]*HPL[{2}, t]*HPL[{-2, 1}, t] - HPL[{-2}, t]*HPL[{2}, t]*HPL[{-1, 1}, t] + HPL[{-3, 1}, t]*HPL[{-1, 1}, t] + HPL[{-1, 1}, t]*HPL[{2, -2}, t] - (HPL[{-1}, t]*HPL[{2}, t]*HPL[{2, -1}, t])/2 + HPL[{2, -1}, t]^2/4 + HPL[{-1, 1}, t]*HPL[{3, -1}, t] - 2*HPL[{-1}, t]*HPL[{-3, 1, 1}, t] - HPL[{2}, t]*HPL[{-2, 1, -1}, t] + HPL[{3}, t]*HPL[{-1, 1, -1}, t] - (HPL[{-1}, t]*HPL[{2, -2, 1}, t])/2 + (HPL[{-1}, t]*HPL[{2, -1, 2}, t])/2 + HPL[{-1}, t]*HPL[{2, 2, -1}, t] + 2*HPL[{-1}, t]*HPL[{3, 1, -1}, t] + HPL[{-3, 1, -1, 1}, t] + 2*HPL[{-3, 1, 1, -1}, t] + HPL[{2, -2, 1, -1}, t]/2 - HPL[{2, -1, 2, -1}, t]/2 - HPL[{2, 2, -1, -1}, t] - 2*HPL[{3, 1, -1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, 1, -1, 2, -1}, t_]:=-(HPL[{-1, 1}, t]*HPL[{-2, 1, -1}, t]) + HPL[{2, -1}, t]*HPL[{-1, 1, -1}, t] - 2*HPL[{-1, 1}, t]*HPL[{2, -1, -1}, t] + HPL[{-1}, t]*HPL[{-2, 1, -1, 1}, t] + 2*HPL[{-1}, t]*HPL[{-2, 1, 1, -1}, t] + 2*HPL[{-1}, t]*HPL[{2, -1, -1, 1}, t] + HPL[{-1}, t]*HPL[{2, -1, 1, -1}, t] - 2*HPL[{-2, 1, -1, 1, -1}, t] - 4*HPL[{-2, 1, 1, -1, -1}, t] - 2*HPL[{2, -1, -1, 1, -1}, t] - 2*HPL[{2, -1, 1, -1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, 1, -1, 2, 1}, t_]:=-(HPL[{-1, 1}, t]*HPL[{-2, 1, 1}, t]) + HPL[{2, 1}, t]*HPL[{-1, 1, -1}, t] - HPL[{-1, 1}, t]*HPL[{2, -1, 1}, t] - HPL[{-1, 1}, t]*HPL[{2, 1, -1}, t] + 3*HPL[{-1}, t]*HPL[{-2, 1, 1, 1}, t] + 2*HPL[{-1}, t]*HPL[{2, -1, 1, 1}, t] + HPL[{-1}, t]*HPL[{2, 1, -1, 1}, t] - HPL[{-2, 1, -1, 1, 1}, t] - 2*HPL[{-2, 1, 1, -1, 1}, t] - 3*HPL[{-2, 1, 1, 1, -1}, t] - HPL[{2, -1, 1, -1, 1}, t] - 2*HPL[{2, -1, 1, 1, -1}, t] - HPL[{2, 1, -1, 1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, 1, -1, 1, -1, -1}, t_]:=(-2*HPL[{-1}, t]^2*HPL[{-1, 1}, t]^2 - 2*HPL[{-1}, t]*HPL[{-1, 1}, t]*HPL[{-1, 1, -1}, t] - HPL[{-1, 1, -1}, t]^2 + 4*HPL[{-1}, t]^3*HPL[{-1, 1, 1}, t] + 2*HPL[{-1}, t]^2*HPL[{-1, 1, -1, 1}, t] - 4*HPL[{-1}, t]*HPL[{-1, 1, 1, -1, -1}, t] - 12*HPL[{-1, 1, 1, -1, -1, -1}, t])/4/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, 1, -1, 1, -1, 1}, t_]:=-HPL[{-1, 1}, t]^3 + 2*HPL[{-1}, t]*HPL[{-1, 1}, t]*HPL[{-1, 1, 1}, t] - 2*HPL[{-1, 1, -1}, t]*HPL[{-1, 1, 1}, t] + HPL[{-1, 1}, t]*HPL[{-1, 1, -1, 1}, t] - 4*HPL[{-1, 1, 1, -1, -1, 1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, 1, -1, 1, -2}, t_]:=HPL[{-1, 1}, t]*HPL[{-2, 1, -1}, t] - HPL[{-2, 1}, t]*HPL[{-1, 1, -1}, t] - HPL[{2, -1}, t]*HPL[{-1, 1, -1}, t] + 2*HPL[{-1, 1}, t]*HPL[{2, -1, -1}, t] - HPL[{-1}, t]*HPL[{-2, 1, -1, 1}, t] + HPL[{-2}, t]*HPL[{-1, 1, -1, 1}, t] - 2*HPL[{-1}, t]*HPL[{2, -1, -1, 1}, t] - HPL[{-1}, t]*HPL[{2, -1, 1, -1}, t] + HPL[{-2, 1, -1, 1, -1}, t] + 2*HPL[{2, -1, -1, 1, -1}, t] + 2*HPL[{2, -1, 1, -1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, 1, -1, 1, 2}, t_]:=-2*HPL[{2, 1}, t]*HPL[{-1, 1, -1}, t] + HPL[{-1, 1}, t]*HPL[{2, -1, 1}, t] + 2*HPL[{-1, 1}, t]*HPL[{2, 1, -1}, t] + HPL[{2}, t]*HPL[{-1, 1, -1, 1}, t] - 2*HPL[{-1}, t]*HPL[{2, -1, 1, 1}, t] - 2*HPL[{-1}, t]*HPL[{2, 1, -1, 1}, t] + HPL[{2, -1, 1, -1, 1}, t] + 2*HPL[{2, -1, 1, 1, -1}, t] + 2*HPL[{2, 1, -1, 1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, 1, -1, 1, 1, -1}, t_]:=HPL[{-1, 1}, t]^3/3 - HPL[{-1}, t]*HPL[{-1, 1}, t]*HPL[{-1, 1, 1}, t] + HPL[{-1, 1, -1}, t]*HPL[{-1, 1, 1}, t] - HPL[{-1, 1}, t]*HPL[{-1, 1, -1, 1}, t] + HPL[{-1}, t]^2*HPL[{-1, 1, 1, 1}, t] + HPL[{-1}, t]*HPL[{-1, 1, -1, 1, 1}, t] - 2*HPL[{-1}, t]*HPL[{-1, 1, 1, 1, -1}, t] + 2*HPL[{-1, 1, 1, 1, -1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, 1, -2, -1, -1}, t_]:=HPL[{-1, 1}, t]*HPL[{-2, -1, -1}, t] - HPL[{-1}, t]*HPL[{-2, -1, -1, 1}, t] - HPL[{-1}, t]*HPL[{-2, -1, 1, -1}, t] - HPL[{-1}, t]*HPL[{-2, 1, -1, -1}, t] - HPL[{-1}, t]*HPL[{2, -1, -1, -1}, t] + HPL[{-2, -1, -1, 1, -1}, t] + 2*HPL[{-2, -1, 1, -1, -1}, t] + 3*HPL[{-2, 1, -1, -1, -1}, t] + 4*HPL[{2, -1, -1, -1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, 1, -2, -1, 1}, t_]:=HPL[{-1, 1}, t]*HPL[{-2, -1, 1}, t] - 2*HPL[{-1}, t]*HPL[{-2, -1, 1, 1}, t] - HPL[{-1}, t]*HPL[{-2, 1, -1, 1}, t] - HPL[{-1}, t]*HPL[{2, -1, -1, 1}, t] + HPL[{-2, -1, 1, -1, 1}, t] + 2*HPL[{-2, -1, 1, 1, -1}, t] + 2*HPL[{-2, 1, -1, -1, 1}, t] + HPL[{-2, 1, -1, 1, -1}, t] + 3*HPL[{2, -1, -1, -1, 1}, t] + HPL[{2, -1, -1, 1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, 1, -2, -2}, t_]:=(-(HPL[{-2}, t]*HPL[{-1}, t]*HPL[{-2, 1}, t]) + HPL[{-2}, t]^2*HPL[{-1, 1}, t] - 4*HPL[{-3, -1}, t]*HPL[{-1, 1}, t] - HPL[{-2}, t]*HPL[{-1}, t]*HPL[{2, -1}, t] + 4*HPL[{-1}, t]*HPL[{-3, -1, 1}, t] + 4*HPL[{-1}, t]*HPL[{-3, 1, -1}, t] - HPL[{-1}, t]*HPL[{-2, 1, -2}, t] + HPL[{-2}, t]*HPL[{-2, 1, -1}, t] + 2*HPL[{-1}, t]*HPL[{2, -2, -1}, t] - HPL[{-1}, t]*HPL[{2, -1, -2}, t] + 2*HPL[{-2}, t]*HPL[{2, -1, -1}, t] + 4*HPL[{-1}, t]*HPL[{3, -1, -1}, t] - 4*HPL[{-3, -1, 1, -1}, t] - 8*HPL[{-3, 1, -1, -1}, t] + 2*HPL[{-2, 1, -2, -1}, t] + HPL[{-2, 1, -1, -2}, t] - 6*HPL[{2, -2, -1, -1}, t] + 2*HPL[{2, -1, -1, -2}, t] - 12*HPL[{3, -1, -1, -1}, t])/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, 1, -2, 2}, t_]:=-(HPL[{-1}, t]*HPL[{2}, t]*HPL[{-2, 1}, t]) + HPL[{-2}, t]*HPL[{2}, t]*HPL[{-1, 1}, t] - 2*HPL[{-3, 1}, t]*HPL[{-1, 1}, t] - HPL[{-1, 1}, t]*HPL[{2, -2}, t] + HPL[{-1}, t]*HPL[{2}, t]*HPL[{2, -1}, t] - HPL[{2, -1}, t]^2/2 - 2*HPL[{-1, 1}, t]*HPL[{3, -1}, t] + 4*HPL[{-1}, t]*HPL[{-3, 1, 1}, t] + HPL[{2}, t]*HPL[{-2, 1, -1}, t] - 2*HPL[{-1}, t]*HPL[{2, -1, 2}, t] - 2*HPL[{-1}, t]*HPL[{2, 2, -1}, t] - 4*HPL[{-1}, t]*HPL[{3, 1, -1}, t] - 2*HPL[{-3, 1, -1, 1}, t] - 4*HPL[{-3, 1, 1, -1}, t] + HPL[{2, -1, -2, 1}, t] + 2*HPL[{2, -1, -1, 2}, t] + 2*HPL[{2, -1, 2, -1}, t] + 2*HPL[{2, 2, -1, -1}, t] + 4*HPL[{3, 1, -1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, 1, -2, 1, -1}, t_]:=HPL[{-1, 1}, t]*HPL[{-2, 1, -1}, t] - HPL[{-1}, t]*HPL[{-2, 1, -1, 1}, t] - 2*HPL[{-1}, t]*HPL[{-2, 1, 1, -1}, t] - HPL[{-1}, t]*HPL[{2, -1, 1, -1}, t] + 2*HPL[{-2, 1, -1, 1, -1}, t] + 4*HPL[{-2, 1, 1, -1, -1}, t] + 2*HPL[{2, -1, -1, 1, -1}, t] + 2*HPL[{2, -1, 1, -1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, 1, -2, 1, 1}, t_]:=HPL[{-1, 1}, t]*HPL[{-2, 1, 1}, t] - 3*HPL[{-1}, t]*HPL[{-2, 1, 1, 1}, t] - HPL[{-1}, t]*HPL[{2, -1, 1, 1}, t] + HPL[{-2, 1, -1, 1, 1}, t] + 2*HPL[{-2, 1, 1, -1, 1}, t] + 3*HPL[{-2, 1, 1, 1, -1}, t] + 2*HPL[{2, -1, -1, 1, 1}, t] + HPL[{2, -1, 1, -1, 1}, t] + HPL[{2, -1, 1, 1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, 1, -3, -1}, t_]:=HPL[{-3, -1}, t]*HPL[{-1, 1}, t] - HPL[{-1}, t]*HPL[{-3, -1, 1}, t] - HPL[{-1}, t]*HPL[{-3, 1, -1}, t] - HPL[{-1}, t]*HPL[{2, -2, -1}, t] - HPL[{-1}, t]*HPL[{3, -1, -1}, t] + HPL[{-3, -1, 1, -1}, t] + 2*HPL[{-3, 1, -1, -1}, t] + 3*HPL[{2, -2, -1, -1}, t] + HPL[{2, -1, -2, -1}, t] + 3*HPL[{3, -1, -1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, 1, -3, 1}, t_]:=HPL[{-3, 1}, t]*HPL[{-1, 1}, t] - (HPL[{-1}, t]*HPL[{2}, t]*HPL[{2, -1}, t])/2 - HPL[{2, -1}, t]^2/4 - 2*HPL[{-1}, t]*HPL[{-3, 1, 1}, t] - (HPL[{-1}, t]*HPL[{2, -2, 1}, t])/2 + HPL[{2}, t]*HPL[{2, -1, -1}, t] + (HPL[{-1}, t]*HPL[{2, -1, 2}, t])/2 + HPL[{-1}, t]*HPL[{2, 2, -1}, t] + 2*HPL[{-1}, t]*HPL[{3, 1, -1}, t] + HPL[{-3, 1, -1, 1}, t] + 2*HPL[{-3, 1, 1, -1}, t] + HPL[{2, -2, -1, 1}, t] + HPL[{2, -2, 1, -1}, t]/2 - HPL[{2, -1, -1, 2}, t] - HPL[{2, -1, 2, -1}, t]/2 - HPL[{2, 2, -1, -1}, t] - 2*HPL[{3, 1, -1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, 1, -4}, t_]:=-(HPL[{-1}, t]*HPL[{-4, 1}, t]) + HPL[{-4}, t]*HPL[{-1, 1}, t] - HPL[{-1}, t]*HPL[{2, -3}, t] - HPL[{-1}, t]*HPL[{3, -2}, t] - HPL[{-1}, t]*HPL[{4, -1}, t] + HPL[{-4, 1, -1}, t] + 2*HPL[{2, -3, -1}, t] + HPL[{2, -2, -2}, t] + HPL[{2, -1, -3}, t] + 2*HPL[{3, -2, -1}, t] + HPL[{3, -1, -2}, t] + 2*HPL[{4, -1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, 1, 4}, t_]:=(-(HPL[{-1}, t]*HPL[{2}, t]*HPL[{3}, t]) + 3*HPL[{4}, t]*HPL[{-1, 1}, t] + 2*HPL[{3}, t]*HPL[{2, -1}, t] - 2*HPL[{-1}, t]*HPL[{2, 3}, t] - HPL[{2}, t]*HPL[{3, -1}, t] + HPL[{2, -3, 1}, t] + HPL[{2, -2, 2}, t] + HPL[{2, -1, 3}, t] + 2*HPL[{2, 3, -1}, t])/3/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, 1, 3, -1}, t_]:=(-(HPL[{-1}, t]*HPL[{2}, t]*HPL[{2, -1}, t]) + HPL[{2, -1}, t]^2 + 2*HPL[{-1, 1}, t]*HPL[{3, -1}, t] + HPL[{-1}, t]*HPL[{2, -2, 1}, t] + HPL[{-1}, t]*HPL[{2, -1, 2}, t])/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, 1, 3, 1}, t_]:=(HPL[{2}, t]^2*HPL[{-1, 1}, t] - 2*HPL[{-1}, t]*HPL[{2}, t]*HPL[{2, 1}, t] + 2*HPL[{2, -1}, t]*HPL[{2, 1}, t] - 2*HPL[{-1, 1}, t]*HPL[{2, 2}, t] + 2*HPL[{-1}, t]*HPL[{2, 1, 2}, t] + 2*HPL[{-1}, t]*HPL[{2, 2, 1}, t] + 2*HPL[{2, -2, 1, 1}, t] + 2*HPL[{2, -1, 2, 1}, t] - 2*HPL[{2, 1, 2, -1}, t] - 2*HPL[{2, 2, 1, -1}, t])/4/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, 1, 2, -1, -1}, t_]:=HPL[{-1, 1}, t]*HPL[{2, -1, -1}, t] - HPL[{-1}, t]*HPL[{2, -1, -1, 1}, t] - HPL[{-1}, t]*HPL[{2, -1, 1, -1}, t] - 2*HPL[{-1}, t]*HPL[{2, 1, -1, -1}, t] + HPL[{2, -1, -1, 1, -1}, t] + 3*HPL[{2, -1, 1, -1, -1}, t] + 6*HPL[{2, 1, -1, -1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, 1, 2, -1, 1}, t_]:=HPL[{-1, 1}, t]*HPL[{2, -1, 1}, t] - 2*HPL[{-1}, t]*HPL[{2, -1, 1, 1}, t] - 2*HPL[{-1}, t]*HPL[{2, 1, -1, 1}, t] + 2*HPL[{2, -1, 1, -1, 1}, t] + 2*HPL[{2, -1, 1, 1, -1}, t] + 4*HPL[{2, 1, -1, -1, 1}, t] + 2*HPL[{2, 1, -1, 1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, 1, 2, -2}, t_]:=HPL[{-1, 1}, t]*HPL[{2, -2}, t] - HPL[{-1}, t]*HPL[{2, -2, 1}, t] - 2*HPL[{-1}, t]*HPL[{2, 1, -2}, t] - HPL[{-1}, t]*HPL[{2, 2, -1}, t] + HPL[{2, -2, 1, -1}, t] + HPL[{2, -1, 1, -2}, t] + 4*HPL[{2, 1, -2, -1}, t] + 2*HPL[{2, 1, -1, -2}, t] + 2*HPL[{2, 2, -1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, 1, 2, 2}, t_]:=-2*HPL[{2, -1}, t]*HPL[{2, 1}, t] + HPL[{-1, 1}, t]*HPL[{2, 2}, t] + HPL[{2}, t]*HPL[{2, -1, 1}, t] + 2*HPL[{2}, t]*HPL[{2, 1, -1}, t] - 2*HPL[{-1}, t]*HPL[{2, 1, 2}, t] - 2*HPL[{-1}, t]*HPL[{2, 2, 1}, t] + 2*HPL[{2, 1, 2, -1}, t] + HPL[{2, 2, -1, 1}, t] + 2*HPL[{2, 2, 1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, 1, 2, 1, -1}, t_]:=HPL[{-1, 1}, t]*HPL[{2, 1, -1}, t] - HPL[{-1}, t]*HPL[{2, 1, -1, 1}, t] - 3*HPL[{-1}, t]*HPL[{2, 1, 1, -1}, t] + HPL[{2, -1, 1, 1, -1}, t] + 3*HPL[{2, 1, -1, 1, -1}, t] + 6*HPL[{2, 1, 1, -1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, 1, 2, 1, 1}, t_]:=HPL[{-1, 1}, t]*HPL[{2, 1, 1}, t] - 4*HPL[{-1}, t]*HPL[{2, 1, 1, 1}, t] + HPL[{2, -1, 1, 1, 1}, t] + 2*HPL[{2, 1, -1, 1, 1}, t] + 3*HPL[{2, 1, 1, -1, 1}, t] + 4*HPL[{2, 1, 1, 1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, 1, 1, -1, -2}, t_]:=-(HPL[{-2}, t]*HPL[{-1, 1}, t]^2)/2 + 2*HPL[{-1, 1}, t]*HPL[{-2, -1, 1}, t] + HPL[{-1, 1}, t]*HPL[{-2, 1, -1}, t] + HPL[{-2}, t]*HPL[{-1}, t]*HPL[{-1, 1, 1}, t] - 2*HPL[{-2, -1}, t]*HPL[{-1, 1, 1}, t] - 2*HPL[{-1}, t]*HPL[{-2, -1, 1, 1}, t] - HPL[{-1}, t]*HPL[{-2, 1, -1, 1}, t] - HPL[{-1}, t]*HPL[{-2, 1, 1, -1}, t] + 2*HPL[{-2, -1, 1, 1, -1}, t] + HPL[{-2, 1, -1, 1, -1}, t] + 2*HPL[{-2, 1, 1, -1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, 1, 1, -1, 2}, t_]:=-(HPL[{2}, t]*HPL[{-1, 1}, t]^2)/2 + 2*HPL[{-1, 1}, t]*HPL[{-2, 1, 1}, t] + HPL[{-1}, t]*HPL[{2}, t]*HPL[{-1, 1, 1}, t] - HPL[{-2, 1}, t]*HPL[{-1, 1, 1}, t] - HPL[{2, -1}, t]*HPL[{-1, 1, 1}, t] + HPL[{-1, 1}, t]*HPL[{2, -1, 1}, t] - 3*HPL[{-1}, t]*HPL[{-2, 1, 1, 1}, t] - HPL[{-1}, t]*HPL[{2, -1, 1, 1}, t] + HPL[{-2, 1, 1, -1, 1}, t] + 3*HPL[{-2, 1, 1, 1, -1}, t] + HPL[{2, -1, 1, 1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, 1, 1, -1, 1, -1}, t_]:=(HPL[{-1, 1}, t]^3 - 3*HPL[{-1}, t]*HPL[{-1, 1}, t]*HPL[{-1, 1, 1}, t] + 3*HPL[{-1}, t]^2*HPL[{-1, 1, 1, 1}, t] + 3*HPL[{-1}, t]*HPL[{-1, 1, 1, 1, -1}, t] - 12*HPL[{-1, 1, 1, 1, -1, -1}, t])/6/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, 1, 1, -1, 1, 1}, t_]:=(-2*HPL[{-1, 1, 1}, t]^2 + 3*HPL[{-1, 1}, t]*HPL[{-1, 1, 1, 1}, t] - 3*HPL[{-1, 1, 1, 1, -1, 1}, t])/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, 1, 1, -2, -1}, t_]:=-(HPL[{-1, 1}, t]*HPL[{-2, -1, 1}, t]) - HPL[{-1, 1}, t]*HPL[{-2, 1, -1}, t] + HPL[{-2, -1}, t]*HPL[{-1, 1, 1}, t] - HPL[{-1, 1}, t]*HPL[{2, -1, -1}, t] + HPL[{-1}, t]*HPL[{-2, -1, 1, 1}, t] + HPL[{-1}, t]*HPL[{-2, 1, -1, 1}, t] + HPL[{-1}, t]*HPL[{-2, 1, 1, -1}, t] + HPL[{-1}, t]*HPL[{2, -1, -1, 1}, t] + HPL[{-1}, t]*HPL[{2, -1, 1, -1}, t] + HPL[{-1}, t]*HPL[{2, 1, -1, -1}, t] - HPL[{-2, -1, 1, 1, -1}, t] - HPL[{-2, 1, -1, 1, -1}, t] - 2*HPL[{-2, 1, 1, -1, -1}, t] - HPL[{2, -1, -1, 1, -1}, t] - 2*HPL[{2, -1, 1, -1, -1}, t] - 3*HPL[{2, 1, -1, -1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, 1, 1, -2, 1}, t_]:=-2*HPL[{-1, 1}, t]*HPL[{-2, 1, 1}, t] + HPL[{-2, 1}, t]*HPL[{-1, 1, 1}, t] - HPL[{-1, 1}, t]*HPL[{2, -1, 1}, t] + 3*HPL[{-1}, t]*HPL[{-2, 1, 1, 1}, t] + 2*HPL[{-1}, t]*HPL[{2, -1, 1, 1}, t] + HPL[{-1}, t]*HPL[{2, 1, -1, 1}, t] - HPL[{-2, 1, 1, -1, 1}, t] - 3*HPL[{-2, 1, 1, 1, -1}, t] - HPL[{2, -1, 1, -1, 1}, t] - 2*HPL[{2, -1, 1, 1, -1}, t] - 2*HPL[{2, 1, -1, -1, 1}, t] - HPL[{2, 1, -1, 1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, 1, 1, -3}, t_]:=(-4*HPL[{-3, 1}, t]*HPL[{-1, 1}, t] - 4*HPL[{-1, 1}, t]*HPL[{2, -2}, t] + 2*HPL[{-1}, t]*HPL[{2}, t]*HPL[{2, -1}, t] - HPL[{2, -1}, t]^2 - 4*HPL[{-1, 1}, t]*HPL[{3, -1}, t] + 4*HPL[{-1}, t]*HPL[{-3, 1, 1}, t] + 4*HPL[{-3}, t]*HPL[{-1, 1, 1}, t] + 2*HPL[{-1}, t]*HPL[{2, -2, 1}, t] - 2*HPL[{-1}, t]*HPL[{2, -1, 2}, t] + 4*HPL[{-1}, t]*HPL[{2, 1, -2}, t] - 4*HPL[{-1}, t]*HPL[{3, 1, -1}, t] - 4*HPL[{-3, 1, 1, -1}, t] - 2*HPL[{2, -2, 1, -1}, t] + 2*HPL[{2, -1, 2, -1}, t] - 8*HPL[{2, 1, -2, -1}, t] - 4*HPL[{2, 1, -1, -2}, t] - 4*HPL[{2, 2, -1, -1}, t])/4/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, 1, 1, 3}, t_]:=(-(HPL[{2}, t]^2*HPL[{-1, 1}, t]) + HPL[{-1}, t]*HPL[{2}, t]*HPL[{2, 1}, t] + 2*HPL[{3}, t]*HPL[{-1, 1, 1}, t] - HPL[{2}, t]*HPL[{2, 1, -1}, t] + HPL[{-1}, t]*HPL[{2, 1, 2}, t] + HPL[{-1}, t]*HPL[{2, 2, 1}, t] - HPL[{2, 1, -2, 1}, t] - HPL[{2, 1, -1, 2}, t] - HPL[{2, 1, 2, -1}, t] - HPL[{2, 2, -1, 1}, t] - HPL[{2, 2, 1, -1}, t])/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, 1, 1, 2, -1}, t_]:=HPL[{2, -1}, t]*HPL[{-1, 1, 1}, t] - HPL[{-1, 1}, t]*HPL[{2, -1, 1}, t] - 2*HPL[{-1, 1}, t]*HPL[{2, 1, -1}, t] + HPL[{-1}, t]*HPL[{2, -1, 1, 1}, t] + 2*HPL[{-1}, t]*HPL[{2, 1, -1, 1}, t] + 3*HPL[{-1}, t]*HPL[{2, 1, 1, -1}, t] - HPL[{2, -1, 1, 1, -1}, t] - 3*HPL[{2, 1, -1, 1, -1}, t] - 6*HPL[{2, 1, 1, -1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, 1, 1, 2, 1}, t_]:=HPL[{2, 1}, t]*HPL[{-1, 1, 1}, t] - 3*HPL[{-1, 1}, t]*HPL[{2, 1, 1}, t] + 6*HPL[{-1}, t]*HPL[{2, 1, 1, 1}, t] - HPL[{2, 1, -1, 1, 1}, t] - 3*HPL[{2, 1, 1, -1, 1}, t] - 6*HPL[{2, 1, 1, 1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, 1, 1, 1, -2}, t_]:=HPL[{-1, 1}, t]*HPL[{-2, 1, 1}, t] - HPL[{-2, 1}, t]*HPL[{-1, 1, 1}, t] - HPL[{2, -1}, t]*HPL[{-1, 1, 1}, t] + HPL[{-1, 1}, t]*HPL[{2, -1, 1}, t] + HPL[{-1, 1}, t]*HPL[{2, 1, -1}, t] - HPL[{-1}, t]*HPL[{-2, 1, 1, 1}, t] + HPL[{-2}, t]*HPL[{-1, 1, 1, 1}, t] - HPL[{-1}, t]*HPL[{2, -1, 1, 1}, t] - HPL[{-1}, t]*HPL[{2, 1, -1, 1}, t] - HPL[{-1}, t]*HPL[{2, 1, 1, -1}, t] + HPL[{-2, 1, 1, 1, -1}, t] + HPL[{2, -1, 1, 1, -1}, t] + HPL[{2, 1, -1, 1, -1}, t] + 2*HPL[{2, 1, 1, -1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, 1, 1, 1, 2}, t_]:=-2*HPL[{2, 1}, t]*HPL[{-1, 1, 1}, t] + 3*HPL[{-1, 1}, t]*HPL[{2, 1, 1}, t] + HPL[{2}, t]*HPL[{-1, 1, 1, 1}, t] - 4*HPL[{-1}, t]*HPL[{2, 1, 1, 1}, t] + HPL[{2, 1, 1, -1, 1}, t] + 4*HPL[{2, 1, 1, 1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-1, 1, 1, 1, 1, -1}, t_]:=HPL[{-1, 1, 1}, t]^2/2 - HPL[{-1, 1}, t]*HPL[{-1, 1, 1, 1}, t] + HPL[{-1}, t]*HPL[{-1, 1, 1, 1, 1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-2, -1, -1, -2}, t_]:=-HPL[{-2, -1}, t]^2 + HPL[{-2}, t]*HPL[{-2, -1, -1}, t] + 4*HPL[{-3, -1, -1, -1}, t] + 2*HPL[{-2, -2, -1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-2, -1, -1, 2}, t_]:=-(HPL[{-2, -1}, t]*HPL[{-2, 1}, t]) - HPL[{-2, -1}, t]*HPL[{2, -1}, t] + HPL[{2}, t]*HPL[{-2, -1, -1}, t] + HPL[{-2}, t]*HPL[{-2, 1, -1}, t] + 4*HPL[{-3, -1, -1, 1}, t] + 2*HPL[{-2, -2, -1, 1}, t] - HPL[{-2, 1, -2, -1}, t] - HPL[{-2, 1, -1, -2}, t] + 2*HPL[{2, -2, -1, -1}, t] + HPL[{2, -1, -2, -1}, t] + 4*HPL[{3, -1, -1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-2, -1, -2, -1}, t_]:=HPL[{-2, -1}, t]^2/2 - 3*(2*HPL[{-3, -1, -1, -1}, t] + HPL[{-2, -2, -1, -1}, t])/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-2, -1, -2, 1}, t_]:=HPL[{-2, -1}, t]*HPL[{-2, 1}, t] - HPL[{-2}, t]*HPL[{-2, 1, -1}, t] + HPL[{-2}, t]*HPL[{2, -1, -1}, t] - 6*HPL[{-3, -1, -1, 1}, t] - 3*HPL[{-2, -2, -1, 1}, t] + HPL[{-2, 1, -2, -1}, t] + HPL[{-2, 1, -1, -2}, t] - 3*HPL[{2, -2, -1, -1}, t] - 2*HPL[{2, -1, -2, -1}, t] - HPL[{2, -1, -1, -2}, t] - 6*HPL[{3, -1, -1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-2, -1, -3}, t_]:=-HPL[{-2}, t]^3/6 + HPL[{-3}, t]*HPL[{-2, -1}, t] - 3*HPL[{-4, -1, -1}, t] - HPL[{-3, -2, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-2, -1, 3}, t_]:=-(HPL[{-2}, t]^2*HPL[{2}, t])/2 + HPL[{-2}, t]*HPL[{-3, 1}, t] + HPL[{3}, t]*HPL[{-2, -1}, t] + HPL[{-2}, t]*HPL[{2, -2}, t] - HPL[{-3}, t]*HPL[{2, -1}, t] + HPL[{-2}, t]*HPL[{3, -1}, t] - 3*HPL[{-4, -1, 1}, t] - HPL[{-3, -2, 1}, t] - HPL[{-3, 1, -2}, t] + HPL[{2, -1, -3}, t] + HPL[{3, -2, -1}, t] + HPL[{3, -1, -2}, t] + 3*HPL[{4, -1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-2, -1, 2, -1}, t_]:=HPL[{-2, -1}, t]*HPL[{2, -1}, t] - (HPL[{-2}, t]*HPL[{-2, 1, -1}, t])/2 - HPL[{-2}, t]*HPL[{2, -1, -1}, t] + HPL[{-2, 1, -2, -1}, t] + HPL[{-2, 1, -1, -2}, t]/2 + HPL[{2, -1, -2, -1}, t] + HPL[{2, -1, -1, -2}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-2, -1, 2, 1}, t_]:=(-HPL[{-2, 1}, t]^2 + HPL[{2, -1}, t]^2 + 2*(2*HPL[{-2, -1}, t]*HPL[{2, 1}, t] - HPL[{-2}, t]*HPL[{2, -1, 1}, t] - 2*HPL[{-2}, t]*HPL[{2, 1, -1}, t] + HPL[{-2, 1, -2, 1}, t] + HPL[{2, -1, -2, 1}, t] + HPL[{2, -1, 1, -2}, t] + 2*HPL[{2, 1, -2, -1}, t] + 2*HPL[{2, 1, -1, -2}, t]))/4/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-2, -1, 1, -2}, t_]:=-(HPL[{-2, -1}, t]*HPL[{-2, 1}, t]) - HPL[{-2, -1}, t]*HPL[{2, -1}, t] + HPL[{-2}, t]*HPL[{-2, -1, 1}, t] + HPL[{-2}, t]*HPL[{-2, 1, -1}, t] + HPL[{-2}, t]*HPL[{2, -1, -1}, t] - HPL[{-2, 1, -2, -1}, t] - HPL[{-2, 1, -1, -2}, t] - HPL[{2, -1, -2, -1}, t] - HPL[{2, -1, -1, -2}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-2, -1, 1, 2}, t_]:=-2*HPL[{-2, -1}, t]*HPL[{2, 1}, t] + HPL[{2}, t]*HPL[{-2, -1, 1}, t] - HPL[{2}, t]*HPL[{2, -1, -1}, t] + HPL[{-2}, t]*HPL[{2, -1, 1}, t] + 2*HPL[{-2}, t]*HPL[{2, 1, -1}, t] + HPL[{2, -1, -1, 2}, t] - HPL[{2, -1, 1, -2}, t] - 2*HPL[{2, 1, -2, -1}, t] - 2*HPL[{2, 1, -1, -2}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-2, -2, -2}, t_]:=HPL[{-2}, t]^3/6 - 2*HPL[{-2}, t]*HPL[{-3, -1}, t] + 4*(3*HPL[{-4, -1, -1}, t] + HPL[{-3, -2, -1}, t])/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-2, -2, 2}, t_]:=(HPL[{-2}, t]^2*HPL[{2}, t])/2 - 2*HPL[{2}, t]*HPL[{-3, -1}, t] - 2*HPL[{-2}, t]*HPL[{-3, 1}, t] - HPL[{-2}, t]*HPL[{2, -2}, t] + 4*HPL[{-3}, t]*HPL[{2, -1}, t] - 2*HPL[{-2}, t]*HPL[{3, -1}, t] + 12*HPL[{-4, -1, 1}, t] + 4*HPL[{-3, -2, 1}, t] + 2*HPL[{-3, 1, -2}, t] - 4*HPL[{2, -3, -1}, t] - 3*HPL[{2, -2, -2}, t] - 4*HPL[{2, -1, -3}, t] - 8*HPL[{3, -2, -1}, t] - 6*HPL[{3, -1, -2}, t] - 12*HPL[{4, -1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-2, -2, 1, -1}, t_]:=(HPL[{-2}, t]*HPL[{-2, 1, -1}, t])/2 - HPL[{-2}, t]*HPL[{2, -1, -1}, t] - 2*HPL[{-3, -1, 1, -1}, t] - HPL[{-2, 1, -2, -1}, t] - HPL[{-2, 1, -1, -2}, t]/2 + 3*HPL[{2, -2, -1, -1}, t] + 2*HPL[{2, -1, -2, -1}, t] + HPL[{2, -1, -1, -2}, t] + 6*HPL[{3, -1, -1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-2, -2, 1, 1}, t_]:=(HPL[{-2, 1}, t]^2 - HPL[{2, -1}, t]^2 - 2*(-2*HPL[{2}, t]*HPL[{2, -1, -1}, t] + HPL[{-2}, t]*HPL[{2, -1, 1}, t] + 4*HPL[{-3, -1, 1, 1}, t] + HPL[{-2, 1, -2, 1}, t] + HPL[{2, -1, -2, 1}, t] + 2*HPL[{2, -1, -1, 2}, t] - HPL[{2, -1, 1, -2}, t] + 2*HPL[{2, 2, -1, -1}, t] + 4*HPL[{3, 1, -1, -1}, t]))/4/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-2, -3, -1}, t_]:=HPL[{-2}, t]*HPL[{-3, -1}, t] - 9*HPL[{-4, -1, -1}, t] - 4*HPL[{-3, -2, -1}, t] - HPL[{-3, -1, -2}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-2, -3, 1}, t_]:=HPL[{-2}, t]*HPL[{-3, 1}, t] - HPL[{-3}, t]*HPL[{2, -1}, t] - 6*HPL[{-4, -1, 1}, t] - 3*HPL[{-3, -2, 1}, t] - HPL[{-3, 1, -2}, t] + 2*HPL[{2, -3, -1}, t] + HPL[{2, -2, -2}, t] + HPL[{2, -1, -3}, t] + 4*HPL[{3, -2, -1}, t] + 2*HPL[{3, -1, -2}, t] + 6*HPL[{4, -1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-2, -4}, t_]:=-HPL[{-3}, t]^2 + HPL[{-4}, t]*HPL[{-2}, t] + 4*HPL[{-5, -1}, t] + 2*HPL[{-4, -2}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-2, 4}, t_]:=3*HPL[{-4}, t]*HPL[{2}, t] - 2*HPL[{-3}, t]*HPL[{3}, t] + HPL[{-2}, t]*HPL[{4}, t] - 4*HPL[{-5, 1}, t] - 3*HPL[{2, -4}, t] - 4*HPL[{3, -3}, t] - 4*HPL[{4, -2}, t] - 4*HPL[{5, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-2, 3, -1}, t_]:=-2*HPL[{-3}, t]*HPL[{2, -1}, t] + HPL[{-2}, t]*HPL[{3, -1}, t] + 3*HPL[{-4, 1, -1}, t] + 4*HPL[{2, -3, -1}, t] + 2*HPL[{2, -2, -2}, t] + 2*HPL[{2, -1, -3}, t] + 6*HPL[{3, -2, -1}, t] + 3*HPL[{3, -1, -2}, t] + 6*HPL[{4, -1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-2, 3, 1}, t_]:=(HPL[{-2}, t]*HPL[{2}, t]^2 + 6*HPL[{2}, t]*HPL[{2, -2}, t] - 4*HPL[{3}, t]*HPL[{2, -1}, t] - 8*HPL[{-3}, t]*HPL[{2, 1}, t] - 2*HPL[{-2}, t]*HPL[{2, 2}, t] + 8*HPL[{2}, t]*HPL[{3, -1}, t])/4 + 3*HPL[{-4, 1, 1}, t] - HPL[{2, -2, 2}, t]/2 + HPL[{2, -1, 3}, t] + 2*HPL[{2, 1, -3}, t] - HPL[{2, 2, -2}, t] - 2*HPL[{2, 3, -1}, t] - 3*HPL[{3, 1, -2}, t] - 3*HPL[{3, 2, -1}, t] - 3*HPL[{4, 1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-2, 2, -1, -1}, t_]:=HPL[{-2}, t]*HPL[{2, -1, -1}, t] - 2*HPL[{-3, 1, -1, -1}, t] - 3*HPL[{2, -2, -1, -1}, t] - 2*HPL[{2, -1, -2, -1}, t] - HPL[{2, -1, -1, -2}, t] - 6*HPL[{3, -1, -1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-2, 2, -1, 1}, t_]:=HPL[{2, -1}, t]^2/2 - 2*HPL[{2}, t]*HPL[{2, -1, -1}, t] + HPL[{-2}, t]*HPL[{2, -1, 1}, t] - 2*HPL[{-3, 1, -1, 1}, t] + HPL[{2, -1, -2, 1}, t] + 2*HPL[{2, -1, -1, 2}, t] - HPL[{2, -1, 1, -2}, t] + 2*HPL[{2, 2, -1, -1}, t] + 4*HPL[{3, 1, -1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-2, 2, -2}, t_]:=HPL[{-2}, t]*HPL[{2, -2}, t] - 2*(HPL[{-3, 1, -2}, t] + 2*HPL[{2, -3, -1}, t] + HPL[{2, -2, -2}, t] + 2*HPL[{3, -2, -1}, t] + HPL[{3, -1, -2}, t])/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-2, 2, 2}, t_]:=-2*HPL[{2}, t]*HPL[{-3, 1}, t] - 2*HPL[{2}, t]*HPL[{2, -2}, t] + 4*HPL[{-3}, t]*HPL[{2, 1}, t] + HPL[{-2}, t]*HPL[{2, 2}, t] - 2*HPL[{2}, t]*HPL[{3, -1}, t] + HPL[{2, -2, 2}, t] - 4*HPL[{2, 1, -3}, t] - HPL[{2, 2, -2}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-2, 2, 1, -1}, t_]:=-HPL[{2, -1}, t]^2/2 + HPL[{-2}, t]*HPL[{2, 1, -1}, t] - 2*HPL[{-3, 1, 1, -1}, t] + HPL[{2, -1, 2, -1}, t] - 2*HPL[{2, 1, -2, -1}, t] - HPL[{2, 1, -1, -2}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-2, 2, 1, 1}, t_]:=-(HPL[{2, -1}, t]*HPL[{2, 1}, t]) + HPL[{2}, t]*HPL[{2, 1, -1}, t] + HPL[{-2}, t]*HPL[{2, 1, 1}, t] - 2*HPL[{-3, 1, 1, 1}, t] + HPL[{2, -1, 2, 1}, t] - 2*HPL[{2, 1, -2, 1}, t] - HPL[{2, 1, -1, 2}, t] - HPL[{2, 1, 1, -2}, t] - HPL[{2, 1, 2, -1}, t] - HPL[{2, 2, 1, -1}, t] - 2*HPL[{3, 1, 1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-2, 1, -1, 2}, t_]:=-(HPL[{-2, 1}, t]*HPL[{2, -1}, t]) - HPL[{2, -1}, t]^2 + HPL[{2}, t]*HPL[{-2, 1, -1}, t] + 2*HPL[{2}, t]*HPL[{2, -1, -1}, t] - HPL[{-2, 1, -2, 1}, t] - HPL[{2, -1, -2, 1}, t] - 2*HPL[{2, -1, -1, 2}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-2, 1, -3}, t_]:=-(HPL[{-2}, t]*HPL[{-3, 1}, t]) + HPL[{-3}, t]*HPL[{-2, 1}, t] - HPL[{-2}, t]*HPL[{2, -2}, t] + HPL[{-3}, t]*HPL[{2, -1}, t] - HPL[{-2}, t]*HPL[{3, -1}, t] + HPL[{-3, 1, -2}, t] + 2*HPL[{2, -3, -1}, t] + HPL[{2, -2, -2}, t] - HPL[{2, -1, -3}, t] + 2*HPL[{3, -2, -1}, t] + HPL[{3, -1, -2}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-2, 1, 3}, t_]:=(-(HPL[{-2}, t]*HPL[{2}, t]^2) + 2*HPL[{3}, t]*HPL[{-2, 1}, t] + HPL[{2}, t]*HPL[{2, -2}, t] + 2*HPL[{3}, t]*HPL[{2, -1}, t] - HPL[{2, -2, 2}, t] - 2*HPL[{2, -1, 3}, t])/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-2, 1, 2, -1}, t_]:=HPL[{-2, 1}, t]*HPL[{2, -1}, t] + HPL[{2, -1}, t]^2 - HPL[{-2}, t]*HPL[{2, -1, 1}, t] - 2*HPL[{-2}, t]*HPL[{2, 1, -1}, t] + HPL[{2, -1, 1, -2}, t] - HPL[{2, -1, 2, -1}, t] + 4*HPL[{2, 1, -2, -1}, t] + 2*HPL[{2, 1, -1, -2}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-2, 1, 2, 1}, t_]:=HPL[{-2, 1}, t]*HPL[{2, 1}, t] + HPL[{2, -1}, t]*HPL[{2, 1}, t] - 3*HPL[{-2}, t]*HPL[{2, 1, 1}, t] - HPL[{2, -1, 2, 1}, t] + 2*HPL[{2, 1, -2, 1}, t] + 3*HPL[{2, 1, 1, -2}, t] + 2*HPL[{2, 1, 2, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-2, 1, 1, -2}, t_]:=(-HPL[{-2, 1}, t]^2 - 2*HPL[{-2, 1}, t]*HPL[{2, -1}, t] - HPL[{2, -1}, t]^2 + 2*HPL[{-2}, t]*HPL[{-2, 1, 1}, t] + 2*HPL[{-2}, t]*HPL[{2, -1, 1}, t] + 2*HPL[{-2}, t]*HPL[{2, 1, -1}, t] - 2*HPL[{2, -1, 1, -2}, t] - 4*HPL[{2, 1, -2, -1}, t] - 2*HPL[{2, 1, -1, -2}, t])/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-2, 1, 1, 2}, t_]:=-2*HPL[{-2, 1}, t]*HPL[{2, 1}, t] + HPL[{2}, t]*HPL[{-2, 1, 1}, t] - HPL[{2}, t]*HPL[{2, 1, -1}, t] + 3*HPL[{-2}, t]*HPL[{2, 1, 1}, t] + HPL[{2, 1, -1, 2}, t] - 3*HPL[{2, 1, 1, -2}, t] - 2*HPL[{2, 1, 2, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-3, -1, 2}, t_]:=HPL[{2}, t]*HPL[{-3, -1}, t] - HPL[{-3}, t]*HPL[{2, -1}, t] - 3*HPL[{-4, -1, 1}, t] - HPL[{-3, -2, 1}, t] + HPL[{2, -3, -1}, t] + HPL[{2, -2, -2}, t] + HPL[{2, -1, -3}, t] + 2*HPL[{3, -2, -1}, t] + 2*HPL[{3, -1, -2}, t] + 3*HPL[{4, -1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-3, -3}, t_]:=HPL[{-3}, t]^2/2 - 3*(2*HPL[{-5, -1}, t] + HPL[{-4, -2}, t])/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-3, 3}, t_]:=-3*HPL[{-4}, t]*HPL[{2}, t] + HPL[{-3}, t]*HPL[{3}, t] + 6*HPL[{-5, 1}, t] + 3*HPL[{2, -4}, t] + 5*HPL[{3, -3}, t] + 6*HPL[{4, -2}, t] + 6*HPL[{5, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-3, 2, -1}, t_]:=HPL[{-3}, t]*HPL[{2, -1}, t] - 3*HPL[{-4, 1, -1}, t] - 2*HPL[{2, -3, -1}, t] - HPL[{2, -2, -2}, t] - HPL[{2, -1, -3}, t] - 4*HPL[{3, -2, -1}, t] - 2*HPL[{3, -1, -2}, t] - 6*HPL[{4, -1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-3, 2, 1}, t_]:=-(HPL[{2}, t]*HPL[{2, -2}, t]) + HPL[{3}, t]*HPL[{2, -1}, t] + HPL[{-3}, t]*HPL[{2, 1}, t] - 2*HPL[{2}, t]*HPL[{3, -1}, t] - 3*HPL[{-4, 1, 1}, t] - HPL[{2, -1, 3}, t] - HPL[{2, 1, -3}, t] + HPL[{2, 2, -2}, t] + 2*HPL[{2, 3, -1}, t] + 2*HPL[{3, 1, -2}, t] + 3*HPL[{3, 2, -1}, t] + 3*HPL[{4, 1, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-3, 1, 2}, t_]:=HPL[{2}, t]*HPL[{-3, 1}, t] + HPL[{2}, t]*HPL[{2, -2}, t] - HPL[{3}, t]*HPL[{2, -1}, t] - 2*HPL[{-3}, t]*HPL[{2, 1}, t] + 2*HPL[{2}, t]*HPL[{3, -1}, t] + HPL[{2, -1, 3}, t] + 2*HPL[{2, 1, -3}, t] - HPL[{2, 3, -1}, t] - HPL[{3, 2, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{-4, 2}, t_]:=HPL[{-4}, t]*HPL[{2}, t] - 4*HPL[{-5, 1}, t] - HPL[{2, -4}, t] - 2*HPL[{3, -3}, t] - 3*HPL[{4, -2}, t] - 4*HPL[{5, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{5, 1}, t_]:=(HPL[{3}, t]^2 - HPL[{2}, t]*HPL[{4}, t] + HPL[{2, 4}, t] - 2*HPL[{4, 2}, t])/4/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{4, -1, 1}, t_]:=(-(HPL[{3}, t]*HPL[{2, -1}, t]) + 2*HPL[{2}, t]*HPL[{3, -1}, t] + HPL[{2, -3, 1}, t] + HPL[{2, -2, 2}, t] + HPL[{2, -1, 3}, t] - HPL[{2, 3, -1}, t] - 3*HPL[{3, 2, -1}, t] - 6*HPL[{4, 1, -1}, t])/3/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{4, 1, 1}, t_]:=(-11*HPL[{2}, t]^3 + 48*HPL[{3}, t]*HPL[{2, 1}, t] + 6*HPL[{2}, t]*HPL[{2, 2}, t] - 48*HPL[{2, 1, 3}, t] + 12*HPL[{2, 3, 1}, t] + 12*HPL[{3, 1, 2}, t])/36/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{3, -1, -1, 1}, t_]:=(-HPL[{2, -1}, t]^2 - 2*(-(HPL[{2}, t]*HPL[{2, -1, -1}, t]) + HPL[{2, -2, -1, 1}, t] + HPL[{2, -1, -2, 1}, t] + HPL[{2, -1, -1, 2}, t]))/4/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{3, -1, 2}, t_]:=-(HPL[{2}, t]*HPL[{2, -2}, t])/2 + HPL[{3}, t]*HPL[{2, -1}, t] - HPL[{2}, t]*HPL[{3, -1}, t] - HPL[{2, -2, 2}, t]/2 - HPL[{2, -1, 3}, t] + HPL[{2, 2, -2}, t] + HPL[{2, 3, -1}, t] + 2*HPL[{3, 1, -2}, t] + HPL[{3, 2, -1}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{3, -1, 1, -1}, t_]:=(HPL[{2, -1}, t]^2 - 2*(HPL[{2, -2, 1, -1}, t] + HPL[{2, -1, 2, -1}, t] + 2*HPL[{2, 2, -1, -1}, t] + 4*HPL[{3, 1, -1, -1}, t]))/4/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{3, -1, 1, 1}, t_]:=(HPL[{2, -1}, t]*HPL[{2, 1}, t] - 2*HPL[{2}, t]*HPL[{2, 1, -1}, t] - HPL[{2, -2, 1, 1}, t] - HPL[{2, -1, 2, 1}, t] + 2*HPL[{2, 1, -2, 1}, t] + 2*HPL[{2, 1, -1, 2}, t] + HPL[{2, 1, 2, -1}, t] + 3*HPL[{2, 2, 1, -1}, t] + 6*HPL[{3, 1, 1, -1}, t])/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{3, -2, 1}, t_]:=(HPL[{2}, t]*HPL[{2, -2}, t] - 2*HPL[{2, -3, 1}, t] - HPL[{2, -2, 2}, t] - 2*HPL[{2, 2, -2}, t] - 2*HPL[{2, 3, -1}, t] - 4*HPL[{3, 1, -2}, t] - 2*HPL[{3, 2, -1}, t])/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{3, 3}, t_]:=(-2*HPL[{3}, t]^2 + 3*HPL[{2}, t]*HPL[{4}, t] - 3*HPL[{2, 4}, t])/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{3, 2, 1}, t_]:=(3*HPL[{2}, t]^3)/4 - 3*HPL[{3}, t]*HPL[{2, 1}, t] - (HPL[{2}, t]*HPL[{2, 2}, t])/2 + 3*HPL[{2, 1, 3}, t] - HPL[{2, 3, 1}, t] - HPL[{3, 1, 2}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{3, 1, -1, 1}, t_]:=(HPL[{2}, t]*HPL[{2, 1, -1}, t] - HPL[{2, 1, -2, 1}, t] - HPL[{2, 1, -1, 2}, t] - HPL[{2, 1, 2, -1}, t] - HPL[{2, 2, -1, 1}, t] - 3*HPL[{2, 2, 1, -1}, t] - 6*HPL[{3, 1, 1, -1}, t])/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{3, 1, 1, 1}, t_]:=(HPL[{2, 1}, t]^2 - HPL[{2}, t]*HPL[{2, 1, 1}, t] + HPL[{2, 1, 1, 2}, t] - 2*HPL[{2, 2, 1, 1}, t])/4/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{2, -1, 1, 2}, t_]:=-2*HPL[{2, -1}, t]*HPL[{2, 1}, t] + HPL[{2}, t]*HPL[{2, -1, 1}, t] - 2*(-(HPL[{2}, t]*HPL[{2, 1, -1}, t]) + HPL[{2, 1, -2, 1}, t] + HPL[{2, 1, -1, 2}, t])/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{2, 2, 2}, t_]:=-HPL[{2}, t]^3 + 4*HPL[{3}, t]*HPL[{2, 1}, t] + HPL[{2}, t]*HPL[{2, 2}, t] - 4*HPL[{2, 1, 3}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{2, 1, 2, 1}, t_]:=(-2*HPL[{2, 1}, t]^2 + 3*HPL[{2}, t]*HPL[{2, 1, 1}, t] - 3*HPL[{2, 1, 1, 2}, t])/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;


==> anc/HypExp/MinimalSetpm2.m <==
HPL[{minus, 0}, t_]:=HPL[{0}, t]*HPL[{minus}, t] - HPL[{0, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{0, 0}, t_]:=HPL[{0}, t]^2/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, minus}, t_]:=HPL[{minus}, t]*HPL[{plus}, t] - HPL[{minus, plus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, 0}, t_]:=HPL[{0}, t]*HPL[{plus}, t] - HPL[{0, plus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, plus}, t_]:=HPL[{plus}, t]^2/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, minus}, t_]:=HPL[{minus}, t]^2/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;


==> anc/HypExp/MinimalSetpm3.m <==
HPL[{minus, minus, 0}, t_]:=(HPL[{0}, t]*HPL[{minus}, t]^2 - 2*(HPL[{0, minus, minus}, t] + HPL[{minus, 0, minus}, t]))/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{0, minus, 0}, t_]:=HPL[{0}, t]*HPL[{0, minus}, t] - 2*HPL[{0, 0, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{0, 0, 0}, t_]:=HPL[{0}, t]^3/6/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{0, plus, 0}, t_]:=HPL[{0}, t]*HPL[{0, plus}, t] - 2*HPL[{0, 0, plus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, minus, minus}, t_]:=(HPL[{minus}, t]^2*HPL[{plus}, t] - 2*(HPL[{minus, minus, plus}, t] + HPL[{minus, plus, minus}, t]))/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, minus, 0}, t_]:=HPL[{0}, t]*HPL[{minus}, t]*HPL[{plus}, t] - HPL[{plus}, t]*HPL[{0, minus}, t] - HPL[{0}, t]*HPL[{minus, plus}, t] + HPL[{0, minus, plus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, minus, plus}, t_]:=HPL[{plus}, t]*HPL[{minus, plus}, t] - 2*HPL[{minus, plus, plus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, 0, minus}, t_]:=HPL[{plus}, t]*HPL[{0, minus}, t] - HPL[{0, minus, plus}, t] - HPL[{0, plus, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, 0, 0}, t_]:=(HPL[{0}, t]^2*HPL[{plus}, t])/2 - HPL[{0}, t]*HPL[{0, plus}, t] + HPL[{0, 0, plus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, 0, plus}, t_]:=HPL[{plus}, t]*HPL[{0, plus}, t] - 2*HPL[{0, plus, plus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, plus, minus}, t_]:=(HPL[{minus}, t]*HPL[{plus}, t]^2)/2 - HPL[{plus}, t]*HPL[{minus, plus}, t] + HPL[{minus, plus, plus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, plus, 0}, t_]:=(HPL[{0}, t]*HPL[{plus}, t]^2)/2 - HPL[{plus}, t]*HPL[{0, plus}, t] + HPL[{0, plus, plus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, plus, plus}, t_]:=HPL[{plus}, t]^3/6/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, 0, 0}, t_]:=(HPL[{0}, t]^2*HPL[{minus}, t])/2 - HPL[{0}, t]*HPL[{0, minus}, t] + HPL[{0, 0, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, plus, 0}, t_]:=HPL[{0}, t]*HPL[{minus, plus}, t] - HPL[{0, minus, plus}, t] - HPL[{minus, 0, plus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, minus, minus}, t_]:=HPL[{minus}, t]^3/6/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, minus, plus}, t_]:=(HPL[{minus}, t]*HPL[{minus, plus}, t] - HPL[{minus, plus, minus}, t])/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, 0, minus}, t_]:=HPL[{minus}, t]*HPL[{0, minus}, t] - 2*HPL[{0, minus, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, 0, plus}, t_]:=HPL[{minus}, t]*HPL[{0, plus}, t] - HPL[{0, minus, plus}, t] - HPL[{0, plus, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;


==> anc/HypExp/MinimalSetpm4.m <==
HPL[{minus, minus, minus, 0}, t_]:=(HPL[{0}, t]*HPL[{minus}, t]^3 - 6*(HPL[{0, minus, minus, minus}, t] + HPL[{minus, 0, minus, minus}, t] + HPL[{minus, minus, 0, minus}, t]))/6/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, 0, 0, 0}, t_]:=(HPL[{0}, t]^3*HPL[{minus}, t] - 3*HPL[{0}, t]^2*HPL[{0, minus}, t] + 6*HPL[{0}, t]*HPL[{0, 0, minus}, t] - 6*HPL[{0, 0, 0, minus}, t])/6/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, minus, 0, 0}, t_]:=(HPL[{0}, t]^2*HPL[{minus}, t]^2)/4 - HPL[{0}, t]*HPL[{minus}, t]*HPL[{0, minus}, t] + HPL[{0}, t]*HPL[{0, minus, minus}, t] + HPL[{0, 0, minus, minus}, t] + HPL[{0, minus, 0, minus}, t] + HPL[{minus, 0, 0, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{0, 0, 0, 0}, t_]:=HPL[{0}, t]^4/24/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, minus, minus, minus}, t_]:=(HPL[{minus}, t]^3*HPL[{plus}, t] - 6*(HPL[{minus, minus, minus, plus}, t] + HPL[{minus, minus, plus, minus}, t] + HPL[{minus, plus, minus, minus}, t]))/6/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, minus, minus, 0}, t_]:=(HPL[{0}, t]*HPL[{minus}, t]^2*HPL[{plus}, t])/2 - HPL[{minus}, t]*HPL[{plus}, t]*HPL[{0, minus}, t] - (HPL[{0}, t]*HPL[{minus}, t]*HPL[{minus, plus}, t])/2 + HPL[{plus}, t]*HPL[{0, minus, minus}, t] - (HPL[{0}, t]*HPL[{minus, plus, minus}, t])/2 + HPL[{0, minus, minus, plus}, t] + HPL[{0, minus, plus, minus}, t] + HPL[{minus, 0, minus, plus}, t] + HPL[{minus, 0, plus, minus}, t] + HPL[{minus, plus, 0, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, minus, 0, 0}, t_]:=(HPL[{0}, t]^2*HPL[{minus}, t]*HPL[{plus}, t])/2 - HPL[{0}, t]*HPL[{plus}, t]*HPL[{0, minus}, t] - (HPL[{0}, t]^2*HPL[{minus, plus}, t])/2 + HPL[{plus}, t]*HPL[{0, 0, minus}, t] + HPL[{0}, t]*HPL[{0, minus, plus}, t] - HPL[{0, 0, minus, plus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, 0, 0, 0}, t_]:=(HPL[{0}, t]^3*HPL[{plus}, t] - 3*HPL[{0}, t]^2*HPL[{0, plus}, t] + 6*HPL[{0}, t]*HPL[{0, 0, plus}, t] - 6*HPL[{0, 0, 0, plus}, t])/6/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, plus, minus, minus}, t_]:=(HPL[{minus}, t]^2*HPL[{plus}, t]^2)/4 - (HPL[{minus}, t]*HPL[{plus}, t]*HPL[{minus, plus}, t])/2 - (HPL[{plus}, t]*HPL[{minus, plus, minus}, t])/2 + HPL[{minus, minus, plus, plus}, t] + HPL[{minus, plus, minus, plus}, t] + HPL[{minus, plus, plus, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, plus, minus, 0}, t_]:=(HPL[{0}, t]*HPL[{minus}, t]*HPL[{plus}, t]^2)/2 - (HPL[{plus}, t]^2*HPL[{0, minus}, t])/2 - HPL[{0}, t]*HPL[{plus}, t]*HPL[{minus, plus}, t] + HPL[{plus}, t]*HPL[{0, minus, plus}, t] + HPL[{0}, t]*HPL[{minus, plus, plus}, t] - HPL[{0, minus, plus, plus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, plus, 0, 0}, t_]:=(HPL[{0}, t]^2*HPL[{plus}, t]^2)/4 - HPL[{0}, t]*HPL[{plus}, t]*HPL[{0, plus}, t] + HPL[{plus}, t]*HPL[{0, 0, plus}, t] + HPL[{0}, t]*HPL[{0, plus, plus}, t] - HPL[{0, 0, plus, plus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, plus, plus, minus}, t_]:=(HPL[{minus}, t]*HPL[{plus}, t]^3 - 3*HPL[{plus}, t]^2*HPL[{minus, plus}, t] + 6*HPL[{plus}, t]*HPL[{minus, plus, plus}, t] - 6*HPL[{minus, plus, plus, plus}, t])/6/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, plus, plus, 0}, t_]:=(HPL[{0}, t]*HPL[{plus}, t]^3 - 3*HPL[{plus}, t]^2*HPL[{0, plus}, t] + 6*HPL[{plus}, t]*HPL[{0, plus, plus}, t] - 6*HPL[{0, plus, plus, plus}, t])/6/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, plus, plus, plus}, t_]:=HPL[{plus}, t]^4/24/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, 0, minus, 0}, t_]:=HPL[{0}, t]*HPL[{minus}, t]*HPL[{0, minus}, t] - 2*HPL[{0}, t]*HPL[{0, minus, minus}, t] - HPL[{0, minus, 0, minus}, t] - 2*HPL[{minus, 0, 0, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, plus, 0, 0}, t_]:=-(HPL[{0}, t]*HPL[{minus}, t]*HPL[{0, plus}, t]) + (HPL[{0}, t]^2*HPL[{minus, plus}, t])/2 + HPL[{0}, t]*HPL[{0, plus, minus}, t] + HPL[{0, 0, minus, plus}, t] + HPL[{0, minus, 0, plus}, t] + HPL[{minus, 0, 0, plus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{0, minus, 0, 0}, t_]:=(HPL[{0}, t]^2*HPL[{0, minus}, t] - 4*HPL[{0}, t]*HPL[{0, 0, minus}, t] + 6*HPL[{0, 0, 0, minus}, t])/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{0, plus, 0, 0}, t_]:=(HPL[{0}, t]^2*HPL[{0, plus}, t] - 4*HPL[{0}, t]*HPL[{0, 0, plus}, t] + 6*HPL[{0, 0, 0, plus}, t])/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, minus, minus, plus}, t_]:=(HPL[{minus}, t]*HPL[{plus}, t]*HPL[{minus, plus}, t] - HPL[{plus}, t]*HPL[{minus, plus, minus}, t] - 2*(2*HPL[{minus, minus, plus, plus}, t] + HPL[{minus, plus, minus, plus}, t]))/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, minus, 0, minus}, t_]:=HPL[{minus}, t]*HPL[{plus}, t]*HPL[{0, minus}, t] - 2*HPL[{plus}, t]*HPL[{0, minus, minus}, t] - HPL[{minus, 0, minus, plus}, t] - HPL[{minus, 0, plus, minus}, t] - HPL[{minus, plus, 0, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, minus, plus, 0}, t_]:=-(HPL[{minus}, t]*HPL[{plus}, t]*HPL[{0, plus}, t]) + HPL[{0}, t]*HPL[{plus}, t]*HPL[{minus, plus}, t] + HPL[{plus}, t]*HPL[{0, plus, minus}, t] - 2*HPL[{0}, t]*HPL[{minus, plus, plus}, t] + 2*HPL[{0, minus, plus, plus}, t] + 2*HPL[{minus, 0, plus, plus}, t] + HPL[{minus, plus, 0, plus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, 0, minus, 0}, t_]:=HPL[{0}, t]*HPL[{plus}, t]*HPL[{0, minus}, t] - 2*HPL[{plus}, t]*HPL[{0, 0, minus}, t] - HPL[{0}, t]*HPL[{0, minus, plus}, t] - HPL[{0}, t]*HPL[{0, plus, minus}, t] + 2*HPL[{0, 0, minus, plus}, t] + 2*HPL[{0, 0, plus, minus}, t] + HPL[{0, plus, 0, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, minus, plus, 0}, t_]:=(HPL[{0}, t]*HPL[{minus}, t]*HPL[{minus, plus}, t] - HPL[{0}, t]*HPL[{minus, plus, minus}, t] - 2*(HPL[{0, minus, minus, plus}, t] + HPL[{minus, 0, minus, plus}, t] + HPL[{minus, minus, 0, plus}, t]))/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, 0, plus, 0}, t_]:=HPL[{0}, t]*HPL[{plus}, t]*HPL[{0, plus}, t] - 2*HPL[{plus}, t]*HPL[{0, 0, plus}, t] - 2*HPL[{0}, t]*HPL[{0, plus, plus}, t] + 4*HPL[{0, 0, plus, plus}, t] + HPL[{0, plus, 0, plus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, plus, minus, plus}, t_]:=(HPL[{plus}, t]^2*HPL[{minus, plus}, t] - 4*HPL[{plus}, t]*HPL[{minus, plus, plus}, t] + 6*HPL[{minus, plus, plus, plus}, t])/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, plus, 0, minus}, t_]:=(HPL[{plus}, t]^2*HPL[{0, minus}, t])/2 - HPL[{plus}, t]*HPL[{0, minus, plus}, t] - HPL[{plus}, t]*HPL[{0, plus, minus}, t] + HPL[{0, minus, plus, plus}, t] + HPL[{0, plus, minus, plus}, t] + HPL[{0, plus, plus, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, plus, 0, plus}, t_]:=(HPL[{plus}, t]^2*HPL[{0, plus}, t] - 4*HPL[{plus}, t]*HPL[{0, plus, plus}, t] + 6*HPL[{0, plus, plus, plus}, t])/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, 0, plus, 0}, t_]:=HPL[{0}, t]*HPL[{minus}, t]*HPL[{0, plus}, t] - HPL[{0}, t]*HPL[{0, minus, plus}, t] - HPL[{0}, t]*HPL[{0, plus, minus}, t] - HPL[{0, minus, 0, plus}, t] - 2*HPL[{minus, 0, 0, plus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, plus, minus, 0}, t_]:=HPL[{0}, t]*HPL[{minus, plus, minus}, t] - HPL[{0, minus, plus, minus}, t] - HPL[{minus, 0, plus, minus}, t] - HPL[{minus, plus, 0, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, plus, plus, 0}, t_]:=HPL[{0}, t]*HPL[{minus, plus, plus}, t] - HPL[{0, minus, plus, plus}, t] - HPL[{minus, 0, plus, plus}, t] - HPL[{minus, plus, 0, plus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{0, minus, minus, 0}, t_]:=HPL[{0}, t]*HPL[{0, minus, minus}, t] - 2*HPL[{0, 0, minus, minus}, t] - HPL[{0, minus, 0, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{0, 0, minus, 0}, t_]:=HPL[{0}, t]*HPL[{0, 0, minus}, t] - 3*HPL[{0, 0, 0, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{0, 0, plus, 0}, t_]:=HPL[{0}, t]*HPL[{0, 0, plus}, t] - 3*HPL[{0, 0, 0, plus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{0, plus, plus, 0}, t_]:=HPL[{0}, t]*HPL[{0, plus, plus}, t] - 2*HPL[{0, 0, plus, plus}, t] - HPL[{0, plus, 0, plus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, minus, 0, plus}, t_]:=HPL[{minus}, t]*HPL[{plus}, t]*HPL[{0, plus}, t] - HPL[{plus}, t]*HPL[{0, minus, plus}, t] - HPL[{plus}, t]*HPL[{0, plus, minus}, t] - 2*HPL[{minus, 0, plus, plus}, t] - HPL[{minus, plus, 0, plus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, minus, plus, minus}, t_]:=HPL[{plus}, t]*HPL[{minus, plus, minus}, t] - HPL[{minus, plus, minus, plus}, t] - 2*HPL[{minus, plus, plus, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, minus, plus, plus}, t_]:=HPL[{plus}, t]*HPL[{minus, plus, plus}, t] - 3*HPL[{minus, plus, plus, plus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, 0, minus, minus}, t_]:=HPL[{plus}, t]*HPL[{0, minus, minus}, t] - HPL[{0, minus, minus, plus}, t] - HPL[{0, minus, plus, minus}, t] - HPL[{0, plus, minus, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, 0, 0, minus}, t_]:=HPL[{plus}, t]*HPL[{0, 0, minus}, t] - HPL[{0, 0, minus, plus}, t] - HPL[{0, 0, plus, minus}, t] - HPL[{0, plus, 0, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, 0, 0, plus}, t_]:=HPL[{plus}, t]*HPL[{0, 0, plus}, t] - 2*HPL[{0, 0, plus, plus}, t] - HPL[{0, plus, 0, plus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, 0, plus, plus}, t_]:=HPL[{plus}, t]*HPL[{0, plus, plus}, t] - 3*HPL[{0, plus, plus, plus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{0, plus, minus, 0}, t_]:=HPL[{0}, t]*HPL[{0, plus, minus}, t] - 2*HPL[{0, 0, plus, minus}, t] - HPL[{0, plus, 0, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, 0, plus, minus}, t_]:=HPL[{plus}, t]*HPL[{0, plus, minus}, t] - HPL[{0, plus, minus, plus}, t] - 2*HPL[{0, plus, plus, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{0, minus, plus, 0}, t_]:=HPL[{0}, t]*HPL[{0, minus, plus}, t] - 2*HPL[{0, 0, minus, plus}, t] - HPL[{0, minus, 0, plus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, 0, minus, plus}, t_]:=HPL[{plus}, t]*HPL[{0, minus, plus}, t] - 2*HPL[{0, minus, plus, plus}, t] - HPL[{0, plus, minus, plus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, minus, minus, minus}, t_]:=HPL[{minus}, t]^4/24/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, minus, minus, plus}, t_]:=(HPL[{minus}, t]^2*HPL[{minus, plus}, t] - 2*HPL[{minus}, t]*HPL[{minus, plus, minus}, t] + 2*HPL[{minus, plus, minus, minus}, t])/6/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, minus, 0, minus}, t_]:=(HPL[{minus}, t]^2*HPL[{0, minus}, t] - 4*HPL[{minus}, t]*HPL[{0, minus, minus}, t] + 6*HPL[{0, minus, minus, minus}, t])/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, minus, 0, plus}, t_]:=(HPL[{minus}, t]^2*HPL[{0, plus}, t])/2 - HPL[{minus}, t]*HPL[{0, minus, plus}, t] - HPL[{minus}, t]*HPL[{0, plus, minus}, t] + HPL[{0, minus, minus, plus}, t] + HPL[{0, minus, plus, minus}, t] + HPL[{0, plus, minus, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, minus, plus, minus}, t_]:=(HPL[{minus}, t]*HPL[{minus, plus, minus}, t] - 2*HPL[{minus, plus, minus, minus}, t])/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, minus, plus, plus}, t_]:=(HPL[{minus, plus}, t]^2 - 2*HPL[{minus, plus, minus, plus}, t])/4/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, 0, minus, minus}, t_]:=HPL[{minus}, t]*HPL[{0, minus, minus}, t] - 3*HPL[{0, minus, minus, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, 0, minus, plus}, t_]:=HPL[{minus}, t]*HPL[{0, minus, plus}, t] - 2*HPL[{0, minus, minus, plus}, t] - HPL[{0, minus, plus, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, 0, 0, minus}, t_]:=-HPL[{0, minus}, t]^2/2 + HPL[{minus}, t]*HPL[{0, 0, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, 0, 0, plus}, t_]:=-(HPL[{0, minus}, t]*HPL[{0, plus}, t]) + HPL[{minus}, t]*HPL[{0, 0, plus}, t] + HPL[{0, 0, minus, plus}, t] + HPL[{0, 0, plus, minus}, t] + HPL[{0, plus, 0, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, 0, plus, minus}, t_]:=HPL[{minus}, t]*HPL[{0, plus, minus}, t] - HPL[{0, minus, plus, minus}, t] - 2*HPL[{0, plus, minus, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, 0, plus, plus}, t_]:=HPL[{minus}, t]*HPL[{0, plus, plus}, t] - HPL[{0, minus, plus, plus}, t] - HPL[{0, plus, minus, plus}, t] - HPL[{0, plus, plus, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, plus, 0, minus}, t_]:=HPL[{0, minus}, t]*HPL[{minus, plus}, t] - HPL[{minus}, t]*HPL[{0, minus, plus}, t] - HPL[{minus}, t]*HPL[{0, plus, minus}, t] + HPL[{0, minus, plus, minus}, t] + 2*HPL[{0, plus, minus, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, plus, 0, plus}, t_]:=HPL[{0, plus}, t]*HPL[{minus, plus}, t] - 2*HPL[{minus}, t]*HPL[{0, plus, plus}, t] + HPL[{0, plus, minus, plus}, t] + 2*HPL[{0, plus, plus, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, plus, plus, minus}, t_]:=-HPL[{minus, plus}, t]^2/2 + HPL[{minus}, t]*HPL[{minus, plus, plus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{0, minus, 0, minus}, t_]:=(HPL[{0, minus}, t]^2 - 4*HPL[{0, 0, minus, minus}, t])/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{0, minus, 0, plus}, t_]:=HPL[{0, minus}, t]*HPL[{0, plus}, t] - 2*HPL[{0, 0, minus, plus}, t] - 2*HPL[{0, 0, plus, minus}, t] - HPL[{0, plus, 0, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{0, 0, plus, plus}, t_]:=(HPL[{0, plus}, t]^2 - 2*HPL[{0, plus, 0, plus}, t])/4/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;


==> anc/HypExp/MinimalSetpm5.m <==
HPL[{minus, minus, minus, minus, 0}, t_]:=(HPL[{0}, t]*HPL[{minus}, t]^4)/24 - HPL[{0, minus, minus, minus, minus}, t] - HPL[{minus, 0, minus, minus, minus}, t] - HPL[{minus, minus, 0, minus, minus}, t] - HPL[{minus, minus, minus, 0, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, minus, 0, minus, 0}, t_]:=(HPL[{0}, t]*HPL[{minus}, t]^2*HPL[{0, minus}, t] - 4*HPL[{0}, t]*HPL[{minus}, t]*HPL[{0, minus, minus}, t] + 6*HPL[{0}, t]*HPL[{0, minus, minus, minus}, t] - 2*HPL[{0, minus, minus, 0, minus}, t] - 2*HPL[{minus, 0, minus, 0, minus}, t] - 4*HPL[{minus, minus, 0, 0, minus}, t])/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{0, minus, plus, minus, 0}, t_]:=HPL[{0}, t]*HPL[{0, minus, plus, minus}, t] - 2*HPL[{0, 0, minus, plus, minus}, t] - HPL[{0, minus, 0, plus, minus}, t] - HPL[{0, minus, plus, 0, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{0, minus, plus, 0, 0}, t_]:=-(HPL[{0}, t]*HPL[{0, minus}, t]*HPL[{0, plus}, t]) + (HPL[{0}, t]^2*HPL[{0, minus, plus}, t])/2 + 2*HPL[{0}, t]*HPL[{0, 0, plus, minus}, t] + HPL[{0}, t]*HPL[{0, plus, 0, minus}, t] + 3*HPL[{0, 0, 0, minus, plus}, t] + 2*HPL[{0, 0, minus, 0, plus}, t] + HPL[{0, minus, 0, 0, plus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{0, minus, plus, plus, 0}, t_]:=HPL[{0}, t]*HPL[{0, minus, plus, plus}, t] - 2*HPL[{0, 0, minus, plus, plus}, t] - HPL[{0, minus, 0, plus, plus}, t] - HPL[{0, minus, plus, 0, plus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{0, 0, minus, minus, 0}, t_]:=HPL[{0}, t]*HPL[{0, 0, minus, minus}, t] - 3*HPL[{0, 0, 0, minus, minus}, t] - HPL[{0, 0, minus, 0, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{0, 0, minus, 0, 0}, t_]:=(HPL[{0}, t]^2*HPL[{0, 0, minus}, t])/2 - 3*HPL[{0}, t]*HPL[{0, 0, 0, minus}, t] + 6*HPL[{0, 0, 0, 0, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{0, 0, minus, plus, 0}, t_]:=HPL[{0}, t]*HPL[{0, 0, minus, plus}, t] - 3*HPL[{0, 0, 0, minus, plus}, t] - HPL[{0, 0, minus, 0, plus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{0, 0, 0, minus, 0}, t_]:=HPL[{0}, t]*HPL[{0, 0, 0, minus}, t] - 4*HPL[{0, 0, 0, 0, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{0, 0, 0, 0, 0}, t_]:=HPL[{0}, t]^5/120/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{0, 0, 0, plus, 0}, t_]:=HPL[{0}, t]*HPL[{0, 0, 0, plus}, t] - 4*HPL[{0, 0, 0, 0, plus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{0, 0, plus, minus, 0}, t_]:=HPL[{0}, t]*HPL[{0, 0, plus, minus}, t] - 3*HPL[{0, 0, 0, plus, minus}, t] - HPL[{0, 0, plus, 0, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, minus, 0, 0, 0}, t_]:=(HPL[{0}, t]^3*HPL[{minus}, t]^2)/12 - (HPL[{0}, t]^2*HPL[{minus}, t]*HPL[{0, minus}, t])/2 + HPL[{0}, t]*HPL[{minus}, t]*HPL[{0, 0, minus}, t] + (HPL[{0}, t]^2*HPL[{0, minus, minus}, t])/2 - HPL[{0}, t]*HPL[{0, 0, minus, minus}, t] - HPL[{0, 0, 0, minus, minus}, t] - HPL[{0, 0, minus, 0, minus}, t] - HPL[{0, minus, 0, 0, minus}, t] - HPL[{minus, 0, 0, 0, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{0, 0, plus, 0, 0}, t_]:=(HPL[{0}, t]^2*HPL[{0, 0, plus}, t])/2 - 3*HPL[{0}, t]*HPL[{0, 0, 0, plus}, t] + 6*HPL[{0, 0, 0, 0, plus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{0, 0, plus, plus, 0}, t_]:=(HPL[{0}, t]*HPL[{0, plus}, t]^2 - 2*HPL[{0}, t]*HPL[{0, plus, 0, plus}, t] - 4*(3*HPL[{0, 0, 0, plus, plus}, t] + HPL[{0, 0, plus, 0, plus}, t]))/4/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{0, plus, minus, minus, 0}, t_]:=HPL[{0}, t]*HPL[{0, plus, minus, minus}, t] - 2*HPL[{0, 0, plus, minus, minus}, t] - HPL[{0, plus, 0, minus, minus}, t] - HPL[{0, plus, minus, 0, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{0, plus, minus, 0, 0}, t_]:=(HPL[{0}, t]^2*HPL[{0, plus, minus}, t])/2 - 2*HPL[{0}, t]*HPL[{0, 0, plus, minus}, t] - HPL[{0}, t]*HPL[{0, plus, 0, minus}, t] + 3*HPL[{0, 0, 0, plus, minus}, t] + 2*HPL[{0, 0, plus, 0, minus}, t] + HPL[{0, plus, 0, 0, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{0, plus, minus, plus, 0}, t_]:=HPL[{0}, t]*HPL[{0, plus, minus, plus}, t] - 2*HPL[{0, 0, plus, minus, plus}, t] - HPL[{0, plus, 0, minus, plus}, t] - HPL[{0, plus, minus, 0, plus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{0, plus, 0, minus, 0}, t_]:=HPL[{0}, t]*HPL[{0, plus, 0, minus}, t] - 2*(HPL[{0, 0, plus, 0, minus}, t] + HPL[{0, plus, 0, 0, minus}, t])/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{0, plus, 0, 0, 0}, t_]:=(HPL[{0}, t]^3*HPL[{0, plus}, t])/6 - HPL[{0}, t]^2*HPL[{0, 0, plus}, t] + 3*HPL[{0}, t]*HPL[{0, 0, 0, plus}, t] - 4*HPL[{0, 0, 0, 0, plus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{0, plus, 0, plus, 0}, t_]:=HPL[{0}, t]*HPL[{0, plus, 0, plus}, t] - 2*(HPL[{0, 0, plus, 0, plus}, t] + HPL[{0, plus, 0, 0, plus}, t])/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{0, plus, plus, minus, 0}, t_]:=HPL[{0}, t]*HPL[{0, plus, plus, minus}, t] - 2*HPL[{0, 0, plus, plus, minus}, t] - HPL[{0, plus, 0, plus, minus}, t] - HPL[{0, plus, plus, 0, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{0, plus, plus, 0, 0}, t_]:=(-(HPL[{0}, t]*HPL[{0, plus}, t]^2) + HPL[{0}, t]^2*HPL[{0, plus, plus}, t] + 6*HPL[{0, 0, 0, plus, plus}, t] + 4*HPL[{0, 0, plus, 0, plus}, t] + 2*HPL[{0, plus, 0, 0, plus}, t])/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, minus, 0, plus, 0}, t_]:=(HPL[{0}, t]*HPL[{minus}, t]^2*HPL[{0, plus}, t])/2 - HPL[{0}, t]*HPL[{minus}, t]*HPL[{0, minus, plus}, t] - HPL[{0}, t]*HPL[{minus}, t]*HPL[{0, plus, minus}, t] + HPL[{0}, t]*HPL[{0, minus, minus, plus}, t] + HPL[{0}, t]*HPL[{0, minus, plus, minus}, t] + HPL[{0}, t]*HPL[{0, plus, minus, minus}, t] - HPL[{0, minus, minus, 0, plus}, t] - HPL[{minus, 0, minus, 0, plus}, t] - 2*HPL[{minus, minus, 0, 0, plus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{0, plus, plus, plus, 0}, t_]:=HPL[{0}, t]*HPL[{0, plus, plus, plus}, t] - 2*HPL[{0, 0, plus, plus, plus}, t] - HPL[{0, plus, 0, plus, plus}, t] - HPL[{0, plus, plus, 0, plus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, minus, minus, minus, minus}, t_]:=(HPL[{minus}, t]^4*HPL[{plus}, t])/24 - HPL[{minus, minus, minus, minus, plus}, t] - HPL[{minus, minus, minus, plus, minus}, t] - HPL[{minus, minus, plus, minus, minus}, t] - HPL[{minus, plus, minus, minus, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, minus, minus, minus, 0}, t_]:=(HPL[{0}, t]*HPL[{minus}, t]^3*HPL[{plus}, t])/6 - (HPL[{minus}, t]^2*HPL[{plus}, t]*HPL[{0, minus}, t])/2 - (HPL[{0}, t]*HPL[{minus}, t]^2*HPL[{minus, plus}, t])/6 + HPL[{minus}, t]*HPL[{plus}, t]*HPL[{0, minus, minus}, t] - (HPL[{0}, t]*HPL[{minus}, t]*HPL[{minus, plus, minus}, t])/6 - HPL[{plus}, t]*HPL[{0, minus, minus, minus}, t] - (HPL[{0}, t]*HPL[{minus, plus, minus, minus}, t])/3 + HPL[{0, minus, minus, minus, plus}, t] + HPL[{0, minus, minus, plus, minus}, t] + HPL[{0, minus, plus, minus, minus}, t] + HPL[{minus, 0, minus, minus, plus}, t] + HPL[{minus, 0, minus, plus, minus}, t] + HPL[{minus, 0, plus, minus, minus}, t] + HPL[{minus, minus, 0, minus, plus}, t] + HPL[{minus, minus, 0, plus, minus}, t] + HPL[{minus, minus, plus, 0, minus}, t] + HPL[{minus, plus, 0, minus, minus}, t] + HPL[{minus, plus, minus, 0, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, minus, minus, minus, plus}, t_]:=(HPL[{minus}, t]^2*HPL[{plus}, t]*HPL[{minus, plus}, t] - 2*HPL[{minus}, t]*HPL[{plus}, t]*HPL[{minus, plus, minus}, t] + 2*HPL[{plus}, t]*HPL[{minus, plus, minus, minus}, t] - 12*HPL[{minus, minus, minus, plus, plus}, t] - 6*HPL[{minus, minus, plus, minus, plus}, t] - 6*HPL[{minus, plus, minus, minus, plus}, t])/6/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, minus, minus, 0, minus}, t_]:=(HPL[{minus}, t]^2*HPL[{plus}, t]*HPL[{0, minus}, t] - 4*HPL[{minus}, t]*HPL[{plus}, t]*HPL[{0, minus, minus}, t] + 6*HPL[{plus}, t]*HPL[{0, minus, minus, minus}, t] - 2*HPL[{minus, minus, 0, minus, plus}, t] - 2*HPL[{minus, minus, 0, plus, minus}, t] - 2*HPL[{minus, minus, plus, 0, minus}, t] - 2*HPL[{minus, plus, minus, 0, minus}, t])/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, minus, minus, 0, 0}, t_]:=(HPL[{0}, t]^2*HPL[{minus}, t]^2*HPL[{plus}, t] - 4*HPL[{0}, t]*HPL[{minus}, t]*HPL[{plus}, t]*HPL[{0, minus}, t] - HPL[{0}, t]^2*HPL[{minus}, t]*HPL[{minus, plus}, t] + 4*HPL[{0}, t]*HPL[{0, minus}, t]*HPL[{minus, plus}, t] + 4*HPL[{minus}, t]*HPL[{plus}, t]*HPL[{0, 0, minus}, t] + 4*HPL[{0}, t]*HPL[{plus}, t]*HPL[{0, minus, minus}, t] - HPL[{0}, t]^2*HPL[{minus, plus, minus}, t] - 4*HPL[{plus}, t]*HPL[{0, 0, minus, minus}, t] - 4*HPL[{0}, t]*HPL[{0, minus, minus, plus}, t] - 4*HPL[{0, 0, minus, minus, plus}, t] - 4*HPL[{0, 0, minus, plus, minus}, t] - 4*HPL[{0, minus, 0, minus, plus}, t] - 4*HPL[{0, minus, 0, plus, minus}, t] - 4*HPL[{0, minus, plus, 0, minus}, t] - 4*HPL[{minus, 0, 0, minus, plus}, t] - 4*HPL[{minus, 0, 0, plus, minus}, t] - 4*HPL[{minus, 0, plus, 0, minus}, t] - 4*HPL[{minus, plus, 0, 0, minus}, t])/4/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, minus, minus, 0, plus}, t_]:=(HPL[{minus}, t]^2*HPL[{plus}, t]*HPL[{0, plus}, t])/2 - HPL[{minus}, t]*HPL[{plus}, t]*HPL[{0, minus, plus}, t] - HPL[{minus}, t]*HPL[{plus}, t]*HPL[{0, plus, minus}, t] + HPL[{plus}, t]*HPL[{0, minus, minus, plus}, t] + HPL[{plus}, t]*HPL[{0, minus, plus, minus}, t] + HPL[{plus}, t]*HPL[{0, plus, minus, minus}, t] - 2*HPL[{minus, minus, 0, plus, plus}, t] - HPL[{minus, minus, plus, 0, plus}, t] - HPL[{minus, plus, minus, 0, plus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, minus, minus, plus, minus}, t_]:=(HPL[{minus}, t]*HPL[{plus}, t]*HPL[{minus, plus, minus}, t] - 2*HPL[{plus}, t]*HPL[{minus, plus, minus, minus}, t] - 2*(HPL[{minus, minus, plus, minus, plus}, t] + 2*HPL[{minus, minus, plus, plus, minus}, t] + HPL[{minus, plus, minus, plus, minus}, t]))/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, minus, minus, plus, 0}, t_]:=-(HPL[{minus}, t]^2*HPL[{plus}, t]*HPL[{0, plus}, t])/2 + (HPL[{0}, t]*HPL[{minus}, t]*HPL[{plus}, t]*HPL[{minus, plus}, t])/2 - (HPL[{0}, t]*HPL[{minus, plus}, t]^2)/2 + HPL[{minus}, t]*HPL[{plus}, t]*HPL[{0, plus, minus}, t] - (HPL[{0}, t]*HPL[{plus}, t]*HPL[{minus, plus, minus}, t])/2 - HPL[{plus}, t]*HPL[{0, plus, minus, minus}, t] + 2*HPL[{0, minus, minus, plus, plus}, t] + HPL[{0, minus, plus, minus, plus}, t] + 2*HPL[{minus, 0, minus, plus, plus}, t] + HPL[{minus, 0, plus, minus, plus}, t] + 2*HPL[{minus, minus, 0, plus, plus}, t] + HPL[{minus, minus, plus, 0, plus}, t] + HPL[{minus, plus, 0, minus, plus}, t] + HPL[{minus, plus, minus, 0, plus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, minus, minus, plus, plus}, t_]:=(HPL[{plus}, t]*HPL[{minus, plus}, t]^2 - 2*HPL[{plus}, t]*HPL[{minus, plus, minus, plus}, t] - 4*(3*HPL[{minus, minus, plus, plus, plus}, t] + HPL[{minus, plus, minus, plus, plus}, t]))/4/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, minus, 0, minus, minus}, t_]:=HPL[{minus}, t]*HPL[{plus}, t]*HPL[{0, minus, minus}, t] - 3*HPL[{plus}, t]*HPL[{0, minus, minus, minus}, t] - HPL[{minus, 0, minus, minus, plus}, t] - HPL[{minus, 0, minus, plus, minus}, t] - HPL[{minus, 0, plus, minus, minus}, t] - HPL[{minus, plus, 0, minus, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, minus, 0, minus, 0}, t_]:=HPL[{0}, t]*HPL[{minus}, t]*HPL[{plus}, t]*HPL[{0, minus}, t] + (HPL[{plus}, t]*HPL[{0, minus}, t]^2)/2 - HPL[{0}, t]*HPL[{0, minus}, t]*HPL[{minus, plus}, t] - 2*HPL[{minus}, t]*HPL[{plus}, t]*HPL[{0, 0, minus}, t] - 2*HPL[{0}, t]*HPL[{plus}, t]*HPL[{0, minus, minus}, t] + 2*HPL[{plus}, t]*HPL[{0, 0, minus, minus}, t] + 2*HPL[{0}, t]*HPL[{0, minus, minus, plus}, t] + HPL[{0}, t]*HPL[{0, minus, plus, minus}, t] + HPL[{0, minus, 0, minus, plus}, t] + HPL[{0, minus, 0, plus, minus}, t] + HPL[{0, minus, plus, 0, minus}, t] + 2*HPL[{minus, 0, 0, minus, plus}, t] + 2*HPL[{minus, 0, 0, plus, minus}, t] + 2*HPL[{minus, 0, plus, 0, minus}, t] + 2*HPL[{minus, plus, 0, 0, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, minus, 0, minus, plus}, t_]:=HPL[{minus}, t]*HPL[{plus}, t]*HPL[{0, minus, plus}, t] - 2*HPL[{plus}, t]*HPL[{0, minus, minus, plus}, t] - HPL[{plus}, t]*HPL[{0, minus, plus, minus}, t] - 2*HPL[{minus, 0, minus, plus, plus}, t] - HPL[{minus, 0, plus, minus, plus}, t] - HPL[{minus, plus, 0, minus, plus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, minus, 0, 0, minus}, t_]:=(-(HPL[{plus}, t]*HPL[{0, minus}, t]^2) + 2*HPL[{minus}, t]*HPL[{plus}, t]*HPL[{0, 0, minus}, t] - 2*(HPL[{minus, 0, 0, minus, plus}, t] + HPL[{minus, 0, 0, plus, minus}, t] + HPL[{minus, 0, plus, 0, minus}, t] + HPL[{minus, plus, 0, 0, minus}, t]))/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, minus, 0, 0, 0}, t_]:=(HPL[{0}, t]^3*HPL[{minus}, t]*HPL[{plus}, t] - 3*HPL[{0}, t]^2*HPL[{plus}, t]*HPL[{0, minus}, t] - HPL[{0}, t]^3*HPL[{minus, plus}, t] + 6*HPL[{0}, t]*HPL[{plus}, t]*HPL[{0, 0, minus}, t] + 3*HPL[{0}, t]^2*HPL[{0, minus, plus}, t] - 6*HPL[{plus}, t]*HPL[{0, 0, 0, minus}, t] - 6*HPL[{0}, t]*HPL[{0, 0, minus, plus}, t] + 6*HPL[{0, 0, 0, minus, plus}, t])/6/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, minus, 0, 0, plus}, t_]:=-(HPL[{plus}, t]*HPL[{0, minus}, t]*HPL[{0, plus}, t]) + HPL[{minus}, t]*HPL[{plus}, t]*HPL[{0, 0, plus}, t] + HPL[{plus}, t]*HPL[{0, 0, minus, plus}, t] + HPL[{plus}, t]*HPL[{0, 0, plus, minus}, t] + HPL[{plus}, t]*HPL[{0, plus, 0, minus}, t] - 2*HPL[{minus, 0, 0, plus, plus}, t] - HPL[{minus, 0, plus, 0, plus}, t] - HPL[{minus, plus, 0, 0, plus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, minus, 0, plus, minus}, t_]:=HPL[{minus}, t]*HPL[{plus}, t]*HPL[{0, plus, minus}, t] - HPL[{plus}, t]*HPL[{0, minus, plus, minus}, t] - 2*HPL[{plus}, t]*HPL[{0, plus, minus, minus}, t] - HPL[{minus, 0, plus, minus, plus}, t] - 2*HPL[{minus, 0, plus, plus, minus}, t] - HPL[{minus, plus, 0, plus, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, minus, 0, plus, 0}, t_]:=HPL[{0}, t]*HPL[{minus}, t]*HPL[{plus}, t]*HPL[{0, plus}, t] + HPL[{plus}, t]*HPL[{0, minus}, t]*HPL[{0, plus}, t] - HPL[{0}, t]*HPL[{0, plus}, t]*HPL[{minus, plus}, t] - 2*HPL[{minus}, t]*HPL[{plus}, t]*HPL[{0, 0, plus}, t] - HPL[{0}, t]*HPL[{plus}, t]*HPL[{0, minus, plus}, t] - HPL[{0}, t]*HPL[{plus}, t]*HPL[{0, plus, minus}, t] + 2*HPL[{0}, t]*HPL[{0, minus, plus, plus}, t] - HPL[{plus}, t]*HPL[{0, plus, 0, minus}, t] + HPL[{0}, t]*HPL[{0, plus, minus, plus}, t] + 2*HPL[{0, minus, 0, plus, plus}, t] + HPL[{0, minus, plus, 0, plus}, t] + 4*HPL[{minus, 0, 0, plus, plus}, t] + 2*HPL[{minus, 0, plus, 0, plus}, t] + 2*HPL[{minus, plus, 0, 0, plus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, minus, 0, plus, plus}, t_]:=HPL[{minus}, t]*HPL[{plus}, t]*HPL[{0, plus, plus}, t] - HPL[{plus}, t]*HPL[{0, minus, plus, plus}, t] - HPL[{plus}, t]*HPL[{0, plus, minus, plus}, t] - HPL[{plus}, t]*HPL[{0, plus, plus, minus}, t] - 3*HPL[{minus, 0, plus, plus, plus}, t] - HPL[{minus, plus, 0, plus, plus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, minus, plus, minus, minus}, t_]:=HPL[{plus}, t]*HPL[{minus, plus, minus, minus}, t] - HPL[{minus, plus, minus, minus, plus}, t] - HPL[{minus, plus, minus, plus, minus}, t] - 2*HPL[{minus, plus, plus, minus, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, minus, plus, minus, 0}, t_]:=-(HPL[{plus}, t]*HPL[{0, minus}, t]*HPL[{minus, plus}, t]) + HPL[{0}, t]*HPL[{minus, plus}, t]^2 + HPL[{minus}, t]*HPL[{plus}, t]*HPL[{0, minus, plus}, t] + HPL[{0}, t]*HPL[{plus}, t]*HPL[{minus, plus, minus}, t] - 2*HPL[{0}, t]*HPL[{minus}, t]*HPL[{minus, plus, plus}, t] - HPL[{plus}, t]*HPL[{0, minus, plus, minus}, t] - HPL[{0}, t]*HPL[{minus, plus, minus, plus}, t] + HPL[{0, minus, plus, minus, plus}, t] + 2*HPL[{0, minus, plus, plus, minus}, t] + HPL[{minus, 0, plus, minus, plus}, t] + 2*HPL[{minus, 0, plus, plus, minus}, t] + HPL[{minus, plus, 0, minus, plus}, t] + 2*HPL[{minus, plus, 0, plus, minus}, t] + 2*HPL[{minus, plus, plus, 0, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, minus, plus, minus, plus}, t_]:=HPL[{plus}, t]*HPL[{minus, plus, minus, plus}, t] - 2*(HPL[{minus, plus, minus, plus, plus}, t] + HPL[{minus, plus, plus, minus, plus}, t])/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, minus, plus, 0, minus}, t_]:=HPL[{plus}, t]*HPL[{0, minus}, t]*HPL[{minus, plus}, t] - HPL[{minus}, t]*HPL[{plus}, t]*HPL[{0, minus, plus}, t] - HPL[{minus}, t]*HPL[{plus}, t]*HPL[{0, plus, minus}, t] + HPL[{plus}, t]*HPL[{0, minus, plus, minus}, t] + 2*HPL[{plus}, t]*HPL[{0, plus, minus, minus}, t] - HPL[{minus, plus, 0, minus, plus}, t] - HPL[{minus, plus, 0, plus, minus}, t] - 2*HPL[{minus, plus, plus, 0, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, minus, plus, 0, 0}, t_]:=-(HPL[{0}, t]*HPL[{minus}, t]*HPL[{plus}, t]*HPL[{0, plus}, t]) + (HPL[{0}, t]^2*HPL[{plus}, t]*HPL[{minus, plus}, t])/2 + HPL[{0}, t]*HPL[{0, plus}, t]*HPL[{minus, plus}, t] + HPL[{minus}, t]*HPL[{plus}, t]*HPL[{0, 0, plus}, t] + HPL[{0}, t]*HPL[{plus}, t]*HPL[{0, plus, minus}, t] - HPL[{0}, t]^2*HPL[{minus, plus, plus}, t] - HPL[{plus}, t]*HPL[{0, 0, plus, minus}, t] - HPL[{0}, t]*HPL[{0, plus, minus, plus}, t] - 2*HPL[{0, 0, minus, plus, plus}, t] - 2*HPL[{0, minus, 0, plus, plus}, t] - HPL[{0, minus, plus, 0, plus}, t] - 2*HPL[{minus, 0, 0, plus, plus}, t] - HPL[{minus, 0, plus, 0, plus}, t] - HPL[{minus, plus, 0, 0, plus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, minus, plus, 0, plus}, t_]:=HPL[{plus}, t]*HPL[{0, plus}, t]*HPL[{minus, plus}, t] - 2*HPL[{minus}, t]*HPL[{plus}, t]*HPL[{0, plus, plus}, t] + HPL[{plus}, t]*HPL[{0, plus, minus, plus}, t] + 2*HPL[{plus}, t]*HPL[{0, plus, plus, minus}, t] - 2*HPL[{minus, plus, 0, plus, plus}, t] - 2*HPL[{minus, plus, plus, 0, plus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, minus, plus, plus, minus}, t_]:=-(HPL[{plus}, t]*HPL[{minus, plus}, t]^2)/2 + HPL[{minus}, t]*HPL[{plus}, t]*HPL[{minus, plus, plus}, t] - HPL[{minus, plus, plus, minus, plus}, t] - 3*HPL[{minus, plus, plus, plus, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, minus, plus, plus, 0}, t_]:=-(HPL[{plus}, t]*HPL[{0, plus}, t]*HPL[{minus, plus}, t]) + HPL[{minus}, t]*HPL[{plus}, t]*HPL[{0, plus, plus}, t] + HPL[{0}, t]*HPL[{plus}, t]*HPL[{minus, plus, plus}, t] - HPL[{plus}, t]*HPL[{0, plus, plus, minus}, t] - 3*HPL[{0}, t]*HPL[{minus, plus, plus, plus}, t] + 3*HPL[{0, minus, plus, plus, plus}, t] + 3*HPL[{minus, 0, plus, plus, plus}, t] + 3*HPL[{minus, plus, 0, plus, plus}, t] + 2*HPL[{minus, plus, plus, 0, plus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, minus, plus, plus, plus}, t_]:=HPL[{plus}, t]*HPL[{minus, plus, plus, plus}, t] - 4*HPL[{minus, plus, plus, plus, plus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, 0, minus, minus, minus}, t_]:=HPL[{plus}, t]*HPL[{0, minus, minus, minus}, t] - HPL[{0, minus, minus, minus, plus}, t] - HPL[{0, minus, minus, plus, minus}, t] - HPL[{0, minus, plus, minus, minus}, t] - HPL[{0, plus, minus, minus, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, minus, plus, minus, 0}, t_]:=(HPL[{0}, t]*HPL[{minus}, t]*HPL[{minus, plus, minus}, t] - 2*HPL[{0}, t]*HPL[{minus, plus, minus, minus}, t] - 2*(HPL[{0, minus, minus, plus, minus}, t] + HPL[{minus, 0, minus, plus, minus}, t] + HPL[{minus, minus, 0, plus, minus}, t] + HPL[{minus, minus, plus, 0, minus}, t]))/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, 0, minus, minus, 0}, t_]:=-(HPL[{plus}, t]*HPL[{0, minus}, t]^2)/2 + HPL[{0}, t]*HPL[{plus}, t]*HPL[{0, minus, minus}, t] - HPL[{0}, t]*HPL[{0, minus, minus, plus}, t] - HPL[{0}, t]*HPL[{0, minus, plus, minus}, t] - HPL[{0}, t]*HPL[{0, plus, minus, minus}, t] + 2*HPL[{0, 0, minus, minus, plus}, t] + 2*HPL[{0, 0, minus, plus, minus}, t] + 2*HPL[{0, 0, plus, minus, minus}, t] + HPL[{0, minus, 0, minus, plus}, t] + HPL[{0, minus, 0, plus, minus}, t] + HPL[{0, minus, plus, 0, minus}, t] + HPL[{0, plus, 0, minus, minus}, t] + HPL[{0, plus, minus, 0, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, 0, minus, minus, plus}, t_]:=HPL[{plus}, t]*HPL[{0, minus, minus, plus}, t] - 2*HPL[{0, minus, minus, plus, plus}, t] - HPL[{0, minus, plus, minus, plus}, t] - HPL[{0, plus, minus, minus, plus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, 0, minus, 0, minus}, t_]:=(HPL[{plus}, t]*HPL[{0, minus}, t]^2 - 4*HPL[{plus}, t]*HPL[{0, 0, minus, minus}, t] - 2*(HPL[{0, minus, 0, minus, plus}, t] + HPL[{0, minus, 0, plus, minus}, t] + HPL[{0, minus, plus, 0, minus}, t] + HPL[{0, plus, minus, 0, minus}, t]))/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, 0, minus, 0, 0}, t_]:=(HPL[{0}, t]^2*HPL[{plus}, t]*HPL[{0, minus}, t] - 4*HPL[{0}, t]*HPL[{plus}, t]*HPL[{0, 0, minus}, t] - HPL[{0}, t]^2*HPL[{0, minus, plus}, t] - HPL[{0}, t]^2*HPL[{0, plus, minus}, t] + 6*HPL[{plus}, t]*HPL[{0, 0, 0, minus}, t] + 4*HPL[{0}, t]*HPL[{0, 0, minus, plus}, t] + 4*HPL[{0}, t]*HPL[{0, 0, plus, minus}, t] + 2*HPL[{0}, t]*HPL[{0, plus, 0, minus}, t] - 6*HPL[{0, 0, 0, minus, plus}, t] - 6*HPL[{0, 0, 0, plus, minus}, t] - 4*HPL[{0, 0, plus, 0, minus}, t] - 2*HPL[{0, plus, 0, 0, minus}, t])/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, 0, minus, 0, plus}, t_]:=HPL[{plus}, t]*HPL[{0, minus}, t]*HPL[{0, plus}, t] - 2*HPL[{plus}, t]*HPL[{0, 0, minus, plus}, t] - 2*HPL[{plus}, t]*HPL[{0, 0, plus, minus}, t] - HPL[{plus}, t]*HPL[{0, plus, 0, minus}, t] - 2*HPL[{0, minus, 0, plus, plus}, t] - HPL[{0, minus, plus, 0, plus}, t] - HPL[{0, plus, minus, 0, plus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, 0, minus, plus, minus}, t_]:=HPL[{plus}, t]*HPL[{0, minus, plus, minus}, t] - HPL[{0, minus, plus, minus, plus}, t] - 2*HPL[{0, minus, plus, plus, minus}, t] - HPL[{0, plus, minus, plus, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, 0, minus, plus, 0}, t_]:=-(HPL[{plus}, t]*HPL[{0, minus}, t]*HPL[{0, plus}, t]) + HPL[{0}, t]*HPL[{plus}, t]*HPL[{0, minus, plus}, t] + 2*HPL[{plus}, t]*HPL[{0, 0, plus, minus}, t] - 2*HPL[{0}, t]*HPL[{0, minus, plus, plus}, t] + HPL[{plus}, t]*HPL[{0, plus, 0, minus}, t] - HPL[{0}, t]*HPL[{0, plus, minus, plus}, t] + 4*HPL[{0, 0, minus, plus, plus}, t] + 2*HPL[{0, 0, plus, minus, plus}, t] + 2*HPL[{0, minus, 0, plus, plus}, t] + HPL[{0, minus, plus, 0, plus}, t] + HPL[{0, plus, 0, minus, plus}, t] + HPL[{0, plus, minus, 0, plus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, 0, minus, plus, plus}, t_]:=HPL[{plus}, t]*HPL[{0, minus, plus, plus}, t] - 3*HPL[{0, minus, plus, plus, plus}, t] - HPL[{0, plus, minus, plus, plus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, 0, 0, minus, minus}, t_]:=HPL[{plus}, t]*HPL[{0, 0, minus, minus}, t] - HPL[{0, 0, minus, minus, plus}, t] - HPL[{0, 0, minus, plus, minus}, t] - HPL[{0, 0, plus, minus, minus}, t] - HPL[{0, plus, 0, minus, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, 0, 0, minus, 0}, t_]:=HPL[{0}, t]*HPL[{plus}, t]*HPL[{0, 0, minus}, t] - 3*HPL[{plus}, t]*HPL[{0, 0, 0, minus}, t] - HPL[{0}, t]*HPL[{0, 0, minus, plus}, t] - HPL[{0}, t]*HPL[{0, 0, plus, minus}, t] - HPL[{0}, t]*HPL[{0, plus, 0, minus}, t] + 3*HPL[{0, 0, 0, minus, plus}, t] + 3*HPL[{0, 0, 0, plus, minus}, t] + 3*HPL[{0, 0, plus, 0, minus}, t] + 2*HPL[{0, plus, 0, 0, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, 0, 0, minus, plus}, t_]:=HPL[{plus}, t]*HPL[{0, 0, minus, plus}, t] - 2*HPL[{0, 0, minus, plus, plus}, t] - HPL[{0, 0, plus, minus, plus}, t] - HPL[{0, plus, 0, minus, plus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, 0, 0, 0, minus}, t_]:=HPL[{plus}, t]*HPL[{0, 0, 0, minus}, t] - HPL[{0, 0, 0, minus, plus}, t] - HPL[{0, 0, 0, plus, minus}, t] - HPL[{0, 0, plus, 0, minus}, t] - HPL[{0, plus, 0, 0, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, 0, 0, 0, 0}, t_]:=(HPL[{0}, t]^4*HPL[{plus}, t])/24 - (HPL[{0}, t]^3*HPL[{0, plus}, t])/6 + (HPL[{0}, t]^2*HPL[{0, 0, plus}, t])/2 - HPL[{0}, t]*HPL[{0, 0, 0, plus}, t] + HPL[{0, 0, 0, 0, plus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, 0, 0, 0, plus}, t_]:=HPL[{plus}, t]*HPL[{0, 0, 0, plus}, t] - 2*HPL[{0, 0, 0, plus, plus}, t] - HPL[{0, 0, plus, 0, plus}, t] - HPL[{0, plus, 0, 0, plus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, 0, 0, plus, minus}, t_]:=HPL[{plus}, t]*HPL[{0, 0, plus, minus}, t] - HPL[{0, 0, plus, minus, plus}, t] - 2*HPL[{0, 0, plus, plus, minus}, t] - HPL[{0, plus, 0, plus, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, 0, 0, plus, 0}, t_]:=-(HPL[{0}, t]*HPL[{0, plus}, t]^2)/2 + HPL[{0}, t]*HPL[{plus}, t]*HPL[{0, 0, plus}, t] - 3*HPL[{plus}, t]*HPL[{0, 0, 0, plus}, t] + 6*HPL[{0, 0, 0, plus, plus}, t] + 3*HPL[{0, 0, plus, 0, plus}, t] + 2*HPL[{0, plus, 0, 0, plus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, 0, 0, plus, plus}, t_]:=(HPL[{plus}, t]*HPL[{0, plus}, t]^2 - 2*HPL[{plus}, t]*HPL[{0, plus, 0, plus}, t] - 4*(3*HPL[{0, 0, plus, plus, plus}, t] + HPL[{0, plus, 0, plus, plus}, t]))/4/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, 0, plus, minus, minus}, t_]:=HPL[{plus}, t]*HPL[{0, plus, minus, minus}, t] - HPL[{0, plus, minus, minus, plus}, t] - HPL[{0, plus, minus, plus, minus}, t] - 2*HPL[{0, plus, plus, minus, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, 0, plus, minus, 0}, t_]:=HPL[{0}, t]*HPL[{plus}, t]*HPL[{0, plus, minus}, t] - 2*HPL[{plus}, t]*HPL[{0, 0, plus, minus}, t] - HPL[{plus}, t]*HPL[{0, plus, 0, minus}, t] - HPL[{0}, t]*HPL[{0, plus, minus, plus}, t] - 2*HPL[{0}, t]*HPL[{0, plus, plus, minus}, t] + 2*HPL[{0, 0, plus, minus, plus}, t] + 4*HPL[{0, 0, plus, plus, minus}, t] + HPL[{0, plus, 0, minus, plus}, t] + 2*HPL[{0, plus, 0, plus, minus}, t] + 2*HPL[{0, plus, plus, 0, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, 0, plus, minus, plus}, t_]:=HPL[{plus}, t]*HPL[{0, plus, minus, plus}, t] - 2*(HPL[{0, plus, minus, plus, plus}, t] + HPL[{0, plus, plus, minus, plus}, t])/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, 0, plus, 0, minus}, t_]:=HPL[{plus}, t]*HPL[{0, plus, 0, minus}, t] - HPL[{0, plus, 0, minus, plus}, t] - HPL[{0, plus, 0, plus, minus}, t] - 2*HPL[{0, plus, plus, 0, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, 0, plus, 0, 0}, t_]:=(HPL[{0}, t]^2*HPL[{plus}, t]*HPL[{0, plus}, t])/2 + HPL[{0}, t]*HPL[{0, plus}, t]^2 - 2*HPL[{0}, t]*HPL[{plus}, t]*HPL[{0, 0, plus}, t] - HPL[{0}, t]^2*HPL[{0, plus, plus}, t] + 3*HPL[{plus}, t]*HPL[{0, 0, 0, plus}, t] - HPL[{0}, t]*HPL[{0, plus, 0, plus}, t] - 6*HPL[{0, 0, 0, plus, plus}, t] - 2*HPL[{0, 0, plus, 0, plus}, t] - HPL[{0, plus, 0, 0, plus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, 0, plus, 0, plus}, t_]:=HPL[{plus}, t]*HPL[{0, plus, 0, plus}, t] - 2*(HPL[{0, plus, 0, plus, plus}, t] + HPL[{0, plus, plus, 0, plus}, t])/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, 0, plus, plus, minus}, t_]:=HPL[{plus}, t]*HPL[{0, plus, plus, minus}, t] - HPL[{0, plus, plus, minus, plus}, t] - 3*HPL[{0, plus, plus, plus, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, 0, plus, plus, 0}, t_]:=-(HPL[{plus}, t]*HPL[{0, plus}, t]^2)/2 + HPL[{0}, t]*HPL[{plus}, t]*HPL[{0, plus, plus}, t] - 3*HPL[{0}, t]*HPL[{0, plus, plus, plus}, t] + 6*HPL[{0, 0, plus, plus, plus}, t] + 3*HPL[{0, plus, 0, plus, plus}, t] + 2*HPL[{0, plus, plus, 0, plus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, 0, plus, plus, plus}, t_]:=HPL[{plus}, t]*HPL[{0, plus, plus, plus}, t] - 4*HPL[{0, plus, plus, plus, plus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, plus, minus, minus, minus}, t_]:=(HPL[{minus}, t]^3*HPL[{plus}, t]^2)/12 - (HPL[{minus}, t]^2*HPL[{plus}, t]*HPL[{minus, plus}, t])/6 - (HPL[{minus}, t]*HPL[{plus}, t]*HPL[{minus, plus, minus}, t])/6 - (HPL[{plus}, t]*HPL[{minus, plus, minus, minus}, t])/3 + HPL[{minus, minus, minus, plus, plus}, t] + HPL[{minus, minus, plus, minus, plus}, t] + HPL[{minus, minus, plus, plus, minus}, t] + HPL[{minus, plus, minus, minus, plus}, t] + HPL[{minus, plus, minus, plus, minus}, t] + HPL[{minus, plus, plus, minus, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, plus, minus, minus, 0}, t_]:=(HPL[{0}, t]*HPL[{minus}, t]^2*HPL[{plus}, t]^2 - 2*HPL[{minus}, t]*HPL[{plus}, t]^2*HPL[{0, minus}, t] - 2*HPL[{0}, t]*HPL[{minus}, t]*HPL[{plus}, t]*HPL[{minus, plus}, t] + 4*HPL[{plus}, t]*HPL[{0, minus}, t]*HPL[{minus, plus}, t] - HPL[{0}, t]*HPL[{minus, plus}, t]^2 + 2*HPL[{plus}, t]^2*HPL[{0, minus, minus}, t] - 2*HPL[{0}, t]*HPL[{plus}, t]*HPL[{minus, plus, minus}, t] + 4*HPL[{0}, t]*HPL[{minus}, t]*HPL[{minus, plus, plus}, t] - 4*HPL[{plus}, t]*HPL[{0, minus, minus, plus}, t] + 2*HPL[{0}, t]*HPL[{minus, plus, minus, plus}, t] - 4*HPL[{0, minus, minus, plus, plus}, t] - 4*HPL[{0, minus, plus, minus, plus}, t] - 4*HPL[{0, minus, plus, plus, minus}, t] - 4*HPL[{minus, 0, minus, plus, plus}, t] - 4*HPL[{minus, 0, plus, minus, plus}, t] - 4*HPL[{minus, 0, plus, plus, minus}, t] - 4*HPL[{minus, plus, 0, minus, plus}, t] - 4*HPL[{minus, plus, 0, plus, minus}, t] - 4*HPL[{minus, plus, plus, 0, minus}, t])/4/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, plus, minus, minus, plus}, t_]:=(HPL[{minus}, t]*HPL[{plus}, t]^2*HPL[{minus, plus}, t] - 2*HPL[{plus}, t]*HPL[{minus, plus}, t]^2 - HPL[{plus}, t]^2*HPL[{minus, plus, minus}, t] + 12*HPL[{minus, minus, plus, plus, plus}, t] + 8*HPL[{minus, plus, minus, plus, plus}, t] + 4*HPL[{minus, plus, plus, minus, plus}, t])/4/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, plus, minus, 0, minus}, t_]:=(HPL[{minus}, t]*HPL[{plus}, t]^2*HPL[{0, minus}, t])/2 - HPL[{plus}, t]*HPL[{0, minus}, t]*HPL[{minus, plus}, t] - HPL[{plus}, t]^2*HPL[{0, minus, minus}, t] + 2*HPL[{plus}, t]*HPL[{0, minus, minus, plus}, t] + HPL[{plus}, t]*HPL[{0, minus, plus, minus}, t] + HPL[{minus, 0, minus, plus, plus}, t] + HPL[{minus, 0, plus, minus, plus}, t] + HPL[{minus, 0, plus, plus, minus}, t] + HPL[{minus, plus, 0, minus, plus}, t] + HPL[{minus, plus, 0, plus, minus}, t] + HPL[{minus, plus, plus, 0, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, minus, plus, 0, 0}, t_]:=-(HPL[{0}, t]*HPL[{minus}, t]^2*HPL[{0, plus}, t])/2 + (HPL[{0}, t]^2*HPL[{minus}, t]*HPL[{minus, plus}, t])/4 + HPL[{0}, t]*HPL[{minus}, t]*HPL[{0, plus, minus}, t] - (HPL[{0}, t]^2*HPL[{minus, plus, minus}, t])/4 - HPL[{0}, t]*HPL[{0, plus, minus, minus}, t] + HPL[{0, 0, minus, minus, plus}, t] + HPL[{0, minus, 0, minus, plus}, t] + HPL[{0, minus, minus, 0, plus}, t] + HPL[{minus, 0, 0, minus, plus}, t] + HPL[{minus, 0, minus, 0, plus}, t] + HPL[{minus, minus, 0, 0, plus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, plus, minus, 0, 0}, t_]:=(HPL[{0}, t]^2*HPL[{minus}, t]*HPL[{plus}, t]^2 - 2*HPL[{0}, t]*HPL[{plus}, t]^2*HPL[{0, minus}, t] - 2*HPL[{0}, t]^2*HPL[{plus}, t]*HPL[{minus, plus}, t] + 2*HPL[{plus}, t]^2*HPL[{0, 0, minus}, t] + 4*HPL[{0}, t]*HPL[{plus}, t]*HPL[{0, minus, plus}, t] + 2*HPL[{0}, t]^2*HPL[{minus, plus, plus}, t] - 4*HPL[{plus}, t]*HPL[{0, 0, minus, plus}, t] - 4*HPL[{0}, t]*HPL[{0, minus, plus, plus}, t] + 4*HPL[{0, 0, minus, plus, plus}, t])/4/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, plus, minus, 0, plus}, t_]:=(HPL[{minus}, t]*HPL[{plus}, t]^2*HPL[{0, plus}, t] - 2*HPL[{plus}, t]*HPL[{0, plus}, t]*HPL[{minus, plus}, t] - HPL[{plus}, t]^2*HPL[{0, minus, plus}, t] - HPL[{plus}, t]^2*HPL[{0, plus, minus}, t] + 4*HPL[{plus}, t]*HPL[{0, minus, plus, plus}, t] + 2*HPL[{plus}, t]*HPL[{0, plus, minus, plus}, t] + 6*HPL[{minus, 0, plus, plus, plus}, t] + 4*HPL[{minus, plus, 0, plus, plus}, t] + 2*HPL[{minus, plus, plus, 0, plus}, t])/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, plus, minus, plus, minus}, t_]:=HPL[{plus}, t]*HPL[{minus, plus}, t]^2 + (HPL[{plus}, t]^2*HPL[{minus, plus, minus}, t])/2 - 2*HPL[{minus}, t]*HPL[{plus}, t]*HPL[{minus, plus, plus}, t] - HPL[{plus}, t]*HPL[{minus, plus, minus, plus}, t] + HPL[{minus, plus, minus, plus, plus}, t] + 2*HPL[{minus, plus, plus, minus, plus}, t] + 3*HPL[{minus, plus, plus, plus, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, plus, minus, plus, 0}, t_]:=(-(HPL[{minus}, t]*HPL[{plus}, t]^2*HPL[{0, plus}, t]) + HPL[{0}, t]*HPL[{plus}, t]^2*HPL[{minus, plus}, t] + 2*HPL[{plus}, t]*HPL[{0, plus}, t]*HPL[{minus, plus}, t] + HPL[{plus}, t]^2*HPL[{0, plus, minus}, t] - 4*HPL[{0}, t]*HPL[{plus}, t]*HPL[{minus, plus, plus}, t] - 2*HPL[{plus}, t]*HPL[{0, plus, minus, plus}, t] + 6*HPL[{0}, t]*HPL[{minus, plus, plus, plus}, t] - 6*HPL[{0, minus, plus, plus, plus}, t] - 6*HPL[{minus, 0, plus, plus, plus}, t] - 4*HPL[{minus, plus, 0, plus, plus}, t] - 2*HPL[{minus, plus, plus, 0, plus}, t])/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, plus, minus, plus, plus}, t_]:=(HPL[{plus}, t]^2*HPL[{minus, plus, plus}, t])/2 - 3*HPL[{plus}, t]*HPL[{minus, plus, plus, plus}, t] + 6*HPL[{minus, plus, plus, plus, plus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, plus, 0, minus, minus}, t_]:=(HPL[{plus}, t]^2*HPL[{0, minus, minus}, t])/2 - HPL[{plus}, t]*HPL[{0, minus, minus, plus}, t] - HPL[{plus}, t]*HPL[{0, minus, plus, minus}, t] - HPL[{plus}, t]*HPL[{0, plus, minus, minus}, t] + HPL[{0, minus, minus, plus, plus}, t] + HPL[{0, minus, plus, minus, plus}, t] + HPL[{0, minus, plus, plus, minus}, t] + HPL[{0, plus, minus, minus, plus}, t] + HPL[{0, plus, minus, plus, minus}, t] + HPL[{0, plus, plus, minus, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, plus, 0, minus, 0}, t_]:=(HPL[{0}, t]*HPL[{plus}, t]^2*HPL[{0, minus}, t])/2 - HPL[{plus}, t]^2*HPL[{0, 0, minus}, t] - HPL[{0}, t]*HPL[{plus}, t]*HPL[{0, minus, plus}, t] - HPL[{0}, t]*HPL[{plus}, t]*HPL[{0, plus, minus}, t] + 2*HPL[{plus}, t]*HPL[{0, 0, minus, plus}, t] + 2*HPL[{plus}, t]*HPL[{0, 0, plus, minus}, t] + HPL[{0}, t]*HPL[{0, minus, plus, plus}, t] + HPL[{plus}, t]*HPL[{0, plus, 0, minus}, t] + HPL[{0}, t]*HPL[{0, plus, minus, plus}, t] + HPL[{0}, t]*HPL[{0, plus, plus, minus}, t] - 2*HPL[{0, 0, minus, plus, plus}, t] - 2*HPL[{0, 0, plus, minus, plus}, t] - 2*HPL[{0, 0, plus, plus, minus}, t] - HPL[{0, plus, 0, minus, plus}, t] - HPL[{0, plus, 0, plus, minus}, t] - HPL[{0, plus, plus, 0, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, plus, 0, minus, plus}, t_]:=(HPL[{plus}, t]^2*HPL[{0, minus, plus}, t])/2 - 2*HPL[{plus}, t]*HPL[{0, minus, plus, plus}, t] - HPL[{plus}, t]*HPL[{0, plus, minus, plus}, t] + 3*HPL[{0, minus, plus, plus, plus}, t] + 2*HPL[{0, plus, minus, plus, plus}, t] + HPL[{0, plus, plus, minus, plus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, plus, 0, 0, minus}, t_]:=(HPL[{plus}, t]^2*HPL[{0, 0, minus}, t])/2 - HPL[{plus}, t]*HPL[{0, 0, minus, plus}, t] - HPL[{plus}, t]*HPL[{0, 0, plus, minus}, t] - HPL[{plus}, t]*HPL[{0, plus, 0, minus}, t] + HPL[{0, 0, minus, plus, plus}, t] + HPL[{0, 0, plus, minus, plus}, t] + HPL[{0, 0, plus, plus, minus}, t] + HPL[{0, plus, 0, minus, plus}, t] + HPL[{0, plus, 0, plus, minus}, t] + HPL[{0, plus, plus, 0, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, plus, 0, 0, 0}, t_]:=(HPL[{0}, t]^3*HPL[{plus}, t]^2 - 6*HPL[{0}, t]^2*HPL[{plus}, t]*HPL[{0, plus}, t] - 3*HPL[{0}, t]*HPL[{0, plus}, t]^2 + 12*HPL[{0}, t]*HPL[{plus}, t]*HPL[{0, 0, plus}, t] + 6*HPL[{0}, t]^2*HPL[{0, plus, plus}, t] - 12*HPL[{plus}, t]*HPL[{0, 0, 0, plus}, t] + 6*HPL[{0}, t]*HPL[{0, plus, 0, plus}, t] + 12*HPL[{0, 0, 0, plus, plus}, t])/12/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, plus, 0, 0, plus}, t_]:=(-(HPL[{plus}, t]*HPL[{0, plus}, t]^2) + HPL[{plus}, t]^2*HPL[{0, 0, plus}, t] + 6*HPL[{0, 0, plus, plus, plus}, t] + 4*HPL[{0, plus, 0, plus, plus}, t] + 2*HPL[{0, plus, plus, 0, plus}, t])/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, plus, 0, plus, minus}, t_]:=(HPL[{plus}, t]^2*HPL[{0, plus, minus}, t])/2 - HPL[{plus}, t]*HPL[{0, plus, minus, plus}, t] - 2*HPL[{plus}, t]*HPL[{0, plus, plus, minus}, t] + HPL[{0, plus, minus, plus, plus}, t] + 2*HPL[{0, plus, plus, minus, plus}, t] + 3*HPL[{0, plus, plus, plus, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, plus, 0, plus, 0}, t_]:=(HPL[{0}, t]*HPL[{plus}, t]^2*HPL[{0, plus}, t])/2 + HPL[{plus}, t]*HPL[{0, plus}, t]^2 - HPL[{plus}, t]^2*HPL[{0, 0, plus}, t] - 2*HPL[{0}, t]*HPL[{plus}, t]*HPL[{0, plus, plus}, t] - HPL[{plus}, t]*HPL[{0, plus, 0, plus}, t] + 3*HPL[{0}, t]*HPL[{0, plus, plus, plus}, t] - 6*HPL[{0, 0, plus, plus, plus}, t] - 2*HPL[{0, plus, 0, plus, plus}, t] - HPL[{0, plus, plus, 0, plus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, plus, 0, plus, plus}, t_]:=(HPL[{plus}, t]^2*HPL[{0, plus, plus}, t])/2 - 3*HPL[{plus}, t]*HPL[{0, plus, plus, plus}, t] + 6*HPL[{0, plus, plus, plus, plus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, plus, plus, minus, minus}, t_]:=(HPL[{minus}, t]^2*HPL[{plus}, t]^3 - 3*HPL[{minus}, t]*HPL[{plus}, t]^2*HPL[{minus, plus}, t] - 3*HPL[{plus}, t]*HPL[{minus, plus}, t]^2 - 3*HPL[{plus}, t]^2*HPL[{minus, plus, minus}, t] + 12*HPL[{minus}, t]*HPL[{plus}, t]*HPL[{minus, plus, plus}, t] + 6*HPL[{plus}, t]*HPL[{minus, plus, minus, plus}, t] - 12*HPL[{minus, minus, plus, plus, plus}, t] - 12*HPL[{minus, plus, minus, plus, plus}, t] - 12*HPL[{minus, plus, plus, minus, plus}, t] - 12*HPL[{minus, plus, plus, plus, minus}, t])/12/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, plus, plus, minus, 0}, t_]:=(HPL[{0}, t]*HPL[{minus}, t]*HPL[{plus}, t]^3 - HPL[{plus}, t]^3*HPL[{0, minus}, t] - 3*HPL[{0}, t]*HPL[{plus}, t]^2*HPL[{minus, plus}, t] + 3*HPL[{plus}, t]^2*HPL[{0, minus, plus}, t] + 6*HPL[{0}, t]*HPL[{plus}, t]*HPL[{minus, plus, plus}, t] - 6*HPL[{plus}, t]*HPL[{0, minus, plus, plus}, t] - 6*HPL[{0}, t]*HPL[{minus, plus, plus, plus}, t] + 6*HPL[{0, minus, plus, plus, plus}, t])/6/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, plus, plus, minus, plus}, t_]:=(HPL[{plus}, t]^3*HPL[{minus, plus}, t])/6 - HPL[{plus}, t]^2*HPL[{minus, plus, plus}, t] + 3*HPL[{plus}, t]*HPL[{minus, plus, plus, plus}, t] - 4*HPL[{minus, plus, plus, plus, plus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, plus, plus, 0, minus}, t_]:=(HPL[{plus}, t]^3*HPL[{0, minus}, t])/6 - (HPL[{plus}, t]^2*HPL[{0, minus, plus}, t])/2 - (HPL[{plus}, t]^2*HPL[{0, plus, minus}, t])/2 + HPL[{plus}, t]*HPL[{0, minus, plus, plus}, t] + HPL[{plus}, t]*HPL[{0, plus, minus, plus}, t] + HPL[{plus}, t]*HPL[{0, plus, plus, minus}, t] - HPL[{0, minus, plus, plus, plus}, t] - HPL[{0, plus, minus, plus, plus}, t] - HPL[{0, plus, plus, minus, plus}, t] - HPL[{0, plus, plus, plus, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, plus, plus, 0, 0}, t_]:=(HPL[{0}, t]^2*HPL[{plus}, t]^3 - 6*HPL[{0}, t]*HPL[{plus}, t]^2*HPL[{0, plus}, t] - 3*HPL[{plus}, t]*HPL[{0, plus}, t]^2 + 6*HPL[{plus}, t]^2*HPL[{0, 0, plus}, t] + 12*HPL[{0}, t]*HPL[{plus}, t]*HPL[{0, plus, plus}, t] + 6*HPL[{plus}, t]*HPL[{0, plus, 0, plus}, t] - 12*HPL[{0}, t]*HPL[{0, plus, plus, plus}, t] + 12*HPL[{0, 0, plus, plus, plus}, t])/12/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, plus, plus, 0, plus}, t_]:=(HPL[{plus}, t]^3*HPL[{0, plus}, t])/6 - HPL[{plus}, t]^2*HPL[{0, plus, plus}, t] + 3*HPL[{plus}, t]*HPL[{0, plus, plus, plus}, t] - 4*HPL[{0, plus, plus, plus, plus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, plus, plus, plus, minus}, t_]:=(HPL[{minus}, t]*HPL[{plus}, t]^4)/24 - (HPL[{plus}, t]^3*HPL[{minus, plus}, t])/6 + (HPL[{plus}, t]^2*HPL[{minus, plus, plus}, t])/2 - HPL[{plus}, t]*HPL[{minus, plus, plus, plus}, t] + HPL[{minus, plus, plus, plus, plus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, plus, plus, plus, 0}, t_]:=(HPL[{0}, t]*HPL[{plus}, t]^4)/24 - (HPL[{plus}, t]^3*HPL[{0, plus}, t])/6 + (HPL[{plus}, t]^2*HPL[{0, plus, plus}, t])/2 - HPL[{plus}, t]*HPL[{0, plus, plus, plus}, t] + HPL[{0, plus, plus, plus, plus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, plus, plus, plus, plus}, t_]:=HPL[{plus}, t]^5/120/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, minus, plus, plus, 0}, t_]:=(HPL[{0}, t]*HPL[{minus, plus}, t]^2 - 2*HPL[{0}, t]*HPL[{minus, plus, minus, plus}, t] - 4*(HPL[{0, minus, minus, plus, plus}, t] + HPL[{minus, 0, minus, plus, plus}, t] + HPL[{minus, minus, 0, plus, plus}, t] + HPL[{minus, minus, plus, 0, plus}, t]))/4/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, 0, minus, minus, 0}, t_]:=HPL[{0}, t]*HPL[{minus}, t]*HPL[{0, minus, minus}, t] - 3*HPL[{0}, t]*HPL[{0, minus, minus, minus}, t] - HPL[{0, minus, 0, minus, minus}, t] - 2*HPL[{minus, 0, 0, minus, minus}, t] - HPL[{minus, 0, minus, 0, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, 0, minus, 0, 0}, t_]:=(HPL[{0}, t]^2*HPL[{minus}, t]*HPL[{0, minus}, t] + HPL[{0}, t]*HPL[{0, minus}, t]^2 - 4*HPL[{0}, t]*HPL[{minus}, t]*HPL[{0, 0, minus}, t] - 2*HPL[{0}, t]^2*HPL[{0, minus, minus}, t] + 4*HPL[{0}, t]*HPL[{0, 0, minus, minus}, t] + 2*HPL[{0, 0, minus, 0, minus}, t] + 4*HPL[{0, minus, 0, 0, minus}, t] + 6*HPL[{minus, 0, 0, 0, minus}, t])/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, 0, minus, plus, 0}, t_]:=HPL[{0}, t]*HPL[{minus}, t]*HPL[{0, minus, plus}, t] - 2*HPL[{0}, t]*HPL[{0, minus, minus, plus}, t] - HPL[{0}, t]*HPL[{0, minus, plus, minus}, t] - HPL[{0, minus, 0, minus, plus}, t] - 2*HPL[{minus, 0, 0, minus, plus}, t] - HPL[{minus, 0, minus, 0, plus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, 0, 0, minus, 0}, t_]:=-(HPL[{0}, t]*HPL[{0, minus}, t]^2)/2 + HPL[{0}, t]*HPL[{minus}, t]*HPL[{0, 0, minus}, t] - HPL[{0, minus, 0, 0, minus}, t] - 3*HPL[{minus, 0, 0, 0, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, minus, minus, 0, 0}, t_]:=(HPL[{0}, t]^2*HPL[{minus}, t]^3)/12 - (HPL[{0}, t]*HPL[{minus}, t]^2*HPL[{0, minus}, t])/2 + HPL[{0}, t]*HPL[{minus}, t]*HPL[{0, minus, minus}, t] - HPL[{0}, t]*HPL[{0, minus, minus, minus}, t] + HPL[{0, 0, minus, minus, minus}, t] + HPL[{0, minus, 0, minus, minus}, t] + HPL[{0, minus, minus, 0, minus}, t] + HPL[{minus, 0, 0, minus, minus}, t] + HPL[{minus, 0, minus, 0, minus}, t] + HPL[{minus, minus, 0, 0, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, 0, 0, 0, 0}, t_]:=(HPL[{0}, t]^4*HPL[{minus}, t])/24 - (HPL[{0}, t]^3*HPL[{0, minus}, t])/6 + (HPL[{0}, t]^2*HPL[{0, 0, minus}, t])/2 - HPL[{0}, t]*HPL[{0, 0, 0, minus}, t] + HPL[{0, 0, 0, 0, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, 0, 0, plus, 0}, t_]:=-(HPL[{0}, t]*HPL[{0, minus}, t]*HPL[{0, plus}, t]) + HPL[{0}, t]*HPL[{minus}, t]*HPL[{0, 0, plus}, t] + HPL[{0}, t]*HPL[{0, 0, minus, plus}, t] + HPL[{0}, t]*HPL[{0, 0, plus, minus}, t] + HPL[{0}, t]*HPL[{0, plus, 0, minus}, t] - HPL[{0, minus, 0, 0, plus}, t] - 3*HPL[{minus, 0, 0, 0, plus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, 0, plus, minus, 0}, t_]:=HPL[{0}, t]*HPL[{minus}, t]*HPL[{0, plus, minus}, t] - HPL[{0}, t]*HPL[{0, minus, plus, minus}, t] - 2*HPL[{0}, t]*HPL[{0, plus, minus, minus}, t] - HPL[{0, minus, 0, plus, minus}, t] - 2*HPL[{minus, 0, 0, plus, minus}, t] - HPL[{minus, 0, plus, 0, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, 0, plus, 0, 0}, t_]:=(HPL[{0}, t]^2*HPL[{minus}, t]*HPL[{0, plus}, t] + 2*HPL[{0}, t]*HPL[{0, minus}, t]*HPL[{0, plus}, t] - 4*HPL[{0}, t]*HPL[{minus}, t]*HPL[{0, 0, plus}, t] - HPL[{0}, t]^2*HPL[{0, minus, plus}, t] - HPL[{0}, t]^2*HPL[{0, plus, minus}, t] - 2*HPL[{0}, t]*HPL[{0, plus, 0, minus}, t] + 2*HPL[{0, 0, minus, 0, plus}, t] + 4*HPL[{0, minus, 0, 0, plus}, t] + 6*HPL[{minus, 0, 0, 0, plus}, t])/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, 0, plus, plus, 0}, t_]:=HPL[{0}, t]*HPL[{minus}, t]*HPL[{0, plus, plus}, t] - HPL[{0}, t]*HPL[{0, minus, plus, plus}, t] - HPL[{0}, t]*HPL[{0, plus, minus, plus}, t] - HPL[{0}, t]*HPL[{0, plus, plus, minus}, t] - HPL[{0, minus, 0, plus, plus}, t] - 2*HPL[{minus, 0, 0, plus, plus}, t] - HPL[{minus, 0, plus, 0, plus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, plus, minus, minus, 0}, t_]:=HPL[{0}, t]*HPL[{minus, plus, minus, minus}, t] - HPL[{0, minus, plus, minus, minus}, t] - HPL[{minus, 0, plus, minus, minus}, t] - HPL[{minus, plus, 0, minus, minus}, t] - HPL[{minus, plus, minus, 0, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, plus, minus, 0, 0}, t_]:=-(HPL[{0}, t]*HPL[{0, minus}, t]*HPL[{minus, plus}, t]) + HPL[{0}, t]*HPL[{minus}, t]*HPL[{0, minus, plus}, t] + (HPL[{0}, t]^2*HPL[{minus, plus, minus}, t])/2 - HPL[{0}, t]*HPL[{0, minus, plus, minus}, t] + HPL[{0, 0, minus, plus, minus}, t] + HPL[{0, minus, 0, plus, minus}, t] + HPL[{0, minus, plus, 0, minus}, t] + HPL[{minus, 0, 0, plus, minus}, t] + HPL[{minus, 0, plus, 0, minus}, t] + HPL[{minus, plus, 0, 0, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, plus, minus, plus, 0}, t_]:=HPL[{0}, t]*HPL[{minus, plus, minus, plus}, t] - HPL[{0, minus, plus, minus, plus}, t] - HPL[{minus, 0, plus, minus, plus}, t] - HPL[{minus, plus, 0, minus, plus}, t] - HPL[{minus, plus, minus, 0, plus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, plus, 0, minus, 0}, t_]:=HPL[{0}, t]*HPL[{0, minus}, t]*HPL[{minus, plus}, t] - HPL[{0}, t]*HPL[{minus}, t]*HPL[{0, minus, plus}, t] - HPL[{0}, t]*HPL[{minus}, t]*HPL[{0, plus, minus}, t] + HPL[{0}, t]*HPL[{0, minus, plus, minus}, t] + 2*HPL[{0}, t]*HPL[{0, plus, minus, minus}, t] - HPL[{0, minus, plus, 0, minus}, t] - HPL[{minus, 0, plus, 0, minus}, t] - 2*HPL[{minus, plus, 0, 0, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, plus, 0, 0, 0}, t_]:=(-3*HPL[{0}, t]^2*HPL[{minus}, t]*HPL[{0, plus}, t] + HPL[{0}, t]^3*HPL[{minus, plus}, t] + 6*HPL[{0}, t]*HPL[{minus}, t]*HPL[{0, 0, plus}, t] + 3*HPL[{0}, t]^2*HPL[{0, plus, minus}, t] - 6*HPL[{0}, t]*HPL[{0, 0, plus, minus}, t] - 6*HPL[{0, 0, 0, minus, plus}, t] - 6*HPL[{0, 0, minus, 0, plus}, t] - 6*HPL[{0, minus, 0, 0, plus}, t] - 6*HPL[{minus, 0, 0, 0, plus}, t])/6/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, minus, minus, plus, 0}, t_]:=(HPL[{0}, t]*HPL[{minus}, t]^2*HPL[{minus, plus}, t] - 2*HPL[{0}, t]*HPL[{minus}, t]*HPL[{minus, plus, minus}, t] + 2*HPL[{0}, t]*HPL[{minus, plus, minus, minus}, t] - 6*HPL[{0, minus, minus, minus, plus}, t] - 6*HPL[{minus, 0, minus, minus, plus}, t] - 6*HPL[{minus, minus, 0, minus, plus}, t] - 6*HPL[{minus, minus, minus, 0, plus}, t])/6/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, plus, 0, plus, 0}, t_]:=HPL[{0}, t]*HPL[{0, plus}, t]*HPL[{minus, plus}, t] - 2*HPL[{0}, t]*HPL[{minus}, t]*HPL[{0, plus, plus}, t] + HPL[{0}, t]*HPL[{0, plus, minus, plus}, t] + 2*HPL[{0}, t]*HPL[{0, plus, plus, minus}, t] - HPL[{0, minus, plus, 0, plus}, t] - HPL[{minus, 0, plus, 0, plus}, t] - 2*HPL[{minus, plus, 0, 0, plus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, plus, plus, minus, 0}, t_]:=(-(HPL[{0}, t]*HPL[{minus, plus}, t]^2) + 2*HPL[{0}, t]*HPL[{minus}, t]*HPL[{minus, plus, plus}, t] - 2*(HPL[{0, minus, plus, plus, minus}, t] + HPL[{minus, 0, plus, plus, minus}, t] + HPL[{minus, plus, 0, plus, minus}, t] + HPL[{minus, plus, plus, 0, minus}, t]))/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, plus, plus, 0, 0}, t_]:=-(HPL[{0}, t]*HPL[{0, plus}, t]*HPL[{minus, plus}, t]) + HPL[{0}, t]*HPL[{minus}, t]*HPL[{0, plus, plus}, t] + (HPL[{0}, t]^2*HPL[{minus, plus, plus}, t])/2 - HPL[{0}, t]*HPL[{0, plus, plus, minus}, t] + HPL[{0, 0, minus, plus, plus}, t] + HPL[{0, minus, 0, plus, plus}, t] + HPL[{0, minus, plus, 0, plus}, t] + HPL[{minus, 0, 0, plus, plus}, t] + HPL[{minus, 0, plus, 0, plus}, t] + HPL[{minus, plus, 0, 0, plus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, plus, plus, plus, 0}, t_]:=HPL[{0}, t]*HPL[{minus, plus, plus, plus}, t] - HPL[{0, minus, plus, plus, plus}, t] - HPL[{minus, 0, plus, plus, plus}, t] - HPL[{minus, plus, 0, plus, plus}, t] - HPL[{minus, plus, plus, 0, plus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{0, minus, minus, minus, 0}, t_]:=HPL[{0}, t]*HPL[{0, minus, minus, minus}, t] - 2*HPL[{0, 0, minus, minus, minus}, t] - HPL[{0, minus, 0, minus, minus}, t] - HPL[{0, minus, minus, 0, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{0, minus, minus, 0, 0}, t_]:=(-(HPL[{0}, t]*HPL[{0, minus}, t]^2) + HPL[{0}, t]^2*HPL[{0, minus, minus}, t] + 6*HPL[{0, 0, 0, minus, minus}, t] + 4*HPL[{0, 0, minus, 0, minus}, t] + 2*HPL[{0, minus, 0, 0, minus}, t])/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{0, minus, minus, plus, 0}, t_]:=HPL[{0}, t]*HPL[{0, minus, minus, plus}, t] - 2*HPL[{0, 0, minus, minus, plus}, t] - HPL[{0, minus, 0, minus, plus}, t] - HPL[{0, minus, minus, 0, plus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{0, minus, 0, minus, 0}, t_]:=(HPL[{0}, t]*HPL[{0, minus}, t]^2 - 4*HPL[{0}, t]*HPL[{0, 0, minus, minus}, t] - 4*(HPL[{0, 0, minus, 0, minus}, t] + HPL[{0, minus, 0, 0, minus}, t]))/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{0, minus, 0, 0, 0}, t_]:=(HPL[{0}, t]^3*HPL[{0, minus}, t])/6 - HPL[{0}, t]^2*HPL[{0, 0, minus}, t] + 3*HPL[{0}, t]*HPL[{0, 0, 0, minus}, t] - 4*HPL[{0, 0, 0, 0, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{0, minus, 0, plus, 0}, t_]:=HPL[{0}, t]*HPL[{0, minus}, t]*HPL[{0, plus}, t] - 2*HPL[{0}, t]*HPL[{0, 0, minus, plus}, t] - 2*HPL[{0}, t]*HPL[{0, 0, plus, minus}, t] - HPL[{0}, t]*HPL[{0, plus, 0, minus}, t] - 2*HPL[{0, 0, minus, 0, plus}, t] - 2*HPL[{0, minus, 0, 0, plus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, minus, minus, minus, minus}, t_]:=HPL[{minus}, t]^5/120/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, minus, minus, minus, plus}, t_]:=(HPL[{minus}, t]^3*HPL[{minus, plus}, t] - 3*HPL[{minus}, t]^2*HPL[{minus, plus, minus}, t] + 6*HPL[{minus}, t]*HPL[{minus, plus, minus, minus}, t] - 6*HPL[{minus, plus, minus, minus, minus}, t])/24/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, minus, minus, 0, minus}, t_]:=(HPL[{minus}, t]^3*HPL[{0, minus}, t])/6 - HPL[{minus}, t]^2*HPL[{0, minus, minus}, t] + 3*HPL[{minus}, t]*HPL[{0, minus, minus, minus}, t] - 4*HPL[{0, minus, minus, minus, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, minus, minus, 0, plus}, t_]:=(HPL[{minus}, t]^3*HPL[{0, plus}, t])/6 - (HPL[{minus}, t]^2*HPL[{0, minus, plus}, t])/2 - (HPL[{minus}, t]^2*HPL[{0, plus, minus}, t])/2 + HPL[{minus}, t]*HPL[{0, minus, minus, plus}, t] + HPL[{minus}, t]*HPL[{0, minus, plus, minus}, t] + HPL[{minus}, t]*HPL[{0, plus, minus, minus}, t] - HPL[{0, minus, minus, minus, plus}, t] - HPL[{0, minus, minus, plus, minus}, t] - HPL[{0, minus, plus, minus, minus}, t] - HPL[{0, plus, minus, minus, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, minus, minus, plus, minus}, t_]:=(HPL[{minus}, t]^2*HPL[{minus, plus, minus}, t] - 4*HPL[{minus}, t]*HPL[{minus, plus, minus, minus}, t])/6 + HPL[{minus, plus, minus, minus, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, minus, minus, plus, plus}, t_]:=(-(HPL[{minus}, t]*HPL[{minus, plus}, t]^2) - 2*HPL[{minus, plus}, t]*HPL[{minus, plus, minus}, t] + 3*HPL[{minus}, t]^2*HPL[{minus, plus, plus}, t] + 2*HPL[{minus, plus, minus, minus, plus}, t] - 6*HPL[{minus, plus, plus, minus, minus}, t])/6/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, minus, 0, minus, minus}, t_]:=(HPL[{minus}, t]^2*HPL[{0, minus, minus}, t])/2 - 3*HPL[{minus}, t]*HPL[{0, minus, minus, minus}, t] + 6*HPL[{0, minus, minus, minus, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, minus, 0, minus, plus}, t_]:=(HPL[{minus}, t]^2*HPL[{0, minus, plus}, t])/2 - 2*HPL[{minus}, t]*HPL[{0, minus, minus, plus}, t] - HPL[{minus}, t]*HPL[{0, minus, plus, minus}, t] + 3*HPL[{0, minus, minus, minus, plus}, t] + 2*HPL[{0, minus, minus, plus, minus}, t] + HPL[{0, minus, plus, minus, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, minus, 0, 0, minus}, t_]:=(-(HPL[{minus}, t]*HPL[{0, minus}, t]^2) + HPL[{minus}, t]^2*HPL[{0, 0, minus}, t] + 2*HPL[{0, minus}, t]*HPL[{0, minus, minus}, t] - 6*HPL[{0, 0, minus, minus, minus}, t] - 2*HPL[{0, minus, 0, minus, minus}, t])/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, minus, 0, 0, plus}, t_]:=-(HPL[{minus}, t]*HPL[{0, minus}, t]*HPL[{0, plus}, t]) + (HPL[{minus}, t]^2*HPL[{0, 0, plus}, t])/2 + HPL[{0, plus}, t]*HPL[{0, minus, minus}, t] + HPL[{minus}, t]*HPL[{0, 0, minus, plus}, t] + HPL[{minus}, t]*HPL[{0, 0, plus, minus}, t] + HPL[{minus}, t]*HPL[{0, plus, 0, minus}, t] - HPL[{0, 0, minus, minus, plus}, t] - HPL[{0, 0, minus, plus, minus}, t] - HPL[{0, 0, plus, minus, minus}, t] - HPL[{0, plus, 0, minus, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, minus, 0, plus, minus}, t_]:=(HPL[{minus}, t]^2*HPL[{0, plus, minus}, t])/2 - HPL[{minus}, t]*HPL[{0, minus, plus, minus}, t] - 2*HPL[{minus}, t]*HPL[{0, plus, minus, minus}, t] + HPL[{0, minus, minus, plus, minus}, t] + 2*HPL[{0, minus, plus, minus, minus}, t] + 3*HPL[{0, plus, minus, minus, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, minus, 0, plus, plus}, t_]:=(HPL[{minus}, t]^2*HPL[{0, plus, plus}, t])/2 - HPL[{minus}, t]*HPL[{0, minus, plus, plus}, t] - HPL[{minus}, t]*HPL[{0, plus, minus, plus}, t] - HPL[{minus}, t]*HPL[{0, plus, plus, minus}, t] + HPL[{0, minus, minus, plus, plus}, t] + HPL[{0, minus, plus, minus, plus}, t] + HPL[{0, minus, plus, plus, minus}, t] + HPL[{0, plus, minus, minus, plus}, t] + HPL[{0, plus, minus, plus, minus}, t] + HPL[{0, plus, plus, minus, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, minus, plus, minus, minus}, t_]:=(HPL[{minus}, t]*HPL[{minus, plus, minus, minus}, t] - 3*HPL[{minus, plus, minus, minus, minus}, t])/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, minus, plus, minus, plus}, t_]:=(HPL[{minus}, t]*HPL[{minus, plus}, t]^2 + HPL[{minus, plus}, t]*HPL[{minus, plus, minus}, t] - 2*HPL[{minus}, t]^2*HPL[{minus, plus, plus}, t] - 2*HPL[{minus, plus, minus, minus, plus}, t] + 4*HPL[{minus, plus, plus, minus, minus}, t])/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, minus, plus, 0, minus}, t_]:=(HPL[{minus}, t]*HPL[{0, minus}, t]*HPL[{minus, plus}, t] - HPL[{minus}, t]^2*HPL[{0, minus, plus}, t] - HPL[{minus}, t]^2*HPL[{0, plus, minus}, t] - HPL[{0, minus}, t]*HPL[{minus, plus, minus}, t] + 2*HPL[{minus}, t]*HPL[{0, minus, plus, minus}, t] + 4*HPL[{minus}, t]*HPL[{0, plus, minus, minus}, t] - 2*HPL[{0, minus, plus, minus, minus}, t] - 6*HPL[{0, plus, minus, minus, minus}, t])/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, minus, plus, 0, plus}, t_]:=(HPL[{minus}, t]*HPL[{0, plus}, t]*HPL[{minus, plus}, t] - 2*HPL[{minus}, t]^2*HPL[{0, plus, plus}, t] - HPL[{0, plus}, t]*HPL[{minus, plus, minus}, t] + 2*HPL[{minus}, t]*HPL[{0, plus, minus, plus}, t] + 4*HPL[{minus}, t]*HPL[{0, plus, plus, minus}, t] - 2*HPL[{0, plus, minus, minus, plus}, t] - 2*HPL[{0, plus, minus, plus, minus}, t] - 4*HPL[{0, plus, plus, minus, minus}, t])/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, minus, plus, plus, minus}, t_]:=(HPL[{minus}, t]*HPL[{minus, plus}, t]^2 + 2*HPL[{minus, plus}, t]*HPL[{minus, plus, minus}, t] - 2*HPL[{minus}, t]^2*HPL[{minus, plus, plus}, t] - 2*HPL[{minus}, t]*HPL[{minus, plus, minus, plus}, t])/4 + HPL[{minus, plus, plus, minus, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, minus, plus, plus, plus}, t_]:=(HPL[{minus, plus}, t]*HPL[{minus, plus, plus}, t] - HPL[{minus}, t]*HPL[{minus, plus, plus, plus}, t] - 2*HPL[{minus, plus, minus, plus, plus}, t] + HPL[{minus, plus, plus, plus, minus}, t])/4/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, 0, minus, minus, minus}, t_]:=HPL[{minus}, t]*HPL[{0, minus, minus, minus}, t] - 4*HPL[{0, minus, minus, minus, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, 0, minus, minus, plus}, t_]:=HPL[{minus}, t]*HPL[{0, minus, minus, plus}, t] - 3*HPL[{0, minus, minus, minus, plus}, t] - HPL[{0, minus, minus, plus, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, 0, minus, 0, minus}, t_]:=(HPL[{minus}, t]*HPL[{0, minus}, t]^2 - 4*HPL[{0, minus}, t]*HPL[{0, minus, minus}, t] - 4*HPL[{minus}, t]*HPL[{0, 0, minus, minus}, t] + 24*HPL[{0, 0, minus, minus, minus}, t] + 8*HPL[{0, minus, 0, minus, minus}, t])/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, 0, minus, 0, plus}, t_]:=(2*HPL[{minus}, t]*HPL[{0, minus}, t]*HPL[{0, plus}, t] - 4*HPL[{0, plus}, t]*HPL[{0, minus, minus}, t] + HPL[{0, minus}, t]*HPL[{0, minus, plus}, t] + HPL[{0, minus}, t]*HPL[{0, plus, minus}, t] - 4*HPL[{minus}, t]*HPL[{0, 0, minus, plus}, t] - 4*HPL[{minus}, t]*HPL[{0, 0, plus, minus}, t] - 2*HPL[{minus}, t]*HPL[{0, plus, 0, minus}, t] + 4*HPL[{0, 0, minus, minus, plus}, t] + 4*HPL[{0, 0, minus, plus, minus}, t] + 4*HPL[{0, 0, plus, minus, minus}, t] - HPL[{0, minus, plus, 0, minus}, t] + 2*HPL[{0, plus, 0, minus, minus}, t] - HPL[{0, plus, minus, 0, minus}, t])/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, 0, minus, plus, minus}, t_]:=HPL[{minus}, t]*HPL[{0, minus, plus, minus}, t] - 2*(HPL[{0, minus, minus, plus, minus}, t] + HPL[{0, minus, plus, minus, minus}, t])/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, 0, minus, plus, plus}, t_]:=HPL[{minus}, t]*HPL[{0, minus, plus, plus}, t] - 2*HPL[{0, minus, minus, plus, plus}, t] - HPL[{0, minus, plus, minus, plus}, t] - HPL[{0, minus, plus, plus, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, 0, 0, minus, minus}, t_]:=HPL[{minus}, t]*HPL[{0, 0, minus, minus}, t] - 3*HPL[{0, 0, minus, minus, minus}, t] - HPL[{0, minus, 0, minus, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, 0, 0, minus, plus}, t_]:=(-(HPL[{0, minus}, t]*HPL[{0, minus, plus}, t]) + HPL[{0, minus}, t]*HPL[{0, plus, minus}, t] + 2*HPL[{minus}, t]*HPL[{0, 0, minus, plus}, t] - 2*HPL[{0, 0, minus, plus, minus}, t] - 4*HPL[{0, 0, plus, minus, minus}, t] + HPL[{0, minus, plus, 0, minus}, t] - 2*HPL[{0, plus, 0, minus, minus}, t] - HPL[{0, plus, minus, 0, minus}, t])/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, 0, 0, 0, minus}, t_]:=-(HPL[{0, minus}, t]*HPL[{0, 0, minus}, t]) + HPL[{minus}, t]*HPL[{0, 0, 0, minus}, t] + 4*HPL[{0, 0, 0, minus, minus}, t] + 2*HPL[{0, 0, minus, 0, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, 0, 0, 0, plus}, t_]:=HPL[{0, plus}, t]*HPL[{0, 0, minus}, t] - HPL[{0, minus}, t]*HPL[{0, 0, plus}, t] + HPL[{minus}, t]*HPL[{0, 0, 0, plus}, t] - HPL[{0, 0, 0, minus, plus}, t] - HPL[{0, 0, 0, plus, minus}, t] - HPL[{0, 0, plus, 0, minus}, t] - HPL[{0, plus, 0, 0, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, 0, 0, plus, minus}, t_]:=-(HPL[{0, minus}, t]*HPL[{0, plus, minus}, t]) + HPL[{minus}, t]*HPL[{0, 0, plus, minus}, t] + HPL[{0, 0, minus, plus, minus}, t] + 2*HPL[{0, 0, plus, minus, minus}, t] + 2*HPL[{0, plus, 0, minus, minus}, t] + HPL[{0, plus, minus, 0, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, 0, 0, plus, plus}, t_]:=(HPL[{minus}, t]*HPL[{0, plus}, t]^2 + 2*HPL[{0, plus}, t]*HPL[{0, plus, minus}, t] - 4*HPL[{0, minus}, t]*HPL[{0, plus, plus}, t] - 2*HPL[{minus}, t]*HPL[{0, plus, 0, plus}, t] + 4*HPL[{0, 0, minus, plus, plus}, t] - 4*HPL[{0, 0, plus, plus, minus}, t] + 2*HPL[{0, plus, 0, minus, plus}, t] - 2*HPL[{0, plus, minus, 0, plus}, t] + 4*HPL[{0, plus, plus, 0, minus}, t])/4/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, 0, plus, minus, minus}, t_]:=HPL[{minus}, t]*HPL[{0, plus, minus, minus}, t] - HPL[{0, minus, plus, minus, minus}, t] - 3*HPL[{0, plus, minus, minus, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, 0, plus, minus, plus}, t_]:=HPL[{minus}, t]*HPL[{0, plus, minus, plus}, t] - HPL[{0, minus, plus, minus, plus}, t] - 2*HPL[{0, plus, minus, minus, plus}, t] - HPL[{0, plus, minus, plus, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, 0, plus, 0, minus}, t_]:=HPL[{minus}, t]*HPL[{0, plus, 0, minus}, t] - HPL[{0, minus, plus, 0, minus}, t] - 2*HPL[{0, plus, 0, minus, minus}, t] - HPL[{0, plus, minus, 0, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, 0, plus, 0, plus}, t_]:=-(HPL[{0, plus}, t]*HPL[{0, minus, plus}, t]) - HPL[{0, plus}, t]*HPL[{0, plus, minus}, t] + 2*HPL[{0, minus}, t]*HPL[{0, plus, plus}, t] + HPL[{minus}, t]*HPL[{0, plus, 0, plus}, t] - HPL[{0, plus, 0, minus, plus}, t] - HPL[{0, plus, 0, plus, minus}, t] - 2*HPL[{0, plus, plus, 0, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, 0, plus, plus, minus}, t_]:=HPL[{minus}, t]*HPL[{0, plus, plus, minus}, t] - HPL[{0, minus, plus, plus, minus}, t] - HPL[{0, plus, minus, plus, minus}, t] - 2*HPL[{0, plus, plus, minus, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, 0, plus, plus, plus}, t_]:=HPL[{minus}, t]*HPL[{0, plus, plus, plus}, t] - HPL[{0, minus, plus, plus, plus}, t] - HPL[{0, plus, minus, plus, plus}, t] - HPL[{0, plus, plus, minus, plus}, t] - HPL[{0, plus, plus, plus, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, plus, minus, 0, minus}, t_]:=-2*HPL[{minus, plus}, t]*HPL[{0, minus, minus}, t] + HPL[{0, minus}, t]*HPL[{minus, plus, minus}, t] + 2*HPL[{minus}, t]*HPL[{0, minus, minus, plus}, t] + HPL[{minus}, t]*HPL[{0, minus, plus, minus}, t] - 2*HPL[{0, minus, minus, plus, minus}, t] - 2*HPL[{0, minus, plus, minus, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, plus, minus, 0, plus}, t_]:=-(HPL[{minus, plus}, t]*HPL[{0, minus, plus}, t]) - HPL[{minus, plus}, t]*HPL[{0, plus, minus}, t] + HPL[{0, plus}, t]*HPL[{minus, plus, minus}, t] + 2*HPL[{minus}, t]*HPL[{0, minus, plus, plus}, t] + HPL[{minus}, t]*HPL[{0, plus, minus, plus}, t] - HPL[{0, minus, plus, minus, plus}, t] - 2*HPL[{0, minus, plus, plus, minus}, t] - HPL[{0, plus, minus, plus, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, plus, minus, plus, minus}, t_]:=-(HPL[{minus}, t]*HPL[{minus, plus}, t]^2) - HPL[{minus, plus}, t]*HPL[{minus, plus, minus}, t] + 2*HPL[{minus}, t]^2*HPL[{minus, plus, plus}, t] + HPL[{minus}, t]*HPL[{minus, plus, minus, plus}, t] - 4*HPL[{minus, plus, plus, minus, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, plus, 0, minus, minus}, t_]:=HPL[{minus, plus}, t]*HPL[{0, minus, minus}, t] - HPL[{minus}, t]*HPL[{0, minus, minus, plus}, t] - HPL[{minus}, t]*HPL[{0, minus, plus, minus}, t] - HPL[{minus}, t]*HPL[{0, plus, minus, minus}, t] + HPL[{0, minus, minus, plus, minus}, t] + 2*HPL[{0, minus, plus, minus, minus}, t] + 3*HPL[{0, plus, minus, minus, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, plus, 0, minus, plus}, t_]:=HPL[{minus, plus}, t]*HPL[{0, minus, plus}, t] - 2*HPL[{minus}, t]*HPL[{0, minus, plus, plus}, t] - HPL[{minus}, t]*HPL[{0, plus, minus, plus}, t] + HPL[{0, minus, plus, minus, plus}, t] + 2*HPL[{0, minus, plus, plus, minus}, t] + 2*HPL[{0, plus, minus, minus, plus}, t] + HPL[{0, plus, minus, plus, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, plus, 0, 0, minus}, t_]:=HPL[{minus, plus}, t]*HPL[{0, 0, minus}, t] - HPL[{minus}, t]*HPL[{0, 0, minus, plus}, t] - HPL[{minus}, t]*HPL[{0, 0, plus, minus}, t] - HPL[{minus}, t]*HPL[{0, plus, 0, minus}, t] + HPL[{0, 0, minus, plus, minus}, t] + 2*HPL[{0, 0, plus, minus, minus}, t] + 2*HPL[{0, plus, 0, minus, minus}, t] + HPL[{0, plus, minus, 0, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, plus, 0, 0, plus}, t_]:=(-(HPL[{minus}, t]*HPL[{0, plus}, t]^2) + 2*HPL[{minus, plus}, t]*HPL[{0, 0, plus}, t] + HPL[{0, plus}, t]*HPL[{0, plus, minus}, t] + HPL[{0, plus, 0, minus, plus}, t] + HPL[{0, plus, minus, 0, plus}, t])/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, plus, 0, plus, minus}, t_]:=HPL[{minus, plus}, t]*HPL[{0, plus, minus}, t] - HPL[{minus}, t]*HPL[{0, plus, minus, plus}, t] - 2*HPL[{minus}, t]*HPL[{0, plus, plus, minus}, t] + 2*HPL[{0, plus, minus, plus, minus}, t] + 4*HPL[{0, plus, plus, minus, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, plus, 0, plus, plus}, t_]:=HPL[{minus, plus}, t]*HPL[{0, plus, plus}, t] - 3*HPL[{minus}, t]*HPL[{0, plus, plus, plus}, t] + HPL[{0, plus, minus, plus, plus}, t] + 2*HPL[{0, plus, plus, minus, plus}, t] + 3*HPL[{0, plus, plus, plus, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, plus, plus, minus, plus}, t_]:=(-(HPL[{minus, plus}, t]*HPL[{minus, plus, plus}, t]) + 3*HPL[{minus}, t]*HPL[{minus, plus, plus, plus}, t] - 3*HPL[{minus, plus, plus, plus, minus}, t])/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, plus, plus, 0, minus}, t_]:=-(HPL[{minus, plus}, t]*HPL[{0, minus, plus}, t]) - HPL[{minus, plus}, t]*HPL[{0, plus, minus}, t] + HPL[{0, minus}, t]*HPL[{minus, plus, plus}, t] + HPL[{minus}, t]*HPL[{0, minus, plus, plus}, t] + HPL[{minus}, t]*HPL[{0, plus, minus, plus}, t] + HPL[{minus}, t]*HPL[{0, plus, plus, minus}, t] - HPL[{0, minus, plus, plus, minus}, t] - HPL[{0, plus, minus, plus, minus}, t] - 2*HPL[{0, plus, plus, minus, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, plus, plus, 0, plus}, t_]:=-2*HPL[{minus, plus}, t]*HPL[{0, plus, plus}, t] + HPL[{0, plus}, t]*HPL[{minus, plus, plus}, t] + 3*HPL[{minus}, t]*HPL[{0, plus, plus, plus}, t] - HPL[{0, plus, plus, minus, plus}, t] - 3*HPL[{0, plus, plus, plus, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{0, minus, minus, 0, minus}, t_]:=HPL[{0, minus}, t]*HPL[{0, minus, minus}, t] - 3*(2*HPL[{0, 0, minus, minus, minus}, t] + HPL[{0, minus, 0, minus, minus}, t])/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{0, minus, minus, 0, plus}, t_]:=(2*HPL[{0, plus}, t]*HPL[{0, minus, minus}, t] - HPL[{0, minus}, t]*HPL[{0, minus, plus}, t] - HPL[{0, minus}, t]*HPL[{0, plus, minus}, t] + HPL[{0, minus, plus, 0, minus}, t] + HPL[{0, plus, minus, 0, minus}, t])/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{0, minus, 0, minus, plus}, t_]:=(HPL[{0, minus}, t]*HPL[{0, minus, plus}, t] - HPL[{0, minus}, t]*HPL[{0, plus, minus}, t] - 4*HPL[{0, 0, minus, minus, plus}, t] + 4*HPL[{0, 0, plus, minus, minus}, t] - HPL[{0, minus, plus, 0, minus}, t] + 2*HPL[{0, plus, 0, minus, minus}, t] + HPL[{0, plus, minus, 0, minus}, t])/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{0, minus, 0, 0, minus}, t_]:=HPL[{0, minus}, t]*HPL[{0, 0, minus}, t] - 3*(2*HPL[{0, 0, 0, minus, minus}, t] + HPL[{0, 0, minus, 0, minus}, t])/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{0, minus, 0, 0, plus}, t_]:=-2*HPL[{0, plus}, t]*HPL[{0, 0, minus}, t] + HPL[{0, minus}, t]*HPL[{0, 0, plus}, t] + 3*HPL[{0, 0, 0, minus, plus}, t] + 3*HPL[{0, 0, 0, plus, minus}, t] + 3*HPL[{0, 0, plus, 0, minus}, t] + 2*HPL[{0, plus, 0, 0, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{0, minus, 0, plus, minus}, t_]:=HPL[{0, minus}, t]*HPL[{0, plus, minus}, t] - 2*HPL[{0, 0, minus, plus, minus}, t] - 4*HPL[{0, 0, plus, minus, minus}, t] - 2*HPL[{0, plus, 0, minus, minus}, t] - HPL[{0, plus, minus, 0, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{0, minus, 0, plus, plus}, t_]:=-(HPL[{0, plus}, t]*HPL[{0, plus, minus}, t]) + HPL[{0, minus}, t]*HPL[{0, plus, plus}, t] - 2*HPL[{0, 0, minus, plus, plus}, t] + 2*HPL[{0, 0, plus, plus, minus}, t] + HPL[{0, plus, 0, plus, minus}, t] + HPL[{0, plus, minus, 0, plus}, t] - HPL[{0, plus, plus, 0, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{0, minus, plus, 0, plus}, t_]:=HPL[{0, plus}, t]*HPL[{0, minus, plus}, t] + HPL[{0, plus}, t]*HPL[{0, plus, minus}, t] - 2*HPL[{0, minus}, t]*HPL[{0, plus, plus}, t] - HPL[{0, plus, minus, 0, plus}, t] + 2*HPL[{0, plus, plus, 0, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{0, 0, minus, 0, plus}, t_]:=HPL[{0, plus}, t]*HPL[{0, 0, minus}, t] - 3*HPL[{0, 0, 0, minus, plus}, t] - 3*HPL[{0, 0, 0, plus, minus}, t] - 2*HPL[{0, 0, plus, 0, minus}, t] - HPL[{0, plus, 0, 0, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{0, 0, 0, plus, plus}, t_]:=(HPL[{0, plus}, t]*HPL[{0, 0, plus}, t] - 3*HPL[{0, 0, plus, 0, plus}, t] - HPL[{0, plus, 0, 0, plus}, t])/6/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{0, 0, plus, minus, plus}, t_]:=(HPL[{0, plus}, t]*HPL[{0, plus, minus}, t] - 4*HPL[{0, 0, plus, plus, minus}, t] - HPL[{0, plus, 0, minus, plus}, t] - 2*HPL[{0, plus, 0, plus, minus}, t] - HPL[{0, plus, minus, 0, plus}, t])/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{0, 0, plus, plus, plus}, t_]:=(HPL[{0, plus}, t]*HPL[{0, plus, plus}, t] - 3*HPL[{0, plus, 0, plus, plus}, t] - HPL[{0, plus, plus, 0, plus}, t])/6/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;


==> anc/HypExp/MinimalSetpm6.m <==
HPL[{minus, minus, minus, minus, minus, 0}, t_]:=(HPL[{0}, t]*HPL[{minus}, t]^5)/120 - HPL[{0, minus, minus, minus, minus, minus}, t] - HPL[{minus, 0, minus, minus, minus, minus}, t] - HPL[{minus, minus, 0, minus, minus, minus}, t] - HPL[{minus, minus, minus, 0, minus, minus}, t] - HPL[{minus, minus, minus, minus, 0, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, minus, minus, 0, minus, 0}, t_]:=(HPL[{0}, t]*HPL[{minus}, t]^3*HPL[{0, minus}, t])/6 - HPL[{0}, t]*HPL[{minus}, t]^2*HPL[{0, minus, minus}, t] + 3*HPL[{0}, t]*HPL[{minus}, t]*HPL[{0, minus, minus, minus}, t] - 4*HPL[{0}, t]*HPL[{0, minus, minus, minus, minus}, t] - HPL[{0, minus, minus, minus, 0, minus}, t] - HPL[{minus, 0, minus, minus, 0, minus}, t] - HPL[{minus, minus, 0, minus, 0, minus}, t] - 2*HPL[{minus, minus, minus, 0, 0, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, 0, minus, plus, minus, 0}, t_]:=HPL[{0}, t]*HPL[{minus}, t]*HPL[{0, minus, plus, minus}, t] - 2*HPL[{0}, t]*HPL[{0, minus, minus, plus, minus}, t] - 2*HPL[{0}, t]*HPL[{0, minus, plus, minus, minus}, t] - HPL[{0, minus, 0, minus, plus, minus}, t] - 2*HPL[{minus, 0, 0, minus, plus, minus}, t] - HPL[{minus, 0, minus, 0, plus, minus}, t] - HPL[{minus, 0, minus, plus, 0, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, 0, minus, plus, 0, 0}, t_]:=-(HPL[{0}, t]*HPL[{minus}, t]*HPL[{0, minus}, t]*HPL[{0, plus}, t]) + 2*HPL[{0}, t]*HPL[{0, plus}, t]*HPL[{0, minus, minus}, t] + (HPL[{0}, t]^2*HPL[{minus}, t]*HPL[{0, minus, plus}, t])/2 - HPL[{0}, t]*HPL[{0, minus}, t]*HPL[{0, plus, minus}, t] + 2*HPL[{0}, t]*HPL[{minus}, t]*HPL[{0, 0, plus, minus}, t] - HPL[{0}, t]^2*HPL[{0, minus, minus, plus}, t] - (HPL[{0}, t]^2*HPL[{0, minus, plus, minus}, t])/2 + HPL[{0}, t]*HPL[{minus}, t]*HPL[{0, plus, 0, minus}, t] + HPL[{0}, t]*HPL[{0, plus, minus, 0, minus}, t] + HPL[{0, 0, minus, 0, minus, plus}, t] + 2*HPL[{0, minus, 0, 0, minus, plus}, t] + HPL[{0, minus, 0, minus, 0, plus}, t] + 3*HPL[{minus, 0, 0, 0, minus, plus}, t] + 2*HPL[{minus, 0, 0, minus, 0, plus}, t] + HPL[{minus, 0, minus, 0, 0, plus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, 0, minus, plus, plus, 0}, t_]:=HPL[{0}, t]*HPL[{minus}, t]*HPL[{0, minus, plus, plus}, t] - 2*HPL[{0}, t]*HPL[{0, minus, minus, plus, plus}, t] - HPL[{0}, t]*HPL[{0, minus, plus, minus, plus}, t] - HPL[{0}, t]*HPL[{0, minus, plus, plus, minus}, t] - HPL[{0, minus, 0, minus, plus, plus}, t] - 2*HPL[{minus, 0, 0, minus, plus, plus}, t] - HPL[{minus, 0, minus, 0, plus, plus}, t] - HPL[{minus, 0, minus, plus, 0, plus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, 0, 0, minus, minus, 0}, t_]:=HPL[{0}, t]*HPL[{minus}, t]*HPL[{0, 0, minus, minus}, t] - 3*HPL[{0}, t]*HPL[{0, 0, minus, minus, minus}, t] - HPL[{0}, t]*HPL[{0, minus, 0, minus, minus}, t] - HPL[{0, minus, 0, 0, minus, minus}, t] - 3*HPL[{minus, 0, 0, 0, minus, minus}, t] - HPL[{minus, 0, 0, minus, 0, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, 0, 0, minus, 0, 0}, t_]:=-(HPL[{0}, t]^2*HPL[{0, minus}, t]^2)/4 + (HPL[{0}, t]^2*HPL[{minus}, t]*HPL[{0, 0, minus}, t])/2 + 2*HPL[{0}, t]*HPL[{0, minus}, t]*HPL[{0, 0, minus}, t] - 3*HPL[{0}, t]*HPL[{minus}, t]*HPL[{0, 0, 0, minus}, t] - 6*HPL[{0}, t]*HPL[{0, 0, 0, minus, minus}, t] - 3*HPL[{0}, t]*HPL[{0, 0, minus, 0, minus}, t] + HPL[{0, 0, minus, 0, 0, minus}, t] + 3*HPL[{0, minus, 0, 0, 0, minus}, t] + 6*HPL[{minus, 0, 0, 0, 0, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, 0, 0, minus, plus, 0}, t_]:=(-(HPL[{0}, t]*HPL[{0, minus}, t]*HPL[{0, minus, plus}, t]) + HPL[{0}, t]*HPL[{0, minus}, t]*HPL[{0, plus, minus}, t] + 2*HPL[{0}, t]*HPL[{minus}, t]*HPL[{0, 0, minus, plus}, t] - 2*HPL[{0}, t]*HPL[{0, 0, minus, plus, minus}, t] - 4*HPL[{0}, t]*HPL[{0, 0, plus, minus, minus}, t] + HPL[{0}, t]*HPL[{0, minus, plus, 0, minus}, t] - 2*HPL[{0}, t]*HPL[{0, plus, 0, minus, minus}, t] - HPL[{0}, t]*HPL[{0, plus, minus, 0, minus}, t] - 2*HPL[{0, minus, 0, 0, minus, plus}, t] - 6*HPL[{minus, 0, 0, 0, minus, plus}, t] - 2*HPL[{minus, 0, 0, minus, 0, plus}, t])/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, 0, 0, 0, minus, 0}, t_]:=-(HPL[{0}, t]*HPL[{0, minus}, t]*HPL[{0, 0, minus}, t]) + HPL[{0}, t]*HPL[{minus}, t]*HPL[{0, 0, 0, minus}, t] + 4*HPL[{0}, t]*HPL[{0, 0, 0, minus, minus}, t] + 2*HPL[{0}, t]*HPL[{0, 0, minus, 0, minus}, t] - HPL[{0, minus, 0, 0, 0, minus}, t] - 4*HPL[{minus, 0, 0, 0, 0, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, 0, 0, 0, 0, 0}, t_]:=HPL[{0}, t]*HPL[{0, 0, 0, 0, minus}, t] + (HPL[{0}, t]^5*HPL[{minus}, t] - 5*HPL[{0}, t]^4*HPL[{0, minus}, t] + 20*HPL[{0}, t]^3*HPL[{0, 0, minus}, t] - 60*HPL[{0}, t]^2*HPL[{0, 0, 0, minus}, t] - 120*HPL[{0, 0, 0, 0, 0, minus}, t])/120/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, 0, 0, 0, plus, 0}, t_]:=HPL[{0}, t]*HPL[{0, plus}, t]*HPL[{0, 0, minus}, t] - HPL[{0}, t]*HPL[{0, minus}, t]*HPL[{0, 0, plus}, t] + HPL[{0}, t]*HPL[{minus}, t]*HPL[{0, 0, 0, plus}, t] - HPL[{0}, t]*HPL[{0, 0, 0, minus, plus}, t] - HPL[{0}, t]*HPL[{0, 0, 0, plus, minus}, t] - HPL[{0}, t]*HPL[{0, 0, plus, 0, minus}, t] - HPL[{0}, t]*HPL[{0, plus, 0, 0, minus}, t] - HPL[{0, minus, 0, 0, 0, plus}, t] - 4*HPL[{minus, 0, 0, 0, 0, plus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, 0, 0, plus, minus, 0}, t_]:=-(HPL[{0}, t]*HPL[{0, minus}, t]*HPL[{0, plus, minus}, t]) + HPL[{0}, t]*HPL[{minus}, t]*HPL[{0, 0, plus, minus}, t] + HPL[{0}, t]*HPL[{0, 0, minus, plus, minus}, t] + 2*HPL[{0}, t]*HPL[{0, 0, plus, minus, minus}, t] + 2*HPL[{0}, t]*HPL[{0, plus, 0, minus, minus}, t] + HPL[{0}, t]*HPL[{0, plus, minus, 0, minus}, t] - HPL[{0, minus, 0, 0, plus, minus}, t] - 3*HPL[{minus, 0, 0, 0, plus, minus}, t] - HPL[{minus, 0, 0, plus, 0, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, minus, minus, 0, 0, 0}, t_]:=(HPL[{0}, t]^3*HPL[{minus}, t]^3)/36 - (HPL[{0}, t]^2*HPL[{minus}, t]^2*HPL[{0, minus}, t])/4 + (HPL[{0}, t]*HPL[{minus}, t]^2*HPL[{0, 0, minus}, t])/2 + (HPL[{0}, t]^2*HPL[{minus}, t]*HPL[{0, minus, minus}, t])/2 - HPL[{0}, t]*HPL[{minus}, t]*HPL[{0, 0, minus, minus}, t] - (HPL[{0}, t]^2*HPL[{0, minus, minus, minus}, t])/2 + HPL[{0}, t]*HPL[{0, 0, minus, minus, minus}, t] - HPL[{0, 0, 0, minus, minus, minus}, t] - HPL[{0, 0, minus, 0, minus, minus}, t] - HPL[{0, 0, minus, minus, 0, minus}, t] - HPL[{0, minus, 0, 0, minus, minus}, t] - HPL[{0, minus, 0, minus, 0, minus}, t] - HPL[{0, minus, minus, 0, 0, minus}, t] - HPL[{minus, 0, 0, 0, minus, minus}, t] - HPL[{minus, 0, 0, minus, 0, minus}, t] - HPL[{minus, 0, minus, 0, 0, minus}, t] - HPL[{minus, minus, 0, 0, 0, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, 0, 0, plus, 0, 0}, t_]:=(-(HPL[{0}, t]^2*HPL[{0, minus}, t]*HPL[{0, plus}, t]) - 2*HPL[{0}, t]*HPL[{0, plus}, t]*HPL[{0, 0, minus}, t] + HPL[{0}, t]^2*HPL[{minus}, t]*HPL[{0, 0, plus}, t] + 4*HPL[{0}, t]*HPL[{0, minus}, t]*HPL[{0, 0, plus}, t] - 6*HPL[{0}, t]*HPL[{minus}, t]*HPL[{0, 0, 0, plus}, t] + HPL[{0}, t]^2*HPL[{0, 0, minus, plus}, t] + HPL[{0}, t]^2*HPL[{0, 0, plus, minus}, t] + HPL[{0}, t]^2*HPL[{0, plus, 0, minus}, t] + 2*HPL[{0}, t]*HPL[{0, plus, 0, 0, minus}, t] + 2*HPL[{0, 0, minus, 0, 0, plus}, t] + 6*HPL[{0, minus, 0, 0, 0, plus}, t] + 12*HPL[{minus, 0, 0, 0, 0, plus}, t])/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, 0, 0, plus, plus, 0}, t_]:=(HPL[{0}, t]*HPL[{minus}, t]*HPL[{0, plus}, t]^2 + 2*HPL[{0}, t]*HPL[{0, plus}, t]*HPL[{0, plus, minus}, t] - 4*HPL[{0}, t]*HPL[{0, minus}, t]*HPL[{0, plus, plus}, t] - 2*HPL[{0}, t]*HPL[{minus}, t]*HPL[{0, plus, 0, plus}, t] + 4*HPL[{0}, t]*HPL[{0, 0, minus, plus, plus}, t] - 4*HPL[{0}, t]*HPL[{0, 0, plus, plus, minus}, t] + 2*HPL[{0}, t]*HPL[{0, plus, 0, minus, plus}, t] - 2*HPL[{0}, t]*HPL[{0, plus, minus, 0, plus}, t] + 4*HPL[{0}, t]*HPL[{0, plus, plus, 0, minus}, t] - 4*HPL[{0, minus, 0, 0, plus, plus}, t] - 12*HPL[{minus, 0, 0, 0, plus, plus}, t] - 4*HPL[{minus, 0, 0, plus, 0, plus}, t])/4/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, 0, plus, minus, minus, 0}, t_]:=HPL[{0}, t]*HPL[{minus}, t]*HPL[{0, plus, minus, minus}, t] - HPL[{0}, t]*HPL[{0, minus, plus, minus, minus}, t] - 3*HPL[{0}, t]*HPL[{0, plus, minus, minus, minus}, t] - HPL[{0, minus, 0, plus, minus, minus}, t] - 2*HPL[{minus, 0, 0, plus, minus, minus}, t] - HPL[{minus, 0, plus, 0, minus, minus}, t] - HPL[{minus, 0, plus, minus, 0, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, 0, plus, minus, 0, 0}, t_]:=(HPL[{0}, t]^2*HPL[{minus}, t]*HPL[{0, plus, minus}, t])/2 + HPL[{0}, t]*HPL[{0, minus}, t]*HPL[{0, plus, minus}, t] - 2*HPL[{0}, t]*HPL[{minus}, t]*HPL[{0, 0, plus, minus}, t] - (HPL[{0}, t]^2*HPL[{0, minus, plus, minus}, t])/2 - HPL[{0}, t]*HPL[{minus}, t]*HPL[{0, plus, 0, minus}, t] - HPL[{0}, t]^2*HPL[{0, plus, minus, minus}, t] + HPL[{0}, t]*HPL[{0, minus, plus, 0, minus}, t] + HPL[{0, 0, minus, 0, plus, minus}, t] + 2*HPL[{0, minus, 0, 0, plus, minus}, t] + HPL[{0, minus, 0, plus, 0, minus}, t] + 3*HPL[{minus, 0, 0, 0, plus, minus}, t] + 2*HPL[{minus, 0, 0, plus, 0, minus}, t] + HPL[{minus, 0, plus, 0, 0, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, 0, plus, minus, plus, 0}, t_]:=HPL[{0}, t]*HPL[{minus}, t]*HPL[{0, plus, minus, plus}, t] - HPL[{0}, t]*HPL[{0, minus, plus, minus, plus}, t] - 2*HPL[{0}, t]*HPL[{0, plus, minus, minus, plus}, t] - HPL[{0}, t]*HPL[{0, plus, minus, plus, minus}, t] - HPL[{0, minus, 0, plus, minus, plus}, t] - 2*HPL[{minus, 0, 0, plus, minus, plus}, t] - HPL[{minus, 0, plus, 0, minus, plus}, t] - HPL[{minus, 0, plus, minus, 0, plus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, 0, plus, 0, minus, 0}, t_]:=HPL[{0}, t]*HPL[{minus}, t]*HPL[{0, plus, 0, minus}, t] - HPL[{0}, t]*HPL[{0, minus, plus, 0, minus}, t] - 2*HPL[{0}, t]*HPL[{0, plus, 0, minus, minus}, t] - HPL[{0}, t]*HPL[{0, plus, minus, 0, minus}, t] - HPL[{0, minus, 0, plus, 0, minus}, t] - 2*HPL[{minus, 0, 0, plus, 0, minus}, t] - 2*HPL[{minus, 0, plus, 0, 0, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, 0, plus, 0, 0, 0}, t_]:=(HPL[{0}, t]^3*HPL[{minus}, t]*HPL[{0, plus}, t] + 3*HPL[{0}, t]^2*HPL[{0, minus}, t]*HPL[{0, plus}, t] - 6*HPL[{0}, t]^2*HPL[{minus}, t]*HPL[{0, 0, plus}, t] - 6*HPL[{0}, t]*HPL[{0, minus}, t]*HPL[{0, 0, plus}, t] - HPL[{0}, t]^3*HPL[{0, minus, plus}, t] - HPL[{0}, t]^3*HPL[{0, plus, minus}, t] + 18*HPL[{0}, t]*HPL[{minus}, t]*HPL[{0, 0, 0, plus}, t] - 3*HPL[{0}, t]^2*HPL[{0, plus, 0, minus}, t] + 6*HPL[{0}, t]*HPL[{0, 0, plus, 0, minus}, t] - 6*HPL[{0, 0, 0, minus, 0, plus}, t] - 12*HPL[{0, 0, minus, 0, 0, plus}, t] - 18*HPL[{0, minus, 0, 0, 0, plus}, t] - 24*HPL[{minus, 0, 0, 0, 0, plus}, t])/6/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, 0, plus, 0, plus, 0}, t_]:=-(HPL[{0}, t]*HPL[{0, plus}, t]*HPL[{0, minus, plus}, t]) - HPL[{0}, t]*HPL[{0, plus}, t]*HPL[{0, plus, minus}, t] + 2*HPL[{0}, t]*HPL[{0, minus}, t]*HPL[{0, plus, plus}, t] + HPL[{0}, t]*HPL[{minus}, t]*HPL[{0, plus, 0, plus}, t] - HPL[{0}, t]*HPL[{0, plus, 0, minus, plus}, t] - HPL[{0}, t]*HPL[{0, plus, 0, plus, minus}, t] - 2*HPL[{0}, t]*HPL[{0, plus, plus, 0, minus}, t] - HPL[{0, minus, 0, plus, 0, plus}, t] - 2*HPL[{minus, 0, 0, plus, 0, plus}, t] - 2*HPL[{minus, 0, plus, 0, 0, plus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, 0, plus, plus, minus, 0}, t_]:=HPL[{0}, t]*HPL[{minus}, t]*HPL[{0, plus, plus, minus}, t] - HPL[{0}, t]*HPL[{0, minus, plus, plus, minus}, t] - HPL[{0}, t]*HPL[{0, plus, minus, plus, minus}, t] - 2*HPL[{0}, t]*HPL[{0, plus, plus, minus, minus}, t] - HPL[{0, minus, 0, plus, plus, minus}, t] - 2*HPL[{minus, 0, 0, plus, plus, minus}, t] - HPL[{minus, 0, plus, 0, plus, minus}, t] - HPL[{minus, 0, plus, plus, 0, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, 0, plus, plus, 0, 0}, t_]:=-(HPL[{0}, t]*HPL[{minus}, t]*HPL[{0, plus}, t]^2)/2 + HPL[{0}, t]*HPL[{0, plus}, t]*HPL[{0, minus, plus}, t] + HPL[{0}, t]*HPL[{0, plus}, t]*HPL[{0, plus, minus}, t] + (HPL[{0}, t]^2*HPL[{minus}, t]*HPL[{0, plus, plus}, t])/2 - HPL[{0}, t]*HPL[{0, minus}, t]*HPL[{0, plus, plus}, t] - (HPL[{0}, t]^2*HPL[{0, minus, plus, plus}, t])/2 - (HPL[{0}, t]^2*HPL[{0, plus, minus, plus}, t])/2 - (HPL[{0}, t]^2*HPL[{0, plus, plus, minus}, t])/2 + HPL[{0}, t]*HPL[{0, plus, plus, 0, minus}, t] + HPL[{0, 0, minus, 0, plus, plus}, t] + 2*HPL[{0, minus, 0, 0, plus, plus}, t] + HPL[{0, minus, 0, plus, 0, plus}, t] + 3*HPL[{minus, 0, 0, 0, plus, plus}, t] + 2*HPL[{minus, 0, 0, plus, 0, plus}, t] + HPL[{minus, 0, plus, 0, 0, plus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, minus, minus, 0, plus, 0}, t_]:=(HPL[{0}, t]*HPL[{minus}, t]^3*HPL[{0, plus}, t] - 3*HPL[{0}, t]*HPL[{minus}, t]^2*HPL[{0, minus, plus}, t] - 3*HPL[{0}, t]*HPL[{minus}, t]^2*HPL[{0, plus, minus}, t] + 6*HPL[{0}, t]*HPL[{minus}, t]*HPL[{0, minus, minus, plus}, t] + 6*HPL[{0}, t]*HPL[{minus}, t]*HPL[{0, minus, plus, minus}, t] + 6*HPL[{0}, t]*HPL[{minus}, t]*HPL[{0, plus, minus, minus}, t] - 6*HPL[{0}, t]*HPL[{0, minus, minus, minus, plus}, t] - 6*HPL[{0}, t]*HPL[{0, minus, minus, plus, minus}, t] - 6*HPL[{0}, t]*HPL[{0, minus, plus, minus, minus}, t] - 6*HPL[{0}, t]*HPL[{0, plus, minus, minus, minus}, t] - 6*HPL[{0, minus, minus, minus, 0, plus}, t] - 6*HPL[{minus, 0, minus, minus, 0, plus}, t] - 6*HPL[{minus, minus, 0, minus, 0, plus}, t] - 12*HPL[{minus, minus, minus, 0, 0, plus}, t])/6/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, 0, plus, plus, plus, 0}, t_]:=HPL[{0}, t]*HPL[{minus}, t]*HPL[{0, plus, plus, plus}, t] - HPL[{0}, t]*HPL[{0, minus, plus, plus, plus}, t] - HPL[{0}, t]*HPL[{0, plus, minus, plus, plus}, t] - HPL[{0}, t]*HPL[{0, plus, plus, minus, plus}, t] - HPL[{0}, t]*HPL[{0, plus, plus, plus, minus}, t] - HPL[{0, minus, 0, plus, plus, plus}, t] - 2*HPL[{minus, 0, 0, plus, plus, plus}, t] - HPL[{minus, 0, plus, 0, plus, plus}, t] - HPL[{minus, 0, plus, plus, 0, plus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, plus, minus, minus, minus, 0}, t_]:=HPL[{0}, t]*HPL[{minus, plus, minus, minus, minus}, t] - HPL[{0, minus, plus, minus, minus, minus}, t] - HPL[{minus, 0, plus, minus, minus, minus}, t] - HPL[{minus, plus, 0, minus, minus, minus}, t] - HPL[{minus, plus, minus, 0, minus, minus}, t] - HPL[{minus, plus, minus, minus, 0, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, plus, minus, minus, 0, 0}, t_]:=HPL[{0}, t]*HPL[{minus, plus}, t]*HPL[{0, minus, minus}, t] - HPL[{0}, t]*HPL[{0, minus}, t]*HPL[{minus, plus, minus}, t] - HPL[{0}, t]*HPL[{minus}, t]*HPL[{0, minus, minus, plus}, t] + (HPL[{0}, t]^2*HPL[{minus, plus, minus, minus}, t])/2 + HPL[{0}, t]*HPL[{0, minus, minus, plus, minus}, t] + HPL[{0, 0, minus, plus, minus, minus}, t] + HPL[{0, minus, 0, plus, minus, minus}, t] + HPL[{0, minus, plus, 0, minus, minus}, t] + HPL[{0, minus, plus, minus, 0, minus}, t] + HPL[{minus, 0, 0, plus, minus, minus}, t] + HPL[{minus, 0, plus, 0, minus, minus}, t] + HPL[{minus, 0, plus, minus, 0, minus}, t] + HPL[{minus, plus, 0, 0, minus, minus}, t] + HPL[{minus, plus, 0, minus, 0, minus}, t] + HPL[{minus, plus, minus, 0, 0, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, plus, minus, minus, plus, 0}, t_]:=HPL[{0}, t]*HPL[{minus, plus, minus, minus, plus}, t] - HPL[{0, minus, plus, minus, minus, plus}, t] - HPL[{minus, 0, plus, minus, minus, plus}, t] - HPL[{minus, plus, 0, minus, minus, plus}, t] - HPL[{minus, plus, minus, 0, minus, plus}, t] - HPL[{minus, plus, minus, minus, 0, plus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, plus, minus, 0, minus, 0}, t_]:=-2*HPL[{0}, t]*HPL[{minus, plus}, t]*HPL[{0, minus, minus}, t] + HPL[{0}, t]*HPL[{0, minus}, t]*HPL[{minus, plus, minus}, t] + 2*HPL[{0}, t]*HPL[{minus}, t]*HPL[{0, minus, minus, plus}, t] + HPL[{0}, t]*HPL[{minus}, t]*HPL[{0, minus, plus, minus}, t] - 2*HPL[{0}, t]*HPL[{0, minus, minus, plus, minus}, t] - 2*HPL[{0}, t]*HPL[{0, minus, plus, minus, minus}, t] - HPL[{0, minus, plus, minus, 0, minus}, t] - HPL[{minus, 0, plus, minus, 0, minus}, t] - HPL[{minus, plus, 0, minus, 0, minus}, t] - 2*HPL[{minus, plus, minus, 0, 0, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, plus, minus, 0, 0, 0}, t_]:=(-3*HPL[{0}, t]^2*HPL[{0, minus}, t]*HPL[{minus, plus}, t] + 6*HPL[{0}, t]*HPL[{minus, plus}, t]*HPL[{0, 0, minus}, t] + 3*HPL[{0}, t]^2*HPL[{minus}, t]*HPL[{0, minus, plus}, t] + HPL[{0}, t]^3*HPL[{minus, plus, minus}, t] - 6*HPL[{0}, t]*HPL[{minus}, t]*HPL[{0, 0, minus, plus}, t] - 3*HPL[{0}, t]^2*HPL[{0, minus, plus, minus}, t] + 6*HPL[{0}, t]*HPL[{0, 0, minus, plus, minus}, t] - 6*HPL[{0, 0, 0, minus, plus, minus}, t] - 6*HPL[{0, 0, minus, 0, plus, minus}, t] - 6*HPL[{0, 0, minus, plus, 0, minus}, t] - 6*HPL[{0, minus, 0, 0, plus, minus}, t] - 6*HPL[{0, minus, 0, plus, 0, minus}, t] - 6*HPL[{0, minus, plus, 0, 0, minus}, t] - 6*HPL[{minus, 0, 0, 0, plus, minus}, t] - 6*HPL[{minus, 0, 0, plus, 0, minus}, t] - 6*HPL[{minus, 0, plus, 0, 0, minus}, t] - 6*HPL[{minus, plus, 0, 0, 0, minus}, t])/6/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, plus, minus, 0, plus, 0}, t_]:=-(HPL[{0}, t]*HPL[{minus, plus}, t]*HPL[{0, minus, plus}, t]) - HPL[{0}, t]*HPL[{minus, plus}, t]*HPL[{0, plus, minus}, t] + HPL[{0}, t]*HPL[{0, plus}, t]*HPL[{minus, plus, minus}, t] + 2*HPL[{0}, t]*HPL[{minus}, t]*HPL[{0, minus, plus, plus}, t] + HPL[{0}, t]*HPL[{minus}, t]*HPL[{0, plus, minus, plus}, t] - HPL[{0}, t]*HPL[{0, minus, plus, minus, plus}, t] - 2*HPL[{0}, t]*HPL[{0, minus, plus, plus, minus}, t] - HPL[{0}, t]*HPL[{0, plus, minus, plus, minus}, t] - HPL[{0, minus, plus, minus, 0, plus}, t] - HPL[{minus, 0, plus, minus, 0, plus}, t] - HPL[{minus, plus, 0, minus, 0, plus}, t] - 2*HPL[{minus, plus, minus, 0, 0, plus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, plus, minus, plus, minus, 0}, t_]:=-(HPL[{0}, t]*HPL[{minus}, t]*HPL[{minus, plus}, t]^2) - HPL[{0}, t]*HPL[{minus, plus}, t]*HPL[{minus, plus, minus}, t] + 2*HPL[{0}, t]*HPL[{minus}, t]^2*HPL[{minus, plus, plus}, t] + HPL[{0}, t]*HPL[{minus}, t]*HPL[{minus, plus, minus, plus}, t] - 4*HPL[{0}, t]*HPL[{minus, plus, plus, minus, minus}, t] - HPL[{0, minus, plus, minus, plus, minus}, t] - HPL[{minus, 0, plus, minus, plus, minus}, t] - HPL[{minus, plus, 0, minus, plus, minus}, t] - HPL[{minus, plus, minus, 0, plus, minus}, t] - HPL[{minus, plus, minus, plus, 0, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, plus, minus, plus, 0, 0}, t_]:=HPL[{0}, t]*HPL[{minus, plus}, t]*HPL[{0, plus, minus}, t] - HPL[{0}, t]*HPL[{0, plus}, t]*HPL[{minus, plus, minus}, t] - HPL[{0}, t]*HPL[{minus}, t]*HPL[{0, plus, minus, plus}, t] + (HPL[{0}, t]^2*HPL[{minus, plus, minus, plus}, t])/2 + HPL[{0}, t]*HPL[{0, plus, minus, plus, minus}, t] + HPL[{0, 0, minus, plus, minus, plus}, t] + HPL[{0, minus, 0, plus, minus, plus}, t] + HPL[{0, minus, plus, 0, minus, plus}, t] + HPL[{0, minus, plus, minus, 0, plus}, t] + HPL[{minus, 0, 0, plus, minus, plus}, t] + HPL[{minus, 0, plus, 0, minus, plus}, t] + HPL[{minus, 0, plus, minus, 0, plus}, t] + HPL[{minus, plus, 0, 0, minus, plus}, t] + HPL[{minus, plus, 0, minus, 0, plus}, t] + HPL[{minus, plus, minus, 0, 0, plus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, plus, minus, plus, plus, 0}, t_]:=HPL[{0}, t]*HPL[{minus, plus, minus, plus, plus}, t] - HPL[{0, minus, plus, minus, plus, plus}, t] - HPL[{minus, 0, plus, minus, plus, plus}, t] - HPL[{minus, plus, 0, minus, plus, plus}, t] - HPL[{minus, plus, minus, 0, plus, plus}, t] - HPL[{minus, plus, minus, plus, 0, plus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, minus, minus, plus, minus, 0}, t_]:=(HPL[{0}, t]*HPL[{minus}, t]^2*HPL[{minus, plus, minus}, t] - 4*HPL[{0}, t]*HPL[{minus}, t]*HPL[{minus, plus, minus, minus}, t] + 6*HPL[{0}, t]*HPL[{minus, plus, minus, minus, minus}, t] - 6*HPL[{0, minus, minus, minus, plus, minus}, t] - 6*HPL[{minus, 0, minus, minus, plus, minus}, t] - 6*HPL[{minus, minus, 0, minus, plus, minus}, t] - 6*HPL[{minus, minus, minus, 0, plus, minus}, t] - 6*HPL[{minus, minus, minus, plus, 0, minus}, t])/6/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, plus, 0, minus, minus, 0}, t_]:=HPL[{0}, t]*HPL[{minus, plus}, t]*HPL[{0, minus, minus}, t] - HPL[{0}, t]*HPL[{minus}, t]*HPL[{0, minus, minus, plus}, t] - HPL[{0}, t]*HPL[{minus}, t]*HPL[{0, minus, plus, minus}, t] - HPL[{0}, t]*HPL[{minus}, t]*HPL[{0, plus, minus, minus}, t] + HPL[{0}, t]*HPL[{0, minus, minus, plus, minus}, t] + 2*HPL[{0}, t]*HPL[{0, minus, plus, minus, minus}, t] + 3*HPL[{0}, t]*HPL[{0, plus, minus, minus, minus}, t] - HPL[{0, minus, plus, 0, minus, minus}, t] - HPL[{minus, 0, plus, 0, minus, minus}, t] - 2*HPL[{minus, plus, 0, 0, minus, minus}, t] - HPL[{minus, plus, 0, minus, 0, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, plus, 0, minus, 0, 0}, t_]:=(HPL[{0}, t]^2*HPL[{0, minus}, t]*HPL[{minus, plus}, t])/2 - 2*HPL[{0}, t]*HPL[{minus, plus}, t]*HPL[{0, 0, minus}, t] - (HPL[{0}, t]^2*HPL[{minus}, t]*HPL[{0, minus, plus}, t])/2 - (HPL[{0}, t]^2*HPL[{minus}, t]*HPL[{0, plus, minus}, t])/2 + 2*HPL[{0}, t]*HPL[{minus}, t]*HPL[{0, 0, minus, plus}, t] + 2*HPL[{0}, t]*HPL[{minus}, t]*HPL[{0, 0, plus, minus}, t] + (HPL[{0}, t]^2*HPL[{0, minus, plus, minus}, t])/2 + HPL[{0}, t]*HPL[{minus}, t]*HPL[{0, plus, 0, minus}, t] + HPL[{0}, t]^2*HPL[{0, plus, minus, minus}, t] - 2*HPL[{0}, t]*HPL[{0, 0, minus, plus, minus}, t] - 4*HPL[{0}, t]*HPL[{0, 0, plus, minus, minus}, t] - 2*HPL[{0}, t]*HPL[{0, plus, 0, minus, minus}, t] - HPL[{0}, t]*HPL[{0, plus, minus, 0, minus}, t] + HPL[{0, 0, minus, plus, 0, minus}, t] + HPL[{0, minus, 0, plus, 0, minus}, t] + 2*HPL[{0, minus, plus, 0, 0, minus}, t] + HPL[{minus, 0, 0, plus, 0, minus}, t] + 2*HPL[{minus, 0, plus, 0, 0, minus}, t] + 3*HPL[{minus, plus, 0, 0, 0, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, plus, 0, minus, plus, 0}, t_]:=HPL[{0}, t]*HPL[{minus, plus}, t]*HPL[{0, minus, plus}, t] - 2*HPL[{0}, t]*HPL[{minus}, t]*HPL[{0, minus, plus, plus}, t] - HPL[{0}, t]*HPL[{minus}, t]*HPL[{0, plus, minus, plus}, t] + HPL[{0}, t]*HPL[{0, minus, plus, minus, plus}, t] + 2*HPL[{0}, t]*HPL[{0, minus, plus, plus, minus}, t] + 2*HPL[{0}, t]*HPL[{0, plus, minus, minus, plus}, t] + HPL[{0}, t]*HPL[{0, plus, minus, plus, minus}, t] - HPL[{0, minus, plus, 0, minus, plus}, t] - HPL[{minus, 0, plus, 0, minus, plus}, t] - 2*HPL[{minus, plus, 0, 0, minus, plus}, t] - HPL[{minus, plus, 0, minus, 0, plus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, plus, 0, 0, minus, 0}, t_]:=HPL[{0}, t]*HPL[{minus, plus}, t]*HPL[{0, 0, minus}, t] - HPL[{0}, t]*HPL[{minus}, t]*HPL[{0, 0, minus, plus}, t] - HPL[{0}, t]*HPL[{minus}, t]*HPL[{0, 0, plus, minus}, t] - HPL[{0}, t]*HPL[{minus}, t]*HPL[{0, plus, 0, minus}, t] + HPL[{0}, t]*HPL[{0, 0, minus, plus, minus}, t] + 2*HPL[{0}, t]*HPL[{0, 0, plus, minus, minus}, t] + 2*HPL[{0}, t]*HPL[{0, plus, 0, minus, minus}, t] + HPL[{0}, t]*HPL[{0, plus, minus, 0, minus}, t] - HPL[{0, minus, plus, 0, 0, minus}, t] - HPL[{minus, 0, plus, 0, 0, minus}, t] - 3*HPL[{minus, plus, 0, 0, 0, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, plus, 0, 0, 0, 0}, t_]:=-(HPL[{0}, t]^3*HPL[{minus}, t]*HPL[{0, plus}, t])/6 + (HPL[{0}, t]^4*HPL[{minus, plus}, t])/24 + (HPL[{0}, t]^2*HPL[{minus}, t]*HPL[{0, 0, plus}, t])/2 + (HPL[{0}, t]^3*HPL[{0, plus, minus}, t])/6 - HPL[{0}, t]*HPL[{minus}, t]*HPL[{0, 0, 0, plus}, t] - (HPL[{0}, t]^2*HPL[{0, 0, plus, minus}, t])/2 + HPL[{0}, t]*HPL[{0, 0, 0, plus, minus}, t] + HPL[{0, 0, 0, 0, minus, plus}, t] + HPL[{0, 0, 0, minus, 0, plus}, t] + HPL[{0, 0, minus, 0, 0, plus}, t] + HPL[{0, minus, 0, 0, 0, plus}, t] + HPL[{minus, 0, 0, 0, 0, plus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, plus, 0, 0, plus, 0}, t_]:=(-(HPL[{0}, t]*HPL[{minus}, t]*HPL[{0, plus}, t]^2) + 2*HPL[{0}, t]*HPL[{minus, plus}, t]*HPL[{0, 0, plus}, t] + HPL[{0}, t]*HPL[{0, plus}, t]*HPL[{0, plus, minus}, t] + HPL[{0}, t]*HPL[{0, plus, 0, minus, plus}, t] + HPL[{0}, t]*HPL[{0, plus, minus, 0, plus}, t] - 2*HPL[{0, minus, plus, 0, 0, plus}, t] - 2*HPL[{minus, 0, plus, 0, 0, plus}, t] - 6*HPL[{minus, plus, 0, 0, 0, plus}, t])/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, plus, 0, plus, minus, 0}, t_]:=HPL[{0}, t]*HPL[{minus, plus}, t]*HPL[{0, plus, minus}, t] - HPL[{0}, t]*HPL[{minus}, t]*HPL[{0, plus, minus, plus}, t] - 2*HPL[{0}, t]*HPL[{minus}, t]*HPL[{0, plus, plus, minus}, t] + 2*HPL[{0}, t]*HPL[{0, plus, minus, plus, minus}, t] + 4*HPL[{0}, t]*HPL[{0, plus, plus, minus, minus}, t] - HPL[{0, minus, plus, 0, plus, minus}, t] - HPL[{minus, 0, plus, 0, plus, minus}, t] - 2*HPL[{minus, plus, 0, 0, plus, minus}, t] - HPL[{minus, plus, 0, plus, 0, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, plus, 0, plus, 0, 0}, t_]:=HPL[{0}, t]*HPL[{minus}, t]*HPL[{0, plus}, t]^2 + (HPL[{0}, t]^2*HPL[{0, plus}, t]*HPL[{minus, plus}, t])/2 - 2*HPL[{0}, t]*HPL[{minus, plus}, t]*HPL[{0, 0, plus}, t] - HPL[{0}, t]*HPL[{0, plus}, t]*HPL[{0, plus, minus}, t] - HPL[{0}, t]^2*HPL[{minus}, t]*HPL[{0, plus, plus}, t] - HPL[{0}, t]*HPL[{minus}, t]*HPL[{0, plus, 0, plus}, t] + (HPL[{0}, t]^2*HPL[{0, plus, minus, plus}, t])/2 + HPL[{0}, t]^2*HPL[{0, plus, plus, minus}, t] + HPL[{0}, t]*HPL[{0, plus, 0, plus, minus}, t] + HPL[{0, 0, minus, plus, 0, plus}, t] + HPL[{0, minus, 0, plus, 0, plus}, t] + 2*HPL[{0, minus, plus, 0, 0, plus}, t] + HPL[{minus, 0, 0, plus, 0, plus}, t] + 2*HPL[{minus, 0, plus, 0, 0, plus}, t] + 3*HPL[{minus, plus, 0, 0, 0, plus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, plus, 0, plus, plus, 0}, t_]:=HPL[{0}, t]*HPL[{minus, plus}, t]*HPL[{0, plus, plus}, t] - 3*HPL[{0}, t]*HPL[{minus}, t]*HPL[{0, plus, plus, plus}, t] + HPL[{0}, t]*HPL[{0, plus, minus, plus, plus}, t] + 2*HPL[{0}, t]*HPL[{0, plus, plus, minus, plus}, t] + 3*HPL[{0}, t]*HPL[{0, plus, plus, plus, minus}, t] - HPL[{0, minus, plus, 0, plus, plus}, t] - HPL[{minus, 0, plus, 0, plus, plus}, t] - 2*HPL[{minus, plus, 0, 0, plus, plus}, t] - HPL[{minus, plus, 0, plus, 0, plus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, plus, plus, minus, minus, 0}, t_]:=HPL[{0}, t]*HPL[{minus, plus, plus, minus, minus}, t] - HPL[{0, minus, plus, plus, minus, minus}, t] - HPL[{minus, 0, plus, plus, minus, minus}, t] - HPL[{minus, plus, 0, plus, minus, minus}, t] - HPL[{minus, plus, plus, 0, minus, minus}, t] - HPL[{minus, plus, plus, minus, 0, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, minus, minus, plus, 0, 0}, t_]:=-(HPL[{0}, t]*HPL[{minus}, t]^3*HPL[{0, plus}, t])/6 + (HPL[{0}, t]^2*HPL[{minus}, t]^2*HPL[{minus, plus}, t])/12 + (HPL[{0}, t]*HPL[{minus}, t]^2*HPL[{0, plus, minus}, t])/2 - (HPL[{0}, t]^2*HPL[{minus}, t]*HPL[{minus, plus, minus}, t])/6 - HPL[{0}, t]*HPL[{minus}, t]*HPL[{0, plus, minus, minus}, t] + (HPL[{0}, t]^2*HPL[{minus, plus, minus, minus}, t])/6 + HPL[{0}, t]*HPL[{0, plus, minus, minus, minus}, t] + HPL[{0, 0, minus, minus, minus, plus}, t] + HPL[{0, minus, 0, minus, minus, plus}, t] + HPL[{0, minus, minus, 0, minus, plus}, t] + HPL[{0, minus, minus, minus, 0, plus}, t] + HPL[{minus, 0, 0, minus, minus, plus}, t] + HPL[{minus, 0, minus, 0, minus, plus}, t] + HPL[{minus, 0, minus, minus, 0, plus}, t] + HPL[{minus, minus, 0, 0, minus, plus}, t] + HPL[{minus, minus, 0, minus, 0, plus}, t] + HPL[{minus, minus, minus, 0, 0, plus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, plus, plus, minus, 0, 0}, t_]:=-(HPL[{0}, t]^2*HPL[{minus, plus}, t]^2)/4 + HPL[{0}, t]*HPL[{minus, plus}, t]*HPL[{0, minus, plus}, t] + (HPL[{0}, t]^2*HPL[{minus}, t]*HPL[{minus, plus, plus}, t])/2 - HPL[{0}, t]*HPL[{0, minus}, t]*HPL[{minus, plus, plus}, t] - HPL[{0}, t]*HPL[{minus}, t]*HPL[{0, minus, plus, plus}, t] + HPL[{0}, t]*HPL[{0, minus, plus, plus, minus}, t] + HPL[{0, 0, minus, plus, plus, minus}, t] + HPL[{0, minus, 0, plus, plus, minus}, t] + HPL[{0, minus, plus, 0, plus, minus}, t] + HPL[{0, minus, plus, plus, 0, minus}, t] + HPL[{minus, 0, 0, plus, plus, minus}, t] + HPL[{minus, 0, plus, 0, plus, minus}, t] + HPL[{minus, 0, plus, plus, 0, minus}, t] + HPL[{minus, plus, 0, 0, plus, minus}, t] + HPL[{minus, plus, 0, plus, 0, minus}, t] + HPL[{minus, plus, plus, 0, 0, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, plus, plus, minus, plus, 0}, t_]:=(-(HPL[{0}, t]*HPL[{minus, plus}, t]*HPL[{minus, plus, plus}, t]) + 3*HPL[{0}, t]*HPL[{minus}, t]*HPL[{minus, plus, plus, plus}, t] - 3*HPL[{0}, t]*HPL[{minus, plus, plus, plus, minus}, t] - 2*HPL[{0, minus, plus, plus, minus, plus}, t] - 2*HPL[{minus, 0, plus, plus, minus, plus}, t] - 2*HPL[{minus, plus, 0, plus, minus, plus}, t] - 2*HPL[{minus, plus, plus, 0, minus, plus}, t] - 2*HPL[{minus, plus, plus, minus, 0, plus}, t])/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, plus, plus, 0, minus, 0}, t_]:=-(HPL[{0}, t]*HPL[{minus, plus}, t]*HPL[{0, minus, plus}, t]) - HPL[{0}, t]*HPL[{minus, plus}, t]*HPL[{0, plus, minus}, t] + HPL[{0}, t]*HPL[{0, minus}, t]*HPL[{minus, plus, plus}, t] + HPL[{0}, t]*HPL[{minus}, t]*HPL[{0, minus, plus, plus}, t] + HPL[{0}, t]*HPL[{minus}, t]*HPL[{0, plus, minus, plus}, t] + HPL[{0}, t]*HPL[{minus}, t]*HPL[{0, plus, plus, minus}, t] - HPL[{0}, t]*HPL[{0, minus, plus, plus, minus}, t] - HPL[{0}, t]*HPL[{0, plus, minus, plus, minus}, t] - 2*HPL[{0}, t]*HPL[{0, plus, plus, minus, minus}, t] - HPL[{0, minus, plus, plus, 0, minus}, t] - HPL[{minus, 0, plus, plus, 0, minus}, t] - HPL[{minus, plus, 0, plus, 0, minus}, t] - 2*HPL[{minus, plus, plus, 0, 0, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, plus, plus, 0, 0, 0}, t_]:=-(HPL[{0}, t]*HPL[{minus}, t]*HPL[{0, plus}, t]^2)/4 - (HPL[{0}, t]^2*HPL[{0, plus}, t]*HPL[{minus, plus}, t])/2 + HPL[{0}, t]*HPL[{minus, plus}, t]*HPL[{0, 0, plus}, t] + (HPL[{0}, t]^2*HPL[{minus}, t]*HPL[{0, plus, plus}, t])/2 + (HPL[{0}, t]^3*HPL[{minus, plus, plus}, t])/6 + (HPL[{0}, t]*HPL[{minus}, t]*HPL[{0, plus, 0, plus}, t])/2 - (HPL[{0}, t]^2*HPL[{0, plus, plus, minus}, t])/2 + HPL[{0}, t]*HPL[{0, 0, plus, plus, minus}, t] - HPL[{0, 0, 0, minus, plus, plus}, t] - HPL[{0, 0, minus, 0, plus, plus}, t] - HPL[{0, 0, minus, plus, 0, plus}, t] - HPL[{0, minus, 0, 0, plus, plus}, t] - HPL[{0, minus, 0, plus, 0, plus}, t] - HPL[{0, minus, plus, 0, 0, plus}, t] - HPL[{minus, 0, 0, 0, plus, plus}, t] - HPL[{minus, 0, 0, plus, 0, plus}, t] - HPL[{minus, 0, plus, 0, 0, plus}, t] - HPL[{minus, plus, 0, 0, 0, plus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, plus, plus, 0, plus, 0}, t_]:=-2*HPL[{0}, t]*HPL[{minus, plus}, t]*HPL[{0, plus, plus}, t] + HPL[{0}, t]*HPL[{0, plus}, t]*HPL[{minus, plus, plus}, t] + 3*HPL[{0}, t]*HPL[{minus}, t]*HPL[{0, plus, plus, plus}, t] - HPL[{0}, t]*HPL[{0, plus, plus, minus, plus}, t] - 3*HPL[{0}, t]*HPL[{0, plus, plus, plus, minus}, t] - HPL[{0, minus, plus, plus, 0, plus}, t] - HPL[{minus, 0, plus, plus, 0, plus}, t] - HPL[{minus, plus, 0, plus, 0, plus}, t] - 2*HPL[{minus, plus, plus, 0, 0, plus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, plus, plus, plus, minus, 0}, t_]:=HPL[{0}, t]*HPL[{minus, plus, plus, plus, minus}, t] - HPL[{0, minus, plus, plus, plus, minus}, t] - HPL[{minus, 0, plus, plus, plus, minus}, t] - HPL[{minus, plus, 0, plus, plus, minus}, t] - HPL[{minus, plus, plus, 0, plus, minus}, t] - HPL[{minus, plus, plus, plus, 0, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, plus, plus, plus, 0, 0}, t_]:=HPL[{0}, t]*HPL[{minus, plus}, t]*HPL[{0, plus, plus}, t] - HPL[{0}, t]*HPL[{0, plus}, t]*HPL[{minus, plus, plus}, t] - HPL[{0}, t]*HPL[{minus}, t]*HPL[{0, plus, plus, plus}, t] + (HPL[{0}, t]^2*HPL[{minus, plus, plus, plus}, t])/2 + HPL[{0}, t]*HPL[{0, plus, plus, plus, minus}, t] + HPL[{0, 0, minus, plus, plus, plus}, t] + HPL[{0, minus, 0, plus, plus, plus}, t] + HPL[{0, minus, plus, 0, plus, plus}, t] + HPL[{0, minus, plus, plus, 0, plus}, t] + HPL[{minus, 0, 0, plus, plus, plus}, t] + HPL[{minus, 0, plus, 0, plus, plus}, t] + HPL[{minus, 0, plus, plus, 0, plus}, t] + HPL[{minus, plus, 0, 0, plus, plus}, t] + HPL[{minus, plus, 0, plus, 0, plus}, t] + HPL[{minus, plus, plus, 0, 0, plus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, plus, plus, plus, plus, 0}, t_]:=HPL[{0}, t]*HPL[{minus, plus, plus, plus, plus}, t] - HPL[{0, minus, plus, plus, plus, plus}, t] - HPL[{minus, 0, plus, plus, plus, plus}, t] - HPL[{minus, plus, 0, plus, plus, plus}, t] - HPL[{minus, plus, plus, 0, plus, plus}, t] - HPL[{minus, plus, plus, plus, 0, plus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{0, minus, minus, minus, minus, 0}, t_]:=HPL[{0}, t]*HPL[{0, minus, minus, minus, minus}, t] - 2*HPL[{0, 0, minus, minus, minus, minus}, t] - HPL[{0, minus, 0, minus, minus, minus}, t] - HPL[{0, minus, minus, 0, minus, minus}, t] - HPL[{0, minus, minus, minus, 0, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{0, minus, minus, minus, 0, 0}, t_]:=-(HPL[{0}, t]*HPL[{0, minus}, t]*HPL[{0, minus, minus}, t]) + (HPL[{0}, t]^2*HPL[{0, minus, minus, minus}, t])/2 + 4*HPL[{0}, t]*HPL[{0, 0, minus, minus, minus}, t] + 2*HPL[{0}, t]*HPL[{0, minus, 0, minus, minus}, t] + 3*HPL[{0, 0, 0, minus, minus, minus}, t] + 2*HPL[{0, 0, minus, 0, minus, minus}, t] + 2*HPL[{0, 0, minus, minus, 0, minus}, t] + HPL[{0, minus, 0, 0, minus, minus}, t] + HPL[{0, minus, 0, minus, 0, minus}, t] + HPL[{0, minus, minus, 0, 0, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, minus, minus, plus, plus, 0}, t_]:=(-(HPL[{0}, t]*HPL[{minus}, t]*HPL[{minus, plus}, t]^2) - 2*HPL[{0}, t]*HPL[{minus, plus}, t]*HPL[{minus, plus, minus}, t] + 3*HPL[{0}, t]*HPL[{minus}, t]^2*HPL[{minus, plus, plus}, t] + 2*HPL[{0}, t]*HPL[{minus, plus, minus, minus, plus}, t] - 6*HPL[{0}, t]*HPL[{minus, plus, plus, minus, minus}, t] - 6*HPL[{0, minus, minus, minus, plus, plus}, t] - 6*HPL[{minus, 0, minus, minus, plus, plus}, t] - 6*HPL[{minus, minus, 0, minus, plus, plus}, t] - 6*HPL[{minus, minus, minus, 0, plus, plus}, t] - 6*HPL[{minus, minus, minus, plus, 0, plus}, t])/6/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{0, minus, minus, minus, plus, 0}, t_]:=HPL[{0}, t]*HPL[{0, minus, minus, minus, plus}, t] - 2*HPL[{0, 0, minus, minus, minus, plus}, t] - HPL[{0, minus, 0, minus, minus, plus}, t] - HPL[{0, minus, minus, 0, minus, plus}, t] - HPL[{0, minus, minus, minus, 0, plus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{0, minus, minus, 0, minus, 0}, t_]:=HPL[{0}, t]*HPL[{0, minus}, t]*HPL[{0, minus, minus}, t] - 6*HPL[{0}, t]*HPL[{0, 0, minus, minus, minus}, t] - 3*HPL[{0}, t]*HPL[{0, minus, 0, minus, minus}, t] - 2*HPL[{0, 0, minus, minus, 0, minus}, t] - HPL[{0, minus, 0, minus, 0, minus}, t] - 2*HPL[{0, minus, minus, 0, 0, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{0, minus, minus, 0, 0, 0}, t_]:=-(HPL[{0}, t]^2*HPL[{0, minus}, t]^2)/4 + HPL[{0}, t]*HPL[{0, minus}, t]*HPL[{0, 0, minus}, t] + (HPL[{0}, t]^3*HPL[{0, minus, minus}, t])/6 - 3*HPL[{0}, t]*HPL[{0, 0, 0, minus, minus}, t] - HPL[{0}, t]*HPL[{0, 0, minus, 0, minus}, t] - 4*HPL[{0, 0, 0, 0, minus, minus}, t] - 3*HPL[{0, 0, 0, minus, 0, minus}, t] - 2*HPL[{0, 0, minus, 0, 0, minus}, t] - HPL[{0, minus, 0, 0, 0, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{0, minus, minus, 0, plus, 0}, t_]:=(2*HPL[{0}, t]*HPL[{0, plus}, t]*HPL[{0, minus, minus}, t] - HPL[{0}, t]*HPL[{0, minus}, t]*HPL[{0, minus, plus}, t] - HPL[{0}, t]*HPL[{0, minus}, t]*HPL[{0, plus, minus}, t] + HPL[{0}, t]*HPL[{0, minus, plus, 0, minus}, t] + HPL[{0}, t]*HPL[{0, plus, minus, 0, minus}, t] - 4*HPL[{0, 0, minus, minus, 0, plus}, t] - 2*HPL[{0, minus, 0, minus, 0, plus}, t] - 4*HPL[{0, minus, minus, 0, 0, plus}, t])/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{0, minus, minus, plus, minus, 0}, t_]:=HPL[{0}, t]*HPL[{0, minus, minus, plus, minus}, t] - 2*HPL[{0, 0, minus, minus, plus, minus}, t] - HPL[{0, minus, 0, minus, plus, minus}, t] - HPL[{0, minus, minus, 0, plus, minus}, t] - HPL[{0, minus, minus, plus, 0, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{0, minus, minus, plus, 0, 0}, t_]:=-(HPL[{0}, t]*HPL[{0, plus}, t]*HPL[{0, minus, minus}, t]) + HPL[{0}, t]*HPL[{0, minus}, t]*HPL[{0, plus, minus}, t] + (HPL[{0}, t]^2*HPL[{0, minus, minus, plus}, t])/2 - 2*HPL[{0}, t]*HPL[{0, 0, plus, minus, minus}, t] - HPL[{0}, t]*HPL[{0, plus, 0, minus, minus}, t] - HPL[{0}, t]*HPL[{0, plus, minus, 0, minus}, t] + 3*HPL[{0, 0, 0, minus, minus, plus}, t] + 2*HPL[{0, 0, minus, 0, minus, plus}, t] + 2*HPL[{0, 0, minus, minus, 0, plus}, t] + HPL[{0, minus, 0, 0, minus, plus}, t] + HPL[{0, minus, 0, minus, 0, plus}, t] + HPL[{0, minus, minus, 0, 0, plus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{0, minus, minus, plus, plus, 0}, t_]:=HPL[{0}, t]*HPL[{0, minus, minus, plus, plus}, t] - 2*HPL[{0, 0, minus, minus, plus, plus}, t] - HPL[{0, minus, 0, minus, plus, plus}, t] - HPL[{0, minus, minus, 0, plus, plus}, t] - HPL[{0, minus, minus, plus, 0, plus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{0, minus, 0, minus, minus, 0}, t_]:=HPL[{0}, t]*HPL[{0, minus, 0, minus, minus}, t] - 2*(HPL[{0, 0, minus, 0, minus, minus}, t] + HPL[{0, minus, 0, 0, minus, minus}, t]) - HPL[{0, minus, 0, minus, 0, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{0, minus, 0, minus, 0, 0}, t_]:=(HPL[{0}, t]^2*HPL[{0, minus}, t]^2)/4 - 2*HPL[{0}, t]*HPL[{0, minus}, t]*HPL[{0, 0, minus}, t] - HPL[{0}, t]^2*HPL[{0, 0, minus, minus}, t] + 12*HPL[{0}, t]*HPL[{0, 0, 0, minus, minus}, t] + 4*HPL[{0}, t]*HPL[{0, 0, minus, 0, minus}, t] + 3*HPL[{0, 0, 0, minus, 0, minus}, t] + 4*HPL[{0, 0, minus, 0, 0, minus}, t] + 3*HPL[{0, minus, 0, 0, 0, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{0, minus, 0, minus, plus, 0}, t_]:=(HPL[{0}, t]*HPL[{0, minus}, t]*HPL[{0, minus, plus}, t] - HPL[{0}, t]*HPL[{0, minus}, t]*HPL[{0, plus, minus}, t] - 4*HPL[{0}, t]*HPL[{0, 0, minus, minus, plus}, t] + 4*HPL[{0}, t]*HPL[{0, 0, plus, minus, minus}, t] - HPL[{0}, t]*HPL[{0, minus, plus, 0, minus}, t] + 2*HPL[{0}, t]*HPL[{0, plus, 0, minus, minus}, t] + HPL[{0}, t]*HPL[{0, plus, minus, 0, minus}, t] - 4*HPL[{0, 0, minus, 0, minus, plus}, t] - 4*HPL[{0, minus, 0, 0, minus, plus}, t] - 2*HPL[{0, minus, 0, minus, 0, plus}, t])/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, minus, 0, minus, minus, 0}, t_]:=(HPL[{0}, t]*HPL[{minus}, t]^2*HPL[{0, minus, minus}, t])/2 - 3*HPL[{0}, t]*HPL[{minus}, t]*HPL[{0, minus, minus, minus}, t] + 6*HPL[{0}, t]*HPL[{0, minus, minus, minus, minus}, t] - HPL[{0, minus, minus, 0, minus, minus}, t] - HPL[{minus, 0, minus, 0, minus, minus}, t] - 2*HPL[{minus, minus, 0, 0, minus, minus}, t] - HPL[{minus, minus, 0, minus, 0, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{0, minus, 0, 0, minus, 0}, t_]:=HPL[{0}, t]*HPL[{0, minus}, t]*HPL[{0, 0, minus}, t] - 6*HPL[{0}, t]*HPL[{0, 0, 0, minus, minus}, t] - 3*HPL[{0}, t]*HPL[{0, 0, minus, 0, minus}, t] - 2*HPL[{0, 0, minus, 0, 0, minus}, t] - 3*HPL[{0, minus, 0, 0, 0, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{0, minus, 0, 0, 0, 0}, t_]:=(HPL[{0}, t]^4*HPL[{0, minus}, t] - 8*HPL[{0}, t]^3*HPL[{0, 0, minus}, t] + 36*HPL[{0}, t]^2*HPL[{0, 0, 0, minus}, t] - 96*HPL[{0}, t]*HPL[{0, 0, 0, 0, minus}, t] + 120*HPL[{0, 0, 0, 0, 0, minus}, t])/24/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{0, minus, 0, 0, plus, 0}, t_]:=-2*HPL[{0}, t]*HPL[{0, plus}, t]*HPL[{0, 0, minus}, t] + HPL[{0}, t]*HPL[{0, minus}, t]*HPL[{0, 0, plus}, t] + 3*HPL[{0}, t]*HPL[{0, 0, 0, minus, plus}, t] + 3*HPL[{0}, t]*HPL[{0, 0, 0, plus, minus}, t] + 3*HPL[{0}, t]*HPL[{0, 0, plus, 0, minus}, t] + 2*HPL[{0}, t]*HPL[{0, plus, 0, 0, minus}, t] - 2*HPL[{0, 0, minus, 0, 0, plus}, t] - 3*HPL[{0, minus, 0, 0, 0, plus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{0, minus, 0, plus, minus, 0}, t_]:=HPL[{0}, t]*HPL[{0, minus}, t]*HPL[{0, plus, minus}, t] - 2*HPL[{0}, t]*HPL[{0, 0, minus, plus, minus}, t] - 4*HPL[{0}, t]*HPL[{0, 0, plus, minus, minus}, t] - 2*HPL[{0}, t]*HPL[{0, plus, 0, minus, minus}, t] - HPL[{0}, t]*HPL[{0, plus, minus, 0, minus}, t] - 2*HPL[{0, 0, minus, 0, plus, minus}, t] - 2*HPL[{0, minus, 0, 0, plus, minus}, t] - HPL[{0, minus, 0, plus, 0, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{0, minus, 0, plus, 0, 0}, t_]:=(HPL[{0}, t]^2*HPL[{0, minus}, t]*HPL[{0, plus}, t] + 4*HPL[{0}, t]*HPL[{0, plus}, t]*HPL[{0, 0, minus}, t] - 4*HPL[{0}, t]*HPL[{0, minus}, t]*HPL[{0, 0, plus}, t] - 2*HPL[{0}, t]^2*HPL[{0, 0, minus, plus}, t] - 2*HPL[{0}, t]^2*HPL[{0, 0, plus, minus}, t] - HPL[{0}, t]^2*HPL[{0, plus, 0, minus}, t] - 4*HPL[{0}, t]*HPL[{0, 0, plus, 0, minus}, t] - 4*HPL[{0}, t]*HPL[{0, plus, 0, 0, minus}, t] + 6*HPL[{0, 0, 0, minus, 0, plus}, t] + 8*HPL[{0, 0, minus, 0, 0, plus}, t] + 6*HPL[{0, minus, 0, 0, 0, plus}, t])/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{0, minus, 0, plus, plus, 0}, t_]:=-(HPL[{0}, t]*HPL[{0, plus}, t]*HPL[{0, plus, minus}, t]) + HPL[{0}, t]*HPL[{0, minus}, t]*HPL[{0, plus, plus}, t] - 2*HPL[{0}, t]*HPL[{0, 0, minus, plus, plus}, t] + 2*HPL[{0}, t]*HPL[{0, 0, plus, plus, minus}, t] + HPL[{0}, t]*HPL[{0, plus, 0, plus, minus}, t] + HPL[{0}, t]*HPL[{0, plus, minus, 0, plus}, t] - HPL[{0}, t]*HPL[{0, plus, plus, 0, minus}, t] - 2*HPL[{0, 0, minus, 0, plus, plus}, t] - 2*HPL[{0, minus, 0, 0, plus, plus}, t] - HPL[{0, minus, 0, plus, 0, plus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{0, minus, plus, minus, minus, 0}, t_]:=HPL[{0}, t]*HPL[{0, minus, plus, minus, minus}, t] - 2*HPL[{0, 0, minus, plus, minus, minus}, t] - HPL[{0, minus, 0, plus, minus, minus}, t] - HPL[{0, minus, plus, 0, minus, minus}, t] - HPL[{0, minus, plus, minus, 0, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{0, minus, plus, minus, 0, 0}, t_]:=-(HPL[{0}, t]*HPL[{0, minus}, t]*HPL[{0, plus, minus}, t]) + (HPL[{0}, t]^2*HPL[{0, minus, plus, minus}, t])/2 + 4*HPL[{0}, t]*HPL[{0, 0, plus, minus, minus}, t] - HPL[{0}, t]*HPL[{0, minus, plus, 0, minus}, t] + 2*HPL[{0}, t]*HPL[{0, plus, 0, minus, minus}, t] + HPL[{0}, t]*HPL[{0, plus, minus, 0, minus}, t] + 3*HPL[{0, 0, 0, minus, plus, minus}, t] + 2*HPL[{0, 0, minus, 0, plus, minus}, t] + 2*HPL[{0, 0, minus, plus, 0, minus}, t] + HPL[{0, minus, 0, 0, plus, minus}, t] + HPL[{0, minus, 0, plus, 0, minus}, t] + HPL[{0, minus, plus, 0, 0, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{0, minus, plus, minus, plus, 0}, t_]:=HPL[{0}, t]*HPL[{0, minus, plus, minus, plus}, t] - 2*HPL[{0, 0, minus, plus, minus, plus}, t] - HPL[{0, minus, 0, plus, minus, plus}, t] - HPL[{0, minus, plus, 0, minus, plus}, t] - HPL[{0, minus, plus, minus, 0, plus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{0, minus, plus, 0, minus, 0}, t_]:=HPL[{0}, t]*HPL[{0, minus, plus, 0, minus}, t] - HPL[{0, minus, 0, plus, 0, minus}, t] - 2*(HPL[{0, 0, minus, plus, 0, minus}, t] + HPL[{0, minus, plus, 0, 0, minus}, t])/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, minus, 0, minus, 0, 0}, t_]:=(HPL[{0}, t]^2*HPL[{minus}, t]^2*HPL[{0, minus}, t])/4 + (HPL[{0}, t]*HPL[{minus}, t]*HPL[{0, minus}, t]^2)/2 - HPL[{0}, t]*HPL[{minus}, t]^2*HPL[{0, 0, minus}, t] - HPL[{0}, t]^2*HPL[{minus}, t]*HPL[{0, minus, minus}, t] - HPL[{0}, t]*HPL[{0, minus}, t]*HPL[{0, minus, minus}, t] + 2*HPL[{0}, t]*HPL[{minus}, t]*HPL[{0, 0, minus, minus}, t] + (3*HPL[{0}, t]^2*HPL[{0, minus, minus, minus}, t])/2 + HPL[{0}, t]*HPL[{0, minus, 0, minus, minus}, t] + HPL[{0, 0, minus, minus, 0, minus}, t] + HPL[{0, minus, 0, minus, 0, minus}, t] + 2*HPL[{0, minus, minus, 0, 0, minus}, t] + HPL[{minus, 0, 0, minus, 0, minus}, t] + 2*HPL[{minus, 0, minus, 0, 0, minus}, t] + 3*HPL[{minus, minus, 0, 0, 0, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{0, minus, plus, 0, 0, 0}, t_]:=-(HPL[{0}, t]^2*HPL[{0, minus}, t]*HPL[{0, plus}, t])/2 + HPL[{0}, t]*HPL[{0, minus}, t]*HPL[{0, 0, plus}, t] + (HPL[{0}, t]^3*HPL[{0, minus, plus}, t])/6 + HPL[{0}, t]^2*HPL[{0, 0, plus, minus}, t] + (HPL[{0}, t]^2*HPL[{0, plus, 0, minus}, t])/2 - 3*HPL[{0}, t]*HPL[{0, 0, 0, plus, minus}, t] - HPL[{0}, t]*HPL[{0, 0, plus, 0, minus}, t] - 4*HPL[{0, 0, 0, 0, minus, plus}, t] - 3*HPL[{0, 0, 0, minus, 0, plus}, t] - 2*HPL[{0, 0, minus, 0, 0, plus}, t] - HPL[{0, minus, 0, 0, 0, plus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{0, minus, plus, 0, plus, 0}, t_]:=HPL[{0}, t]*HPL[{0, plus}, t]*HPL[{0, minus, plus}, t] + HPL[{0}, t]*HPL[{0, plus}, t]*HPL[{0, plus, minus}, t] - 2*HPL[{0}, t]*HPL[{0, minus}, t]*HPL[{0, plus, plus}, t] - HPL[{0}, t]*HPL[{0, plus, minus, 0, plus}, t] + 2*HPL[{0}, t]*HPL[{0, plus, plus, 0, minus}, t] - 2*HPL[{0, 0, minus, plus, 0, plus}, t] - HPL[{0, minus, 0, plus, 0, plus}, t] - 2*HPL[{0, minus, plus, 0, 0, plus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{0, minus, plus, plus, minus, 0}, t_]:=HPL[{0}, t]*HPL[{0, minus, plus, plus, minus}, t] - 2*HPL[{0, 0, minus, plus, plus, minus}, t] - HPL[{0, minus, 0, plus, plus, minus}, t] - HPL[{0, minus, plus, 0, plus, minus}, t] - HPL[{0, minus, plus, plus, 0, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{0, minus, plus, plus, 0, 0}, t_]:=-(HPL[{0}, t]*HPL[{0, plus}, t]*HPL[{0, minus, plus}, t]) + HPL[{0}, t]*HPL[{0, minus}, t]*HPL[{0, plus, plus}, t] + (HPL[{0}, t]^2*HPL[{0, minus, plus, plus}, t])/2 - 2*HPL[{0}, t]*HPL[{0, 0, plus, plus, minus}, t] - HPL[{0}, t]*HPL[{0, plus, 0, plus, minus}, t] - HPL[{0}, t]*HPL[{0, plus, plus, 0, minus}, t] + 3*HPL[{0, 0, 0, minus, plus, plus}, t] + 2*HPL[{0, 0, minus, 0, plus, plus}, t] + 2*HPL[{0, 0, minus, plus, 0, plus}, t] + HPL[{0, minus, 0, 0, plus, plus}, t] + HPL[{0, minus, 0, plus, 0, plus}, t] + HPL[{0, minus, plus, 0, 0, plus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{0, minus, plus, plus, plus, 0}, t_]:=HPL[{0}, t]*HPL[{0, minus, plus, plus, plus}, t] - 2*HPL[{0, 0, minus, plus, plus, plus}, t] - HPL[{0, minus, 0, plus, plus, plus}, t] - HPL[{0, minus, plus, 0, plus, plus}, t] - HPL[{0, minus, plus, plus, 0, plus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{0, 0, minus, minus, minus, 0}, t_]:=HPL[{0}, t]*HPL[{0, 0, minus, minus, minus}, t] - 3*HPL[{0, 0, 0, minus, minus, minus}, t] - HPL[{0, 0, minus, 0, minus, minus}, t] - HPL[{0, 0, minus, minus, 0, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{0, 0, minus, minus, 0, 0}, t_]:=(HPL[{0}, t]^2*HPL[{0, 0, minus, minus}, t])/2 - 3*HPL[{0}, t]*HPL[{0, 0, 0, minus, minus}, t] - HPL[{0}, t]*HPL[{0, 0, minus, 0, minus}, t] + 6*HPL[{0, 0, 0, 0, minus, minus}, t] + 3*HPL[{0, 0, 0, minus, 0, minus}, t] + HPL[{0, 0, minus, 0, 0, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{0, 0, minus, minus, plus, 0}, t_]:=HPL[{0}, t]*HPL[{0, 0, minus, minus, plus}, t] - 3*HPL[{0, 0, 0, minus, minus, plus}, t] - HPL[{0, 0, minus, 0, minus, plus}, t] - HPL[{0, 0, minus, minus, 0, plus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{0, 0, minus, 0, minus, 0}, t_]:=HPL[{0}, t]*HPL[{0, 0, minus, 0, minus}, t] - 3*HPL[{0, 0, 0, minus, 0, minus}, t] - 2*HPL[{0, 0, minus, 0, 0, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{0, 0, minus, 0, 0, 0}, t_]:=(HPL[{0}, t]^3*HPL[{0, 0, minus}, t] - 9*HPL[{0}, t]^2*HPL[{0, 0, 0, minus}, t] + 36*HPL[{0}, t]*HPL[{0, 0, 0, 0, minus}, t] - 60*HPL[{0, 0, 0, 0, 0, minus}, t])/6/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, minus, 0, minus, plus, 0}, t_]:=(HPL[{0}, t]*HPL[{minus}, t]^2*HPL[{0, minus, plus}, t])/2 - 2*HPL[{0}, t]*HPL[{minus}, t]*HPL[{0, minus, minus, plus}, t] - HPL[{0}, t]*HPL[{minus}, t]*HPL[{0, minus, plus, minus}, t] + 3*HPL[{0}, t]*HPL[{0, minus, minus, minus, plus}, t] + 2*HPL[{0}, t]*HPL[{0, minus, minus, plus, minus}, t] + HPL[{0}, t]*HPL[{0, minus, plus, minus, minus}, t] - HPL[{0, minus, minus, 0, minus, plus}, t] - HPL[{minus, 0, minus, 0, minus, plus}, t] - 2*HPL[{minus, minus, 0, 0, minus, plus}, t] - HPL[{minus, minus, 0, minus, 0, plus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{0, 0, minus, 0, plus, 0}, t_]:=HPL[{0}, t]*HPL[{0, plus}, t]*HPL[{0, 0, minus}, t] - 3*HPL[{0}, t]*HPL[{0, 0, 0, minus, plus}, t] - 3*HPL[{0}, t]*HPL[{0, 0, 0, plus, minus}, t] - 2*HPL[{0}, t]*HPL[{0, 0, plus, 0, minus}, t] - HPL[{0}, t]*HPL[{0, plus, 0, 0, minus}, t] - 3*HPL[{0, 0, 0, minus, 0, plus}, t] - 2*HPL[{0, 0, minus, 0, 0, plus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{0, 0, minus, plus, minus, 0}, t_]:=HPL[{0}, t]*HPL[{0, 0, minus, plus, minus}, t] - 3*HPL[{0, 0, 0, minus, plus, minus}, t] - HPL[{0, 0, minus, 0, plus, minus}, t] - HPL[{0, 0, minus, plus, 0, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{0, 0, minus, plus, 0, 0}, t_]:=-(HPL[{0}, t]*HPL[{0, plus}, t]*HPL[{0, 0, minus}, t]) + (HPL[{0}, t]^2*HPL[{0, 0, minus, plus}, t])/2 + 3*HPL[{0}, t]*HPL[{0, 0, 0, plus, minus}, t] + 2*HPL[{0}, t]*HPL[{0, 0, plus, 0, minus}, t] + HPL[{0}, t]*HPL[{0, plus, 0, 0, minus}, t] + 6*HPL[{0, 0, 0, 0, minus, plus}, t] + 3*HPL[{0, 0, 0, minus, 0, plus}, t] + HPL[{0, 0, minus, 0, 0, plus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{0, 0, minus, plus, plus, 0}, t_]:=HPL[{0}, t]*HPL[{0, 0, minus, plus, plus}, t] - 3*HPL[{0, 0, 0, minus, plus, plus}, t] - HPL[{0, 0, minus, 0, plus, plus}, t] - HPL[{0, 0, minus, plus, 0, plus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{0, 0, 0, minus, minus, 0}, t_]:=HPL[{0}, t]*HPL[{0, 0, 0, minus, minus}, t] - 4*HPL[{0, 0, 0, 0, minus, minus}, t] - HPL[{0, 0, 0, minus, 0, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{0, 0, 0, minus, 0, 0}, t_]:=(HPL[{0}, t]^2*HPL[{0, 0, 0, minus}, t] - 8*HPL[{0}, t]*HPL[{0, 0, 0, 0, minus}, t] + 20*HPL[{0, 0, 0, 0, 0, minus}, t])/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{0, 0, 0, minus, plus, 0}, t_]:=HPL[{0}, t]*HPL[{0, 0, 0, minus, plus}, t] - 4*HPL[{0, 0, 0, 0, minus, plus}, t] - HPL[{0, 0, 0, minus, 0, plus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{0, 0, 0, 0, minus, 0}, t_]:=HPL[{0}, t]*HPL[{0, 0, 0, 0, minus}, t] - 5*HPL[{0, 0, 0, 0, 0, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{0, 0, 0, 0, 0, 0}, t_]:=HPL[{0}, t]^6/720/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{0, 0, 0, 0, plus, 0}, t_]:=HPL[{0}, t]*HPL[{0, 0, 0, 0, plus}, t] - 5*HPL[{0, 0, 0, 0, 0, plus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, minus, 0, 0, minus, 0}, t_]:=(-(HPL[{0}, t]*HPL[{minus}, t]*HPL[{0, minus}, t]^2) + HPL[{0}, t]*HPL[{minus}, t]^2*HPL[{0, 0, minus}, t] + 2*HPL[{0}, t]*HPL[{0, minus}, t]*HPL[{0, minus, minus}, t] - 6*HPL[{0}, t]*HPL[{0, 0, minus, minus, minus}, t] - 2*HPL[{0}, t]*HPL[{0, minus, 0, minus, minus}, t] - 2*HPL[{0, minus, minus, 0, 0, minus}, t] - 2*HPL[{minus, 0, minus, 0, 0, minus}, t] - 6*HPL[{minus, minus, 0, 0, 0, minus}, t])/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{0, 0, 0, plus, minus, 0}, t_]:=HPL[{0}, t]*HPL[{0, 0, 0, plus, minus}, t] - 4*HPL[{0, 0, 0, 0, plus, minus}, t] - HPL[{0, 0, 0, plus, 0, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{0, 0, 0, plus, 0, 0}, t_]:=(HPL[{0}, t]^2*HPL[{0, 0, 0, plus}, t] - 8*HPL[{0}, t]*HPL[{0, 0, 0, 0, plus}, t] + 20*HPL[{0, 0, 0, 0, 0, plus}, t])/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{0, 0, 0, plus, plus, 0}, t_]:=(HPL[{0}, t]*HPL[{0, plus}, t]*HPL[{0, 0, plus}, t] - 3*HPL[{0}, t]*HPL[{0, 0, plus, 0, plus}, t] - HPL[{0}, t]*HPL[{0, plus, 0, 0, plus}, t] - 24*HPL[{0, 0, 0, 0, plus, plus}, t] - 6*HPL[{0, 0, 0, plus, 0, plus}, t])/6/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{0, 0, plus, minus, minus, 0}, t_]:=HPL[{0}, t]*HPL[{0, 0, plus, minus, minus}, t] - 3*HPL[{0, 0, 0, plus, minus, minus}, t] - HPL[{0, 0, plus, 0, minus, minus}, t] - HPL[{0, 0, plus, minus, 0, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{0, 0, plus, minus, 0, 0}, t_]:=(HPL[{0}, t]^2*HPL[{0, 0, plus, minus}, t])/2 - 3*HPL[{0}, t]*HPL[{0, 0, 0, plus, minus}, t] - HPL[{0}, t]*HPL[{0, 0, plus, 0, minus}, t] + 6*HPL[{0, 0, 0, 0, plus, minus}, t] + 3*HPL[{0, 0, 0, plus, 0, minus}, t] + HPL[{0, 0, plus, 0, 0, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{0, 0, plus, minus, plus, 0}, t_]:=(HPL[{0}, t]*HPL[{0, plus}, t]*HPL[{0, plus, minus}, t] - 4*HPL[{0}, t]*HPL[{0, 0, plus, plus, minus}, t] - HPL[{0}, t]*HPL[{0, plus, 0, minus, plus}, t] - 2*HPL[{0}, t]*HPL[{0, plus, 0, plus, minus}, t] - HPL[{0}, t]*HPL[{0, plus, minus, 0, plus}, t] - 6*HPL[{0, 0, 0, plus, minus, plus}, t] - 2*HPL[{0, 0, plus, 0, minus, plus}, t] - 2*HPL[{0, 0, plus, minus, 0, plus}, t])/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{0, 0, plus, 0, minus, 0}, t_]:=HPL[{0}, t]*HPL[{0, 0, plus, 0, minus}, t] - 3*HPL[{0, 0, 0, plus, 0, minus}, t] - 2*HPL[{0, 0, plus, 0, 0, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{0, 0, plus, 0, 0, 0}, t_]:=(HPL[{0}, t]^3*HPL[{0, 0, plus}, t] - 9*HPL[{0}, t]^2*HPL[{0, 0, 0, plus}, t] + 36*HPL[{0}, t]*HPL[{0, 0, 0, 0, plus}, t] - 60*HPL[{0, 0, 0, 0, 0, plus}, t])/6/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{0, 0, plus, 0, plus, 0}, t_]:=HPL[{0}, t]*HPL[{0, 0, plus, 0, plus}, t] - 3*HPL[{0, 0, 0, plus, 0, plus}, t] - 2*HPL[{0, 0, plus, 0, 0, plus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{0, 0, plus, plus, minus, 0}, t_]:=HPL[{0}, t]*HPL[{0, 0, plus, plus, minus}, t] - 3*HPL[{0, 0, 0, plus, plus, minus}, t] - HPL[{0, 0, plus, 0, plus, minus}, t] - HPL[{0, 0, plus, plus, 0, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, minus, minus, minus, 0, 0}, t_]:=(HPL[{0}, t]^2*HPL[{minus}, t]^4)/48 - (HPL[{0}, t]*HPL[{minus}, t]^3*HPL[{0, minus}, t])/6 + (HPL[{0}, t]*HPL[{minus}, t]^2*HPL[{0, minus, minus}, t])/2 - HPL[{0}, t]*HPL[{minus}, t]*HPL[{0, minus, minus, minus}, t] + HPL[{0}, t]*HPL[{0, minus, minus, minus, minus}, t] + HPL[{0, 0, minus, minus, minus, minus}, t] + HPL[{0, minus, 0, minus, minus, minus}, t] + HPL[{0, minus, minus, 0, minus, minus}, t] + HPL[{0, minus, minus, minus, 0, minus}, t] + HPL[{minus, 0, 0, minus, minus, minus}, t] + HPL[{minus, 0, minus, 0, minus, minus}, t] + HPL[{minus, 0, minus, minus, 0, minus}, t] + HPL[{minus, minus, 0, 0, minus, minus}, t] + HPL[{minus, minus, 0, minus, 0, minus}, t] + HPL[{minus, minus, minus, 0, 0, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, minus, 0, 0, 0, 0}, t_]:=(HPL[{0}, t]^4*HPL[{minus}, t]^2)/48 - (HPL[{0}, t]^3*HPL[{minus}, t]*HPL[{0, minus}, t])/6 + (HPL[{0}, t]^2*HPL[{minus}, t]*HPL[{0, 0, minus}, t])/2 + (HPL[{0}, t]^3*HPL[{0, minus, minus}, t])/6 - HPL[{0}, t]*HPL[{minus}, t]*HPL[{0, 0, 0, minus}, t] - (HPL[{0}, t]^2*HPL[{0, 0, minus, minus}, t])/2 + HPL[{0}, t]*HPL[{0, 0, 0, minus, minus}, t] + HPL[{0, 0, 0, 0, minus, minus}, t] + HPL[{0, 0, 0, minus, 0, minus}, t] + HPL[{0, 0, minus, 0, 0, minus}, t] + HPL[{0, minus, 0, 0, 0, minus}, t] + HPL[{minus, 0, 0, 0, 0, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{0, 0, plus, plus, 0, 0}, t_]:=(HPL[{0}, t]^2*HPL[{0, plus}, t]^2 - 4*HPL[{0}, t]*HPL[{0, plus}, t]*HPL[{0, 0, plus}, t] - 2*HPL[{0}, t]^2*HPL[{0, plus, 0, plus}, t] + 4*HPL[{0}, t]*HPL[{0, 0, plus, 0, plus}, t] + 4*HPL[{0}, t]*HPL[{0, plus, 0, 0, plus}, t] + 48*HPL[{0, 0, 0, 0, plus, plus}, t] + 24*HPL[{0, 0, 0, plus, 0, plus}, t] + 8*HPL[{0, 0, plus, 0, 0, plus}, t])/8/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{0, 0, plus, plus, plus, 0}, t_]:=(HPL[{0}, t]*HPL[{0, plus}, t]*HPL[{0, plus, plus}, t] - 3*HPL[{0}, t]*HPL[{0, plus, 0, plus, plus}, t] - HPL[{0}, t]*HPL[{0, plus, plus, 0, plus}, t] - 18*HPL[{0, 0, 0, plus, plus, plus}, t] - 6*HPL[{0, 0, plus, 0, plus, plus}, t] - 6*HPL[{0, 0, plus, plus, 0, plus}, t])/6/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{0, plus, minus, minus, minus, 0}, t_]:=HPL[{0}, t]*HPL[{0, plus, minus, minus, minus}, t] - 2*HPL[{0, 0, plus, minus, minus, minus}, t] - HPL[{0, plus, 0, minus, minus, minus}, t] - HPL[{0, plus, minus, 0, minus, minus}, t] - HPL[{0, plus, minus, minus, 0, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{0, plus, minus, minus, 0, 0}, t_]:=(HPL[{0}, t]^2*HPL[{0, plus, minus, minus}, t])/2 - 2*HPL[{0}, t]*HPL[{0, 0, plus, minus, minus}, t] - HPL[{0}, t]*HPL[{0, plus, 0, minus, minus}, t] - HPL[{0}, t]*HPL[{0, plus, minus, 0, minus}, t] + 3*HPL[{0, 0, 0, plus, minus, minus}, t] + 2*HPL[{0, 0, plus, 0, minus, minus}, t] + 2*HPL[{0, 0, plus, minus, 0, minus}, t] + HPL[{0, plus, 0, 0, minus, minus}, t] + HPL[{0, plus, 0, minus, 0, minus}, t] + HPL[{0, plus, minus, 0, 0, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{0, plus, minus, minus, plus, 0}, t_]:=HPL[{0}, t]*HPL[{0, plus, minus, minus, plus}, t] - 2*HPL[{0, 0, plus, minus, minus, plus}, t] - HPL[{0, plus, 0, minus, minus, plus}, t] - HPL[{0, plus, minus, 0, minus, plus}, t] - HPL[{0, plus, minus, minus, 0, plus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{0, plus, minus, 0, minus, 0}, t_]:=HPL[{0}, t]*HPL[{0, plus, minus, 0, minus}, t] - 2*HPL[{0, 0, plus, minus, 0, minus}, t] - HPL[{0, plus, 0, minus, 0, minus}, t] - 2*HPL[{0, plus, minus, 0, 0, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{0, plus, minus, 0, 0, 0}, t_]:=(HPL[{0}, t]^3*HPL[{0, plus, minus}, t])/6 - HPL[{0}, t]^2*HPL[{0, 0, plus, minus}, t] - (HPL[{0}, t]^2*HPL[{0, plus, 0, minus}, t])/2 + 3*HPL[{0}, t]*HPL[{0, 0, 0, plus, minus}, t] + 2*HPL[{0}, t]*HPL[{0, 0, plus, 0, minus}, t] + HPL[{0}, t]*HPL[{0, plus, 0, 0, minus}, t] - 4*HPL[{0, 0, 0, 0, plus, minus}, t] - 3*HPL[{0, 0, 0, plus, 0, minus}, t] - 2*HPL[{0, 0, plus, 0, 0, minus}, t] - HPL[{0, plus, 0, 0, 0, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{0, plus, minus, 0, plus, 0}, t_]:=HPL[{0}, t]*HPL[{0, plus, minus, 0, plus}, t] - 2*HPL[{0, 0, plus, minus, 0, plus}, t] - HPL[{0, plus, 0, minus, 0, plus}, t] - 2*HPL[{0, plus, minus, 0, 0, plus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{0, plus, minus, plus, minus, 0}, t_]:=HPL[{0}, t]*HPL[{0, plus, minus, plus, minus}, t] - 2*HPL[{0, 0, plus, minus, plus, minus}, t] - HPL[{0, plus, 0, minus, plus, minus}, t] - HPL[{0, plus, minus, 0, plus, minus}, t] - HPL[{0, plus, minus, plus, 0, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{0, plus, minus, plus, 0, 0}, t_]:=-(HPL[{0}, t]*HPL[{0, plus}, t]*HPL[{0, plus, minus}, t]) + (HPL[{0}, t]^2*HPL[{0, plus, minus, plus}, t])/2 + 4*HPL[{0}, t]*HPL[{0, 0, plus, plus, minus}, t] + 2*HPL[{0}, t]*HPL[{0, plus, 0, plus, minus}, t] + 3*HPL[{0, 0, 0, plus, minus, plus}, t] + 2*HPL[{0, 0, plus, 0, minus, plus}, t] + 2*HPL[{0, 0, plus, minus, 0, plus}, t] + HPL[{0, plus, 0, 0, minus, plus}, t] + HPL[{0, plus, 0, minus, 0, plus}, t] + HPL[{0, plus, minus, 0, 0, plus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, minus, 0, 0, plus, 0}, t_]:=-(HPL[{0}, t]*HPL[{minus}, t]*HPL[{0, minus}, t]*HPL[{0, plus}, t]) + (HPL[{0}, t]*HPL[{minus}, t]^2*HPL[{0, 0, plus}, t])/2 + HPL[{0}, t]*HPL[{0, plus}, t]*HPL[{0, minus, minus}, t] + HPL[{0}, t]*HPL[{minus}, t]*HPL[{0, 0, minus, plus}, t] + HPL[{0}, t]*HPL[{minus}, t]*HPL[{0, 0, plus, minus}, t] + HPL[{0}, t]*HPL[{minus}, t]*HPL[{0, plus, 0, minus}, t] - HPL[{0}, t]*HPL[{0, 0, minus, minus, plus}, t] - HPL[{0}, t]*HPL[{0, 0, minus, plus, minus}, t] - HPL[{0}, t]*HPL[{0, 0, plus, minus, minus}, t] - HPL[{0}, t]*HPL[{0, plus, 0, minus, minus}, t] - HPL[{0, minus, minus, 0, 0, plus}, t] - HPL[{minus, 0, minus, 0, 0, plus}, t] - 3*HPL[{minus, minus, 0, 0, 0, plus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{0, plus, minus, plus, plus, 0}, t_]:=HPL[{0}, t]*HPL[{0, plus, minus, plus, plus}, t] - 2*HPL[{0, 0, plus, minus, plus, plus}, t] - HPL[{0, plus, 0, minus, plus, plus}, t] - HPL[{0, plus, minus, 0, plus, plus}, t] - HPL[{0, plus, minus, plus, 0, plus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{0, plus, 0, minus, minus, 0}, t_]:=HPL[{0}, t]*HPL[{0, plus, 0, minus, minus}, t] - 2*HPL[{0, 0, plus, 0, minus, minus}, t] - 2*HPL[{0, plus, 0, 0, minus, minus}, t] - HPL[{0, plus, 0, minus, 0, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{0, plus, 0, minus, 0, 0}, t_]:=(HPL[{0}, t]^2*HPL[{0, plus, 0, minus}, t] - 4*HPL[{0}, t]*HPL[{0, 0, plus, 0, minus}, t] - 4*HPL[{0}, t]*HPL[{0, plus, 0, 0, minus}, t] + 6*HPL[{0, 0, 0, plus, 0, minus}, t] + 8*HPL[{0, 0, plus, 0, 0, minus}, t] + 6*HPL[{0, plus, 0, 0, 0, minus}, t])/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{0, plus, 0, minus, plus, 0}, t_]:=HPL[{0}, t]*HPL[{0, plus, 0, minus, plus}, t] - 2*HPL[{0, 0, plus, 0, minus, plus}, t] - 2*HPL[{0, plus, 0, 0, minus, plus}, t] - HPL[{0, plus, 0, minus, 0, plus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{0, plus, 0, 0, minus, 0}, t_]:=HPL[{0}, t]*HPL[{0, plus, 0, 0, minus}, t] - 2*HPL[{0, 0, plus, 0, 0, minus}, t] - 3*HPL[{0, plus, 0, 0, 0, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{0, plus, 0, 0, 0, 0}, t_]:=(HPL[{0}, t]^4*HPL[{0, plus}, t] - 8*HPL[{0}, t]^3*HPL[{0, 0, plus}, t] + 36*HPL[{0}, t]^2*HPL[{0, 0, 0, plus}, t] - 96*HPL[{0}, t]*HPL[{0, 0, 0, 0, plus}, t] + 120*HPL[{0, 0, 0, 0, 0, plus}, t])/24/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{0, plus, 0, 0, plus, 0}, t_]:=HPL[{0}, t]*HPL[{0, plus, 0, 0, plus}, t] - 2*HPL[{0, 0, plus, 0, 0, plus}, t] - 3*HPL[{0, plus, 0, 0, 0, plus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{0, plus, 0, plus, minus, 0}, t_]:=HPL[{0}, t]*HPL[{0, plus, 0, plus, minus}, t] - 2*HPL[{0, 0, plus, 0, plus, minus}, t] - 2*HPL[{0, plus, 0, 0, plus, minus}, t] - HPL[{0, plus, 0, plus, 0, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{0, plus, 0, plus, 0, 0}, t_]:=(HPL[{0}, t]^2*HPL[{0, plus, 0, plus}, t] - 4*HPL[{0}, t]*HPL[{0, 0, plus, 0, plus}, t] - 4*HPL[{0}, t]*HPL[{0, plus, 0, 0, plus}, t] + 6*HPL[{0, 0, 0, plus, 0, plus}, t] + 8*HPL[{0, 0, plus, 0, 0, plus}, t] + 6*HPL[{0, plus, 0, 0, 0, plus}, t])/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{0, plus, 0, plus, plus, 0}, t_]:=HPL[{0}, t]*HPL[{0, plus, 0, plus, plus}, t] - 2*HPL[{0, 0, plus, 0, plus, plus}, t] - 2*HPL[{0, plus, 0, 0, plus, plus}, t] - HPL[{0, plus, 0, plus, 0, plus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, minus, 0, plus, minus, 0}, t_]:=(HPL[{0}, t]*HPL[{minus}, t]^2*HPL[{0, plus, minus}, t])/2 - HPL[{0}, t]*HPL[{minus}, t]*HPL[{0, minus, plus, minus}, t] - 2*HPL[{0}, t]*HPL[{minus}, t]*HPL[{0, plus, minus, minus}, t] + HPL[{0}, t]*HPL[{0, minus, minus, plus, minus}, t] + 2*HPL[{0}, t]*HPL[{0, minus, plus, minus, minus}, t] + 3*HPL[{0}, t]*HPL[{0, plus, minus, minus, minus}, t] - HPL[{0, minus, minus, 0, plus, minus}, t] - HPL[{minus, 0, minus, 0, plus, minus}, t] - 2*HPL[{minus, minus, 0, 0, plus, minus}, t] - HPL[{minus, minus, 0, plus, 0, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{0, plus, plus, minus, minus, 0}, t_]:=HPL[{0}, t]*HPL[{0, plus, plus, minus, minus}, t] - 2*HPL[{0, 0, plus, plus, minus, minus}, t] - HPL[{0, plus, 0, plus, minus, minus}, t] - HPL[{0, plus, plus, 0, minus, minus}, t] - HPL[{0, plus, plus, minus, 0, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{0, plus, plus, minus, 0, 0}, t_]:=(HPL[{0}, t]^2*HPL[{0, plus, plus, minus}, t])/2 - 2*HPL[{0}, t]*HPL[{0, 0, plus, plus, minus}, t] - HPL[{0}, t]*HPL[{0, plus, 0, plus, minus}, t] - HPL[{0}, t]*HPL[{0, plus, plus, 0, minus}, t] + 3*HPL[{0, 0, 0, plus, plus, minus}, t] + 2*HPL[{0, 0, plus, 0, plus, minus}, t] + 2*HPL[{0, 0, plus, plus, 0, minus}, t] + HPL[{0, plus, 0, 0, plus, minus}, t] + HPL[{0, plus, 0, plus, 0, minus}, t] + HPL[{0, plus, plus, 0, 0, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{0, plus, plus, minus, plus, 0}, t_]:=HPL[{0}, t]*HPL[{0, plus, plus, minus, plus}, t] - 2*HPL[{0, 0, plus, plus, minus, plus}, t] - HPL[{0, plus, 0, plus, minus, plus}, t] - HPL[{0, plus, plus, 0, minus, plus}, t] - HPL[{0, plus, plus, minus, 0, plus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{0, plus, plus, 0, minus, 0}, t_]:=HPL[{0}, t]*HPL[{0, plus, plus, 0, minus}, t] - 2*HPL[{0, 0, plus, plus, 0, minus}, t] - HPL[{0, plus, 0, plus, 0, minus}, t] - 2*HPL[{0, plus, plus, 0, 0, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{0, plus, plus, 0, 0, 0}, t_]:=(-3*HPL[{0}, t]^2*HPL[{0, plus}, t]^2 + 6*HPL[{0}, t]*HPL[{0, plus}, t]*HPL[{0, 0, plus}, t] + 2*HPL[{0}, t]^3*HPL[{0, plus, plus}, t] + 6*HPL[{0}, t]*HPL[{0, 0, plus, 0, plus}, t] + 6*HPL[{0}, t]*HPL[{0, plus, 0, 0, plus}, t] - 48*HPL[{0, 0, 0, 0, plus, plus}, t] - 36*HPL[{0, 0, 0, plus, 0, plus}, t] - 24*HPL[{0, 0, plus, 0, 0, plus}, t] - 12*HPL[{0, plus, 0, 0, 0, plus}, t])/12/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{0, plus, plus, 0, plus, 0}, t_]:=HPL[{0}, t]*HPL[{0, plus, plus, 0, plus}, t] - 2*HPL[{0, 0, plus, plus, 0, plus}, t] - HPL[{0, plus, 0, plus, 0, plus}, t] - 2*HPL[{0, plus, plus, 0, 0, plus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{0, plus, plus, plus, minus, 0}, t_]:=HPL[{0}, t]*HPL[{0, plus, plus, plus, minus}, t] - 2*HPL[{0, 0, plus, plus, plus, minus}, t] - HPL[{0, plus, 0, plus, plus, minus}, t] - HPL[{0, plus, plus, 0, plus, minus}, t] - HPL[{0, plus, plus, plus, 0, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{0, plus, plus, plus, 0, 0}, t_]:=-(HPL[{0}, t]*HPL[{0, plus}, t]*HPL[{0, plus, plus}, t])/3 + (HPL[{0}, t]^2*HPL[{0, plus, plus, plus}, t])/2 - (2*HPL[{0}, t]*HPL[{0, plus, plus, 0, plus}, t])/3 + 3*HPL[{0, 0, 0, plus, plus, plus}, t] + 2*HPL[{0, 0, plus, 0, plus, plus}, t] + 2*HPL[{0, 0, plus, plus, 0, plus}, t] + HPL[{0, plus, 0, 0, plus, plus}, t] + HPL[{0, plus, 0, plus, 0, plus}, t] + HPL[{0, plus, plus, 0, 0, plus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{0, plus, plus, plus, plus, 0}, t_]:=HPL[{0}, t]*HPL[{0, plus, plus, plus, plus}, t] - 2*HPL[{0, 0, plus, plus, plus, plus}, t] - HPL[{0, plus, 0, plus, plus, plus}, t] - HPL[{0, plus, plus, 0, plus, plus}, t] - HPL[{0, plus, plus, plus, 0, plus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, minus, minus, minus, minus, minus}, t_]:=(HPL[{minus}, t]^5*HPL[{plus}, t])/120 - HPL[{minus, minus, minus, minus, minus, plus}, t] - HPL[{minus, minus, minus, minus, plus, minus}, t] - HPL[{minus, minus, minus, plus, minus, minus}, t] - HPL[{minus, minus, plus, minus, minus, minus}, t] - HPL[{minus, plus, minus, minus, minus, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, minus, minus, minus, minus, 0}, t_]:=(HPL[{0}, t]*HPL[{minus}, t]^4*HPL[{plus}, t])/24 - (HPL[{minus}, t]^3*HPL[{plus}, t]*HPL[{0, minus}, t])/6 - (HPL[{0}, t]*HPL[{minus}, t]^3*HPL[{minus, plus}, t])/24 + (HPL[{minus}, t]^2*HPL[{plus}, t]*HPL[{0, minus, minus}, t])/2 - (HPL[{0}, t]*HPL[{minus}, t]^2*HPL[{minus, plus, minus}, t])/24 - HPL[{minus}, t]*HPL[{plus}, t]*HPL[{0, minus, minus, minus}, t] - (HPL[{0}, t]*HPL[{minus}, t]*HPL[{minus, plus, minus, minus}, t])/12 + HPL[{plus}, t]*HPL[{0, minus, minus, minus, minus}, t] - (HPL[{0}, t]*HPL[{minus, plus, minus, minus, minus}, t])/4 + HPL[{0, minus, minus, minus, minus, plus}, t] + HPL[{0, minus, minus, minus, plus, minus}, t] + HPL[{0, minus, minus, plus, minus, minus}, t] + HPL[{0, minus, plus, minus, minus, minus}, t] + HPL[{minus, 0, minus, minus, minus, plus}, t] + HPL[{minus, 0, minus, minus, plus, minus}, t] + HPL[{minus, 0, minus, plus, minus, minus}, t] + HPL[{minus, 0, plus, minus, minus, minus}, t] + HPL[{minus, minus, 0, minus, minus, plus}, t] + HPL[{minus, minus, 0, minus, plus, minus}, t] + HPL[{minus, minus, 0, plus, minus, minus}, t] + HPL[{minus, minus, minus, 0, minus, plus}, t] + HPL[{minus, minus, minus, 0, plus, minus}, t] + HPL[{minus, minus, minus, plus, 0, minus}, t] + HPL[{minus, minus, plus, 0, minus, minus}, t] + HPL[{minus, minus, plus, minus, 0, minus}, t] + HPL[{minus, plus, 0, minus, minus, minus}, t] + HPL[{minus, plus, minus, 0, minus, minus}, t] + HPL[{minus, plus, minus, minus, 0, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, minus, minus, minus, minus, plus}, t_]:=(HPL[{minus}, t]^3*HPL[{plus}, t]*HPL[{minus, plus}, t] - 3*HPL[{minus}, t]^2*HPL[{plus}, t]*HPL[{minus, plus, minus}, t] + 6*HPL[{minus}, t]*HPL[{plus}, t]*HPL[{minus, plus, minus, minus}, t] - 6*HPL[{plus}, t]*HPL[{minus, plus, minus, minus, minus}, t] - 48*HPL[{minus, minus, minus, minus, plus, plus}, t] - 24*HPL[{minus, minus, minus, plus, minus, plus}, t] - 24*HPL[{minus, minus, plus, minus, minus, plus}, t] - 24*HPL[{minus, plus, minus, minus, minus, plus}, t])/24/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, minus, minus, minus, 0, minus}, t_]:=(HPL[{minus}, t]^3*HPL[{plus}, t]*HPL[{0, minus}, t] - 6*HPL[{minus}, t]^2*HPL[{plus}, t]*HPL[{0, minus, minus}, t] + 18*HPL[{minus}, t]*HPL[{plus}, t]*HPL[{0, minus, minus, minus}, t] - 24*HPL[{plus}, t]*HPL[{0, minus, minus, minus, minus}, t] - 6*HPL[{minus, minus, minus, 0, minus, plus}, t] - 6*HPL[{minus, minus, minus, 0, plus, minus}, t] - 6*HPL[{minus, minus, minus, plus, 0, minus}, t] - 6*HPL[{minus, minus, plus, minus, 0, minus}, t] - 6*HPL[{minus, plus, minus, minus, 0, minus}, t])/6/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, minus, 0, plus, 0, 0}, t_]:=HPL[{0}, t]*HPL[{0, plus, 0, minus, minus}, t] + (HPL[{0}, t]^2*HPL[{minus}, t]^2*HPL[{0, plus}, t] + 4*HPL[{0}, t]*HPL[{minus}, t]*HPL[{0, minus}, t]*HPL[{0, plus}, t] - 4*HPL[{0}, t]*HPL[{minus}, t]^2*HPL[{0, 0, plus}, t] - 4*HPL[{0}, t]*HPL[{0, plus}, t]*HPL[{0, minus, minus}, t] - 2*HPL[{0}, t]^2*HPL[{minus}, t]*HPL[{0, minus, plus}, t] - 2*HPL[{0}, t]^2*HPL[{minus}, t]*HPL[{0, plus, minus}, t] + 2*HPL[{0}, t]^2*HPL[{0, minus, minus, plus}, t] + 2*HPL[{0}, t]^2*HPL[{0, minus, plus, minus}, t] - 4*HPL[{0}, t]*HPL[{minus}, t]*HPL[{0, plus, 0, minus}, t] + 2*HPL[{0}, t]^2*HPL[{0, plus, minus, minus}, t] + 4*HPL[{0, 0, minus, minus, 0, plus}, t] + 4*HPL[{0, minus, 0, minus, 0, plus}, t] + 8*HPL[{0, minus, minus, 0, 0, plus}, t] + 4*HPL[{minus, 0, 0, minus, 0, plus}, t] + 8*HPL[{minus, 0, minus, 0, 0, plus}, t] + 12*HPL[{minus, minus, 0, 0, 0, plus}, t])/4/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, minus, minus, minus, 0, 0}, t_]:=(HPL[{0}, t]^2*HPL[{minus}, t]^3*HPL[{plus}, t] - 6*HPL[{0}, t]*HPL[{minus}, t]^2*HPL[{plus}, t]*HPL[{0, minus}, t] - HPL[{0}, t]^2*HPL[{minus}, t]^2*HPL[{minus, plus}, t] + 6*HPL[{0}, t]*HPL[{minus}, t]*HPL[{0, minus}, t]*HPL[{minus, plus}, t] + 6*HPL[{minus}, t]^2*HPL[{plus}, t]*HPL[{0, 0, minus}, t] + 12*HPL[{0}, t]*HPL[{minus}, t]*HPL[{plus}, t]*HPL[{0, minus, minus}, t] - 12*HPL[{0}, t]*HPL[{minus, plus}, t]*HPL[{0, minus, minus}, t] - HPL[{0}, t]^2*HPL[{minus}, t]*HPL[{minus, plus, minus}, t] + 6*HPL[{0}, t]*HPL[{0, minus}, t]*HPL[{minus, plus, minus}, t] - 12*HPL[{minus}, t]*HPL[{plus}, t]*HPL[{0, 0, minus, minus}, t] - 12*HPL[{0}, t]*HPL[{plus}, t]*HPL[{0, minus, minus, minus}, t] - 2*HPL[{0}, t]^2*HPL[{minus, plus, minus, minus}, t] + 12*HPL[{plus}, t]*HPL[{0, 0, minus, minus, minus}, t] + 12*HPL[{0}, t]*HPL[{0, minus, minus, minus, plus}, t] - 12*HPL[{0, 0, minus, minus, minus, plus}, t] - 12*HPL[{0, 0, minus, minus, plus, minus}, t] - 12*HPL[{0, 0, minus, plus, minus, minus}, t] - 12*HPL[{0, minus, 0, minus, minus, plus}, t] - 12*HPL[{0, minus, 0, minus, plus, minus}, t] - 12*HPL[{0, minus, 0, plus, minus, minus}, t] - 12*HPL[{0, minus, minus, 0, minus, plus}, t] - 12*HPL[{0, minus, minus, 0, plus, minus}, t] - 12*HPL[{0, minus, minus, plus, 0, minus}, t] - 12*HPL[{0, minus, plus, 0, minus, minus}, t] - 12*HPL[{0, minus, plus, minus, 0, minus}, t] - 12*HPL[{minus, 0, 0, minus, minus, plus}, t] - 12*HPL[{minus, 0, 0, minus, plus, minus}, t] - 12*HPL[{minus, 0, 0, plus, minus, minus}, t] - 12*HPL[{minus, 0, minus, 0, minus, plus}, t] - 12*HPL[{minus, 0, minus, 0, plus, minus}, t] - 12*HPL[{minus, 0, minus, plus, 0, minus}, t] - 12*HPL[{minus, 0, plus, 0, minus, minus}, t] - 12*HPL[{minus, 0, plus, minus, 0, minus}, t] - 12*HPL[{minus, minus, 0, 0, minus, plus}, t] - 12*HPL[{minus, minus, 0, 0, plus, minus}, t] - 12*HPL[{minus, minus, 0, plus, 0, minus}, t] - 12*HPL[{minus, minus, plus, 0, 0, minus}, t] - 12*HPL[{minus, plus, 0, 0, minus, minus}, t] - 12*HPL[{minus, plus, 0, minus, 0, minus}, t] - 12*HPL[{minus, plus, minus, 0, 0, minus}, t])/12/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, minus, minus, minus, 0, plus}, t_]:=(HPL[{minus}, t]^3*HPL[{plus}, t]*HPL[{0, plus}, t] - 3*HPL[{minus}, t]^2*HPL[{plus}, t]*HPL[{0, minus, plus}, t] - 3*HPL[{minus}, t]^2*HPL[{plus}, t]*HPL[{0, plus, minus}, t] + 6*HPL[{minus}, t]*HPL[{plus}, t]*HPL[{0, minus, minus, plus}, t] + 6*HPL[{minus}, t]*HPL[{plus}, t]*HPL[{0, minus, plus, minus}, t] + 6*HPL[{minus}, t]*HPL[{plus}, t]*HPL[{0, plus, minus, minus}, t] - 6*HPL[{plus}, t]*HPL[{0, minus, minus, minus, plus}, t] - 6*HPL[{plus}, t]*HPL[{0, minus, minus, plus, minus}, t] - 6*HPL[{plus}, t]*HPL[{0, minus, plus, minus, minus}, t] - 6*HPL[{plus}, t]*HPL[{0, plus, minus, minus, minus}, t] - 12*HPL[{minus, minus, minus, 0, plus, plus}, t] - 6*HPL[{minus, minus, minus, plus, 0, plus}, t] - 6*HPL[{minus, minus, plus, minus, 0, plus}, t] - 6*HPL[{minus, plus, minus, minus, 0, plus}, t])/6/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, minus, minus, minus, plus, minus}, t_]:=(HPL[{minus}, t]^2*HPL[{plus}, t]*HPL[{minus, plus, minus}, t] - 4*HPL[{minus}, t]*HPL[{plus}, t]*HPL[{minus, plus, minus, minus}, t])/6 + HPL[{plus}, t]*HPL[{minus, plus, minus, minus, minus}, t] - HPL[{minus, minus, minus, plus, minus, plus}, t] - 2*HPL[{minus, minus, minus, plus, plus, minus}, t] - HPL[{minus, minus, plus, minus, plus, minus}, t] - HPL[{minus, plus, minus, minus, plus, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, minus, minus, minus, plus, 0}, t_]:=-(HPL[{minus}, t]^3*HPL[{plus}, t]*HPL[{0, plus}, t])/6 + (HPL[{0}, t]*HPL[{minus}, t]^2*HPL[{plus}, t]*HPL[{minus, plus}, t])/6 - (HPL[{0}, t]*HPL[{minus}, t]*HPL[{minus, plus}, t]^2)/6 + (HPL[{minus}, t]^2*HPL[{plus}, t]*HPL[{0, plus, minus}, t])/2 - (HPL[{0}, t]*HPL[{minus}, t]*HPL[{plus}, t]*HPL[{minus, plus, minus}, t])/3 + (HPL[{0}, t]*HPL[{minus, plus}, t]*HPL[{minus, plus, minus}, t])/6 - HPL[{minus}, t]*HPL[{plus}, t]*HPL[{0, plus, minus, minus}, t] + (HPL[{0}, t]*HPL[{plus}, t]*HPL[{minus, plus, minus, minus}, t])/3 + HPL[{plus}, t]*HPL[{0, plus, minus, minus, minus}, t] - (2*HPL[{0}, t]*HPL[{minus, plus, minus, minus, plus}, t])/3 + 2*HPL[{0, minus, minus, minus, plus, plus}, t] + HPL[{0, minus, minus, plus, minus, plus}, t] + HPL[{0, minus, plus, minus, minus, plus}, t] + 2*HPL[{minus, 0, minus, minus, plus, plus}, t] + HPL[{minus, 0, minus, plus, minus, plus}, t] + HPL[{minus, 0, plus, minus, minus, plus}, t] + 2*HPL[{minus, minus, 0, minus, plus, plus}, t] + HPL[{minus, minus, 0, plus, minus, plus}, t] + 2*HPL[{minus, minus, minus, 0, plus, plus}, t] + HPL[{minus, minus, minus, plus, 0, plus}, t] + HPL[{minus, minus, plus, 0, minus, plus}, t] + HPL[{minus, minus, plus, minus, 0, plus}, t] + HPL[{minus, plus, 0, minus, minus, plus}, t] + HPL[{minus, plus, minus, 0, minus, plus}, t] + HPL[{minus, plus, minus, minus, 0, plus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, minus, minus, minus, plus, plus}, t_]:=(-(HPL[{minus}, t]*HPL[{plus}, t]*HPL[{minus, plus}, t]^2) - 2*HPL[{plus}, t]*HPL[{minus, plus}, t]*HPL[{minus, plus, minus}, t] + 3*HPL[{minus}, t]^2*HPL[{plus}, t]*HPL[{minus, plus, plus}, t] + 2*HPL[{plus}, t]*HPL[{minus, plus, minus, minus, plus}, t] - 6*HPL[{plus}, t]*HPL[{minus, plus, plus, minus, minus}, t] - 18*HPL[{minus, minus, minus, plus, plus, plus}, t] - 6*HPL[{minus, minus, plus, minus, plus, plus}, t] - 6*HPL[{minus, plus, minus, minus, plus, plus}, t])/6/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, minus, minus, 0, minus, minus}, t_]:=(HPL[{minus}, t]^2*HPL[{plus}, t]*HPL[{0, minus, minus}, t] - 6*HPL[{minus}, t]*HPL[{plus}, t]*HPL[{0, minus, minus, minus}, t] + 12*HPL[{plus}, t]*HPL[{0, minus, minus, minus, minus}, t] - 2*HPL[{minus, minus, 0, minus, minus, plus}, t] - 2*HPL[{minus, minus, 0, minus, plus, minus}, t] - 2*HPL[{minus, minus, 0, plus, minus, minus}, t] - 2*HPL[{minus, minus, plus, 0, minus, minus}, t] - 2*HPL[{minus, plus, minus, 0, minus, minus}, t])/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, minus, minus, 0, minus, 0}, t_]:=(HPL[{0}, t]*HPL[{minus}, t]^2*HPL[{plus}, t]*HPL[{0, minus}, t])/2 + (HPL[{minus}, t]*HPL[{plus}, t]*HPL[{0, minus}, t]^2)/2 - (HPL[{0}, t]*HPL[{minus}, t]*HPL[{0, minus}, t]*HPL[{minus, plus}, t])/2 - HPL[{minus}, t]^2*HPL[{plus}, t]*HPL[{0, 0, minus}, t] - 2*HPL[{0}, t]*HPL[{minus}, t]*HPL[{plus}, t]*HPL[{0, minus, minus}, t] - HPL[{plus}, t]*HPL[{0, minus}, t]*HPL[{0, minus, minus}, t] + 2*HPL[{0}, t]*HPL[{minus, plus}, t]*HPL[{0, minus, minus}, t] - (HPL[{0}, t]*HPL[{0, minus}, t]*HPL[{minus, plus, minus}, t])/2 + 2*HPL[{minus}, t]*HPL[{plus}, t]*HPL[{0, 0, minus, minus}, t] + 3*HPL[{0}, t]*HPL[{plus}, t]*HPL[{0, minus, minus, minus}, t] + HPL[{plus}, t]*HPL[{0, minus, 0, minus, minus}, t] - 3*HPL[{0}, t]*HPL[{0, minus, minus, minus, plus}, t] - HPL[{0}, t]*HPL[{0, minus, minus, plus, minus}, t] + HPL[{0, minus, minus, 0, minus, plus}, t] + HPL[{0, minus, minus, 0, plus, minus}, t] + HPL[{0, minus, minus, plus, 0, minus}, t] + HPL[{0, minus, plus, minus, 0, minus}, t] + HPL[{minus, 0, minus, 0, minus, plus}, t] + HPL[{minus, 0, minus, 0, plus, minus}, t] + HPL[{minus, 0, minus, plus, 0, minus}, t] + HPL[{minus, 0, plus, minus, 0, minus}, t] + 2*HPL[{minus, minus, 0, 0, minus, plus}, t] + 2*HPL[{minus, minus, 0, 0, plus, minus}, t] + 2*HPL[{minus, minus, 0, plus, 0, minus}, t] + 2*HPL[{minus, minus, plus, 0, 0, minus}, t] + HPL[{minus, plus, 0, minus, 0, minus}, t] + 2*HPL[{minus, plus, minus, 0, 0, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, minus, minus, 0, minus, plus}, t_]:=(HPL[{minus}, t]^2*HPL[{plus}, t]*HPL[{0, minus, plus}, t])/2 - 2*HPL[{minus}, t]*HPL[{plus}, t]*HPL[{0, minus, minus, plus}, t] - HPL[{minus}, t]*HPL[{plus}, t]*HPL[{0, minus, plus, minus}, t] + 3*HPL[{plus}, t]*HPL[{0, minus, minus, minus, plus}, t] + 2*HPL[{plus}, t]*HPL[{0, minus, minus, plus, minus}, t] + HPL[{plus}, t]*HPL[{0, minus, plus, minus, minus}, t] - 2*HPL[{minus, minus, 0, minus, plus, plus}, t] - HPL[{minus, minus, 0, plus, minus, plus}, t] - HPL[{minus, minus, plus, 0, minus, plus}, t] - HPL[{minus, plus, minus, 0, minus, plus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, minus, minus, 0, 0, minus}, t_]:=(-(HPL[{minus}, t]*HPL[{plus}, t]*HPL[{0, minus}, t]^2) + HPL[{minus}, t]^2*HPL[{plus}, t]*HPL[{0, 0, minus}, t] + 2*HPL[{plus}, t]*HPL[{0, minus}, t]*HPL[{0, minus, minus}, t] - 6*HPL[{plus}, t]*HPL[{0, 0, minus, minus, minus}, t] - 2*HPL[{plus}, t]*HPL[{0, minus, 0, minus, minus}, t] - 2*HPL[{minus, minus, 0, 0, minus, plus}, t] - 2*HPL[{minus, minus, 0, 0, plus, minus}, t] - 2*HPL[{minus, minus, 0, plus, 0, minus}, t] - 2*HPL[{minus, minus, plus, 0, 0, minus}, t] - 2*HPL[{minus, plus, minus, 0, 0, minus}, t])/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, minus, minus, 0, 0, 0}, t_]:=(HPL[{0}, t]^3*HPL[{minus}, t]^2*HPL[{plus}, t])/12 - (HPL[{0}, t]^2*HPL[{minus}, t]*HPL[{plus}, t]*HPL[{0, minus}, t])/2 - (HPL[{0}, t]^3*HPL[{minus}, t]*HPL[{minus, plus}, t])/12 + (HPL[{0}, t]^2*HPL[{0, minus}, t]*HPL[{minus, plus}, t])/2 + HPL[{0}, t]*HPL[{minus}, t]*HPL[{plus}, t]*HPL[{0, 0, minus}, t] - HPL[{0}, t]*HPL[{minus, plus}, t]*HPL[{0, 0, minus}, t] + (HPL[{0}, t]^2*HPL[{plus}, t]*HPL[{0, minus, minus}, t])/2 - (HPL[{0}, t]^3*HPL[{minus, plus, minus}, t])/12 - HPL[{minus}, t]*HPL[{plus}, t]*HPL[{0, 0, 0, minus}, t] - HPL[{0}, t]*HPL[{plus}, t]*HPL[{0, 0, minus, minus}, t] - (HPL[{0}, t]^2*HPL[{0, minus, minus, plus}, t])/2 + HPL[{plus}, t]*HPL[{0, 0, 0, minus, minus}, t] + HPL[{0}, t]*HPL[{0, 0, minus, minus, plus}, t] + HPL[{0, 0, 0, minus, minus, plus}, t] + HPL[{0, 0, 0, minus, plus, minus}, t] + HPL[{0, 0, minus, 0, minus, plus}, t] + HPL[{0, 0, minus, 0, plus, minus}, t] + HPL[{0, 0, minus, plus, 0, minus}, t] + HPL[{0, minus, 0, 0, minus, plus}, t] + HPL[{0, minus, 0, 0, plus, minus}, t] + HPL[{0, minus, 0, plus, 0, minus}, t] + HPL[{0, minus, plus, 0, 0, minus}, t] + HPL[{minus, 0, 0, 0, minus, plus}, t] + HPL[{minus, 0, 0, 0, plus, minus}, t] + HPL[{minus, 0, 0, plus, 0, minus}, t] + HPL[{minus, 0, plus, 0, 0, minus}, t] + HPL[{minus, plus, 0, 0, 0, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, minus, minus, 0, 0, plus}, t_]:=-(HPL[{minus}, t]*HPL[{plus}, t]*HPL[{0, minus}, t]*HPL[{0, plus}, t]) + (HPL[{minus}, t]^2*HPL[{plus}, t]*HPL[{0, 0, plus}, t])/2 + HPL[{plus}, t]*HPL[{0, plus}, t]*HPL[{0, minus, minus}, t] + HPL[{minus}, t]*HPL[{plus}, t]*HPL[{0, 0, minus, plus}, t] + HPL[{minus}, t]*HPL[{plus}, t]*HPL[{0, 0, plus, minus}, t] + HPL[{minus}, t]*HPL[{plus}, t]*HPL[{0, plus, 0, minus}, t] - HPL[{plus}, t]*HPL[{0, 0, minus, minus, plus}, t] - HPL[{plus}, t]*HPL[{0, 0, minus, plus, minus}, t] - HPL[{plus}, t]*HPL[{0, 0, plus, minus, minus}, t] - HPL[{plus}, t]*HPL[{0, plus, 0, minus, minus}, t] - 2*HPL[{minus, minus, 0, 0, plus, plus}, t] - HPL[{minus, minus, 0, plus, 0, plus}, t] - HPL[{minus, minus, plus, 0, 0, plus}, t] - HPL[{minus, plus, minus, 0, 0, plus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, minus, minus, 0, plus, minus}, t_]:=(HPL[{minus}, t]^2*HPL[{plus}, t]*HPL[{0, plus, minus}, t])/2 - HPL[{minus}, t]*HPL[{plus}, t]*HPL[{0, minus, plus, minus}, t] - 2*HPL[{minus}, t]*HPL[{plus}, t]*HPL[{0, plus, minus, minus}, t] + HPL[{plus}, t]*HPL[{0, minus, minus, plus, minus}, t] + 2*HPL[{plus}, t]*HPL[{0, minus, plus, minus, minus}, t] + 3*HPL[{plus}, t]*HPL[{0, plus, minus, minus, minus}, t] - HPL[{minus, minus, 0, plus, minus, plus}, t] - 2*HPL[{minus, minus, 0, plus, plus, minus}, t] - HPL[{minus, minus, plus, 0, plus, minus}, t] - HPL[{minus, plus, minus, 0, plus, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, minus, minus, 0, plus, 0}, t_]:=(HPL[{0}, t]*HPL[{minus}, t]^2*HPL[{plus}, t]*HPL[{0, plus}, t])/2 + HPL[{minus}, t]*HPL[{plus}, t]*HPL[{0, minus}, t]*HPL[{0, plus}, t] - (HPL[{0}, t]*HPL[{minus}, t]*HPL[{0, plus}, t]*HPL[{minus, plus}, t])/2 - HPL[{minus}, t]^2*HPL[{plus}, t]*HPL[{0, 0, plus}, t] - HPL[{plus}, t]*HPL[{0, plus}, t]*HPL[{0, minus, minus}, t] - HPL[{0}, t]*HPL[{minus}, t]*HPL[{plus}, t]*HPL[{0, minus, plus}, t] + HPL[{0}, t]*HPL[{minus, plus}, t]*HPL[{0, minus, plus}, t] - HPL[{0}, t]*HPL[{minus}, t]*HPL[{plus}, t]*HPL[{0, plus, minus}, t] + HPL[{0}, t]*HPL[{minus, plus}, t]*HPL[{0, plus, minus}, t] - (HPL[{0}, t]*HPL[{0, plus}, t]*HPL[{minus, plus, minus}, t])/2 + HPL[{0}, t]*HPL[{plus}, t]*HPL[{0, minus, minus, plus}, t] + HPL[{0}, t]*HPL[{plus}, t]*HPL[{0, minus, plus, minus}, t] - HPL[{minus}, t]*HPL[{plus}, t]*HPL[{0, plus, 0, minus}, t] + HPL[{0}, t]*HPL[{plus}, t]*HPL[{0, plus, minus, minus}, t] - 2*HPL[{0}, t]*HPL[{0, minus, minus, plus, plus}, t] - HPL[{0}, t]*HPL[{0, minus, plus, minus, plus}, t] + HPL[{plus}, t]*HPL[{0, plus, 0, minus, minus}, t] - HPL[{0}, t]*HPL[{0, plus, minus, minus, plus}, t] + 2*HPL[{0, minus, minus, 0, plus, plus}, t] + HPL[{0, minus, minus, plus, 0, plus}, t] + HPL[{0, minus, plus, minus, 0, plus}, t] + 2*HPL[{minus, 0, minus, 0, plus, plus}, t] + HPL[{minus, 0, minus, plus, 0, plus}, t] + HPL[{minus, 0, plus, minus, 0, plus}, t] + 4*HPL[{minus, minus, 0, 0, plus, plus}, t] + 2*HPL[{minus, minus, 0, plus, 0, plus}, t] + 2*HPL[{minus, minus, plus, 0, 0, plus}, t] + HPL[{minus, plus, 0, minus, 0, plus}, t] + 2*HPL[{minus, plus, minus, 0, 0, plus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, minus, minus, 0, plus, plus}, t_]:=(HPL[{minus}, t]^2*HPL[{plus}, t]*HPL[{0, plus, plus}, t])/2 - HPL[{minus}, t]*HPL[{plus}, t]*HPL[{0, minus, plus, plus}, t] - HPL[{minus}, t]*HPL[{plus}, t]*HPL[{0, plus, minus, plus}, t] - HPL[{minus}, t]*HPL[{plus}, t]*HPL[{0, plus, plus, minus}, t] + HPL[{plus}, t]*HPL[{0, minus, minus, plus, plus}, t] + HPL[{plus}, t]*HPL[{0, minus, plus, minus, plus}, t] + HPL[{plus}, t]*HPL[{0, minus, plus, plus, minus}, t] + HPL[{plus}, t]*HPL[{0, plus, minus, minus, plus}, t] + HPL[{plus}, t]*HPL[{0, plus, minus, plus, minus}, t] + HPL[{plus}, t]*HPL[{0, plus, plus, minus, minus}, t] - 3*HPL[{minus, minus, 0, plus, plus, plus}, t] - HPL[{minus, minus, plus, 0, plus, plus}, t] - HPL[{minus, plus, minus, 0, plus, plus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, minus, minus, plus, minus, minus}, t_]:=(HPL[{minus}, t]*HPL[{plus}, t]*HPL[{minus, plus, minus, minus}, t] - 3*HPL[{plus}, t]*HPL[{minus, plus, minus, minus, minus}, t] - 2*(HPL[{minus, minus, plus, minus, minus, plus}, t] + HPL[{minus, minus, plus, minus, plus, minus}, t] + 2*HPL[{minus, minus, plus, plus, minus, minus}, t] + HPL[{minus, plus, minus, plus, minus, minus}, t]))/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, minus, minus, plus, minus, 0}, t_]:=-(HPL[{minus}, t]*HPL[{plus}, t]*HPL[{0, minus}, t]*HPL[{minus, plus}, t])/2 + (HPL[{minus}, t]^2*HPL[{plus}, t]*HPL[{0, minus, plus}, t])/2 + (HPL[{0}, t]*HPL[{minus}, t]*HPL[{plus}, t]*HPL[{minus, plus, minus}, t])/2 + (HPL[{plus}, t]*HPL[{0, minus}, t]*HPL[{minus, plus, minus}, t])/2 - (HPL[{0}, t]*HPL[{minus, plus}, t]*HPL[{minus, plus, minus}, t])/2 - HPL[{minus}, t]*HPL[{plus}, t]*HPL[{0, minus, plus, minus}, t] - HPL[{0}, t]*HPL[{plus}, t]*HPL[{minus, plus, minus, minus}, t] + HPL[{plus}, t]*HPL[{0, minus, plus, minus, minus}, t] + HPL[{0}, t]*HPL[{minus, plus, minus, minus, plus}, t] + HPL[{0, minus, minus, plus, minus, plus}, t] + 2*HPL[{0, minus, minus, plus, plus, minus}, t] + HPL[{0, minus, plus, minus, plus, minus}, t] + HPL[{minus, 0, minus, plus, minus, plus}, t] + 2*HPL[{minus, 0, minus, plus, plus, minus}, t] + HPL[{minus, 0, plus, minus, plus, minus}, t] + HPL[{minus, minus, 0, plus, minus, plus}, t] + 2*HPL[{minus, minus, 0, plus, plus, minus}, t] + HPL[{minus, minus, plus, 0, minus, plus}, t] + 2*HPL[{minus, minus, plus, 0, plus, minus}, t] + 2*HPL[{minus, minus, plus, plus, 0, minus}, t] + HPL[{minus, plus, 0, minus, plus, minus}, t] + HPL[{minus, plus, minus, 0, plus, minus}, t] + HPL[{minus, plus, minus, plus, 0, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, minus, minus, plus, minus, plus}, t_]:=(HPL[{minus}, t]*HPL[{plus}, t]*HPL[{minus, plus}, t]^2 + HPL[{plus}, t]*HPL[{minus, plus}, t]*HPL[{minus, plus, minus}, t] - 2*HPL[{minus}, t]^2*HPL[{plus}, t]*HPL[{minus, plus, plus}, t] - 2*HPL[{plus}, t]*HPL[{minus, plus, minus, minus, plus}, t] + 4*HPL[{plus}, t]*HPL[{minus, plus, plus, minus, minus}, t] - 4*HPL[{minus, minus, plus, minus, plus, plus}, t] - 4*HPL[{minus, minus, plus, plus, minus, plus}, t] - 2*HPL[{minus, plus, minus, plus, minus, plus}, t])/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, minus, minus, plus, 0, minus}, t_]:=(HPL[{minus}, t]*HPL[{plus}, t]*HPL[{0, minus}, t]*HPL[{minus, plus}, t] - HPL[{minus}, t]^2*HPL[{plus}, t]*HPL[{0, minus, plus}, t] - HPL[{minus}, t]^2*HPL[{plus}, t]*HPL[{0, plus, minus}, t] - HPL[{plus}, t]*HPL[{0, minus}, t]*HPL[{minus, plus, minus}, t] + 2*HPL[{minus}, t]*HPL[{plus}, t]*HPL[{0, minus, plus, minus}, t] + 4*HPL[{minus}, t]*HPL[{plus}, t]*HPL[{0, plus, minus, minus}, t] - 2*HPL[{plus}, t]*HPL[{0, minus, plus, minus, minus}, t] - 6*HPL[{plus}, t]*HPL[{0, plus, minus, minus, minus}, t] - 2*HPL[{minus, minus, plus, 0, minus, plus}, t] - 2*HPL[{minus, minus, plus, 0, plus, minus}, t] - 4*HPL[{minus, minus, plus, plus, 0, minus}, t] - 2*HPL[{minus, plus, minus, plus, 0, minus}, t])/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, minus, minus, plus, 0, 0}, t_]:=(-2*HPL[{0}, t]*HPL[{minus}, t]^2*HPL[{plus}, t]*HPL[{0, plus}, t] + HPL[{0}, t]^2*HPL[{minus}, t]*HPL[{plus}, t]*HPL[{minus, plus}, t] + 2*HPL[{0}, t]*HPL[{minus}, t]*HPL[{0, plus}, t]*HPL[{minus, plus}, t] - HPL[{0}, t]^2*HPL[{minus, plus}, t]^2 + 2*HPL[{minus}, t]^2*HPL[{plus}, t]*HPL[{0, 0, plus}, t] + 4*HPL[{0}, t]*HPL[{minus}, t]*HPL[{plus}, t]*HPL[{0, plus, minus}, t] - 4*HPL[{0}, t]*HPL[{minus, plus}, t]*HPL[{0, plus, minus}, t] - HPL[{0}, t]^2*HPL[{plus}, t]*HPL[{minus, plus, minus}, t] + 2*HPL[{0}, t]*HPL[{0, plus}, t]*HPL[{minus, plus, minus}, t] - 4*HPL[{minus}, t]*HPL[{plus}, t]*HPL[{0, 0, plus, minus}, t] - 4*HPL[{0}, t]*HPL[{plus}, t]*HPL[{0, plus, minus, minus}, t] + 4*HPL[{plus}, t]*HPL[{0, 0, plus, minus, minus}, t] + 4*HPL[{0}, t]*HPL[{0, plus, minus, minus, plus}, t] - 8*HPL[{0, 0, minus, minus, plus, plus}, t] - 4*HPL[{0, 0, minus, plus, minus, plus}, t] - 8*HPL[{0, minus, 0, minus, plus, plus}, t] - 4*HPL[{0, minus, 0, plus, minus, plus}, t] - 8*HPL[{0, minus, minus, 0, plus, plus}, t] - 4*HPL[{0, minus, minus, plus, 0, plus}, t] - 4*HPL[{0, minus, plus, 0, minus, plus}, t] - 4*HPL[{0, minus, plus, minus, 0, plus}, t] - 8*HPL[{minus, 0, 0, minus, plus, plus}, t] - 4*HPL[{minus, 0, 0, plus, minus, plus}, t] - 8*HPL[{minus, 0, minus, 0, plus, plus}, t] - 4*HPL[{minus, 0, minus, plus, 0, plus}, t] - 4*HPL[{minus, 0, plus, 0, minus, plus}, t] - 4*HPL[{minus, 0, plus, minus, 0, plus}, t] - 8*HPL[{minus, minus, 0, 0, plus, plus}, t] - 4*HPL[{minus, minus, 0, plus, 0, plus}, t] - 4*HPL[{minus, minus, plus, 0, 0, plus}, t] - 4*HPL[{minus, plus, 0, 0, minus, plus}, t] - 4*HPL[{minus, plus, 0, minus, 0, plus}, t] - 4*HPL[{minus, plus, minus, 0, 0, plus}, t])/4/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, minus, minus, plus, 0, plus}, t_]:=(HPL[{minus}, t]*HPL[{plus}, t]*HPL[{0, plus}, t]*HPL[{minus, plus}, t] - 2*HPL[{minus}, t]^2*HPL[{plus}, t]*HPL[{0, plus, plus}, t] - HPL[{plus}, t]*HPL[{0, plus}, t]*HPL[{minus, plus, minus}, t] + 2*HPL[{minus}, t]*HPL[{plus}, t]*HPL[{0, plus, minus, plus}, t] + 4*HPL[{minus}, t]*HPL[{plus}, t]*HPL[{0, plus, plus, minus}, t] - 2*HPL[{plus}, t]*HPL[{0, plus, minus, minus, plus}, t] - 2*HPL[{plus}, t]*HPL[{0, plus, minus, plus, minus}, t] - 4*HPL[{plus}, t]*HPL[{0, plus, plus, minus, minus}, t] - 4*HPL[{minus, minus, plus, 0, plus, plus}, t] - 4*HPL[{minus, minus, plus, plus, 0, plus}, t] - 2*HPL[{minus, plus, minus, plus, 0, plus}, t])/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, minus, minus, plus, plus, minus}, t_]:=(HPL[{minus}, t]*HPL[{plus}, t]*HPL[{minus, plus}, t]^2 + 2*HPL[{plus}, t]*HPL[{minus, plus}, t]*HPL[{minus, plus, minus}, t] - 2*HPL[{minus}, t]^2*HPL[{plus}, t]*HPL[{minus, plus, plus}, t] - 2*HPL[{minus}, t]*HPL[{plus}, t]*HPL[{minus, plus, minus, plus}, t])/4 + HPL[{plus}, t]*HPL[{minus, plus, plus, minus, minus}, t] - HPL[{minus, minus, plus, plus, minus, plus}, t] - 3*HPL[{minus, minus, plus, plus, plus, minus}, t] - HPL[{minus, plus, minus, plus, plus, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, minus, minus, plus, plus, 0}, t_]:=(-2*HPL[{minus}, t]*HPL[{plus}, t]*HPL[{0, plus}, t]*HPL[{minus, plus}, t] + HPL[{0}, t]*HPL[{plus}, t]*HPL[{minus, plus}, t]^2 + 2*HPL[{minus}, t]^2*HPL[{plus}, t]*HPL[{0, plus, plus}, t] + 2*HPL[{plus}, t]*HPL[{0, plus}, t]*HPL[{minus, plus, minus}, t] - 3*HPL[{0}, t]*HPL[{minus, plus}, t]*HPL[{minus, plus, plus}, t] - 4*HPL[{minus}, t]*HPL[{plus}, t]*HPL[{0, plus, plus, minus}, t] - 2*HPL[{0}, t]*HPL[{plus}, t]*HPL[{minus, plus, minus, plus}, t] + 3*HPL[{0}, t]*HPL[{minus}, t]*HPL[{minus, plus, plus, plus}, t] + 4*HPL[{plus}, t]*HPL[{0, plus, plus, minus, minus}, t] + 2*HPL[{0}, t]*HPL[{minus, plus, minus, plus, plus}, t] - 3*HPL[{0}, t]*HPL[{minus, plus, plus, plus, minus}, t] + 12*HPL[{0, minus, minus, plus, plus, plus}, t] + 4*HPL[{0, minus, plus, minus, plus, plus}, t] + 12*HPL[{minus, 0, minus, plus, plus, plus}, t] + 4*HPL[{minus, 0, plus, minus, plus, plus}, t] + 12*HPL[{minus, minus, 0, plus, plus, plus}, t] + 12*HPL[{minus, minus, plus, 0, plus, plus}, t] + 8*HPL[{minus, minus, plus, plus, 0, plus}, t] + 4*HPL[{minus, plus, 0, minus, plus, plus}, t] + 4*HPL[{minus, plus, minus, 0, plus, plus}, t] + 4*HPL[{minus, plus, minus, plus, 0, plus}, t])/4/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, minus, minus, plus, plus, plus}, t_]:=(HPL[{plus}, t]*HPL[{minus, plus}, t]*HPL[{minus, plus, plus}, t] - HPL[{minus}, t]*HPL[{plus}, t]*HPL[{minus, plus, plus, plus}, t] - 2*HPL[{plus}, t]*HPL[{minus, plus, minus, plus, plus}, t] + HPL[{plus}, t]*HPL[{minus, plus, plus, plus, minus}, t] - 16*HPL[{minus, minus, plus, plus, plus, plus}, t] - 4*HPL[{minus, plus, minus, plus, plus, plus}, t])/4/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, minus, 0, minus, minus, minus}, t_]:=HPL[{minus}, t]*HPL[{plus}, t]*HPL[{0, minus, minus, minus}, t] - 4*HPL[{plus}, t]*HPL[{0, minus, minus, minus, minus}, t] - HPL[{minus, 0, minus, minus, minus, plus}, t] - HPL[{minus, 0, minus, minus, plus, minus}, t] - HPL[{minus, 0, minus, plus, minus, minus}, t] - HPL[{minus, 0, plus, minus, minus, minus}, t] - HPL[{minus, plus, 0, minus, minus, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, minus, 0, minus, minus, 0}, t_]:=-(HPL[{minus}, t]*HPL[{plus}, t]*HPL[{0, minus}, t]^2)/2 + HPL[{0}, t]*HPL[{minus}, t]*HPL[{plus}, t]*HPL[{0, minus, minus}, t] + 2*HPL[{plus}, t]*HPL[{0, minus}, t]*HPL[{0, minus, minus}, t] - HPL[{0}, t]*HPL[{minus, plus}, t]*HPL[{0, minus, minus}, t] - 3*HPL[{0}, t]*HPL[{plus}, t]*HPL[{0, minus, minus, minus}, t] - 6*HPL[{plus}, t]*HPL[{0, 0, minus, minus, minus}, t] - 3*HPL[{plus}, t]*HPL[{0, minus, 0, minus, minus}, t] + 3*HPL[{0}, t]*HPL[{0, minus, minus, minus, plus}, t] + 2*HPL[{0}, t]*HPL[{0, minus, minus, plus, minus}, t] + HPL[{0}, t]*HPL[{0, minus, plus, minus, minus}, t] + HPL[{0, minus, 0, minus, minus, plus}, t] + HPL[{0, minus, 0, minus, plus, minus}, t] + HPL[{0, minus, 0, plus, minus, minus}, t] + HPL[{0, minus, plus, 0, minus, minus}, t] + 2*HPL[{minus, 0, 0, minus, minus, plus}, t] + 2*HPL[{minus, 0, 0, minus, plus, minus}, t] + 2*HPL[{minus, 0, 0, plus, minus, minus}, t] + HPL[{minus, 0, minus, 0, minus, plus}, t] + HPL[{minus, 0, minus, 0, plus, minus}, t] + HPL[{minus, 0, minus, plus, 0, minus}, t] + 2*HPL[{minus, 0, plus, 0, minus, minus}, t] + HPL[{minus, 0, plus, minus, 0, minus}, t] + 2*HPL[{minus, plus, 0, 0, minus, minus}, t] + HPL[{minus, plus, 0, minus, 0, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, minus, 0, minus, minus, plus}, t_]:=HPL[{minus}, t]*HPL[{plus}, t]*HPL[{0, minus, minus, plus}, t] - 3*HPL[{plus}, t]*HPL[{0, minus, minus, minus, plus}, t] - HPL[{plus}, t]*HPL[{0, minus, minus, plus, minus}, t] - 2*HPL[{minus, 0, minus, minus, plus, plus}, t] - HPL[{minus, 0, minus, plus, minus, plus}, t] - HPL[{minus, 0, plus, minus, minus, plus}, t] - HPL[{minus, plus, 0, minus, minus, plus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, minus, 0, minus, 0, minus}, t_]:=(HPL[{minus}, t]*HPL[{plus}, t]*HPL[{0, minus}, t]^2 - 4*HPL[{plus}, t]*HPL[{0, minus}, t]*HPL[{0, minus, minus}, t] - 4*HPL[{minus}, t]*HPL[{plus}, t]*HPL[{0, 0, minus, minus}, t] + 24*HPL[{plus}, t]*HPL[{0, 0, minus, minus, minus}, t] + 8*HPL[{plus}, t]*HPL[{0, minus, 0, minus, minus}, t] - 2*HPL[{minus, 0, minus, 0, minus, plus}, t] - 2*HPL[{minus, 0, minus, 0, plus, minus}, t] - 2*HPL[{minus, 0, minus, plus, 0, minus}, t] - 2*HPL[{minus, 0, plus, minus, 0, minus}, t] - 2*HPL[{minus, plus, 0, minus, 0, minus}, t])/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, minus, 0, minus, 0, 0}, t_]:=(HPL[{0}, t]^2*HPL[{minus}, t]*HPL[{plus}, t]*HPL[{0, minus}, t] + HPL[{0}, t]*HPL[{plus}, t]*HPL[{0, minus}, t]^2 - HPL[{0}, t]^2*HPL[{0, minus}, t]*HPL[{minus, plus}, t] - 4*HPL[{0}, t]*HPL[{minus}, t]*HPL[{plus}, t]*HPL[{0, 0, minus}, t] - 2*HPL[{plus}, t]*HPL[{0, minus}, t]*HPL[{0, 0, minus}, t] + 4*HPL[{0}, t]*HPL[{minus, plus}, t]*HPL[{0, 0, minus}, t] - 2*HPL[{0}, t]^2*HPL[{plus}, t]*HPL[{0, minus, minus}, t] - HPL[{0}, t]*HPL[{0, minus}, t]*HPL[{0, minus, plus}, t] - HPL[{0}, t]*HPL[{0, minus}, t]*HPL[{0, plus, minus}, t] + 6*HPL[{minus}, t]*HPL[{plus}, t]*HPL[{0, 0, 0, minus}, t] + 4*HPL[{0}, t]*HPL[{plus}, t]*HPL[{0, 0, minus, minus}, t] + 2*HPL[{0}, t]^2*HPL[{0, minus, minus, plus}, t] + HPL[{0}, t]^2*HPL[{0, minus, plus, minus}, t] + 2*HPL[{plus}, t]*HPL[{0, 0, minus, 0, minus}, t] - 4*HPL[{0}, t]*HPL[{0, 0, minus, minus, plus}, t] + 4*HPL[{0}, t]*HPL[{0, 0, plus, minus, minus}, t] - HPL[{0}, t]*HPL[{0, minus, plus, 0, minus}, t] + 2*HPL[{0}, t]*HPL[{0, plus, 0, minus, minus}, t] + HPL[{0}, t]*HPL[{0, plus, minus, 0, minus}, t] - 2*HPL[{0, 0, minus, 0, minus, plus}, t] - 2*HPL[{0, 0, minus, 0, plus, minus}, t] - 2*HPL[{0, 0, minus, plus, 0, minus}, t] - 4*HPL[{0, minus, 0, 0, minus, plus}, t] - 4*HPL[{0, minus, 0, 0, plus, minus}, t] - 4*HPL[{0, minus, 0, plus, 0, minus}, t] - 4*HPL[{0, minus, plus, 0, 0, minus}, t] - 6*HPL[{minus, 0, 0, 0, minus, plus}, t] - 6*HPL[{minus, 0, 0, 0, plus, minus}, t] - 6*HPL[{minus, 0, 0, plus, 0, minus}, t] - 6*HPL[{minus, 0, plus, 0, 0, minus}, t] - 6*HPL[{minus, plus, 0, 0, 0, minus}, t])/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, minus, 0, minus, 0, plus}, t_]:=(2*HPL[{minus}, t]*HPL[{plus}, t]*HPL[{0, minus}, t]*HPL[{0, plus}, t] - 4*HPL[{plus}, t]*HPL[{0, plus}, t]*HPL[{0, minus, minus}, t] + HPL[{plus}, t]*HPL[{0, minus}, t]*HPL[{0, minus, plus}, t] + HPL[{plus}, t]*HPL[{0, minus}, t]*HPL[{0, plus, minus}, t] - 4*HPL[{minus}, t]*HPL[{plus}, t]*HPL[{0, 0, minus, plus}, t] - 4*HPL[{minus}, t]*HPL[{plus}, t]*HPL[{0, 0, plus, minus}, t] - 2*HPL[{minus}, t]*HPL[{plus}, t]*HPL[{0, plus, 0, minus}, t] + 4*HPL[{plus}, t]*HPL[{0, 0, minus, minus, plus}, t] + 4*HPL[{plus}, t]*HPL[{0, 0, minus, plus, minus}, t] + 4*HPL[{plus}, t]*HPL[{0, 0, plus, minus, minus}, t] - HPL[{plus}, t]*HPL[{0, minus, plus, 0, minus}, t] + 2*HPL[{plus}, t]*HPL[{0, plus, 0, minus, minus}, t] - HPL[{plus}, t]*HPL[{0, plus, minus, 0, minus}, t] - 4*HPL[{minus, 0, minus, 0, plus, plus}, t] - 2*HPL[{minus, 0, minus, plus, 0, plus}, t] - 2*HPL[{minus, 0, plus, minus, 0, plus}, t] - 2*HPL[{minus, plus, 0, minus, 0, plus}, t])/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, minus, 0, minus, plus, minus}, t_]:=HPL[{minus}, t]*HPL[{plus}, t]*HPL[{0, minus, plus, minus}, t] - 2*HPL[{plus}, t]*HPL[{0, minus, minus, plus, minus}, t] - 2*HPL[{plus}, t]*HPL[{0, minus, plus, minus, minus}, t] - HPL[{minus, 0, minus, plus, minus, plus}, t] - 2*HPL[{minus, 0, minus, plus, plus, minus}, t] - HPL[{minus, 0, plus, minus, plus, minus}, t] - HPL[{minus, plus, 0, minus, plus, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, minus, 0, plus, plus, 0}, t_]:=(HPL[{0}, t]*HPL[{minus}, t]^2*HPL[{0, plus, plus}, t])/2 - HPL[{0}, t]*HPL[{minus}, t]*HPL[{0, minus, plus, plus}, t] - HPL[{0}, t]*HPL[{minus}, t]*HPL[{0, plus, minus, plus}, t] - HPL[{0}, t]*HPL[{minus}, t]*HPL[{0, plus, plus, minus}, t] + HPL[{0}, t]*HPL[{0, minus, minus, plus, plus}, t] + HPL[{0}, t]*HPL[{0, minus, plus, minus, plus}, t] + HPL[{0}, t]*HPL[{0, minus, plus, plus, minus}, t] + HPL[{0}, t]*HPL[{0, plus, minus, minus, plus}, t] + HPL[{0}, t]*HPL[{0, plus, minus, plus, minus}, t] + HPL[{0}, t]*HPL[{0, plus, plus, minus, minus}, t] - HPL[{0, minus, minus, 0, plus, plus}, t] - HPL[{minus, 0, minus, 0, plus, plus}, t] - 2*HPL[{minus, minus, 0, 0, plus, plus}, t] - HPL[{minus, minus, 0, plus, 0, plus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, minus, 0, minus, plus, 0}, t_]:=-(HPL[{minus}, t]*HPL[{plus}, t]*HPL[{0, minus}, t]*HPL[{0, plus}, t]) + 2*HPL[{plus}, t]*HPL[{0, plus}, t]*HPL[{0, minus, minus}, t] + HPL[{0}, t]*HPL[{minus}, t]*HPL[{plus}, t]*HPL[{0, minus, plus}, t] - HPL[{0}, t]*HPL[{minus, plus}, t]*HPL[{0, minus, plus}, t] - HPL[{plus}, t]*HPL[{0, minus}, t]*HPL[{0, plus, minus}, t] + 2*HPL[{minus}, t]*HPL[{plus}, t]*HPL[{0, 0, plus, minus}, t] - 2*HPL[{0}, t]*HPL[{plus}, t]*HPL[{0, minus, minus, plus}, t] - HPL[{0}, t]*HPL[{plus}, t]*HPL[{0, minus, plus, minus}, t] + HPL[{minus}, t]*HPL[{plus}, t]*HPL[{0, plus, 0, minus}, t] + 4*HPL[{0}, t]*HPL[{0, minus, minus, plus, plus}, t] + 2*HPL[{0}, t]*HPL[{0, minus, plus, minus, plus}, t] + HPL[{plus}, t]*HPL[{0, plus, minus, 0, minus}, t] + 2*HPL[{0, minus, 0, minus, plus, plus}, t] + HPL[{0, minus, 0, plus, minus, plus}, t] + HPL[{0, minus, plus, 0, minus, plus}, t] + 4*HPL[{minus, 0, 0, minus, plus, plus}, t] + 2*HPL[{minus, 0, 0, plus, minus, plus}, t] + 2*HPL[{minus, 0, minus, 0, plus, plus}, t] + HPL[{minus, 0, minus, plus, 0, plus}, t] + 2*HPL[{minus, 0, plus, 0, minus, plus}, t] + HPL[{minus, 0, plus, minus, 0, plus}, t] + 2*HPL[{minus, plus, 0, 0, minus, plus}, t] + HPL[{minus, plus, 0, minus, 0, plus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, minus, 0, minus, plus, plus}, t_]:=HPL[{minus}, t]*HPL[{plus}, t]*HPL[{0, minus, plus, plus}, t] - 2*HPL[{plus}, t]*HPL[{0, minus, minus, plus, plus}, t] - HPL[{plus}, t]*HPL[{0, minus, plus, minus, plus}, t] - HPL[{plus}, t]*HPL[{0, minus, plus, plus, minus}, t] - 3*HPL[{minus, 0, minus, plus, plus, plus}, t] - HPL[{minus, 0, plus, minus, plus, plus}, t] - HPL[{minus, plus, 0, minus, plus, plus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, minus, 0, 0, minus, minus}, t_]:=HPL[{minus}, t]*HPL[{plus}, t]*HPL[{0, 0, minus, minus}, t] - 3*HPL[{plus}, t]*HPL[{0, 0, minus, minus, minus}, t] - HPL[{plus}, t]*HPL[{0, minus, 0, minus, minus}, t] - HPL[{minus, 0, 0, minus, minus, plus}, t] - HPL[{minus, 0, 0, minus, plus, minus}, t] - HPL[{minus, 0, 0, plus, minus, minus}, t] - HPL[{minus, 0, plus, 0, minus, minus}, t] - HPL[{minus, plus, 0, 0, minus, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, minus, 0, 0, minus, 0}, t_]:=(-(HPL[{0}, t]*HPL[{plus}, t]*HPL[{0, minus}, t]^2) + 2*HPL[{0}, t]*HPL[{minus}, t]*HPL[{plus}, t]*HPL[{0, 0, minus}, t] + 4*HPL[{plus}, t]*HPL[{0, minus}, t]*HPL[{0, 0, minus}, t] - 2*HPL[{0}, t]*HPL[{minus, plus}, t]*HPL[{0, 0, minus}, t] + HPL[{0}, t]*HPL[{0, minus}, t]*HPL[{0, minus, plus}, t] + HPL[{0}, t]*HPL[{0, minus}, t]*HPL[{0, plus, minus}, t] - 6*HPL[{minus}, t]*HPL[{plus}, t]*HPL[{0, 0, 0, minus}, t] - 12*HPL[{plus}, t]*HPL[{0, 0, 0, minus, minus}, t] - 6*HPL[{plus}, t]*HPL[{0, 0, minus, 0, minus}, t] - 2*HPL[{0}, t]*HPL[{0, 0, minus, plus, minus}, t] - 4*HPL[{0}, t]*HPL[{0, 0, plus, minus, minus}, t] + HPL[{0}, t]*HPL[{0, minus, plus, 0, minus}, t] - 2*HPL[{0}, t]*HPL[{0, plus, 0, minus, minus}, t] - HPL[{0}, t]*HPL[{0, plus, minus, 0, minus}, t] + 2*HPL[{0, minus, 0, 0, minus, plus}, t] + 2*HPL[{0, minus, 0, 0, plus, minus}, t] + 2*HPL[{0, minus, 0, plus, 0, minus}, t] + 2*HPL[{0, minus, plus, 0, 0, minus}, t] + 6*HPL[{minus, 0, 0, 0, minus, plus}, t] + 6*HPL[{minus, 0, 0, 0, plus, minus}, t] + 6*HPL[{minus, 0, 0, plus, 0, minus}, t] + 6*HPL[{minus, 0, plus, 0, 0, minus}, t] + 6*HPL[{minus, plus, 0, 0, 0, minus}, t])/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, minus, 0, 0, minus, plus}, t_]:=(-(HPL[{plus}, t]*HPL[{0, minus}, t]*HPL[{0, minus, plus}, t]) + HPL[{plus}, t]*HPL[{0, minus}, t]*HPL[{0, plus, minus}, t] + 2*HPL[{minus}, t]*HPL[{plus}, t]*HPL[{0, 0, minus, plus}, t] - 2*HPL[{plus}, t]*HPL[{0, 0, minus, plus, minus}, t] - 4*HPL[{plus}, t]*HPL[{0, 0, plus, minus, minus}, t] + HPL[{plus}, t]*HPL[{0, minus, plus, 0, minus}, t] - 2*HPL[{plus}, t]*HPL[{0, plus, 0, minus, minus}, t] - HPL[{plus}, t]*HPL[{0, plus, minus, 0, minus}, t] - 4*HPL[{minus, 0, 0, minus, plus, plus}, t] - 2*HPL[{minus, 0, 0, plus, minus, plus}, t] - 2*HPL[{minus, 0, plus, 0, minus, plus}, t] - 2*HPL[{minus, plus, 0, 0, minus, plus}, t])/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, minus, 0, 0, 0, minus}, t_]:=-(HPL[{plus}, t]*HPL[{0, minus}, t]*HPL[{0, 0, minus}, t]) + HPL[{minus}, t]*HPL[{plus}, t]*HPL[{0, 0, 0, minus}, t] + 4*HPL[{plus}, t]*HPL[{0, 0, 0, minus, minus}, t] + 2*HPL[{plus}, t]*HPL[{0, 0, minus, 0, minus}, t] - HPL[{minus, 0, 0, 0, minus, plus}, t] - HPL[{minus, 0, 0, 0, plus, minus}, t] - HPL[{minus, 0, 0, plus, 0, minus}, t] - HPL[{minus, 0, plus, 0, 0, minus}, t] - HPL[{minus, plus, 0, 0, 0, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, minus, 0, 0, 0, 0}, t_]:=(HPL[{0}, t]^4*HPL[{minus}, t]*HPL[{plus}, t] - 4*HPL[{0}, t]^3*HPL[{plus}, t]*HPL[{0, minus}, t] - HPL[{0}, t]^4*HPL[{minus, plus}, t] + 12*HPL[{0}, t]^2*HPL[{plus}, t]*HPL[{0, 0, minus}, t] + 4*HPL[{0}, t]^3*HPL[{0, minus, plus}, t] - 24*HPL[{0}, t]*HPL[{plus}, t]*HPL[{0, 0, 0, minus}, t] - 12*HPL[{0}, t]^2*HPL[{0, 0, minus, plus}, t] + 24*HPL[{plus}, t]*HPL[{0, 0, 0, 0, minus}, t] + 24*HPL[{0}, t]*HPL[{0, 0, 0, minus, plus}, t] - 24*HPL[{0, 0, 0, 0, minus, plus}, t])/24/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, minus, 0, 0, 0, plus}, t_]:=HPL[{plus}, t]*HPL[{0, plus}, t]*HPL[{0, 0, minus}, t] - HPL[{plus}, t]*HPL[{0, minus}, t]*HPL[{0, 0, plus}, t] + HPL[{minus}, t]*HPL[{plus}, t]*HPL[{0, 0, 0, plus}, t] - HPL[{plus}, t]*HPL[{0, 0, 0, minus, plus}, t] - HPL[{plus}, t]*HPL[{0, 0, 0, plus, minus}, t] - HPL[{plus}, t]*HPL[{0, 0, plus, 0, minus}, t] - HPL[{plus}, t]*HPL[{0, plus, 0, 0, minus}, t] - 2*HPL[{minus, 0, 0, 0, plus, plus}, t] - HPL[{minus, 0, 0, plus, 0, plus}, t] - HPL[{minus, 0, plus, 0, 0, plus}, t] - HPL[{minus, plus, 0, 0, 0, plus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, minus, 0, 0, plus, minus}, t_]:=-(HPL[{plus}, t]*HPL[{0, minus}, t]*HPL[{0, plus, minus}, t]) + HPL[{minus}, t]*HPL[{plus}, t]*HPL[{0, 0, plus, minus}, t] + HPL[{plus}, t]*HPL[{0, 0, minus, plus, minus}, t] + 2*HPL[{plus}, t]*HPL[{0, 0, plus, minus, minus}, t] + 2*HPL[{plus}, t]*HPL[{0, plus, 0, minus, minus}, t] + HPL[{plus}, t]*HPL[{0, plus, minus, 0, minus}, t] - HPL[{minus, 0, 0, plus, minus, plus}, t] - 2*HPL[{minus, 0, 0, plus, plus, minus}, t] - HPL[{minus, 0, plus, 0, plus, minus}, t] - HPL[{minus, plus, 0, 0, plus, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, minus, 0, 0, plus, 0}, t_]:=-(HPL[{0}, t]*HPL[{plus}, t]*HPL[{0, minus}, t]*HPL[{0, plus}, t]) - HPL[{plus}, t]*HPL[{0, plus}, t]*HPL[{0, 0, minus}, t] + HPL[{0}, t]*HPL[{minus}, t]*HPL[{plus}, t]*HPL[{0, 0, plus}, t] + 2*HPL[{plus}, t]*HPL[{0, minus}, t]*HPL[{0, 0, plus}, t] - HPL[{0}, t]*HPL[{minus, plus}, t]*HPL[{0, 0, plus}, t] + HPL[{0}, t]*HPL[{0, plus}, t]*HPL[{0, minus, plus}, t] - (HPL[{0}, t]*HPL[{0, plus}, t]*HPL[{0, plus, minus}, t])/2 - 3*HPL[{minus}, t]*HPL[{plus}, t]*HPL[{0, 0, 0, plus}, t] + HPL[{0}, t]*HPL[{plus}, t]*HPL[{0, 0, minus, plus}, t] + HPL[{0}, t]*HPL[{plus}, t]*HPL[{0, 0, plus, minus}, t] + HPL[{0}, t]*HPL[{plus}, t]*HPL[{0, plus, 0, minus}, t] - 2*HPL[{0}, t]*HPL[{0, 0, minus, plus, plus}, t] + 2*HPL[{0}, t]*HPL[{0, 0, plus, plus, minus}, t] + HPL[{plus}, t]*HPL[{0, plus, 0, 0, minus}, t] - (HPL[{0}, t]*HPL[{0, plus, 0, minus, plus}, t])/2 + HPL[{0}, t]*HPL[{0, plus, 0, plus, minus}, t] + (HPL[{0}, t]*HPL[{0, plus, minus, 0, plus}, t])/2 + 2*HPL[{0, minus, 0, 0, plus, plus}, t] + HPL[{0, minus, 0, plus, 0, plus}, t] + HPL[{0, minus, plus, 0, 0, plus}, t] + 6*HPL[{minus, 0, 0, 0, plus, plus}, t] + 3*HPL[{minus, 0, 0, plus, 0, plus}, t] + 3*HPL[{minus, 0, plus, 0, 0, plus}, t] + 3*HPL[{minus, plus, 0, 0, 0, plus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, minus, 0, 0, plus, plus}, t_]:=(HPL[{minus}, t]*HPL[{plus}, t]*HPL[{0, plus}, t]^2 + 2*HPL[{plus}, t]*HPL[{0, plus}, t]*HPL[{0, plus, minus}, t] - 4*HPL[{plus}, t]*HPL[{0, minus}, t]*HPL[{0, plus, plus}, t] - 2*HPL[{minus}, t]*HPL[{plus}, t]*HPL[{0, plus, 0, plus}, t] + 4*HPL[{plus}, t]*HPL[{0, 0, minus, plus, plus}, t] - 4*HPL[{plus}, t]*HPL[{0, 0, plus, plus, minus}, t] + 2*HPL[{plus}, t]*HPL[{0, plus, 0, minus, plus}, t] - 2*HPL[{plus}, t]*HPL[{0, plus, minus, 0, plus}, t] + 4*HPL[{plus}, t]*HPL[{0, plus, plus, 0, minus}, t] - 12*HPL[{minus, 0, 0, plus, plus, plus}, t] - 4*HPL[{minus, 0, plus, 0, plus, plus}, t] - 4*HPL[{minus, plus, 0, 0, plus, plus}, t])/4/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, minus, 0, plus, minus, minus}, t_]:=HPL[{minus}, t]*HPL[{plus}, t]*HPL[{0, plus, minus, minus}, t] - HPL[{plus}, t]*HPL[{0, minus, plus, minus, minus}, t] - 3*HPL[{plus}, t]*HPL[{0, plus, minus, minus, minus}, t] - HPL[{minus, 0, plus, minus, minus, plus}, t] - HPL[{minus, 0, plus, minus, plus, minus}, t] - 2*HPL[{minus, 0, plus, plus, minus, minus}, t] - HPL[{minus, plus, 0, plus, minus, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, minus, 0, plus, minus, 0}, t_]:=HPL[{0}, t]*HPL[{minus}, t]*HPL[{plus}, t]*HPL[{0, plus, minus}, t] + HPL[{plus}, t]*HPL[{0, minus}, t]*HPL[{0, plus, minus}, t] - HPL[{0}, t]*HPL[{minus, plus}, t]*HPL[{0, plus, minus}, t] - 2*HPL[{minus}, t]*HPL[{plus}, t]*HPL[{0, 0, plus, minus}, t] - HPL[{0}, t]*HPL[{plus}, t]*HPL[{0, minus, plus, minus}, t] - HPL[{minus}, t]*HPL[{plus}, t]*HPL[{0, plus, 0, minus}, t] - 2*HPL[{0}, t]*HPL[{plus}, t]*HPL[{0, plus, minus, minus}, t] + HPL[{plus}, t]*HPL[{0, minus, plus, 0, minus}, t] + HPL[{0}, t]*HPL[{0, minus, plus, minus, plus}, t] + 2*HPL[{0}, t]*HPL[{0, minus, plus, plus, minus}, t] + 2*HPL[{0}, t]*HPL[{0, plus, minus, minus, plus}, t] + HPL[{0}, t]*HPL[{0, plus, minus, plus, minus}, t] + HPL[{0, minus, 0, plus, minus, plus}, t] + 2*HPL[{0, minus, 0, plus, plus, minus}, t] + HPL[{0, minus, plus, 0, plus, minus}, t] + 2*HPL[{minus, 0, 0, plus, minus, plus}, t] + 4*HPL[{minus, 0, 0, plus, plus, minus}, t] + HPL[{minus, 0, plus, 0, minus, plus}, t] + 3*HPL[{minus, 0, plus, 0, plus, minus}, t] + 2*HPL[{minus, 0, plus, plus, 0, minus}, t] + 2*HPL[{minus, plus, 0, 0, plus, minus}, t] + HPL[{minus, plus, 0, plus, 0, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, minus, 0, plus, minus, plus}, t_]:=HPL[{minus}, t]*HPL[{plus}, t]*HPL[{0, plus, minus, plus}, t] - HPL[{plus}, t]*HPL[{0, minus, plus, minus, plus}, t] - 2*HPL[{plus}, t]*HPL[{0, plus, minus, minus, plus}, t] - HPL[{plus}, t]*HPL[{0, plus, minus, plus, minus}, t] - 2*HPL[{minus, 0, plus, minus, plus, plus}, t] - 2*HPL[{minus, 0, plus, plus, minus, plus}, t] - HPL[{minus, plus, 0, plus, minus, plus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, minus, 0, plus, 0, minus}, t_]:=HPL[{minus}, t]*HPL[{plus}, t]*HPL[{0, plus, 0, minus}, t] - HPL[{plus}, t]*HPL[{0, minus, plus, 0, minus}, t] - 2*HPL[{plus}, t]*HPL[{0, plus, 0, minus, minus}, t] - HPL[{plus}, t]*HPL[{0, plus, minus, 0, minus}, t] - HPL[{minus, 0, plus, 0, minus, plus}, t] - HPL[{minus, 0, plus, 0, plus, minus}, t] - 2*HPL[{minus, 0, plus, plus, 0, minus}, t] - HPL[{minus, plus, 0, plus, 0, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, minus, 0, plus, 0, 0}, t_]:=(HPL[{0}, t]^2*HPL[{minus}, t]*HPL[{plus}, t]*HPL[{0, plus}, t] + 2*HPL[{0}, t]*HPL[{plus}, t]*HPL[{0, minus}, t]*HPL[{0, plus}, t] - HPL[{0}, t]^2*HPL[{0, plus}, t]*HPL[{minus, plus}, t] - 4*HPL[{0}, t]*HPL[{minus}, t]*HPL[{plus}, t]*HPL[{0, 0, plus}, t] - 2*HPL[{plus}, t]*HPL[{0, minus}, t]*HPL[{0, 0, plus}, t] + 4*HPL[{0}, t]*HPL[{minus, plus}, t]*HPL[{0, 0, plus}, t] - HPL[{0}, t]^2*HPL[{plus}, t]*HPL[{0, minus, plus}, t] - 2*HPL[{0}, t]*HPL[{0, plus}, t]*HPL[{0, minus, plus}, t] - HPL[{0}, t]^2*HPL[{plus}, t]*HPL[{0, plus, minus}, t] + 6*HPL[{minus}, t]*HPL[{plus}, t]*HPL[{0, 0, 0, plus}, t] + 2*HPL[{0}, t]^2*HPL[{0, minus, plus, plus}, t] - 2*HPL[{0}, t]*HPL[{plus}, t]*HPL[{0, plus, 0, minus}, t] + HPL[{0}, t]^2*HPL[{0, plus, minus, plus}, t] + 2*HPL[{plus}, t]*HPL[{0, 0, plus, 0, minus}, t] + 2*HPL[{0}, t]*HPL[{0, plus, 0, minus, plus}, t] - 4*HPL[{0, 0, minus, 0, plus, plus}, t] - 2*HPL[{0, 0, minus, plus, 0, plus}, t] - 8*HPL[{0, minus, 0, 0, plus, plus}, t] - 4*HPL[{0, minus, 0, plus, 0, plus}, t] - 4*HPL[{0, minus, plus, 0, 0, plus}, t] - 12*HPL[{minus, 0, 0, 0, plus, plus}, t] - 6*HPL[{minus, 0, 0, plus, 0, plus}, t] - 6*HPL[{minus, 0, plus, 0, 0, plus}, t] - 6*HPL[{minus, plus, 0, 0, 0, plus}, t])/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, minus, 0, plus, 0, plus}, t_]:=-(HPL[{plus}, t]*HPL[{0, plus}, t]*HPL[{0, minus, plus}, t]) - HPL[{plus}, t]*HPL[{0, plus}, t]*HPL[{0, plus, minus}, t] + 2*HPL[{plus}, t]*HPL[{0, minus}, t]*HPL[{0, plus, plus}, t] + HPL[{minus}, t]*HPL[{plus}, t]*HPL[{0, plus, 0, plus}, t] - HPL[{plus}, t]*HPL[{0, plus, 0, minus, plus}, t] - HPL[{plus}, t]*HPL[{0, plus, 0, plus, minus}, t] - 2*HPL[{plus}, t]*HPL[{0, plus, plus, 0, minus}, t] - 2*HPL[{minus, 0, plus, 0, plus, plus}, t] - 2*HPL[{minus, 0, plus, plus, 0, plus}, t] - HPL[{minus, plus, 0, plus, 0, plus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, minus, 0, plus, plus, minus}, t_]:=HPL[{minus}, t]*HPL[{plus}, t]*HPL[{0, plus, plus, minus}, t] - HPL[{plus}, t]*HPL[{0, minus, plus, plus, minus}, t] - HPL[{plus}, t]*HPL[{0, plus, minus, plus, minus}, t] - 2*HPL[{plus}, t]*HPL[{0, plus, plus, minus, minus}, t] - HPL[{minus, 0, plus, plus, minus, plus}, t] - 3*HPL[{minus, 0, plus, plus, plus, minus}, t] - HPL[{minus, plus, 0, plus, plus, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, minus, 0, plus, plus, 0}, t_]:=-(HPL[{minus}, t]*HPL[{plus}, t]*HPL[{0, plus}, t]^2)/2 + HPL[{plus}, t]*HPL[{0, plus}, t]*HPL[{0, minus, plus}, t] + HPL[{plus}, t]*HPL[{0, plus}, t]*HPL[{0, plus, minus}, t] + HPL[{0}, t]*HPL[{minus}, t]*HPL[{plus}, t]*HPL[{0, plus, plus}, t] - HPL[{plus}, t]*HPL[{0, minus}, t]*HPL[{0, plus, plus}, t] - HPL[{0}, t]*HPL[{minus, plus}, t]*HPL[{0, plus, plus}, t] - HPL[{0}, t]*HPL[{plus}, t]*HPL[{0, minus, plus, plus}, t] - HPL[{0}, t]*HPL[{plus}, t]*HPL[{0, plus, minus, plus}, t] - HPL[{0}, t]*HPL[{plus}, t]*HPL[{0, plus, plus, minus}, t] + 3*HPL[{0}, t]*HPL[{0, minus, plus, plus, plus}, t] + 2*HPL[{0}, t]*HPL[{0, plus, minus, plus, plus}, t] + HPL[{plus}, t]*HPL[{0, plus, plus, 0, minus}, t] + HPL[{0}, t]*HPL[{0, plus, plus, minus, plus}, t] + 3*HPL[{0, minus, 0, plus, plus, plus}, t] + HPL[{0, minus, plus, 0, plus, plus}, t] + 6*HPL[{minus, 0, 0, plus, plus, plus}, t] + 4*HPL[{minus, 0, plus, 0, plus, plus}, t] + 2*HPL[{minus, 0, plus, plus, 0, plus}, t] + 2*HPL[{minus, plus, 0, 0, plus, plus}, t] + HPL[{minus, plus, 0, plus, 0, plus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, minus, 0, plus, plus, plus}, t_]:=HPL[{minus}, t]*HPL[{plus}, t]*HPL[{0, plus, plus, plus}, t] - HPL[{plus}, t]*HPL[{0, minus, plus, plus, plus}, t] - HPL[{plus}, t]*HPL[{0, plus, minus, plus, plus}, t] - HPL[{plus}, t]*HPL[{0, plus, plus, minus, plus}, t] - HPL[{plus}, t]*HPL[{0, plus, plus, plus, minus}, t] - 4*HPL[{minus, 0, plus, plus, plus, plus}, t] - HPL[{minus, plus, 0, plus, plus, plus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, minus, plus, minus, minus, minus}, t_]:=HPL[{plus}, t]*HPL[{minus, plus, minus, minus, minus}, t] - HPL[{minus, plus, minus, minus, minus, plus}, t] - HPL[{minus, plus, minus, minus, plus, minus}, t] - HPL[{minus, plus, minus, plus, minus, minus}, t] - 2*HPL[{minus, plus, plus, minus, minus, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, minus, plus, minus, minus, 0}, t_]:=HPL[{0}, t]*HPL[{minus}, t]*HPL[{minus, plus}, t]^2 + HPL[{plus}, t]*HPL[{minus, plus}, t]*HPL[{0, minus, minus}, t] - HPL[{plus}, t]*HPL[{0, minus}, t]*HPL[{minus, plus, minus}, t] + HPL[{0}, t]*HPL[{minus, plus}, t]*HPL[{minus, plus, minus}, t] - 2*HPL[{0}, t]*HPL[{minus}, t]^2*HPL[{minus, plus, plus}, t] - HPL[{minus}, t]*HPL[{plus}, t]*HPL[{0, minus, minus, plus}, t] + HPL[{0}, t]*HPL[{plus}, t]*HPL[{minus, plus, minus, minus}, t] - HPL[{0}, t]*HPL[{minus}, t]*HPL[{minus, plus, minus, plus}, t] + HPL[{plus}, t]*HPL[{0, minus, minus, plus, minus}, t] - HPL[{0}, t]*HPL[{minus, plus, minus, minus, plus}, t] + 2*HPL[{0}, t]*HPL[{minus, plus, plus, minus, minus}, t] + HPL[{0, minus, plus, minus, minus, plus}, t] + HPL[{0, minus, plus, minus, plus, minus}, t] + 2*HPL[{0, minus, plus, plus, minus, minus}, t] + HPL[{minus, 0, plus, minus, minus, plus}, t] + HPL[{minus, 0, plus, minus, plus, minus}, t] + 2*HPL[{minus, 0, plus, plus, minus, minus}, t] + HPL[{minus, plus, 0, minus, minus, plus}, t] + HPL[{minus, plus, 0, minus, plus, minus}, t] + 2*HPL[{minus, plus, 0, plus, minus, minus}, t] + HPL[{minus, plus, minus, 0, minus, plus}, t] + HPL[{minus, plus, minus, 0, plus, minus}, t] + HPL[{minus, plus, minus, plus, 0, minus}, t] + 2*HPL[{minus, plus, plus, 0, minus, minus}, t] + 2*HPL[{minus, plus, plus, minus, 0, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, minus, plus, minus, minus, plus}, t_]:=HPL[{plus}, t]*HPL[{minus, plus, minus, minus, plus}, t] - 2*HPL[{minus, plus, minus, minus, plus, plus}, t] - HPL[{minus, plus, minus, plus, minus, plus}, t] - 2*HPL[{minus, plus, plus, minus, minus, plus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, minus, plus, minus, 0, minus}, t_]:=-2*HPL[{plus}, t]*HPL[{minus, plus}, t]*HPL[{0, minus, minus}, t] + HPL[{plus}, t]*HPL[{0, minus}, t]*HPL[{minus, plus, minus}, t] + 2*HPL[{minus}, t]*HPL[{plus}, t]*HPL[{0, minus, minus, plus}, t] + HPL[{minus}, t]*HPL[{plus}, t]*HPL[{0, minus, plus, minus}, t] - 2*HPL[{plus}, t]*HPL[{0, minus, minus, plus, minus}, t] - 2*HPL[{plus}, t]*HPL[{0, minus, plus, minus, minus}, t] - HPL[{minus, plus, minus, 0, minus, plus}, t] - HPL[{minus, plus, minus, 0, plus, minus}, t] - HPL[{minus, plus, minus, plus, 0, minus}, t] - 2*HPL[{minus, plus, plus, minus, 0, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, minus, plus, minus, 0, 0}, t_]:=(-2*HPL[{0}, t]*HPL[{plus}, t]*HPL[{0, minus}, t]*HPL[{minus, plus}, t] + HPL[{0}, t]^2*HPL[{minus, plus}, t]^2 + 2*HPL[{plus}, t]*HPL[{minus, plus}, t]*HPL[{0, 0, minus}, t] + 2*HPL[{0}, t]*HPL[{minus}, t]*HPL[{plus}, t]*HPL[{0, minus, plus}, t] - 2*HPL[{0}, t]*HPL[{minus, plus}, t]*HPL[{0, minus, plus}, t] + HPL[{0}, t]^2*HPL[{plus}, t]*HPL[{minus, plus, minus}, t] - 2*HPL[{0}, t]^2*HPL[{minus}, t]*HPL[{minus, plus, plus}, t] + 4*HPL[{0}, t]*HPL[{0, minus}, t]*HPL[{minus, plus, plus}, t] - 2*HPL[{minus}, t]*HPL[{plus}, t]*HPL[{0, 0, minus, plus}, t] - 2*HPL[{0}, t]*HPL[{plus}, t]*HPL[{0, minus, plus, minus}, t] - HPL[{0}, t]^2*HPL[{minus, plus, minus, plus}, t] + 2*HPL[{plus}, t]*HPL[{0, 0, minus, plus, minus}, t] + 2*HPL[{0}, t]*HPL[{0, minus, plus, minus, plus}, t] - 2*HPL[{0, 0, minus, plus, minus, plus}, t] - 4*HPL[{0, 0, minus, plus, plus, minus}, t] - 2*HPL[{0, minus, 0, plus, minus, plus}, t] - 4*HPL[{0, minus, 0, plus, plus, minus}, t] - 2*HPL[{0, minus, plus, 0, minus, plus}, t] - 4*HPL[{0, minus, plus, 0, plus, minus}, t] - 4*HPL[{0, minus, plus, plus, 0, minus}, t] - 2*HPL[{minus, 0, 0, plus, minus, plus}, t] - 4*HPL[{minus, 0, 0, plus, plus, minus}, t] - 2*HPL[{minus, 0, plus, 0, minus, plus}, t] - 4*HPL[{minus, 0, plus, 0, plus, minus}, t] - 4*HPL[{minus, 0, plus, plus, 0, minus}, t] - 2*HPL[{minus, plus, 0, 0, minus, plus}, t] - 4*HPL[{minus, plus, 0, 0, plus, minus}, t] - 4*HPL[{minus, plus, 0, plus, 0, minus}, t] - 4*HPL[{minus, plus, plus, 0, 0, minus}, t])/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, minus, plus, minus, 0, plus}, t_]:=-(HPL[{plus}, t]*HPL[{minus, plus}, t]*HPL[{0, minus, plus}, t]) - HPL[{plus}, t]*HPL[{minus, plus}, t]*HPL[{0, plus, minus}, t] + HPL[{plus}, t]*HPL[{0, plus}, t]*HPL[{minus, plus, minus}, t] + 2*HPL[{minus}, t]*HPL[{plus}, t]*HPL[{0, minus, plus, plus}, t] + HPL[{minus}, t]*HPL[{plus}, t]*HPL[{0, plus, minus, plus}, t] - HPL[{plus}, t]*HPL[{0, minus, plus, minus, plus}, t] - 2*HPL[{plus}, t]*HPL[{0, minus, plus, plus, minus}, t] - HPL[{plus}, t]*HPL[{0, plus, minus, plus, minus}, t] - 2*HPL[{minus, plus, minus, 0, plus, plus}, t] - HPL[{minus, plus, minus, plus, 0, plus}, t] - 2*HPL[{minus, plus, plus, minus, 0, plus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, minus, plus, minus, plus, minus}, t_]:=-(HPL[{minus}, t]*HPL[{plus}, t]*HPL[{minus, plus}, t]^2) - HPL[{plus}, t]*HPL[{minus, plus}, t]*HPL[{minus, plus, minus}, t] + 2*HPL[{minus}, t]^2*HPL[{plus}, t]*HPL[{minus, plus, plus}, t] + HPL[{minus}, t]*HPL[{plus}, t]*HPL[{minus, plus, minus, plus}, t] - 4*HPL[{plus}, t]*HPL[{minus, plus, plus, minus, minus}, t] - HPL[{minus, plus, minus, plus, minus, plus}, t] - 2*HPL[{minus, plus, minus, plus, plus, minus}, t] - 2*HPL[{minus, plus, plus, minus, plus, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, minus, plus, minus, plus, 0}, t_]:=HPL[{plus}, t]*HPL[{minus, plus}, t]*HPL[{0, plus, minus}, t] - HPL[{plus}, t]*HPL[{0, plus}, t]*HPL[{minus, plus, minus}, t] + HPL[{0}, t]*HPL[{minus, plus}, t]*HPL[{minus, plus, plus}, t] - HPL[{minus}, t]*HPL[{plus}, t]*HPL[{0, plus, minus, plus}, t] + HPL[{0}, t]*HPL[{plus}, t]*HPL[{minus, plus, minus, plus}, t] - 3*HPL[{0}, t]*HPL[{minus}, t]*HPL[{minus, plus, plus, plus}, t] + HPL[{plus}, t]*HPL[{0, plus, minus, plus, minus}, t] - 2*HPL[{0}, t]*HPL[{minus, plus, minus, plus, plus}, t] + 3*HPL[{0}, t]*HPL[{minus, plus, plus, plus, minus}, t] + 2*HPL[{0, minus, plus, minus, plus, plus}, t] + 2*HPL[{0, minus, plus, plus, minus, plus}, t] + 2*HPL[{minus, 0, plus, minus, plus, plus}, t] + 2*HPL[{minus, 0, plus, plus, minus, plus}, t] + 2*HPL[{minus, plus, 0, minus, plus, plus}, t] + 2*HPL[{minus, plus, 0, plus, minus, plus}, t] + 2*HPL[{minus, plus, minus, 0, plus, plus}, t] + HPL[{minus, plus, minus, plus, 0, plus}, t] + 2*HPL[{minus, plus, plus, 0, minus, plus}, t] + 2*HPL[{minus, plus, plus, minus, 0, plus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, minus, plus, minus, plus, plus}, t_]:=HPL[{plus}, t]*HPL[{minus, plus, minus, plus, plus}, t] - 3*HPL[{minus, plus, minus, plus, plus, plus}, t] - 2*HPL[{minus, plus, plus, minus, plus, plus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, minus, plus, 0, minus, minus}, t_]:=HPL[{plus}, t]*HPL[{minus, plus}, t]*HPL[{0, minus, minus}, t] - HPL[{minus}, t]*HPL[{plus}, t]*HPL[{0, minus, minus, plus}, t] - HPL[{minus}, t]*HPL[{plus}, t]*HPL[{0, minus, plus, minus}, t] - HPL[{minus}, t]*HPL[{plus}, t]*HPL[{0, plus, minus, minus}, t] + HPL[{plus}, t]*HPL[{0, minus, minus, plus, minus}, t] + 2*HPL[{plus}, t]*HPL[{0, minus, plus, minus, minus}, t] + 3*HPL[{plus}, t]*HPL[{0, plus, minus, minus, minus}, t] - HPL[{minus, plus, 0, minus, minus, plus}, t] - HPL[{minus, plus, 0, minus, plus, minus}, t] - HPL[{minus, plus, 0, plus, minus, minus}, t] - 2*HPL[{minus, plus, plus, 0, minus, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, minus, plus, minus, minus, 0}, t_]:=(HPL[{0}, t]*HPL[{minus}, t]*HPL[{minus, plus, minus, minus}, t] - 3*HPL[{0}, t]*HPL[{minus, plus, minus, minus, minus}, t] - 2*(HPL[{0, minus, minus, plus, minus, minus}, t] + HPL[{minus, 0, minus, plus, minus, minus}, t] + HPL[{minus, minus, 0, plus, minus, minus}, t] + HPL[{minus, minus, plus, 0, minus, minus}, t] + HPL[{minus, minus, plus, minus, 0, minus}, t]))/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, minus, plus, 0, minus, 0}, t_]:=HPL[{0}, t]*HPL[{plus}, t]*HPL[{0, minus}, t]*HPL[{minus, plus}, t] - 2*HPL[{plus}, t]*HPL[{minus, plus}, t]*HPL[{0, 0, minus}, t] - HPL[{0}, t]*HPL[{minus}, t]*HPL[{plus}, t]*HPL[{0, minus, plus}, t] + HPL[{0}, t]*HPL[{minus, plus}, t]*HPL[{0, minus, plus}, t] - HPL[{0}, t]*HPL[{minus}, t]*HPL[{plus}, t]*HPL[{0, plus, minus}, t] + HPL[{0}, t]*HPL[{minus, plus}, t]*HPL[{0, plus, minus}, t] - 2*HPL[{0}, t]*HPL[{0, minus}, t]*HPL[{minus, plus, plus}, t] + 2*HPL[{minus}, t]*HPL[{plus}, t]*HPL[{0, 0, minus, plus}, t] + 2*HPL[{minus}, t]*HPL[{plus}, t]*HPL[{0, 0, plus, minus}, t] + HPL[{0}, t]*HPL[{plus}, t]*HPL[{0, minus, plus, minus}, t] + HPL[{minus}, t]*HPL[{plus}, t]*HPL[{0, plus, 0, minus}, t] + 2*HPL[{0}, t]*HPL[{plus}, t]*HPL[{0, plus, minus, minus}, t] - 2*HPL[{plus}, t]*HPL[{0, 0, minus, plus, minus}, t] - 4*HPL[{plus}, t]*HPL[{0, 0, plus, minus, minus}, t] - HPL[{0}, t]*HPL[{0, minus, plus, minus, plus}, t] - 2*HPL[{plus}, t]*HPL[{0, plus, 0, minus, minus}, t] - HPL[{plus}, t]*HPL[{0, plus, minus, 0, minus}, t] - 2*HPL[{0}, t]*HPL[{0, plus, minus, minus, plus}, t] - HPL[{0}, t]*HPL[{0, plus, minus, plus, minus}, t] + HPL[{0, minus, plus, 0, minus, plus}, t] + HPL[{0, minus, plus, 0, plus, minus}, t] + 2*HPL[{0, minus, plus, plus, 0, minus}, t] + HPL[{minus, 0, plus, 0, minus, plus}, t] + HPL[{minus, 0, plus, 0, plus, minus}, t] + 2*HPL[{minus, 0, plus, plus, 0, minus}, t] + 2*HPL[{minus, plus, 0, 0, minus, plus}, t] + 2*HPL[{minus, plus, 0, 0, plus, minus}, t] + 3*HPL[{minus, plus, 0, plus, 0, minus}, t] + 4*HPL[{minus, plus, plus, 0, 0, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, minus, plus, 0, minus, plus}, t_]:=HPL[{plus}, t]*HPL[{minus, plus}, t]*HPL[{0, minus, plus}, t] - 2*HPL[{minus}, t]*HPL[{plus}, t]*HPL[{0, minus, plus, plus}, t] - HPL[{minus}, t]*HPL[{plus}, t]*HPL[{0, plus, minus, plus}, t] + HPL[{plus}, t]*HPL[{0, minus, plus, minus, plus}, t] + 2*HPL[{plus}, t]*HPL[{0, minus, plus, plus, minus}, t] + 2*HPL[{plus}, t]*HPL[{0, plus, minus, minus, plus}, t] + HPL[{plus}, t]*HPL[{0, plus, minus, plus, minus}, t] - 2*HPL[{minus, plus, 0, minus, plus, plus}, t] - HPL[{minus, plus, 0, plus, minus, plus}, t] - 2*HPL[{minus, plus, plus, 0, minus, plus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, minus, plus, 0, 0, minus}, t_]:=HPL[{plus}, t]*HPL[{minus, plus}, t]*HPL[{0, 0, minus}, t] - HPL[{minus}, t]*HPL[{plus}, t]*HPL[{0, 0, minus, plus}, t] - HPL[{minus}, t]*HPL[{plus}, t]*HPL[{0, 0, plus, minus}, t] - HPL[{minus}, t]*HPL[{plus}, t]*HPL[{0, plus, 0, minus}, t] + HPL[{plus}, t]*HPL[{0, 0, minus, plus, minus}, t] + 2*HPL[{plus}, t]*HPL[{0, 0, plus, minus, minus}, t] + 2*HPL[{plus}, t]*HPL[{0, plus, 0, minus, minus}, t] + HPL[{plus}, t]*HPL[{0, plus, minus, 0, minus}, t] - HPL[{minus, plus, 0, 0, minus, plus}, t] - HPL[{minus, plus, 0, 0, plus, minus}, t] - HPL[{minus, plus, 0, plus, 0, minus}, t] - 2*HPL[{minus, plus, plus, 0, 0, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, minus, plus, 0, 0, 0}, t_]:=-(HPL[{0}, t]^2*HPL[{minus}, t]*HPL[{plus}, t]*HPL[{0, plus}, t])/2 + (HPL[{0}, t]^3*HPL[{plus}, t]*HPL[{minus, plus}, t])/6 + (HPL[{0}, t]^2*HPL[{0, plus}, t]*HPL[{minus, plus}, t])/2 + HPL[{0}, t]*HPL[{minus}, t]*HPL[{plus}, t]*HPL[{0, 0, plus}, t] - HPL[{0}, t]*HPL[{minus, plus}, t]*HPL[{0, 0, plus}, t] + (HPL[{0}, t]^2*HPL[{plus}, t]*HPL[{0, plus, minus}, t])/2 + (HPL[{0}, t]*HPL[{0, plus}, t]*HPL[{0, plus, minus}, t])/2 - (HPL[{0}, t]^3*HPL[{minus, plus, plus}, t])/3 - HPL[{minus}, t]*HPL[{plus}, t]*HPL[{0, 0, 0, plus}, t] - HPL[{0}, t]*HPL[{plus}, t]*HPL[{0, 0, plus, minus}, t] - (HPL[{0}, t]^2*HPL[{0, plus, minus, plus}, t])/2 + HPL[{plus}, t]*HPL[{0, 0, 0, plus, minus}, t] - 2*HPL[{0}, t]*HPL[{0, 0, plus, plus, minus}, t] - (HPL[{0}, t]*HPL[{0, plus, 0, minus, plus}, t])/2 - HPL[{0}, t]*HPL[{0, plus, 0, plus, minus}, t] - (HPL[{0}, t]*HPL[{0, plus, minus, 0, plus}, t])/2 + 2*HPL[{0, 0, 0, minus, plus, plus}, t] + 2*HPL[{0, 0, minus, 0, plus, plus}, t] + HPL[{0, 0, minus, plus, 0, plus}, t] + 2*HPL[{0, minus, 0, 0, plus, plus}, t] + HPL[{0, minus, 0, plus, 0, plus}, t] + HPL[{0, minus, plus, 0, 0, plus}, t] + 2*HPL[{minus, 0, 0, 0, plus, plus}, t] + HPL[{minus, 0, 0, plus, 0, plus}, t] + HPL[{minus, 0, plus, 0, 0, plus}, t] + HPL[{minus, plus, 0, 0, 0, plus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, minus, plus, 0, 0, plus}, t_]:=(-(HPL[{minus}, t]*HPL[{plus}, t]*HPL[{0, plus}, t]^2) + 2*HPL[{plus}, t]*HPL[{minus, plus}, t]*HPL[{0, 0, plus}, t] + HPL[{plus}, t]*HPL[{0, plus}, t]*HPL[{0, plus, minus}, t] + HPL[{plus}, t]*HPL[{0, plus, 0, minus, plus}, t] + HPL[{plus}, t]*HPL[{0, plus, minus, 0, plus}, t] - 4*HPL[{minus, plus, 0, 0, plus, plus}, t] - 2*HPL[{minus, plus, 0, plus, 0, plus}, t] - 4*HPL[{minus, plus, plus, 0, 0, plus}, t])/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, minus, plus, 0, plus, minus}, t_]:=HPL[{plus}, t]*HPL[{minus, plus}, t]*HPL[{0, plus, minus}, t] - HPL[{minus}, t]*HPL[{plus}, t]*HPL[{0, plus, minus, plus}, t] - 2*HPL[{minus}, t]*HPL[{plus}, t]*HPL[{0, plus, plus, minus}, t] + 2*HPL[{plus}, t]*HPL[{0, plus, minus, plus, minus}, t] + 4*HPL[{plus}, t]*HPL[{0, plus, plus, minus, minus}, t] - HPL[{minus, plus, 0, plus, minus, plus}, t] - 2*HPL[{minus, plus, 0, plus, plus, minus}, t] - 2*HPL[{minus, plus, plus, 0, plus, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, minus, plus, 0, plus, 0}, t_]:=HPL[{minus}, t]*HPL[{plus}, t]*HPL[{0, plus}, t]^2 + HPL[{0}, t]*HPL[{plus}, t]*HPL[{0, plus}, t]*HPL[{minus, plus}, t] - 2*HPL[{plus}, t]*HPL[{minus, plus}, t]*HPL[{0, 0, plus}, t] - HPL[{plus}, t]*HPL[{0, plus}, t]*HPL[{0, plus, minus}, t] - 2*HPL[{0}, t]*HPL[{minus}, t]*HPL[{plus}, t]*HPL[{0, plus, plus}, t] + 2*HPL[{0}, t]*HPL[{minus, plus}, t]*HPL[{0, plus, plus}, t] - 2*HPL[{0}, t]*HPL[{0, plus}, t]*HPL[{minus, plus, plus}, t] - HPL[{minus}, t]*HPL[{plus}, t]*HPL[{0, plus, 0, plus}, t] + HPL[{0}, t]*HPL[{plus}, t]*HPL[{0, plus, minus, plus}, t] + 2*HPL[{0}, t]*HPL[{plus}, t]*HPL[{0, plus, plus, minus}, t] + HPL[{plus}, t]*HPL[{0, plus, 0, plus, minus}, t] - 2*HPL[{0}, t]*HPL[{0, plus, minus, plus, plus}, t] - 2*HPL[{0}, t]*HPL[{0, plus, plus, minus, plus}, t] + 2*HPL[{0, minus, plus, 0, plus, plus}, t] + 2*HPL[{0, minus, plus, plus, 0, plus}, t] + 2*HPL[{minus, 0, plus, 0, plus, plus}, t] + 2*HPL[{minus, 0, plus, plus, 0, plus}, t] + 4*HPL[{minus, plus, 0, 0, plus, plus}, t] + 3*HPL[{minus, plus, 0, plus, 0, plus}, t] + 4*HPL[{minus, plus, plus, 0, 0, plus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, minus, plus, 0, plus, plus}, t_]:=HPL[{plus}, t]*HPL[{minus, plus}, t]*HPL[{0, plus, plus}, t] - 3*HPL[{minus}, t]*HPL[{plus}, t]*HPL[{0, plus, plus, plus}, t] + HPL[{plus}, t]*HPL[{0, plus, minus, plus, plus}, t] + 2*HPL[{plus}, t]*HPL[{0, plus, plus, minus, plus}, t] + 3*HPL[{plus}, t]*HPL[{0, plus, plus, plus, minus}, t] - 3*HPL[{minus, plus, 0, plus, plus, plus}, t] - 2*HPL[{minus, plus, plus, 0, plus, plus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, minus, plus, plus, minus, minus}, t_]:=HPL[{plus}, t]*HPL[{minus, plus, plus, minus, minus}, t] - HPL[{minus, plus, plus, minus, minus, plus}, t] - HPL[{minus, plus, plus, minus, plus, minus}, t] - 3*HPL[{minus, plus, plus, plus, minus, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, minus, plus, plus, minus, 0}, t_]:=-(HPL[{0}, t]*HPL[{plus}, t]*HPL[{minus, plus}, t]^2)/2 + HPL[{plus}, t]*HPL[{minus, plus}, t]*HPL[{0, minus, plus}, t] + HPL[{0}, t]*HPL[{minus}, t]*HPL[{plus}, t]*HPL[{minus, plus, plus}, t] - HPL[{plus}, t]*HPL[{0, minus}, t]*HPL[{minus, plus, plus}, t] + (HPL[{0}, t]*HPL[{minus, plus}, t]*HPL[{minus, plus, plus}, t])/2 - HPL[{minus}, t]*HPL[{plus}, t]*HPL[{0, minus, plus, plus}, t] - (3*HPL[{0}, t]*HPL[{minus}, t]*HPL[{minus, plus, plus, plus}, t])/2 + HPL[{plus}, t]*HPL[{0, minus, plus, plus, minus}, t] - (3*HPL[{0}, t]*HPL[{minus, plus, plus, plus, minus}, t])/2 + HPL[{0, minus, plus, plus, minus, plus}, t] + 3*HPL[{0, minus, plus, plus, plus, minus}, t] + HPL[{minus, 0, plus, plus, minus, plus}, t] + 3*HPL[{minus, 0, plus, plus, plus, minus}, t] + HPL[{minus, plus, 0, plus, minus, plus}, t] + 3*HPL[{minus, plus, 0, plus, plus, minus}, t] + HPL[{minus, plus, plus, 0, minus, plus}, t] + 3*HPL[{minus, plus, plus, 0, plus, minus}, t] + 3*HPL[{minus, plus, plus, plus, 0, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, minus, plus, plus, minus, plus}, t_]:=(-(HPL[{plus}, t]*HPL[{minus, plus}, t]*HPL[{minus, plus, plus}, t]) + 3*HPL[{minus}, t]*HPL[{plus}, t]*HPL[{minus, plus, plus, plus}, t] - 3*HPL[{plus}, t]*HPL[{minus, plus, plus, plus, minus}, t] - 4*HPL[{minus, plus, plus, minus, plus, plus}, t] - 6*HPL[{minus, plus, plus, plus, minus, plus}, t])/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, minus, plus, plus, 0, minus}, t_]:=-(HPL[{plus}, t]*HPL[{minus, plus}, t]*HPL[{0, minus, plus}, t]) - HPL[{plus}, t]*HPL[{minus, plus}, t]*HPL[{0, plus, minus}, t] + HPL[{plus}, t]*HPL[{0, minus}, t]*HPL[{minus, plus, plus}, t] + HPL[{minus}, t]*HPL[{plus}, t]*HPL[{0, minus, plus, plus}, t] + HPL[{minus}, t]*HPL[{plus}, t]*HPL[{0, plus, minus, plus}, t] + HPL[{minus}, t]*HPL[{plus}, t]*HPL[{0, plus, plus, minus}, t] - HPL[{plus}, t]*HPL[{0, minus, plus, plus, minus}, t] - HPL[{plus}, t]*HPL[{0, plus, minus, plus, minus}, t] - 2*HPL[{plus}, t]*HPL[{0, plus, plus, minus, minus}, t] - HPL[{minus, plus, plus, 0, minus, plus}, t] - HPL[{minus, plus, plus, 0, plus, minus}, t] - 3*HPL[{minus, plus, plus, plus, 0, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, minus, plus, plus, 0, 0}, t_]:=-(HPL[{minus}, t]*HPL[{plus}, t]*HPL[{0, plus}, t]^2)/4 - HPL[{0}, t]*HPL[{plus}, t]*HPL[{0, plus}, t]*HPL[{minus, plus}, t] + HPL[{plus}, t]*HPL[{minus, plus}, t]*HPL[{0, 0, plus}, t] + HPL[{0}, t]*HPL[{minus}, t]*HPL[{plus}, t]*HPL[{0, plus, plus}, t] - HPL[{0}, t]*HPL[{minus, plus}, t]*HPL[{0, plus, plus}, t] + (HPL[{0}, t]^2*HPL[{plus}, t]*HPL[{minus, plus, plus}, t])/2 + 2*HPL[{0}, t]*HPL[{0, plus}, t]*HPL[{minus, plus, plus}, t] + (HPL[{minus}, t]*HPL[{plus}, t]*HPL[{0, plus, 0, plus}, t])/2 - HPL[{0}, t]*HPL[{plus}, t]*HPL[{0, plus, plus, minus}, t] - (3*HPL[{0}, t]^2*HPL[{minus, plus, plus, plus}, t])/2 + HPL[{plus}, t]*HPL[{0, 0, plus, plus, minus}, t] + HPL[{0}, t]*HPL[{0, plus, plus, minus, plus}, t] - 3*HPL[{0, 0, minus, plus, plus, plus}, t] - 3*HPL[{0, minus, 0, plus, plus, plus}, t] - 3*HPL[{0, minus, plus, 0, plus, plus}, t] - 2*HPL[{0, minus, plus, plus, 0, plus}, t] - 3*HPL[{minus, 0, 0, plus, plus, plus}, t] - 3*HPL[{minus, 0, plus, 0, plus, plus}, t] - 2*HPL[{minus, 0, plus, plus, 0, plus}, t] - 3*HPL[{minus, plus, 0, 0, plus, plus}, t] - 2*HPL[{minus, plus, 0, plus, 0, plus}, t] - 2*HPL[{minus, plus, plus, 0, 0, plus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, minus, plus, plus, 0, plus}, t_]:=-2*HPL[{plus}, t]*HPL[{minus, plus}, t]*HPL[{0, plus, plus}, t] + HPL[{plus}, t]*HPL[{0, plus}, t]*HPL[{minus, plus, plus}, t] + 3*HPL[{minus}, t]*HPL[{plus}, t]*HPL[{0, plus, plus, plus}, t] - HPL[{plus}, t]*HPL[{0, plus, plus, minus, plus}, t] - 3*HPL[{plus}, t]*HPL[{0, plus, plus, plus, minus}, t] - 2*HPL[{minus, plus, plus, 0, plus, plus}, t] - 3*HPL[{minus, plus, plus, plus, 0, plus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, minus, plus, plus, plus, minus}, t_]:=HPL[{plus}, t]*HPL[{minus, plus, plus, plus, minus}, t] - HPL[{minus, plus, plus, plus, minus, plus}, t] - 4*HPL[{minus, plus, plus, plus, plus, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, minus, plus, plus, plus, 0}, t_]:=HPL[{plus}, t]*HPL[{minus, plus}, t]*HPL[{0, plus, plus}, t] - HPL[{plus}, t]*HPL[{0, plus}, t]*HPL[{minus, plus, plus}, t] - HPL[{minus}, t]*HPL[{plus}, t]*HPL[{0, plus, plus, plus}, t] + HPL[{0}, t]*HPL[{plus}, t]*HPL[{minus, plus, plus, plus}, t] + HPL[{plus}, t]*HPL[{0, plus, plus, plus, minus}, t] - 4*HPL[{0}, t]*HPL[{minus, plus, plus, plus, plus}, t] + 4*HPL[{0, minus, plus, plus, plus, plus}, t] + 4*HPL[{minus, 0, plus, plus, plus, plus}, t] + 4*HPL[{minus, plus, 0, plus, plus, plus}, t] + 4*HPL[{minus, plus, plus, 0, plus, plus}, t] + 3*HPL[{minus, plus, plus, plus, 0, plus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, minus, plus, plus, plus, plus}, t_]:=HPL[{plus}, t]*HPL[{minus, plus, plus, plus, plus}, t] - 5*HPL[{minus, plus, plus, plus, plus, plus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, 0, minus, minus, minus, minus}, t_]:=HPL[{plus}, t]*HPL[{0, minus, minus, minus, minus}, t] - HPL[{0, minus, minus, minus, minus, plus}, t] - HPL[{0, minus, minus, minus, plus, minus}, t] - HPL[{0, minus, minus, plus, minus, minus}, t] - HPL[{0, minus, plus, minus, minus, minus}, t] - HPL[{0, plus, minus, minus, minus, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, 0, minus, minus, minus, 0}, t_]:=-(HPL[{plus}, t]*HPL[{0, minus}, t]*HPL[{0, minus, minus}, t]) + HPL[{0}, t]*HPL[{plus}, t]*HPL[{0, minus, minus, minus}, t] + 4*HPL[{plus}, t]*HPL[{0, 0, minus, minus, minus}, t] + 2*HPL[{plus}, t]*HPL[{0, minus, 0, minus, minus}, t] - HPL[{0}, t]*HPL[{0, minus, minus, minus, plus}, t] - HPL[{0}, t]*HPL[{0, minus, minus, plus, minus}, t] - HPL[{0}, t]*HPL[{0, minus, plus, minus, minus}, t] - HPL[{0}, t]*HPL[{0, plus, minus, minus, minus}, t] + 2*HPL[{0, 0, minus, minus, minus, plus}, t] + 2*HPL[{0, 0, minus, minus, plus, minus}, t] + 2*HPL[{0, 0, minus, plus, minus, minus}, t] + 2*HPL[{0, 0, plus, minus, minus, minus}, t] + HPL[{0, minus, 0, minus, minus, plus}, t] + HPL[{0, minus, 0, minus, plus, minus}, t] + HPL[{0, minus, 0, plus, minus, minus}, t] + HPL[{0, minus, minus, 0, minus, plus}, t] + HPL[{0, minus, minus, 0, plus, minus}, t] + HPL[{0, minus, minus, plus, 0, minus}, t] + HPL[{0, minus, plus, 0, minus, minus}, t] + HPL[{0, minus, plus, minus, 0, minus}, t] + HPL[{0, plus, 0, minus, minus, minus}, t] + HPL[{0, plus, minus, 0, minus, minus}, t] + HPL[{0, plus, minus, minus, 0, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, 0, minus, minus, minus, plus}, t_]:=HPL[{plus}, t]*HPL[{0, minus, minus, minus, plus}, t] - 2*HPL[{0, minus, minus, minus, plus, plus}, t] - HPL[{0, minus, minus, plus, minus, plus}, t] - HPL[{0, minus, plus, minus, minus, plus}, t] - HPL[{0, plus, minus, minus, minus, plus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, 0, minus, minus, 0, minus}, t_]:=HPL[{plus}, t]*HPL[{0, minus}, t]*HPL[{0, minus, minus}, t] - 6*HPL[{plus}, t]*HPL[{0, 0, minus, minus, minus}, t] - 3*HPL[{plus}, t]*HPL[{0, minus, 0, minus, minus}, t] - HPL[{0, minus, minus, 0, minus, plus}, t] - HPL[{0, minus, minus, 0, plus, minus}, t] - HPL[{0, minus, minus, plus, 0, minus}, t] - HPL[{0, minus, plus, minus, 0, minus}, t] - HPL[{0, plus, minus, minus, 0, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, 0, minus, minus, 0, 0}, t_]:=(-(HPL[{0}, t]*HPL[{plus}, t]*HPL[{0, minus}, t]^2) + 2*HPL[{plus}, t]*HPL[{0, minus}, t]*HPL[{0, 0, minus}, t] + HPL[{0}, t]^2*HPL[{plus}, t]*HPL[{0, minus, minus}, t] + HPL[{0}, t]*HPL[{0, minus}, t]*HPL[{0, minus, plus}, t] + HPL[{0}, t]*HPL[{0, minus}, t]*HPL[{0, plus, minus}, t] - HPL[{0}, t]^2*HPL[{0, minus, minus, plus}, t] - HPL[{0}, t]^2*HPL[{0, minus, plus, minus}, t] - HPL[{0}, t]^2*HPL[{0, plus, minus, minus}, t] - 6*HPL[{plus}, t]*HPL[{0, 0, 0, minus, minus}, t] - 2*HPL[{plus}, t]*HPL[{0, 0, minus, 0, minus}, t] + HPL[{0}, t]*HPL[{0, minus, plus, 0, minus}, t] + HPL[{0}, t]*HPL[{0, plus, minus, 0, minus}, t] - 6*HPL[{0, 0, 0, minus, minus, plus}, t] - 6*HPL[{0, 0, 0, minus, plus, minus}, t] - 6*HPL[{0, 0, 0, plus, minus, minus}, t] - 4*HPL[{0, 0, minus, 0, minus, plus}, t] - 4*HPL[{0, 0, minus, 0, plus, minus}, t] - 4*HPL[{0, 0, minus, plus, 0, minus}, t] - 4*HPL[{0, 0, plus, 0, minus, minus}, t] - 4*HPL[{0, 0, plus, minus, 0, minus}, t] - 2*HPL[{0, minus, 0, 0, minus, plus}, t] - 2*HPL[{0, minus, 0, 0, plus, minus}, t] - 2*HPL[{0, minus, 0, plus, 0, minus}, t] - 2*HPL[{0, minus, plus, 0, 0, minus}, t] - 2*HPL[{0, plus, 0, 0, minus, minus}, t] - 2*HPL[{0, plus, 0, minus, 0, minus}, t] - 2*HPL[{0, plus, minus, 0, 0, minus}, t])/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, 0, minus, minus, 0, plus}, t_]:=(2*HPL[{plus}, t]*HPL[{0, plus}, t]*HPL[{0, minus, minus}, t] - HPL[{plus}, t]*HPL[{0, minus}, t]*HPL[{0, minus, plus}, t] - HPL[{plus}, t]*HPL[{0, minus}, t]*HPL[{0, plus, minus}, t] + HPL[{plus}, t]*HPL[{0, minus, plus, 0, minus}, t] + HPL[{plus}, t]*HPL[{0, plus, minus, 0, minus}, t] - 4*HPL[{0, minus, minus, 0, plus, plus}, t] - 2*HPL[{0, minus, minus, plus, 0, plus}, t] - 2*HPL[{0, minus, plus, minus, 0, plus}, t] - 2*HPL[{0, plus, minus, minus, 0, plus}, t])/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, 0, minus, minus, plus, minus}, t_]:=HPL[{plus}, t]*HPL[{0, minus, minus, plus, minus}, t] - HPL[{0, minus, minus, plus, minus, plus}, t] - 2*HPL[{0, minus, minus, plus, plus, minus}, t] - HPL[{0, minus, plus, minus, plus, minus}, t] - HPL[{0, plus, minus, minus, plus, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, 0, minus, minus, plus, 0}, t_]:=-(HPL[{plus}, t]*HPL[{0, plus}, t]*HPL[{0, minus, minus}, t]) + HPL[{plus}, t]*HPL[{0, minus}, t]*HPL[{0, plus, minus}, t] + HPL[{0}, t]*HPL[{plus}, t]*HPL[{0, minus, minus, plus}, t] - 2*HPL[{plus}, t]*HPL[{0, 0, plus, minus, minus}, t] - 2*HPL[{0}, t]*HPL[{0, minus, minus, plus, plus}, t] - HPL[{0}, t]*HPL[{0, minus, plus, minus, plus}, t] - HPL[{plus}, t]*HPL[{0, plus, 0, minus, minus}, t] - HPL[{plus}, t]*HPL[{0, plus, minus, 0, minus}, t] - HPL[{0}, t]*HPL[{0, plus, minus, minus, plus}, t] + 4*HPL[{0, 0, minus, minus, plus, plus}, t] + 2*HPL[{0, 0, minus, plus, minus, plus}, t] + 2*HPL[{0, 0, plus, minus, minus, plus}, t] + 2*HPL[{0, minus, 0, minus, plus, plus}, t] + HPL[{0, minus, 0, plus, minus, plus}, t] + 2*HPL[{0, minus, minus, 0, plus, plus}, t] + HPL[{0, minus, minus, plus, 0, plus}, t] + HPL[{0, minus, plus, 0, minus, plus}, t] + HPL[{0, minus, plus, minus, 0, plus}, t] + HPL[{0, plus, 0, minus, minus, plus}, t] + HPL[{0, plus, minus, 0, minus, plus}, t] + HPL[{0, plus, minus, minus, 0, plus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, 0, minus, minus, plus, plus}, t_]:=HPL[{plus}, t]*HPL[{0, minus, minus, plus, plus}, t] - 3*HPL[{0, minus, minus, plus, plus, plus}, t] - HPL[{0, minus, plus, minus, plus, plus}, t] - HPL[{0, plus, minus, minus, plus, plus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, 0, minus, 0, minus, minus}, t_]:=HPL[{plus}, t]*HPL[{0, minus, 0, minus, minus}, t] - HPL[{0, minus, 0, minus, minus, plus}, t] - HPL[{0, minus, 0, minus, plus, minus}, t] - HPL[{0, minus, 0, plus, minus, minus}, t] - HPL[{0, minus, plus, 0, minus, minus}, t] - HPL[{0, plus, minus, 0, minus, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, 0, minus, 0, minus, 0}, t_]:=(HPL[{0}, t]*HPL[{plus}, t]*HPL[{0, minus}, t]^2 - 4*HPL[{plus}, t]*HPL[{0, minus}, t]*HPL[{0, 0, minus}, t] - HPL[{0}, t]*HPL[{0, minus}, t]*HPL[{0, minus, plus}, t] - HPL[{0}, t]*HPL[{0, minus}, t]*HPL[{0, plus, minus}, t] - 4*HPL[{0}, t]*HPL[{plus}, t]*HPL[{0, 0, minus, minus}, t] + 24*HPL[{plus}, t]*HPL[{0, 0, 0, minus, minus}, t] + 8*HPL[{plus}, t]*HPL[{0, 0, minus, 0, minus}, t] + 4*HPL[{0}, t]*HPL[{0, 0, minus, minus, plus}, t] + 4*HPL[{0}, t]*HPL[{0, 0, minus, plus, minus}, t] + 4*HPL[{0}, t]*HPL[{0, 0, plus, minus, minus}, t] - HPL[{0}, t]*HPL[{0, minus, plus, 0, minus}, t] + 2*HPL[{0}, t]*HPL[{0, plus, 0, minus, minus}, t] - HPL[{0}, t]*HPL[{0, plus, minus, 0, minus}, t] + 4*HPL[{0, 0, minus, 0, minus, plus}, t] + 4*HPL[{0, 0, minus, 0, plus, minus}, t] + 4*HPL[{0, 0, minus, plus, 0, minus}, t] + 4*HPL[{0, 0, plus, minus, 0, minus}, t] + 4*HPL[{0, minus, 0, 0, minus, plus}, t] + 4*HPL[{0, minus, 0, 0, plus, minus}, t] + 4*HPL[{0, minus, 0, plus, 0, minus}, t] + 4*HPL[{0, minus, plus, 0, 0, minus}, t] + 2*HPL[{0, plus, 0, minus, 0, minus}, t] + 4*HPL[{0, plus, minus, 0, 0, minus}, t])/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, 0, minus, 0, minus, plus}, t_]:=(HPL[{plus}, t]*HPL[{0, minus}, t]*HPL[{0, minus, plus}, t] - HPL[{plus}, t]*HPL[{0, minus}, t]*HPL[{0, plus, minus}, t] - 4*HPL[{plus}, t]*HPL[{0, 0, minus, minus, plus}, t] + 4*HPL[{plus}, t]*HPL[{0, 0, plus, minus, minus}, t] - HPL[{plus}, t]*HPL[{0, minus, plus, 0, minus}, t] + 2*HPL[{plus}, t]*HPL[{0, plus, 0, minus, minus}, t] + HPL[{plus}, t]*HPL[{0, plus, minus, 0, minus}, t] - 4*HPL[{0, minus, 0, minus, plus, plus}, t] - 2*HPL[{0, minus, 0, plus, minus, plus}, t] - 2*HPL[{0, minus, plus, 0, minus, plus}, t] - 2*HPL[{0, plus, minus, 0, minus, plus}, t])/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, 0, minus, 0, 0, minus}, t_]:=HPL[{plus}, t]*HPL[{0, minus}, t]*HPL[{0, 0, minus}, t] - 6*HPL[{plus}, t]*HPL[{0, 0, 0, minus, minus}, t] - 3*HPL[{plus}, t]*HPL[{0, 0, minus, 0, minus}, t] - HPL[{0, minus, 0, 0, minus, plus}, t] - HPL[{0, minus, 0, 0, plus, minus}, t] - HPL[{0, minus, 0, plus, 0, minus}, t] - HPL[{0, minus, plus, 0, 0, minus}, t] - HPL[{0, plus, minus, 0, 0, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, minus, plus, minus, 0, 0}, t_]:=-(HPL[{0}, t]*HPL[{minus}, t]*HPL[{0, minus}, t]*HPL[{minus, plus}, t])/2 + (HPL[{0}, t]*HPL[{minus}, t]^2*HPL[{0, minus, plus}, t])/2 + (HPL[{0}, t]^2*HPL[{minus}, t]*HPL[{minus, plus, minus}, t])/4 + (HPL[{0}, t]*HPL[{0, minus}, t]*HPL[{minus, plus, minus}, t])/2 - HPL[{0}, t]*HPL[{minus}, t]*HPL[{0, minus, plus, minus}, t] - (HPL[{0}, t]^2*HPL[{minus, plus, minus, minus}, t])/2 + HPL[{0}, t]*HPL[{0, minus, plus, minus, minus}, t] + HPL[{0, 0, minus, minus, plus, minus}, t] + HPL[{0, minus, 0, minus, plus, minus}, t] + HPL[{0, minus, minus, 0, plus, minus}, t] + HPL[{0, minus, minus, plus, 0, minus}, t] + HPL[{minus, 0, 0, minus, plus, minus}, t] + HPL[{minus, 0, minus, 0, plus, minus}, t] + HPL[{minus, 0, minus, plus, 0, minus}, t] + HPL[{minus, minus, 0, 0, plus, minus}, t] + HPL[{minus, minus, 0, plus, 0, minus}, t] + HPL[{minus, minus, plus, 0, 0, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, 0, minus, 0, 0, 0}, t_]:=(HPL[{0}, t]^3*HPL[{plus}, t]*HPL[{0, minus}, t])/6 - HPL[{0}, t]^2*HPL[{plus}, t]*HPL[{0, 0, minus}, t] - (HPL[{0}, t]^3*HPL[{0, minus, plus}, t])/6 - (HPL[{0}, t]^3*HPL[{0, plus, minus}, t])/6 + 3*HPL[{0}, t]*HPL[{plus}, t]*HPL[{0, 0, 0, minus}, t] + HPL[{0}, t]^2*HPL[{0, 0, minus, plus}, t] + HPL[{0}, t]^2*HPL[{0, 0, plus, minus}, t] + (HPL[{0}, t]^2*HPL[{0, plus, 0, minus}, t])/2 - 4*HPL[{plus}, t]*HPL[{0, 0, 0, 0, minus}, t] - 3*HPL[{0}, t]*HPL[{0, 0, 0, minus, plus}, t] - 3*HPL[{0}, t]*HPL[{0, 0, 0, plus, minus}, t] - 2*HPL[{0}, t]*HPL[{0, 0, plus, 0, minus}, t] - HPL[{0}, t]*HPL[{0, plus, 0, 0, minus}, t] + 4*HPL[{0, 0, 0, 0, minus, plus}, t] + 4*HPL[{0, 0, 0, 0, plus, minus}, t] + 3*HPL[{0, 0, 0, plus, 0, minus}, t] + 2*HPL[{0, 0, plus, 0, 0, minus}, t] + HPL[{0, plus, 0, 0, 0, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, 0, minus, 0, 0, plus}, t_]:=-2*HPL[{plus}, t]*HPL[{0, plus}, t]*HPL[{0, 0, minus}, t] + HPL[{plus}, t]*HPL[{0, minus}, t]*HPL[{0, 0, plus}, t] + 3*HPL[{plus}, t]*HPL[{0, 0, 0, minus, plus}, t] + 3*HPL[{plus}, t]*HPL[{0, 0, 0, plus, minus}, t] + 3*HPL[{plus}, t]*HPL[{0, 0, plus, 0, minus}, t] + 2*HPL[{plus}, t]*HPL[{0, plus, 0, 0, minus}, t] - 2*HPL[{0, minus, 0, 0, plus, plus}, t] - HPL[{0, minus, 0, plus, 0, plus}, t] - HPL[{0, minus, plus, 0, 0, plus}, t] - HPL[{0, plus, minus, 0, 0, plus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, 0, minus, 0, plus, minus}, t_]:=HPL[{plus}, t]*HPL[{0, minus}, t]*HPL[{0, plus, minus}, t] - 2*HPL[{plus}, t]*HPL[{0, 0, minus, plus, minus}, t] - 4*HPL[{plus}, t]*HPL[{0, 0, plus, minus, minus}, t] - 2*HPL[{plus}, t]*HPL[{0, plus, 0, minus, minus}, t] - HPL[{plus}, t]*HPL[{0, plus, minus, 0, minus}, t] - HPL[{0, minus, 0, plus, minus, plus}, t] - 2*HPL[{0, minus, 0, plus, plus, minus}, t] - HPL[{0, minus, plus, 0, plus, minus}, t] - HPL[{0, plus, minus, 0, plus, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, 0, minus, 0, plus, 0}, t_]:=HPL[{0}, t]*HPL[{plus}, t]*HPL[{0, minus}, t]*HPL[{0, plus}, t] + 2*HPL[{plus}, t]*HPL[{0, plus}, t]*HPL[{0, 0, minus}, t] - 2*HPL[{plus}, t]*HPL[{0, minus}, t]*HPL[{0, 0, plus}, t] - HPL[{0}, t]*HPL[{0, plus}, t]*HPL[{0, minus, plus}, t] + HPL[{0}, t]*HPL[{0, plus}, t]*HPL[{0, plus, minus}, t] - 2*HPL[{0}, t]*HPL[{plus}, t]*HPL[{0, 0, minus, plus}, t] - 2*HPL[{0}, t]*HPL[{plus}, t]*HPL[{0, 0, plus, minus}, t] - HPL[{0}, t]*HPL[{plus}, t]*HPL[{0, plus, 0, minus}, t] + 4*HPL[{0}, t]*HPL[{0, 0, minus, plus, plus}, t] - 2*HPL[{plus}, t]*HPL[{0, 0, plus, 0, minus}, t] - 4*HPL[{0}, t]*HPL[{0, 0, plus, plus, minus}, t] - 2*HPL[{plus}, t]*HPL[{0, plus, 0, 0, minus}, t] - 2*HPL[{0}, t]*HPL[{0, plus, 0, plus, minus}, t] - 2*HPL[{0}, t]*HPL[{0, plus, minus, 0, plus}, t] + 4*HPL[{0, 0, minus, 0, plus, plus}, t] + 2*HPL[{0, 0, minus, plus, 0, plus}, t] + 2*HPL[{0, 0, plus, minus, 0, plus}, t] + 4*HPL[{0, minus, 0, 0, plus, plus}, t] + 2*HPL[{0, minus, 0, plus, 0, plus}, t] + 2*HPL[{0, minus, plus, 0, 0, plus}, t] + HPL[{0, plus, 0, minus, 0, plus}, t] + 2*HPL[{0, plus, minus, 0, 0, plus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, 0, minus, 0, plus, plus}, t_]:=-(HPL[{plus}, t]*HPL[{0, plus}, t]*HPL[{0, plus, minus}, t]) + HPL[{plus}, t]*HPL[{0, minus}, t]*HPL[{0, plus, plus}, t] - 2*HPL[{plus}, t]*HPL[{0, 0, minus, plus, plus}, t] + 2*HPL[{plus}, t]*HPL[{0, 0, plus, plus, minus}, t] + HPL[{plus}, t]*HPL[{0, plus, 0, plus, minus}, t] + HPL[{plus}, t]*HPL[{0, plus, minus, 0, plus}, t] - HPL[{plus}, t]*HPL[{0, plus, plus, 0, minus}, t] - 3*HPL[{0, minus, 0, plus, plus, plus}, t] - HPL[{0, minus, plus, 0, plus, plus}, t] - HPL[{0, plus, minus, 0, plus, plus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, 0, minus, plus, minus, minus}, t_]:=HPL[{plus}, t]*HPL[{0, minus, plus, minus, minus}, t] - HPL[{0, minus, plus, minus, minus, plus}, t] - HPL[{0, minus, plus, minus, plus, minus}, t] - 2*HPL[{0, minus, plus, plus, minus, minus}, t] - HPL[{0, plus, minus, plus, minus, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, 0, minus, plus, minus, 0}, t_]:=-(HPL[{plus}, t]*HPL[{0, minus}, t]*HPL[{0, plus, minus}, t]) + HPL[{0}, t]*HPL[{plus}, t]*HPL[{0, minus, plus, minus}, t] + 4*HPL[{plus}, t]*HPL[{0, 0, plus, minus, minus}, t] - HPL[{plus}, t]*HPL[{0, minus, plus, 0, minus}, t] - HPL[{0}, t]*HPL[{0, minus, plus, minus, plus}, t] - 2*HPL[{0}, t]*HPL[{0, minus, plus, plus, minus}, t] + 2*HPL[{plus}, t]*HPL[{0, plus, 0, minus, minus}, t] + HPL[{plus}, t]*HPL[{0, plus, minus, 0, minus}, t] - HPL[{0}, t]*HPL[{0, plus, minus, plus, minus}, t] + 2*HPL[{0, 0, minus, plus, minus, plus}, t] + 4*HPL[{0, 0, minus, plus, plus, minus}, t] + 2*HPL[{0, 0, plus, minus, plus, minus}, t] + HPL[{0, minus, 0, plus, minus, plus}, t] + 2*HPL[{0, minus, 0, plus, plus, minus}, t] + HPL[{0, minus, plus, 0, minus, plus}, t] + 2*HPL[{0, minus, plus, 0, plus, minus}, t] + 2*HPL[{0, minus, plus, plus, 0, minus}, t] + HPL[{0, plus, 0, minus, plus, minus}, t] + HPL[{0, plus, minus, 0, plus, minus}, t] + HPL[{0, plus, minus, plus, 0, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, 0, minus, plus, minus, plus}, t_]:=HPL[{plus}, t]*HPL[{0, minus, plus, minus, plus}, t] - 2*HPL[{0, minus, plus, minus, plus, plus}, t] - 2*HPL[{0, minus, plus, plus, minus, plus}, t] - HPL[{0, plus, minus, plus, minus, plus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, 0, minus, plus, 0, minus}, t_]:=HPL[{plus}, t]*HPL[{0, minus, plus, 0, minus}, t] - HPL[{0, minus, plus, 0, minus, plus}, t] - HPL[{0, minus, plus, 0, plus, minus}, t] - 2*HPL[{0, minus, plus, plus, 0, minus}, t] - HPL[{0, plus, minus, plus, 0, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, 0, minus, plus, 0, 0}, t_]:=(-2*HPL[{0}, t]*HPL[{plus}, t]*HPL[{0, minus}, t]*HPL[{0, plus}, t] + 2*HPL[{plus}, t]*HPL[{0, minus}, t]*HPL[{0, 0, plus}, t] + HPL[{0}, t]^2*HPL[{plus}, t]*HPL[{0, minus, plus}, t] + 2*HPL[{0}, t]*HPL[{0, plus}, t]*HPL[{0, minus, plus}, t] + 4*HPL[{0}, t]*HPL[{plus}, t]*HPL[{0, 0, plus, minus}, t] - 2*HPL[{0}, t]^2*HPL[{0, minus, plus, plus}, t] + 2*HPL[{0}, t]*HPL[{plus}, t]*HPL[{0, plus, 0, minus}, t] - HPL[{0}, t]^2*HPL[{0, plus, minus, plus}, t] - 6*HPL[{plus}, t]*HPL[{0, 0, 0, plus, minus}, t] - 2*HPL[{plus}, t]*HPL[{0, 0, plus, 0, minus}, t] + 2*HPL[{0}, t]*HPL[{0, plus, minus, 0, plus}, t] - 12*HPL[{0, 0, 0, minus, plus, plus}, t] - 6*HPL[{0, 0, 0, plus, minus, plus}, t] - 8*HPL[{0, 0, minus, 0, plus, plus}, t] - 4*HPL[{0, 0, minus, plus, 0, plus}, t] - 4*HPL[{0, 0, plus, 0, minus, plus}, t] - 4*HPL[{0, 0, plus, minus, 0, plus}, t] - 4*HPL[{0, minus, 0, 0, plus, plus}, t] - 2*HPL[{0, minus, 0, plus, 0, plus}, t] - 2*HPL[{0, minus, plus, 0, 0, plus}, t] - 2*HPL[{0, plus, 0, 0, minus, plus}, t] - 2*HPL[{0, plus, 0, minus, 0, plus}, t] - 2*HPL[{0, plus, minus, 0, 0, plus}, t])/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, 0, minus, plus, 0, plus}, t_]:=HPL[{plus}, t]*HPL[{0, plus}, t]*HPL[{0, minus, plus}, t] + HPL[{plus}, t]*HPL[{0, plus}, t]*HPL[{0, plus, minus}, t] - 2*HPL[{plus}, t]*HPL[{0, minus}, t]*HPL[{0, plus, plus}, t] - HPL[{plus}, t]*HPL[{0, plus, minus, 0, plus}, t] + 2*HPL[{plus}, t]*HPL[{0, plus, plus, 0, minus}, t] - 2*HPL[{0, minus, plus, 0, plus, plus}, t] - 2*HPL[{0, minus, plus, plus, 0, plus}, t] - HPL[{0, plus, minus, plus, 0, plus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, 0, minus, plus, plus, minus}, t_]:=HPL[{plus}, t]*HPL[{0, minus, plus, plus, minus}, t] - HPL[{0, minus, plus, plus, minus, plus}, t] - 3*HPL[{0, minus, plus, plus, plus, minus}, t] - HPL[{0, plus, minus, plus, plus, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, 0, minus, plus, plus, 0}, t_]:=-(HPL[{plus}, t]*HPL[{0, plus}, t]*HPL[{0, minus, plus}, t]) + HPL[{plus}, t]*HPL[{0, minus}, t]*HPL[{0, plus, plus}, t] + HPL[{0}, t]*HPL[{plus}, t]*HPL[{0, minus, plus, plus}, t] - 2*HPL[{plus}, t]*HPL[{0, 0, plus, plus, minus}, t] - 3*HPL[{0}, t]*HPL[{0, minus, plus, plus, plus}, t] - HPL[{plus}, t]*HPL[{0, plus, 0, plus, minus}, t] - HPL[{0}, t]*HPL[{0, plus, minus, plus, plus}, t] - HPL[{plus}, t]*HPL[{0, plus, plus, 0, minus}, t] + 6*HPL[{0, 0, minus, plus, plus, plus}, t] + 2*HPL[{0, 0, plus, minus, plus, plus}, t] + 3*HPL[{0, minus, 0, plus, plus, plus}, t] + 3*HPL[{0, minus, plus, 0, plus, plus}, t] + 2*HPL[{0, minus, plus, plus, 0, plus}, t] + HPL[{0, plus, 0, minus, plus, plus}, t] + HPL[{0, plus, minus, 0, plus, plus}, t] + HPL[{0, plus, minus, plus, 0, plus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, 0, minus, plus, plus, plus}, t_]:=HPL[{plus}, t]*HPL[{0, minus, plus, plus, plus}, t] - 4*HPL[{0, minus, plus, plus, plus, plus}, t] - HPL[{0, plus, minus, plus, plus, plus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, 0, 0, minus, minus, minus}, t_]:=HPL[{plus}, t]*HPL[{0, 0, minus, minus, minus}, t] - HPL[{0, 0, minus, minus, minus, plus}, t] - HPL[{0, 0, minus, minus, plus, minus}, t] - HPL[{0, 0, minus, plus, minus, minus}, t] - HPL[{0, 0, plus, minus, minus, minus}, t] - HPL[{0, plus, 0, minus, minus, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, 0, 0, minus, minus, 0}, t_]:=HPL[{0}, t]*HPL[{plus}, t]*HPL[{0, 0, minus, minus}, t] - 3*HPL[{plus}, t]*HPL[{0, 0, 0, minus, minus}, t] - HPL[{plus}, t]*HPL[{0, 0, minus, 0, minus}, t] - HPL[{0}, t]*HPL[{0, 0, minus, minus, plus}, t] - HPL[{0}, t]*HPL[{0, 0, minus, plus, minus}, t] - HPL[{0}, t]*HPL[{0, 0, plus, minus, minus}, t] - HPL[{0}, t]*HPL[{0, plus, 0, minus, minus}, t] + 3*HPL[{0, 0, 0, minus, minus, plus}, t] + 3*HPL[{0, 0, 0, minus, plus, minus}, t] + 3*HPL[{0, 0, 0, plus, minus, minus}, t] + HPL[{0, 0, minus, 0, minus, plus}, t] + HPL[{0, 0, minus, 0, plus, minus}, t] + HPL[{0, 0, minus, plus, 0, minus}, t] + 3*HPL[{0, 0, plus, 0, minus, minus}, t] + HPL[{0, 0, plus, minus, 0, minus}, t] + 2*HPL[{0, plus, 0, 0, minus, minus}, t] + HPL[{0, plus, 0, minus, 0, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, 0, 0, minus, minus, plus}, t_]:=HPL[{plus}, t]*HPL[{0, 0, minus, minus, plus}, t] - 2*HPL[{0, 0, minus, minus, plus, plus}, t] - HPL[{0, 0, minus, plus, minus, plus}, t] - HPL[{0, 0, plus, minus, minus, plus}, t] - HPL[{0, plus, 0, minus, minus, plus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, 0, 0, minus, 0, minus}, t_]:=HPL[{plus}, t]*HPL[{0, 0, minus, 0, minus}, t] - HPL[{0, 0, minus, 0, minus, plus}, t] - HPL[{0, 0, minus, 0, plus, minus}, t] - HPL[{0, 0, minus, plus, 0, minus}, t] - HPL[{0, 0, plus, minus, 0, minus}, t] - HPL[{0, plus, 0, minus, 0, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, 0, 0, minus, 0, 0}, t_]:=(HPL[{0}, t]^2*HPL[{plus}, t]*HPL[{0, 0, minus}, t] - 6*HPL[{0}, t]*HPL[{plus}, t]*HPL[{0, 0, 0, minus}, t] - HPL[{0}, t]^2*HPL[{0, 0, minus, plus}, t] - HPL[{0}, t]^2*HPL[{0, 0, plus, minus}, t] - HPL[{0}, t]^2*HPL[{0, plus, 0, minus}, t] + 12*HPL[{plus}, t]*HPL[{0, 0, 0, 0, minus}, t] + 6*HPL[{0}, t]*HPL[{0, 0, 0, minus, plus}, t] + 6*HPL[{0}, t]*HPL[{0, 0, 0, plus, minus}, t] + 6*HPL[{0}, t]*HPL[{0, 0, plus, 0, minus}, t] + 4*HPL[{0}, t]*HPL[{0, plus, 0, 0, minus}, t] - 12*HPL[{0, 0, 0, 0, minus, plus}, t] - 12*HPL[{0, 0, 0, 0, plus, minus}, t] - 12*HPL[{0, 0, 0, plus, 0, minus}, t] - 10*HPL[{0, 0, plus, 0, 0, minus}, t] - 6*HPL[{0, plus, 0, 0, 0, minus}, t])/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, 0, 0, minus, 0, plus}, t_]:=HPL[{plus}, t]*HPL[{0, plus}, t]*HPL[{0, 0, minus}, t] - 3*HPL[{plus}, t]*HPL[{0, 0, 0, minus, plus}, t] - 3*HPL[{plus}, t]*HPL[{0, 0, 0, plus, minus}, t] - 2*HPL[{plus}, t]*HPL[{0, 0, plus, 0, minus}, t] - HPL[{plus}, t]*HPL[{0, plus, 0, 0, minus}, t] - 2*HPL[{0, 0, minus, 0, plus, plus}, t] - HPL[{0, 0, minus, plus, 0, plus}, t] - HPL[{0, 0, plus, minus, 0, plus}, t] - HPL[{0, plus, 0, minus, 0, plus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, 0, 0, minus, plus, minus}, t_]:=HPL[{plus}, t]*HPL[{0, 0, minus, plus, minus}, t] - HPL[{0, 0, minus, plus, minus, plus}, t] - 2*HPL[{0, 0, minus, plus, plus, minus}, t] - HPL[{0, 0, plus, minus, plus, minus}, t] - HPL[{0, plus, 0, minus, plus, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, 0, 0, minus, plus, 0}, t_]:=-(HPL[{plus}, t]*HPL[{0, plus}, t]*HPL[{0, 0, minus}, t]) - (HPL[{0}, t]*HPL[{0, plus}, t]*HPL[{0, plus, minus}, t])/2 + HPL[{0}, t]*HPL[{plus}, t]*HPL[{0, 0, minus, plus}, t] + 3*HPL[{plus}, t]*HPL[{0, 0, 0, plus, minus}, t] - 2*HPL[{0}, t]*HPL[{0, 0, minus, plus, plus}, t] + 2*HPL[{plus}, t]*HPL[{0, 0, plus, 0, minus}, t] + 2*HPL[{0}, t]*HPL[{0, 0, plus, plus, minus}, t] + HPL[{plus}, t]*HPL[{0, plus, 0, 0, minus}, t] - (HPL[{0}, t]*HPL[{0, plus, 0, minus, plus}, t])/2 + HPL[{0}, t]*HPL[{0, plus, 0, plus, minus}, t] + (HPL[{0}, t]*HPL[{0, plus, minus, 0, plus}, t])/2 + 6*HPL[{0, 0, 0, minus, plus, plus}, t] + 3*HPL[{0, 0, 0, plus, minus, plus}, t] + 2*HPL[{0, 0, minus, 0, plus, plus}, t] + HPL[{0, 0, minus, plus, 0, plus}, t] + 3*HPL[{0, 0, plus, 0, minus, plus}, t] + HPL[{0, 0, plus, minus, 0, plus}, t] + 2*HPL[{0, plus, 0, 0, minus, plus}, t] + HPL[{0, plus, 0, minus, 0, plus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, 0, 0, minus, plus, plus}, t_]:=HPL[{plus}, t]*HPL[{0, 0, minus, plus, plus}, t] - 3*HPL[{0, 0, minus, plus, plus, plus}, t] - HPL[{0, 0, plus, minus, plus, plus}, t] - HPL[{0, plus, 0, minus, plus, plus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, 0, 0, 0, minus, minus}, t_]:=HPL[{plus}, t]*HPL[{0, 0, 0, minus, minus}, t] - HPL[{0, 0, 0, minus, minus, plus}, t] - HPL[{0, 0, 0, minus, plus, minus}, t] - HPL[{0, 0, 0, plus, minus, minus}, t] - HPL[{0, 0, plus, 0, minus, minus}, t] - HPL[{0, plus, 0, 0, minus, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, 0, 0, 0, minus, 0}, t_]:=HPL[{0}, t]*HPL[{plus}, t]*HPL[{0, 0, 0, minus}, t] - 4*HPL[{plus}, t]*HPL[{0, 0, 0, 0, minus}, t] - HPL[{0}, t]*HPL[{0, 0, 0, minus, plus}, t] - HPL[{0}, t]*HPL[{0, 0, 0, plus, minus}, t] - HPL[{0}, t]*HPL[{0, 0, plus, 0, minus}, t] - HPL[{0}, t]*HPL[{0, plus, 0, 0, minus}, t] + 4*HPL[{0, 0, 0, 0, minus, plus}, t] + 4*HPL[{0, 0, 0, 0, plus, minus}, t] + 4*HPL[{0, 0, 0, plus, 0, minus}, t] + 4*HPL[{0, 0, plus, 0, 0, minus}, t] + 3*HPL[{0, plus, 0, 0, 0, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, 0, 0, 0, minus, plus}, t_]:=HPL[{plus}, t]*HPL[{0, 0, 0, minus, plus}, t] - 2*HPL[{0, 0, 0, minus, plus, plus}, t] - HPL[{0, 0, 0, plus, minus, plus}, t] - HPL[{0, 0, plus, 0, minus, plus}, t] - HPL[{0, plus, 0, 0, minus, plus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, 0, 0, 0, 0, minus}, t_]:=HPL[{plus}, t]*HPL[{0, 0, 0, 0, minus}, t] - HPL[{0, 0, 0, 0, minus, plus}, t] - HPL[{0, 0, 0, 0, plus, minus}, t] - HPL[{0, 0, 0, plus, 0, minus}, t] - HPL[{0, 0, plus, 0, 0, minus}, t] - HPL[{0, plus, 0, 0, 0, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, 0, 0, 0, 0, 0}, t_]:=HPL[{0}, t]*HPL[{0, 0, 0, 0, plus}, t] + (HPL[{0}, t]^5*HPL[{plus}, t] - 5*HPL[{0}, t]^4*HPL[{0, plus}, t] + 20*HPL[{0}, t]^3*HPL[{0, 0, plus}, t] - 60*HPL[{0}, t]^2*HPL[{0, 0, 0, plus}, t] - 120*HPL[{0, 0, 0, 0, 0, plus}, t])/120/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, 0, 0, 0, 0, plus}, t_]:=HPL[{plus}, t]*HPL[{0, 0, 0, 0, plus}, t] - 2*HPL[{0, 0, 0, 0, plus, plus}, t] - HPL[{0, 0, 0, plus, 0, plus}, t] - HPL[{0, 0, plus, 0, 0, plus}, t] - HPL[{0, plus, 0, 0, 0, plus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, 0, 0, 0, plus, minus}, t_]:=HPL[{plus}, t]*HPL[{0, 0, 0, plus, minus}, t] - HPL[{0, 0, 0, plus, minus, plus}, t] - 2*HPL[{0, 0, 0, plus, plus, minus}, t] - HPL[{0, 0, plus, 0, plus, minus}, t] - HPL[{0, plus, 0, 0, plus, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, minus, plus, minus, plus, 0}, t_]:=(HPL[{0}, t]*HPL[{minus}, t]*HPL[{minus, plus}, t]^2 + HPL[{0}, t]*HPL[{minus, plus}, t]*HPL[{minus, plus, minus}, t] - 2*HPL[{0}, t]*HPL[{minus}, t]^2*HPL[{minus, plus, plus}, t] - 2*HPL[{0}, t]*HPL[{minus, plus, minus, minus, plus}, t] + 4*HPL[{0}, t]*HPL[{minus, plus, plus, minus, minus}, t] - 2*HPL[{0, minus, minus, plus, minus, plus}, t] - 2*HPL[{minus, 0, minus, plus, minus, plus}, t] - 2*HPL[{minus, minus, 0, plus, minus, plus}, t] - 2*HPL[{minus, minus, plus, 0, minus, plus}, t] - 2*HPL[{minus, minus, plus, minus, 0, plus}, t])/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, 0, 0, 0, plus, 0}, t_]:=-(HPL[{0}, t]*HPL[{0, plus}, t]*HPL[{0, 0, plus}, t])/3 + HPL[{0}, t]*HPL[{plus}, t]*HPL[{0, 0, 0, plus}, t] - 4*HPL[{plus}, t]*HPL[{0, 0, 0, 0, plus}, t] - (2*HPL[{0}, t]*HPL[{0, plus, 0, 0, plus}, t])/3 + 8*HPL[{0, 0, 0, 0, plus, plus}, t] + 4*HPL[{0, 0, 0, plus, 0, plus}, t] + 4*HPL[{0, 0, plus, 0, 0, plus}, t] + 3*HPL[{0, plus, 0, 0, 0, plus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, 0, 0, 0, plus, plus}, t_]:=(HPL[{plus}, t]*HPL[{0, plus}, t]*HPL[{0, 0, plus}, t] - 3*HPL[{plus}, t]*HPL[{0, 0, plus, 0, plus}, t] - HPL[{plus}, t]*HPL[{0, plus, 0, 0, plus}, t] - 18*HPL[{0, 0, 0, plus, plus, plus}, t] - 6*HPL[{0, 0, plus, 0, plus, plus}, t] - 6*HPL[{0, plus, 0, 0, plus, plus}, t])/6/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, 0, 0, plus, minus, minus}, t_]:=HPL[{plus}, t]*HPL[{0, 0, plus, minus, minus}, t] - HPL[{0, 0, plus, minus, minus, plus}, t] - HPL[{0, 0, plus, minus, plus, minus}, t] - 2*HPL[{0, 0, plus, plus, minus, minus}, t] - HPL[{0, plus, 0, plus, minus, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, 0, 0, plus, minus, 0}, t_]:=-(HPL[{0}, t]*HPL[{0, plus}, t]*HPL[{0, plus, minus}, t])/2 + HPL[{0}, t]*HPL[{plus}, t]*HPL[{0, 0, plus, minus}, t] - 3*HPL[{plus}, t]*HPL[{0, 0, 0, plus, minus}, t] - HPL[{plus}, t]*HPL[{0, 0, plus, 0, minus}, t] + (HPL[{0}, t]*HPL[{0, plus, 0, minus, plus}, t])/2 + (HPL[{0}, t]*HPL[{0, plus, minus, 0, plus}, t])/2 + 3*HPL[{0, 0, 0, plus, minus, plus}, t] + 6*HPL[{0, 0, 0, plus, plus, minus}, t] + HPL[{0, 0, plus, 0, minus, plus}, t] + 4*HPL[{0, 0, plus, 0, plus, minus}, t] + 2*HPL[{0, 0, plus, plus, 0, minus}, t] + 2*HPL[{0, plus, 0, 0, plus, minus}, t] + HPL[{0, plus, 0, plus, 0, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, 0, 0, plus, minus, plus}, t_]:=(HPL[{plus}, t]*HPL[{0, plus}, t]*HPL[{0, plus, minus}, t] - 4*HPL[{plus}, t]*HPL[{0, 0, plus, plus, minus}, t] - HPL[{plus}, t]*HPL[{0, plus, 0, minus, plus}, t] - 2*HPL[{plus}, t]*HPL[{0, plus, 0, plus, minus}, t] - HPL[{plus}, t]*HPL[{0, plus, minus, 0, plus}, t] - 4*HPL[{0, 0, plus, minus, plus, plus}, t] - 4*HPL[{0, 0, plus, plus, minus, plus}, t] - 2*HPL[{0, plus, 0, plus, minus, plus}, t])/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, 0, 0, plus, 0, minus}, t_]:=HPL[{plus}, t]*HPL[{0, 0, plus, 0, minus}, t] - HPL[{0, 0, plus, 0, minus, plus}, t] - HPL[{0, 0, plus, 0, plus, minus}, t] - 2*HPL[{0, 0, plus, plus, 0, minus}, t] - HPL[{0, plus, 0, plus, 0, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, 0, 0, plus, 0, 0}, t_]:=-(HPL[{0}, t]^2*HPL[{0, plus}, t]^2)/4 + (HPL[{0}, t]^2*HPL[{plus}, t]*HPL[{0, 0, plus}, t])/2 + HPL[{0}, t]*HPL[{0, plus}, t]*HPL[{0, 0, plus}, t] - 3*HPL[{0}, t]*HPL[{plus}, t]*HPL[{0, 0, 0, plus}, t] + 6*HPL[{plus}, t]*HPL[{0, 0, 0, 0, plus}, t] + HPL[{0}, t]*HPL[{0, plus, 0, 0, plus}, t] - 12*HPL[{0, 0, 0, 0, plus, plus}, t] - 6*HPL[{0, 0, 0, plus, 0, plus}, t] - 5*HPL[{0, 0, plus, 0, 0, plus}, t] - 3*HPL[{0, plus, 0, 0, 0, plus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, 0, 0, plus, 0, plus}, t_]:=HPL[{plus}, t]*HPL[{0, 0, plus, 0, plus}, t] - 2*HPL[{0, 0, plus, 0, plus, plus}, t] - 2*HPL[{0, 0, plus, plus, 0, plus}, t] - HPL[{0, plus, 0, plus, 0, plus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, 0, 0, plus, plus, minus}, t_]:=HPL[{plus}, t]*HPL[{0, 0, plus, plus, minus}, t] - HPL[{0, 0, plus, plus, minus, plus}, t] - 3*HPL[{0, 0, plus, plus, plus, minus}, t] - HPL[{0, plus, 0, plus, plus, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, 0, 0, plus, plus, 0}, t_]:=(HPL[{0}, t]*HPL[{plus}, t]*HPL[{0, plus}, t]^2 - 2*HPL[{plus}, t]*HPL[{0, plus}, t]*HPL[{0, 0, plus}, t] - 2*HPL[{0}, t]*HPL[{0, plus}, t]*HPL[{0, plus, plus}, t] - 2*HPL[{0}, t]*HPL[{plus}, t]*HPL[{0, plus, 0, plus}, t] + 2*HPL[{plus}, t]*HPL[{0, 0, plus, 0, plus}, t] + 2*HPL[{plus}, t]*HPL[{0, plus, 0, 0, plus}, t] + 2*HPL[{0}, t]*HPL[{0, plus, 0, plus, plus}, t] + 2*HPL[{0}, t]*HPL[{0, plus, plus, 0, plus}, t] + 36*HPL[{0, 0, 0, plus, plus, plus}, t] + 20*HPL[{0, 0, plus, 0, plus, plus}, t] + 8*HPL[{0, 0, plus, plus, 0, plus}, t] + 8*HPL[{0, plus, 0, 0, plus, plus}, t] + 4*HPL[{0, plus, 0, plus, 0, plus}, t])/4/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, 0, 0, plus, plus, plus}, t_]:=(HPL[{plus}, t]*HPL[{0, plus}, t]*HPL[{0, plus, plus}, t] - 3*HPL[{plus}, t]*HPL[{0, plus, 0, plus, plus}, t] - HPL[{plus}, t]*HPL[{0, plus, plus, 0, plus}, t] - 24*HPL[{0, 0, plus, plus, plus, plus}, t] - 6*HPL[{0, plus, 0, plus, plus, plus}, t])/6/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, 0, plus, minus, minus, minus}, t_]:=HPL[{plus}, t]*HPL[{0, plus, minus, minus, minus}, t] - HPL[{0, plus, minus, minus, minus, plus}, t] - HPL[{0, plus, minus, minus, plus, minus}, t] - HPL[{0, plus, minus, plus, minus, minus}, t] - 2*HPL[{0, plus, plus, minus, minus, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, 0, plus, minus, minus, 0}, t_]:=HPL[{0}, t]*HPL[{plus}, t]*HPL[{0, plus, minus, minus}, t] - 2*HPL[{plus}, t]*HPL[{0, 0, plus, minus, minus}, t] - HPL[{plus}, t]*HPL[{0, plus, 0, minus, minus}, t] - HPL[{plus}, t]*HPL[{0, plus, minus, 0, minus}, t] - HPL[{0}, t]*HPL[{0, plus, minus, minus, plus}, t] - HPL[{0}, t]*HPL[{0, plus, minus, plus, minus}, t] - 2*HPL[{0}, t]*HPL[{0, plus, plus, minus, minus}, t] + 2*HPL[{0, 0, plus, minus, minus, plus}, t] + 2*HPL[{0, 0, plus, minus, plus, minus}, t] + 4*HPL[{0, 0, plus, plus, minus, minus}, t] + HPL[{0, plus, 0, minus, minus, plus}, t] + HPL[{0, plus, 0, minus, plus, minus}, t] + 2*HPL[{0, plus, 0, plus, minus, minus}, t] + HPL[{0, plus, minus, 0, minus, plus}, t] + HPL[{0, plus, minus, 0, plus, minus}, t] + HPL[{0, plus, minus, plus, 0, minus}, t] + 2*HPL[{0, plus, plus, 0, minus, minus}, t] + 2*HPL[{0, plus, plus, minus, 0, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, 0, plus, minus, minus, plus}, t_]:=HPL[{plus}, t]*HPL[{0, plus, minus, minus, plus}, t] - 2*HPL[{0, plus, minus, minus, plus, plus}, t] - HPL[{0, plus, minus, plus, minus, plus}, t] - 2*HPL[{0, plus, plus, minus, minus, plus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, 0, plus, minus, 0, minus}, t_]:=HPL[{plus}, t]*HPL[{0, plus, minus, 0, minus}, t] - HPL[{0, plus, minus, 0, minus, plus}, t] - HPL[{0, plus, minus, 0, plus, minus}, t] - HPL[{0, plus, minus, plus, 0, minus}, t] - 2*HPL[{0, plus, plus, minus, 0, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, 0, plus, minus, 0, 0}, t_]:=(HPL[{0}, t]^2*HPL[{plus}, t]*HPL[{0, plus, minus}, t] + 2*HPL[{0}, t]*HPL[{0, plus}, t]*HPL[{0, plus, minus}, t] - 4*HPL[{0}, t]*HPL[{plus}, t]*HPL[{0, 0, plus, minus}, t] - 2*HPL[{0}, t]*HPL[{plus}, t]*HPL[{0, plus, 0, minus}, t] - HPL[{0}, t]^2*HPL[{0, plus, minus, plus}, t] - 2*HPL[{0}, t]^2*HPL[{0, plus, plus, minus}, t] + 6*HPL[{plus}, t]*HPL[{0, 0, 0, plus, minus}, t] + 4*HPL[{plus}, t]*HPL[{0, 0, plus, 0, minus}, t] + 2*HPL[{plus}, t]*HPL[{0, plus, 0, 0, minus}, t] - 2*HPL[{0}, t]*HPL[{0, plus, minus, 0, plus}, t] + 4*HPL[{0}, t]*HPL[{0, plus, plus, 0, minus}, t] - 6*HPL[{0, 0, 0, plus, minus, plus}, t] - 12*HPL[{0, 0, 0, plus, plus, minus}, t] - 4*HPL[{0, 0, plus, 0, minus, plus}, t] - 8*HPL[{0, 0, plus, 0, plus, minus}, t] - 8*HPL[{0, 0, plus, plus, 0, minus}, t] - 2*HPL[{0, plus, 0, 0, minus, plus}, t] - 4*HPL[{0, plus, 0, 0, plus, minus}, t] - 4*HPL[{0, plus, 0, plus, 0, minus}, t] - 4*HPL[{0, plus, plus, 0, 0, minus}, t])/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, 0, plus, minus, 0, plus}, t_]:=HPL[{plus}, t]*HPL[{0, plus, minus, 0, plus}, t] - 2*HPL[{0, plus, minus, 0, plus, plus}, t] - HPL[{0, plus, minus, plus, 0, plus}, t] - 2*HPL[{0, plus, plus, minus, 0, plus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, 0, plus, minus, plus, minus}, t_]:=HPL[{plus}, t]*HPL[{0, plus, minus, plus, minus}, t] - HPL[{0, plus, minus, plus, minus, plus}, t] - 2*(HPL[{0, plus, minus, plus, plus, minus}, t] + HPL[{0, plus, plus, minus, plus, minus}, t])/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, 0, plus, minus, plus, 0}, t_]:=-(HPL[{plus}, t]*HPL[{0, plus}, t]*HPL[{0, plus, minus}, t]) + HPL[{0}, t]*HPL[{plus}, t]*HPL[{0, plus, minus, plus}, t] + 4*HPL[{plus}, t]*HPL[{0, 0, plus, plus, minus}, t] + 2*HPL[{plus}, t]*HPL[{0, plus, 0, plus, minus}, t] - 2*HPL[{0}, t]*HPL[{0, plus, minus, plus, plus}, t] - 2*HPL[{0}, t]*HPL[{0, plus, plus, minus, plus}, t] + 4*HPL[{0, 0, plus, minus, plus, plus}, t] + 4*HPL[{0, 0, plus, plus, minus, plus}, t] + 2*HPL[{0, plus, 0, minus, plus, plus}, t] + 2*HPL[{0, plus, 0, plus, minus, plus}, t] + 2*HPL[{0, plus, minus, 0, plus, plus}, t] + HPL[{0, plus, minus, plus, 0, plus}, t] + 2*HPL[{0, plus, plus, 0, minus, plus}, t] + 2*HPL[{0, plus, plus, minus, 0, plus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, 0, plus, minus, plus, plus}, t_]:=HPL[{plus}, t]*HPL[{0, plus, minus, plus, plus}, t] - 3*HPL[{0, plus, minus, plus, plus, plus}, t] - 2*HPL[{0, plus, plus, minus, plus, plus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, 0, plus, 0, minus, minus}, t_]:=HPL[{plus}, t]*HPL[{0, plus, 0, minus, minus}, t] - HPL[{0, plus, 0, minus, minus, plus}, t] - HPL[{0, plus, 0, minus, plus, minus}, t] - HPL[{0, plus, 0, plus, minus, minus}, t] - 2*HPL[{0, plus, plus, 0, minus, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, 0, plus, 0, minus, 0}, t_]:=HPL[{0}, t]*HPL[{plus}, t]*HPL[{0, plus, 0, minus}, t] - 2*HPL[{plus}, t]*HPL[{0, 0, plus, 0, minus}, t] - 2*HPL[{plus}, t]*HPL[{0, plus, 0, 0, minus}, t] - HPL[{0}, t]*HPL[{0, plus, 0, minus, plus}, t] - HPL[{0}, t]*HPL[{0, plus, 0, plus, minus}, t] - 2*HPL[{0}, t]*HPL[{0, plus, plus, 0, minus}, t] + 2*HPL[{0, 0, plus, 0, minus, plus}, t] + 2*HPL[{0, 0, plus, 0, plus, minus}, t] + 4*HPL[{0, 0, plus, plus, 0, minus}, t] + 2*HPL[{0, plus, 0, 0, minus, plus}, t] + 2*HPL[{0, plus, 0, 0, plus, minus}, t] + 3*HPL[{0, plus, 0, plus, 0, minus}, t] + 4*HPL[{0, plus, plus, 0, 0, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, 0, plus, 0, minus, plus}, t_]:=HPL[{plus}, t]*HPL[{0, plus, 0, minus, plus}, t] - 2*HPL[{0, plus, 0, minus, plus, plus}, t] - HPL[{0, plus, 0, plus, minus, plus}, t] - 2*HPL[{0, plus, plus, 0, minus, plus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, 0, plus, 0, 0, minus}, t_]:=HPL[{plus}, t]*HPL[{0, plus, 0, 0, minus}, t] - HPL[{0, plus, 0, 0, minus, plus}, t] - HPL[{0, plus, 0, 0, plus, minus}, t] - HPL[{0, plus, 0, plus, 0, minus}, t] - 2*HPL[{0, plus, plus, 0, 0, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, 0, plus, 0, 0, 0}, t_]:=(HPL[{0}, t]^3*HPL[{plus}, t]*HPL[{0, plus}, t])/6 + (HPL[{0}, t]^2*HPL[{0, plus}, t]^2)/2 - HPL[{0}, t]^2*HPL[{plus}, t]*HPL[{0, 0, plus}, t] - HPL[{0}, t]*HPL[{0, plus}, t]*HPL[{0, 0, plus}, t] - (HPL[{0}, t]^3*HPL[{0, plus, plus}, t])/3 + 3*HPL[{0}, t]*HPL[{plus}, t]*HPL[{0, 0, 0, plus}, t] - (HPL[{0}, t]^2*HPL[{0, plus, 0, plus}, t])/2 - 4*HPL[{plus}, t]*HPL[{0, 0, 0, 0, plus}, t] + HPL[{0}, t]*HPL[{0, 0, plus, 0, plus}, t] + 8*HPL[{0, 0, 0, 0, plus, plus}, t] + 3*HPL[{0, 0, 0, plus, 0, plus}, t] + 2*HPL[{0, 0, plus, 0, 0, plus}, t] + HPL[{0, plus, 0, 0, 0, plus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, 0, plus, 0, 0, plus}, t_]:=HPL[{plus}, t]*HPL[{0, plus, 0, 0, plus}, t] - 2*HPL[{0, plus, 0, 0, plus, plus}, t] - HPL[{0, plus, 0, plus, 0, plus}, t] - 2*HPL[{0, plus, plus, 0, 0, plus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, 0, plus, 0, plus, minus}, t_]:=HPL[{plus}, t]*HPL[{0, plus, 0, plus, minus}, t] - HPL[{0, plus, 0, plus, minus, plus}, t] - 2*(HPL[{0, plus, 0, plus, plus, minus}, t] + HPL[{0, plus, plus, 0, plus, minus}, t])/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, 0, plus, 0, plus, 0}, t_]:=HPL[{0}, t]*HPL[{plus}, t]*HPL[{0, plus, 0, plus}, t] - 2*HPL[{plus}, t]*HPL[{0, 0, plus, 0, plus}, t] - 2*HPL[{plus}, t]*HPL[{0, plus, 0, 0, plus}, t] - 2*HPL[{0}, t]*HPL[{0, plus, 0, plus, plus}, t] - 2*HPL[{0}, t]*HPL[{0, plus, plus, 0, plus}, t] + 4*HPL[{0, 0, plus, 0, plus, plus}, t] + 4*HPL[{0, 0, plus, plus, 0, plus}, t] + 4*HPL[{0, plus, 0, 0, plus, plus}, t] + 3*HPL[{0, plus, 0, plus, 0, plus}, t] + 4*HPL[{0, plus, plus, 0, 0, plus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, 0, plus, 0, plus, plus}, t_]:=HPL[{plus}, t]*HPL[{0, plus, 0, plus, plus}, t] - 3*HPL[{0, plus, 0, plus, plus, plus}, t] - 2*HPL[{0, plus, plus, 0, plus, plus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, 0, plus, plus, minus, minus}, t_]:=HPL[{plus}, t]*HPL[{0, plus, plus, minus, minus}, t] - HPL[{0, plus, plus, minus, minus, plus}, t] - HPL[{0, plus, plus, minus, plus, minus}, t] - 3*HPL[{0, plus, plus, plus, minus, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, minus, plus, 0, minus, 0}, t_]:=(HPL[{0}, t]*HPL[{minus}, t]*HPL[{0, minus}, t]*HPL[{minus, plus}, t] - HPL[{0}, t]*HPL[{minus}, t]^2*HPL[{0, minus, plus}, t] - HPL[{0}, t]*HPL[{minus}, t]^2*HPL[{0, plus, minus}, t] - HPL[{0}, t]*HPL[{0, minus}, t]*HPL[{minus, plus, minus}, t] + 2*HPL[{0}, t]*HPL[{minus}, t]*HPL[{0, minus, plus, minus}, t] + 4*HPL[{0}, t]*HPL[{minus}, t]*HPL[{0, plus, minus, minus}, t] - 2*HPL[{0}, t]*HPL[{0, minus, plus, minus, minus}, t] - 6*HPL[{0}, t]*HPL[{0, plus, minus, minus, minus}, t] - 2*HPL[{0, minus, minus, plus, 0, minus}, t] - 2*HPL[{minus, 0, minus, plus, 0, minus}, t] - 2*HPL[{minus, minus, 0, plus, 0, minus}, t] - 4*HPL[{minus, minus, plus, 0, 0, minus}, t])/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, 0, plus, plus, minus, 0}, t_]:=HPL[{0}, t]*HPL[{plus}, t]*HPL[{0, plus, plus, minus}, t] - 2*HPL[{plus}, t]*HPL[{0, 0, plus, plus, minus}, t] - HPL[{plus}, t]*HPL[{0, plus, 0, plus, minus}, t] - HPL[{plus}, t]*HPL[{0, plus, plus, 0, minus}, t] - HPL[{0}, t]*HPL[{0, plus, plus, minus, plus}, t] - 3*HPL[{0}, t]*HPL[{0, plus, plus, plus, minus}, t] + 2*HPL[{0, 0, plus, plus, minus, plus}, t] + 6*HPL[{0, 0, plus, plus, plus, minus}, t] + HPL[{0, plus, 0, plus, minus, plus}, t] + 3*HPL[{0, plus, 0, plus, plus, minus}, t] + HPL[{0, plus, plus, 0, minus, plus}, t] + 3*HPL[{0, plus, plus, 0, plus, minus}, t] + 3*HPL[{0, plus, plus, plus, 0, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, 0, plus, plus, minus, plus}, t_]:=HPL[{plus}, t]*HPL[{0, plus, plus, minus, plus}, t] - 2*HPL[{0, plus, plus, minus, plus, plus}, t] - 3*HPL[{0, plus, plus, plus, minus, plus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, 0, plus, plus, 0, minus}, t_]:=HPL[{plus}, t]*HPL[{0, plus, plus, 0, minus}, t] - HPL[{0, plus, plus, 0, minus, plus}, t] - HPL[{0, plus, plus, 0, plus, minus}, t] - 3*HPL[{0, plus, plus, plus, 0, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, 0, plus, plus, 0, 0}, t_]:=(-(HPL[{0}, t]*HPL[{plus}, t]*HPL[{0, plus}, t]^2) + HPL[{plus}, t]*HPL[{0, plus}, t]*HPL[{0, 0, plus}, t] + HPL[{0}, t]^2*HPL[{plus}, t]*HPL[{0, plus, plus}, t] + 2*HPL[{0}, t]*HPL[{0, plus}, t]*HPL[{0, plus, plus}, t] - 3*HPL[{0}, t]^2*HPL[{0, plus, plus, plus}, t] + HPL[{plus}, t]*HPL[{0, 0, plus, 0, plus}, t] + HPL[{plus}, t]*HPL[{0, plus, 0, 0, plus}, t] + 2*HPL[{0}, t]*HPL[{0, plus, plus, 0, plus}, t] - 18*HPL[{0, 0, 0, plus, plus, plus}, t] - 12*HPL[{0, 0, plus, 0, plus, plus}, t] - 8*HPL[{0, 0, plus, plus, 0, plus}, t] - 6*HPL[{0, plus, 0, 0, plus, plus}, t] - 4*HPL[{0, plus, 0, plus, 0, plus}, t] - 4*HPL[{0, plus, plus, 0, 0, plus}, t])/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, 0, plus, plus, 0, plus}, t_]:=HPL[{plus}, t]*HPL[{0, plus, plus, 0, plus}, t] - 2*HPL[{0, plus, plus, 0, plus, plus}, t] - 3*HPL[{0, plus, plus, plus, 0, plus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, 0, plus, plus, plus, minus}, t_]:=HPL[{plus}, t]*HPL[{0, plus, plus, plus, minus}, t] - HPL[{0, plus, plus, plus, minus, plus}, t] - 4*HPL[{0, plus, plus, plus, plus, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, 0, plus, plus, plus, 0}, t_]:=-(HPL[{plus}, t]*HPL[{0, plus}, t]*HPL[{0, plus, plus}, t])/3 + HPL[{0}, t]*HPL[{plus}, t]*HPL[{0, plus, plus, plus}, t] - (2*HPL[{plus}, t]*HPL[{0, plus, plus, 0, plus}, t])/3 - 4*HPL[{0}, t]*HPL[{0, plus, plus, plus, plus}, t] + 8*HPL[{0, 0, plus, plus, plus, plus}, t] + 4*HPL[{0, plus, 0, plus, plus, plus}, t] + 4*HPL[{0, plus, plus, 0, plus, plus}, t] + 3*HPL[{0, plus, plus, plus, 0, plus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, 0, plus, plus, plus, plus}, t_]:=HPL[{plus}, t]*HPL[{0, plus, plus, plus, plus}, t] - 5*HPL[{0, plus, plus, plus, plus, plus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, plus, minus, minus, minus, minus}, t_]:=(HPL[{minus}, t]^4*HPL[{plus}, t]^2)/48 - (HPL[{minus}, t]^3*HPL[{plus}, t]*HPL[{minus, plus}, t])/24 - (HPL[{minus}, t]^2*HPL[{plus}, t]*HPL[{minus, plus, minus}, t])/24 - (HPL[{minus}, t]*HPL[{plus}, t]*HPL[{minus, plus, minus, minus}, t])/12 - (HPL[{plus}, t]*HPL[{minus, plus, minus, minus, minus}, t])/4 + HPL[{minus, minus, minus, minus, plus, plus}, t] + HPL[{minus, minus, minus, plus, minus, plus}, t] + HPL[{minus, minus, minus, plus, plus, minus}, t] + HPL[{minus, minus, plus, minus, minus, plus}, t] + HPL[{minus, minus, plus, minus, plus, minus}, t] + HPL[{minus, minus, plus, plus, minus, minus}, t] + HPL[{minus, plus, minus, minus, minus, plus}, t] + HPL[{minus, plus, minus, minus, plus, minus}, t] + HPL[{minus, plus, minus, plus, minus, minus}, t] + HPL[{minus, plus, plus, minus, minus, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, plus, minus, minus, minus, 0}, t_]:=(HPL[{0}, t]*HPL[{minus}, t]^3*HPL[{plus}, t]^2 - 3*HPL[{minus}, t]^2*HPL[{plus}, t]^2*HPL[{0, minus}, t] - 2*HPL[{0}, t]*HPL[{minus}, t]^2*HPL[{plus}, t]*HPL[{minus, plus}, t] + 6*HPL[{minus}, t]*HPL[{plus}, t]*HPL[{0, minus}, t]*HPL[{minus, plus}, t] - 5*HPL[{0}, t]*HPL[{minus}, t]*HPL[{minus, plus}, t]^2 + 6*HPL[{minus}, t]*HPL[{plus}, t]^2*HPL[{0, minus, minus}, t] - 12*HPL[{plus}, t]*HPL[{minus, plus}, t]*HPL[{0, minus, minus}, t] - 2*HPL[{0}, t]*HPL[{minus}, t]*HPL[{plus}, t]*HPL[{minus, plus, minus}, t] + 6*HPL[{plus}, t]*HPL[{0, minus}, t]*HPL[{minus, plus, minus}, t] - 4*HPL[{0}, t]*HPL[{minus, plus}, t]*HPL[{minus, plus, minus}, t] + 12*HPL[{0}, t]*HPL[{minus}, t]^2*HPL[{minus, plus, plus}, t] - 6*HPL[{plus}, t]^2*HPL[{0, minus, minus, minus}, t] - 4*HPL[{0}, t]*HPL[{plus}, t]*HPL[{minus, plus, minus, minus}, t] + 6*HPL[{0}, t]*HPL[{minus}, t]*HPL[{minus, plus, minus, plus}, t] + 12*HPL[{plus}, t]*HPL[{0, minus, minus, minus, plus}, t] + 4*HPL[{0}, t]*HPL[{minus, plus, minus, minus, plus}, t] - 12*HPL[{0}, t]*HPL[{minus, plus, plus, minus, minus}, t] - 12*HPL[{0, minus, minus, minus, plus, plus}, t] - 12*HPL[{0, minus, minus, plus, minus, plus}, t] - 12*HPL[{0, minus, minus, plus, plus, minus}, t] - 12*HPL[{0, minus, plus, minus, minus, plus}, t] - 12*HPL[{0, minus, plus, minus, plus, minus}, t] - 12*HPL[{0, minus, plus, plus, minus, minus}, t] - 12*HPL[{minus, 0, minus, minus, plus, plus}, t] - 12*HPL[{minus, 0, minus, plus, minus, plus}, t] - 12*HPL[{minus, 0, minus, plus, plus, minus}, t] - 12*HPL[{minus, 0, plus, minus, minus, plus}, t] - 12*HPL[{minus, 0, plus, minus, plus, minus}, t] - 12*HPL[{minus, 0, plus, plus, minus, minus}, t] - 12*HPL[{minus, minus, 0, minus, plus, plus}, t] - 12*HPL[{minus, minus, 0, plus, minus, plus}, t] - 12*HPL[{minus, minus, 0, plus, plus, minus}, t] - 12*HPL[{minus, minus, plus, 0, minus, plus}, t] - 12*HPL[{minus, minus, plus, 0, plus, minus}, t] - 12*HPL[{minus, minus, plus, plus, 0, minus}, t] - 12*HPL[{minus, plus, 0, minus, minus, plus}, t] - 12*HPL[{minus, plus, 0, minus, plus, minus}, t] - 12*HPL[{minus, plus, 0, plus, minus, minus}, t] - 12*HPL[{minus, plus, minus, 0, minus, plus}, t] - 12*HPL[{minus, plus, minus, 0, plus, minus}, t] - 12*HPL[{minus, plus, minus, plus, 0, minus}, t] - 12*HPL[{minus, plus, plus, 0, minus, minus}, t] - 12*HPL[{minus, plus, plus, minus, 0, minus}, t])/12/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, plus, minus, minus, minus, plus}, t_]:=(HPL[{minus}, t]^2*HPL[{plus}, t]^2*HPL[{minus, plus}, t])/12 - (HPL[{minus}, t]*HPL[{plus}, t]*HPL[{minus, plus}, t]^2)/6 - (HPL[{minus}, t]*HPL[{plus}, t]^2*HPL[{minus, plus, minus}, t])/6 + (HPL[{plus}, t]*HPL[{minus, plus}, t]*HPL[{minus, plus, minus}, t])/6 + (HPL[{plus}, t]^2*HPL[{minus, plus, minus, minus}, t])/6 - (2*HPL[{plus}, t]*HPL[{minus, plus, minus, minus, plus}, t])/3 + 3*HPL[{minus, minus, minus, plus, plus, plus}, t] + 2*HPL[{minus, minus, plus, minus, plus, plus}, t] + HPL[{minus, minus, plus, plus, minus, plus}, t] + 2*HPL[{minus, plus, minus, minus, plus, plus}, t] + HPL[{minus, plus, minus, plus, minus, plus}, t] + HPL[{minus, plus, plus, minus, minus, plus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, plus, minus, minus, 0, minus}, t_]:=(HPL[{minus}, t]^2*HPL[{plus}, t]^2*HPL[{0, minus}, t])/4 - (HPL[{minus}, t]*HPL[{plus}, t]*HPL[{0, minus}, t]*HPL[{minus, plus}, t])/2 - HPL[{minus}, t]*HPL[{plus}, t]^2*HPL[{0, minus, minus}, t] + 2*HPL[{plus}, t]*HPL[{minus, plus}, t]*HPL[{0, minus, minus}, t] - (HPL[{plus}, t]*HPL[{0, minus}, t]*HPL[{minus, plus, minus}, t])/2 + (3*HPL[{plus}, t]^2*HPL[{0, minus, minus, minus}, t])/2 - 3*HPL[{plus}, t]*HPL[{0, minus, minus, minus, plus}, t] - HPL[{plus}, t]*HPL[{0, minus, minus, plus, minus}, t] + HPL[{minus, minus, 0, minus, plus, plus}, t] + HPL[{minus, minus, 0, plus, minus, plus}, t] + HPL[{minus, minus, 0, plus, plus, minus}, t] + HPL[{minus, minus, plus, 0, minus, plus}, t] + HPL[{minus, minus, plus, 0, plus, minus}, t] + HPL[{minus, minus, plus, plus, 0, minus}, t] + HPL[{minus, plus, minus, 0, minus, plus}, t] + HPL[{minus, plus, minus, 0, plus, minus}, t] + HPL[{minus, plus, minus, plus, 0, minus}, t] + HPL[{minus, plus, plus, minus, 0, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, plus, minus, minus, 0, 0}, t_]:=(HPL[{0}, t]^2*HPL[{minus}, t]^2*HPL[{plus}, t]^2)/8 - (HPL[{0}, t]*HPL[{minus}, t]*HPL[{plus}, t]^2*HPL[{0, minus}, t])/2 - (HPL[{0}, t]^2*HPL[{minus}, t]*HPL[{plus}, t]*HPL[{minus, plus}, t])/4 + HPL[{0}, t]*HPL[{plus}, t]*HPL[{0, minus}, t]*HPL[{minus, plus}, t] - (HPL[{0}, t]^2*HPL[{minus, plus}, t]^2)/8 + (HPL[{minus}, t]*HPL[{plus}, t]^2*HPL[{0, 0, minus}, t])/2 - HPL[{plus}, t]*HPL[{minus, plus}, t]*HPL[{0, 0, minus}, t] + (HPL[{0}, t]*HPL[{plus}, t]^2*HPL[{0, minus, minus}, t])/2 - (HPL[{0}, t]^2*HPL[{plus}, t]*HPL[{minus, plus, minus}, t])/4 + (HPL[{0}, t]^2*HPL[{minus}, t]*HPL[{minus, plus, plus}, t])/2 - HPL[{0}, t]*HPL[{0, minus}, t]*HPL[{minus, plus, plus}, t] - (HPL[{plus}, t]^2*HPL[{0, 0, minus, minus}, t])/2 - HPL[{0}, t]*HPL[{plus}, t]*HPL[{0, minus, minus, plus}, t] + (HPL[{0}, t]^2*HPL[{minus, plus, minus, plus}, t])/4 + HPL[{plus}, t]*HPL[{0, 0, minus, minus, plus}, t] + HPL[{0}, t]*HPL[{0, minus, minus, plus, plus}, t] + HPL[{0, 0, minus, minus, plus, plus}, t] + HPL[{0, 0, minus, plus, minus, plus}, t] + HPL[{0, 0, minus, plus, plus, minus}, t] + HPL[{0, minus, 0, minus, plus, plus}, t] + HPL[{0, minus, 0, plus, minus, plus}, t] + HPL[{0, minus, 0, plus, plus, minus}, t] + HPL[{0, minus, plus, 0, minus, plus}, t] + HPL[{0, minus, plus, 0, plus, minus}, t] + HPL[{0, minus, plus, plus, 0, minus}, t] + HPL[{minus, 0, 0, minus, plus, plus}, t] + HPL[{minus, 0, 0, plus, minus, plus}, t] + HPL[{minus, 0, 0, plus, plus, minus}, t] + HPL[{minus, 0, plus, 0, minus, plus}, t] + HPL[{minus, 0, plus, 0, plus, minus}, t] + HPL[{minus, 0, plus, plus, 0, minus}, t] + HPL[{minus, plus, 0, 0, minus, plus}, t] + HPL[{minus, plus, 0, 0, plus, minus}, t] + HPL[{minus, plus, 0, plus, 0, minus}, t] + HPL[{minus, plus, plus, 0, 0, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, plus, minus, minus, 0, plus}, t_]:=(HPL[{minus}, t]^2*HPL[{plus}, t]^2*HPL[{0, plus}, t] - 2*HPL[{minus}, t]*HPL[{plus}, t]*HPL[{0, plus}, t]*HPL[{minus, plus}, t] - 2*HPL[{minus}, t]*HPL[{plus}, t]^2*HPL[{0, minus, plus}, t] + 4*HPL[{plus}, t]*HPL[{minus, plus}, t]*HPL[{0, minus, plus}, t] - 2*HPL[{minus}, t]*HPL[{plus}, t]^2*HPL[{0, plus, minus}, t] + 4*HPL[{plus}, t]*HPL[{minus, plus}, t]*HPL[{0, plus, minus}, t] - 2*HPL[{plus}, t]*HPL[{0, plus}, t]*HPL[{minus, plus, minus}, t] + 2*HPL[{plus}, t]^2*HPL[{0, minus, minus, plus}, t] + 2*HPL[{plus}, t]^2*HPL[{0, minus, plus, minus}, t] + 2*HPL[{plus}, t]^2*HPL[{0, plus, minus, minus}, t] - 8*HPL[{plus}, t]*HPL[{0, minus, minus, plus, plus}, t] - 4*HPL[{plus}, t]*HPL[{0, minus, plus, minus, plus}, t] - 4*HPL[{plus}, t]*HPL[{0, plus, minus, minus, plus}, t] + 12*HPL[{minus, minus, 0, plus, plus, plus}, t] + 8*HPL[{minus, minus, plus, 0, plus, plus}, t] + 4*HPL[{minus, minus, plus, plus, 0, plus}, t] + 8*HPL[{minus, plus, minus, 0, plus, plus}, t] + 4*HPL[{minus, plus, minus, plus, 0, plus}, t] + 4*HPL[{minus, plus, plus, minus, 0, plus}, t])/4/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, plus, minus, minus, plus, minus}, t_]:=(HPL[{minus}, t]*HPL[{plus}, t]^2*HPL[{minus, plus, minus}, t])/4 - (HPL[{plus}, t]*HPL[{minus, plus}, t]*HPL[{minus, plus, minus}, t])/2 - (HPL[{plus}, t]^2*HPL[{minus, plus, minus, minus}, t])/2 + HPL[{plus}, t]*HPL[{minus, plus, minus, minus, plus}, t] + HPL[{minus, minus, plus, minus, plus, plus}, t] + 2*HPL[{minus, minus, plus, plus, minus, plus}, t] + 3*HPL[{minus, minus, plus, plus, plus, minus}, t] + HPL[{minus, plus, minus, plus, minus, plus}, t] + 2*HPL[{minus, plus, minus, plus, plus, minus}, t] + HPL[{minus, plus, plus, minus, plus, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, plus, minus, minus, plus, 0}, t_]:=(-(HPL[{minus}, t]^2*HPL[{plus}, t]^2*HPL[{0, plus}, t]) + HPL[{0}, t]*HPL[{minus}, t]*HPL[{plus}, t]^2*HPL[{minus, plus}, t] + 2*HPL[{minus}, t]*HPL[{plus}, t]*HPL[{0, plus}, t]*HPL[{minus, plus}, t] - 2*HPL[{0}, t]*HPL[{plus}, t]*HPL[{minus, plus}, t]^2 + 2*HPL[{minus}, t]*HPL[{plus}, t]^2*HPL[{0, plus, minus}, t] - 4*HPL[{plus}, t]*HPL[{minus, plus}, t]*HPL[{0, plus, minus}, t] - HPL[{0}, t]*HPL[{plus}, t]^2*HPL[{minus, plus, minus}, t] + 2*HPL[{plus}, t]*HPL[{0, plus}, t]*HPL[{minus, plus, minus}, t] + HPL[{0}, t]*HPL[{minus, plus}, t]*HPL[{minus, plus, plus}, t] - 2*HPL[{plus}, t]^2*HPL[{0, plus, minus, minus}, t] + 3*HPL[{0}, t]*HPL[{minus}, t]*HPL[{minus, plus, plus, plus}, t] + 4*HPL[{plus}, t]*HPL[{0, plus, minus, minus, plus}, t] + 2*HPL[{0}, t]*HPL[{minus, plus, minus, plus, plus}, t] - 3*HPL[{0}, t]*HPL[{minus, plus, plus, plus, minus}, t] - 12*HPL[{0, minus, minus, plus, plus, plus}, t] - 8*HPL[{0, minus, plus, minus, plus, plus}, t] - 4*HPL[{0, minus, plus, plus, minus, plus}, t] - 12*HPL[{minus, 0, minus, plus, plus, plus}, t] - 8*HPL[{minus, 0, plus, minus, plus, plus}, t] - 4*HPL[{minus, 0, plus, plus, minus, plus}, t] - 12*HPL[{minus, minus, 0, plus, plus, plus}, t] - 8*HPL[{minus, minus, plus, 0, plus, plus}, t] - 4*HPL[{minus, minus, plus, plus, 0, plus}, t] - 8*HPL[{minus, plus, 0, minus, plus, plus}, t] - 4*HPL[{minus, plus, 0, plus, minus, plus}, t] - 8*HPL[{minus, plus, minus, 0, plus, plus}, t] - 4*HPL[{minus, plus, minus, plus, 0, plus}, t] - 4*HPL[{minus, plus, plus, 0, minus, plus}, t] - 4*HPL[{minus, plus, plus, minus, 0, plus}, t])/4/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, plus, minus, minus, plus, plus}, t_]:=(HPL[{plus}, t]^2*HPL[{minus, plus}, t]^2 - 6*HPL[{plus}, t]*HPL[{minus, plus}, t]*HPL[{minus, plus, plus}, t] - 2*HPL[{plus}, t]^2*HPL[{minus, plus, minus, plus}, t] + 6*HPL[{minus}, t]*HPL[{plus}, t]*HPL[{minus, plus, plus, plus}, t] + 4*HPL[{plus}, t]*HPL[{minus, plus, minus, plus, plus}, t] - 6*HPL[{plus}, t]*HPL[{minus, plus, plus, plus, minus}, t] + 48*HPL[{minus, minus, plus, plus, plus, plus}, t] + 24*HPL[{minus, plus, minus, plus, plus, plus}, t] + 8*HPL[{minus, plus, plus, minus, plus, plus}, t])/8/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, plus, minus, 0, minus, minus}, t_]:=-(HPL[{plus}, t]*HPL[{minus, plus}, t]*HPL[{0, minus, minus}, t]) + (HPL[{minus}, t]*HPL[{plus}, t]^2*HPL[{0, minus, minus}, t] - 3*HPL[{plus}, t]^2*HPL[{0, minus, minus, minus}, t])/2 + 3*HPL[{plus}, t]*HPL[{0, minus, minus, minus, plus}, t] + 2*HPL[{plus}, t]*HPL[{0, minus, minus, plus, minus}, t] + HPL[{plus}, t]*HPL[{0, minus, plus, minus, minus}, t] + HPL[{minus, 0, minus, minus, plus, plus}, t] + HPL[{minus, 0, minus, plus, minus, plus}, t] + HPL[{minus, 0, minus, plus, plus, minus}, t] + HPL[{minus, 0, plus, minus, minus, plus}, t] + HPL[{minus, 0, plus, minus, plus, minus}, t] + HPL[{minus, 0, plus, plus, minus, minus}, t] + HPL[{minus, plus, 0, minus, minus, plus}, t] + HPL[{minus, plus, 0, minus, plus, minus}, t] + HPL[{minus, plus, 0, plus, minus, minus}, t] + HPL[{minus, plus, plus, 0, minus, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, plus, minus, 0, minus, 0}, t_]:=(2*HPL[{0}, t]*HPL[{minus}, t]*HPL[{plus}, t]^2*HPL[{0, minus}, t] + HPL[{plus}, t]^2*HPL[{0, minus}, t]^2 - 4*HPL[{0}, t]*HPL[{plus}, t]*HPL[{0, minus}, t]*HPL[{minus, plus}, t] - 4*HPL[{minus}, t]*HPL[{plus}, t]^2*HPL[{0, 0, minus}, t] + 8*HPL[{plus}, t]*HPL[{minus, plus}, t]*HPL[{0, 0, minus}, t] - 4*HPL[{0}, t]*HPL[{plus}, t]^2*HPL[{0, minus, minus}, t] - 2*HPL[{plus}, t]*HPL[{0, minus}, t]*HPL[{0, minus, plus}, t] - 2*HPL[{plus}, t]*HPL[{0, minus}, t]*HPL[{0, plus, minus}, t] + 4*HPL[{0}, t]*HPL[{0, minus}, t]*HPL[{minus, plus, plus}, t] + 4*HPL[{plus}, t]^2*HPL[{0, 0, minus, minus}, t] + 8*HPL[{0}, t]*HPL[{plus}, t]*HPL[{0, minus, minus, plus}, t] + 4*HPL[{0}, t]*HPL[{plus}, t]*HPL[{0, minus, plus, minus}, t] - 8*HPL[{plus}, t]*HPL[{0, 0, minus, minus, plus}, t] + 8*HPL[{plus}, t]*HPL[{0, 0, plus, minus, minus}, t] - 8*HPL[{0}, t]*HPL[{0, minus, minus, plus, plus}, t] - 2*HPL[{plus}, t]*HPL[{0, minus, plus, 0, minus}, t] - 4*HPL[{0}, t]*HPL[{0, minus, plus, minus, plus}, t] - 4*HPL[{0}, t]*HPL[{0, minus, plus, plus, minus}, t] + 4*HPL[{plus}, t]*HPL[{0, plus, 0, minus, minus}, t] + 2*HPL[{plus}, t]*HPL[{0, plus, minus, 0, minus}, t] - 4*HPL[{0, minus, 0, minus, plus, plus}, t] - 4*HPL[{0, minus, 0, plus, minus, plus}, t] - 4*HPL[{0, minus, 0, plus, plus, minus}, t] - 4*HPL[{0, minus, plus, 0, minus, plus}, t] - 4*HPL[{0, minus, plus, 0, plus, minus}, t] - 4*HPL[{0, minus, plus, plus, 0, minus}, t] - 8*HPL[{minus, 0, 0, minus, plus, plus}, t] - 8*HPL[{minus, 0, 0, plus, minus, plus}, t] - 8*HPL[{minus, 0, 0, plus, plus, minus}, t] - 8*HPL[{minus, 0, plus, 0, minus, plus}, t] - 8*HPL[{minus, 0, plus, 0, plus, minus}, t] - 8*HPL[{minus, 0, plus, plus, 0, minus}, t] - 8*HPL[{minus, plus, 0, 0, minus, plus}, t] - 8*HPL[{minus, plus, 0, 0, plus, minus}, t] - 8*HPL[{minus, plus, 0, plus, 0, minus}, t] - 8*HPL[{minus, plus, plus, 0, 0, minus}, t])/4/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, plus, minus, 0, minus, plus}, t_]:=(HPL[{minus}, t]*HPL[{plus}, t]^2*HPL[{0, minus, plus}, t])/2 - HPL[{plus}, t]*HPL[{minus, plus}, t]*HPL[{0, minus, plus}, t] - HPL[{plus}, t]^2*HPL[{0, minus, minus, plus}, t] - (HPL[{plus}, t]^2*HPL[{0, minus, plus, minus}, t])/2 + 4*HPL[{plus}, t]*HPL[{0, minus, minus, plus, plus}, t] + 2*HPL[{plus}, t]*HPL[{0, minus, plus, minus, plus}, t] + 3*HPL[{minus, 0, minus, plus, plus, plus}, t] + 2*HPL[{minus, 0, plus, minus, plus, plus}, t] + HPL[{minus, 0, plus, plus, minus, plus}, t] + 2*HPL[{minus, plus, 0, minus, plus, plus}, t] + HPL[{minus, plus, 0, plus, minus, plus}, t] + HPL[{minus, plus, plus, 0, minus, plus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, plus, minus, 0, 0, minus}, t_]:=-(HPL[{plus}, t]^2*HPL[{0, minus}, t]^2)/4 + (HPL[{minus}, t]*HPL[{plus}, t]^2*HPL[{0, 0, minus}, t])/2 - HPL[{plus}, t]*HPL[{minus, plus}, t]*HPL[{0, 0, minus}, t] + (HPL[{plus}, t]*HPL[{0, minus}, t]*HPL[{0, minus, plus}, t])/2 + (HPL[{plus}, t]*HPL[{0, minus}, t]*HPL[{0, plus, minus}, t])/2 - HPL[{plus}, t]*HPL[{0, 0, minus, plus, minus}, t] - 2*HPL[{plus}, t]*HPL[{0, 0, plus, minus, minus}, t] + (HPL[{plus}, t]*HPL[{0, minus, plus, 0, minus}, t])/2 - HPL[{plus}, t]*HPL[{0, plus, 0, minus, minus}, t] - (HPL[{plus}, t]*HPL[{0, plus, minus, 0, minus}, t])/2 + HPL[{minus, 0, 0, minus, plus, plus}, t] + HPL[{minus, 0, 0, plus, minus, plus}, t] + HPL[{minus, 0, 0, plus, plus, minus}, t] + HPL[{minus, 0, plus, 0, minus, plus}, t] + HPL[{minus, 0, plus, 0, plus, minus}, t] + HPL[{minus, 0, plus, plus, 0, minus}, t] + HPL[{minus, plus, 0, 0, minus, plus}, t] + HPL[{minus, plus, 0, 0, plus, minus}, t] + HPL[{minus, plus, 0, plus, 0, minus}, t] + HPL[{minus, plus, plus, 0, 0, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, plus, minus, 0, 0, 0}, t_]:=(HPL[{0}, t]^3*HPL[{minus}, t]*HPL[{plus}, t]^2 - 3*HPL[{0}, t]^2*HPL[{plus}, t]^2*HPL[{0, minus}, t] - 2*HPL[{0}, t]^3*HPL[{plus}, t]*HPL[{minus, plus}, t] + 6*HPL[{0}, t]*HPL[{plus}, t]^2*HPL[{0, 0, minus}, t] + 6*HPL[{0}, t]^2*HPL[{plus}, t]*HPL[{0, minus, plus}, t] + 2*HPL[{0}, t]^3*HPL[{minus, plus, plus}, t] - 6*HPL[{plus}, t]^2*HPL[{0, 0, 0, minus}, t] - 12*HPL[{0}, t]*HPL[{plus}, t]*HPL[{0, 0, minus, plus}, t] - 6*HPL[{0}, t]^2*HPL[{0, minus, plus, plus}, t] + 12*HPL[{plus}, t]*HPL[{0, 0, 0, minus, plus}, t] + 12*HPL[{0}, t]*HPL[{0, 0, minus, plus, plus}, t] - 12*HPL[{0, 0, 0, minus, plus, plus}, t])/12/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, plus, minus, 0, 0, plus}, t_]:=(-(HPL[{plus}, t]^2*HPL[{0, minus}, t]*HPL[{0, plus}, t]) + HPL[{minus}, t]*HPL[{plus}, t]^2*HPL[{0, 0, plus}, t] - 2*HPL[{plus}, t]*HPL[{minus, plus}, t]*HPL[{0, 0, plus}, t] + 2*HPL[{plus}, t]*HPL[{0, plus}, t]*HPL[{0, minus, plus}, t] - HPL[{plus}, t]*HPL[{0, plus}, t]*HPL[{0, plus, minus}, t] + HPL[{plus}, t]^2*HPL[{0, 0, minus, plus}, t] + HPL[{plus}, t]^2*HPL[{0, 0, plus, minus}, t] + HPL[{plus}, t]^2*HPL[{0, plus, 0, minus}, t] - 4*HPL[{plus}, t]*HPL[{0, 0, minus, plus, plus}, t] + 4*HPL[{plus}, t]*HPL[{0, 0, plus, plus, minus}, t] - HPL[{plus}, t]*HPL[{0, plus, 0, minus, plus}, t] + 2*HPL[{plus}, t]*HPL[{0, plus, 0, plus, minus}, t] + HPL[{plus}, t]*HPL[{0, plus, minus, 0, plus}, t] + 6*HPL[{minus, 0, 0, plus, plus, plus}, t] + 4*HPL[{minus, 0, plus, 0, plus, plus}, t] + 2*HPL[{minus, 0, plus, plus, 0, plus}, t] + 4*HPL[{minus, plus, 0, 0, plus, plus}, t] + 2*HPL[{minus, plus, 0, plus, 0, plus}, t] + 2*HPL[{minus, plus, plus, 0, 0, plus}, t])/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, plus, minus, 0, plus, minus}, t_]:=(HPL[{minus}, t]*HPL[{plus}, t]^2*HPL[{0, plus, minus}, t])/2 - HPL[{plus}, t]*HPL[{minus, plus}, t]*HPL[{0, plus, minus}, t] - (HPL[{plus}, t]^2*HPL[{0, minus, plus, minus}, t])/2 - HPL[{plus}, t]^2*HPL[{0, plus, minus, minus}, t] + HPL[{plus}, t]*HPL[{0, minus, plus, minus, plus}, t] + 2*HPL[{plus}, t]*HPL[{0, minus, plus, plus, minus}, t] + 2*HPL[{plus}, t]*HPL[{0, plus, minus, minus, plus}, t] + HPL[{plus}, t]*HPL[{0, plus, minus, plus, minus}, t] + HPL[{minus, 0, plus, minus, plus, plus}, t] + 2*HPL[{minus, 0, plus, plus, minus, plus}, t] + 3*HPL[{minus, 0, plus, plus, plus, minus}, t] + HPL[{minus, plus, 0, plus, minus, plus}, t] + 2*HPL[{minus, plus, 0, plus, plus, minus}, t] + HPL[{minus, plus, plus, 0, plus, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, plus, minus, 0, plus, 0}, t_]:=(HPL[{0}, t]*HPL[{minus}, t]*HPL[{plus}, t]^2*HPL[{0, plus}, t] + HPL[{plus}, t]^2*HPL[{0, minus}, t]*HPL[{0, plus}, t] - 2*HPL[{0}, t]*HPL[{plus}, t]*HPL[{0, plus}, t]*HPL[{minus, plus}, t] - 2*HPL[{minus}, t]*HPL[{plus}, t]^2*HPL[{0, 0, plus}, t] + 4*HPL[{plus}, t]*HPL[{minus, plus}, t]*HPL[{0, 0, plus}, t] - HPL[{0}, t]*HPL[{plus}, t]^2*HPL[{0, minus, plus}, t] - 2*HPL[{plus}, t]*HPL[{0, plus}, t]*HPL[{0, minus, plus}, t] - HPL[{0}, t]*HPL[{plus}, t]^2*HPL[{0, plus, minus}, t] + 2*HPL[{0}, t]*HPL[{0, plus}, t]*HPL[{minus, plus, plus}, t] + 4*HPL[{0}, t]*HPL[{plus}, t]*HPL[{0, minus, plus, plus}, t] - HPL[{plus}, t]^2*HPL[{0, plus, 0, minus}, t] + 2*HPL[{0}, t]*HPL[{plus}, t]*HPL[{0, plus, minus, plus}, t] - 6*HPL[{0}, t]*HPL[{0, minus, plus, plus, plus}, t] + 2*HPL[{plus}, t]*HPL[{0, plus, 0, minus, plus}, t] - 2*HPL[{0}, t]*HPL[{0, plus, minus, plus, plus}, t] - 6*HPL[{0, minus, 0, plus, plus, plus}, t] - 4*HPL[{0, minus, plus, 0, plus, plus}, t] - 2*HPL[{0, minus, plus, plus, 0, plus}, t] - 12*HPL[{minus, 0, 0, plus, plus, plus}, t] - 8*HPL[{minus, 0, plus, 0, plus, plus}, t] - 4*HPL[{minus, 0, plus, plus, 0, plus}, t] - 8*HPL[{minus, plus, 0, 0, plus, plus}, t] - 4*HPL[{minus, plus, 0, plus, 0, plus}, t] - 4*HPL[{minus, plus, plus, 0, 0, plus}, t])/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, plus, minus, 0, plus, plus}, t_]:=(HPL[{minus}, t]*HPL[{plus}, t]^2*HPL[{0, plus, plus}, t] - 2*HPL[{plus}, t]*HPL[{minus, plus}, t]*HPL[{0, plus, plus}, t] - HPL[{plus}, t]^2*HPL[{0, minus, plus, plus}, t] - HPL[{plus}, t]^2*HPL[{0, plus, minus, plus}, t] - HPL[{plus}, t]^2*HPL[{0, plus, plus, minus}, t] + 6*HPL[{plus}, t]*HPL[{0, minus, plus, plus, plus}, t] + 4*HPL[{plus}, t]*HPL[{0, plus, minus, plus, plus}, t] + 2*HPL[{plus}, t]*HPL[{0, plus, plus, minus, plus}, t] + 12*HPL[{minus, 0, plus, plus, plus, plus}, t] + 6*HPL[{minus, plus, 0, plus, plus, plus}, t] + 2*HPL[{minus, plus, plus, 0, plus, plus}, t])/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, plus, minus, plus, minus, minus}, t_]:=HPL[{minus}, t]*HPL[{plus}, t]*HPL[{minus, plus}, t]^2 + HPL[{plus}, t]*HPL[{minus, plus}, t]*HPL[{minus, plus, minus}, t] - 2*HPL[{minus}, t]^2*HPL[{plus}, t]*HPL[{minus, plus, plus}, t] + (HPL[{plus}, t]^2*HPL[{minus, plus, minus, minus}, t])/2 - HPL[{minus}, t]*HPL[{plus}, t]*HPL[{minus, plus, minus, plus}, t] - HPL[{plus}, t]*HPL[{minus, plus, minus, minus, plus}, t] + 2*HPL[{plus}, t]*HPL[{minus, plus, plus, minus, minus}, t] + HPL[{minus, plus, minus, minus, plus, plus}, t] + HPL[{minus, plus, minus, plus, minus, plus}, t] + HPL[{minus, plus, minus, plus, plus, minus}, t] + 2*HPL[{minus, plus, plus, minus, minus, plus}, t] + 2*HPL[{minus, plus, plus, minus, plus, minus}, t] + 3*HPL[{minus, plus, plus, plus, minus, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, plus, minus, plus, minus, 0}, t_]:=(-(HPL[{plus}, t]^2*HPL[{0, minus}, t]*HPL[{minus, plus}, t]) + 2*HPL[{0}, t]*HPL[{plus}, t]*HPL[{minus, plus}, t]^2 + HPL[{minus}, t]*HPL[{plus}, t]^2*HPL[{0, minus, plus}, t] - 2*HPL[{plus}, t]*HPL[{minus, plus}, t]*HPL[{0, minus, plus}, t] + HPL[{0}, t]*HPL[{plus}, t]^2*HPL[{minus, plus, minus}, t] - 4*HPL[{0}, t]*HPL[{minus}, t]*HPL[{plus}, t]*HPL[{minus, plus, plus}, t] + 4*HPL[{plus}, t]*HPL[{0, minus}, t]*HPL[{minus, plus, plus}, t] - 2*HPL[{0}, t]*HPL[{minus, plus}, t]*HPL[{minus, plus, plus}, t] - HPL[{plus}, t]^2*HPL[{0, minus, plus, minus}, t] - 2*HPL[{0}, t]*HPL[{plus}, t]*HPL[{minus, plus, minus, plus}, t] + 6*HPL[{0}, t]*HPL[{minus}, t]*HPL[{minus, plus, plus, plus}, t] + 2*HPL[{plus}, t]*HPL[{0, minus, plus, minus, plus}, t] + 2*HPL[{0}, t]*HPL[{minus, plus, minus, plus, plus}, t] - 2*HPL[{0, minus, plus, minus, plus, plus}, t] - 4*HPL[{0, minus, plus, plus, minus, plus}, t] - 6*HPL[{0, minus, plus, plus, plus, minus}, t] - 2*HPL[{minus, 0, plus, minus, plus, plus}, t] - 4*HPL[{minus, 0, plus, plus, minus, plus}, t] - 6*HPL[{minus, 0, plus, plus, plus, minus}, t] - 2*HPL[{minus, plus, 0, minus, plus, plus}, t] - 4*HPL[{minus, plus, 0, plus, minus, plus}, t] - 6*HPL[{minus, plus, 0, plus, plus, minus}, t] - 4*HPL[{minus, plus, plus, 0, minus, plus}, t] - 6*HPL[{minus, plus, plus, 0, plus, minus}, t] - 6*HPL[{minus, plus, plus, plus, 0, minus}, t])/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, plus, minus, plus, minus, plus}, t_]:=HPL[{plus}, t]*HPL[{minus, plus}, t]*HPL[{minus, plus, plus}, t] + (HPL[{plus}, t]^2*HPL[{minus, plus, minus, plus}, t])/2 - 3*HPL[{minus}, t]*HPL[{plus}, t]*HPL[{minus, plus, plus, plus}, t] - 2*HPL[{plus}, t]*HPL[{minus, plus, minus, plus, plus}, t] + 3*HPL[{plus}, t]*HPL[{minus, plus, plus, plus, minus}, t] + 3*HPL[{minus, plus, minus, plus, plus, plus}, t] + 4*HPL[{minus, plus, plus, minus, plus, plus}, t] + 3*HPL[{minus, plus, plus, plus, minus, plus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, plus, minus, plus, 0, minus}, t_]:=(HPL[{plus}, t]^2*HPL[{0, minus}, t]*HPL[{minus, plus}, t])/2 - (HPL[{minus}, t]*HPL[{plus}, t]^2*HPL[{0, minus, plus}, t])/2 + HPL[{plus}, t]*HPL[{minus, plus}, t]*HPL[{0, minus, plus}, t] - (HPL[{minus}, t]*HPL[{plus}, t]^2*HPL[{0, plus, minus}, t])/2 + HPL[{plus}, t]*HPL[{minus, plus}, t]*HPL[{0, plus, minus}, t] - 2*HPL[{plus}, t]*HPL[{0, minus}, t]*HPL[{minus, plus, plus}, t] + (HPL[{plus}, t]^2*HPL[{0, minus, plus, minus}, t])/2 + HPL[{plus}, t]^2*HPL[{0, plus, minus, minus}, t] - HPL[{plus}, t]*HPL[{0, minus, plus, minus, plus}, t] - 2*HPL[{plus}, t]*HPL[{0, plus, minus, minus, plus}, t] - HPL[{plus}, t]*HPL[{0, plus, minus, plus, minus}, t] + HPL[{minus, plus, 0, minus, plus, plus}, t] + HPL[{minus, plus, 0, plus, minus, plus}, t] + HPL[{minus, plus, 0, plus, plus, minus}, t] + 2*HPL[{minus, plus, plus, 0, minus, plus}, t] + 2*HPL[{minus, plus, plus, 0, plus, minus}, t] + 3*HPL[{minus, plus, plus, plus, 0, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, minus, plus, 0, 0, 0}, t_]:=(-3*HPL[{0}, t]^2*HPL[{minus}, t]^2*HPL[{0, plus}, t] + HPL[{0}, t]^3*HPL[{minus}, t]*HPL[{minus, plus}, t] + 6*HPL[{0}, t]*HPL[{minus}, t]^2*HPL[{0, 0, plus}, t] + 6*HPL[{0}, t]^2*HPL[{minus}, t]*HPL[{0, plus, minus}, t] - HPL[{0}, t]^3*HPL[{minus, plus, minus}, t] - 12*HPL[{0}, t]*HPL[{minus}, t]*HPL[{0, 0, plus, minus}, t] - 6*HPL[{0}, t]^2*HPL[{0, plus, minus, minus}, t] + 12*HPL[{0}, t]*HPL[{0, 0, plus, minus, minus}, t] - 12*HPL[{0, 0, 0, minus, minus, plus}, t] - 12*HPL[{0, 0, minus, 0, minus, plus}, t] - 12*HPL[{0, 0, minus, minus, 0, plus}, t] - 12*HPL[{0, minus, 0, 0, minus, plus}, t] - 12*HPL[{0, minus, 0, minus, 0, plus}, t] - 12*HPL[{0, minus, minus, 0, 0, plus}, t] - 12*HPL[{minus, 0, 0, 0, minus, plus}, t] - 12*HPL[{minus, 0, 0, minus, 0, plus}, t] - 12*HPL[{minus, 0, minus, 0, 0, plus}, t] - 12*HPL[{minus, minus, 0, 0, 0, plus}, t])/12/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, plus, minus, plus, 0, 0}, t_]:=(-2*HPL[{0}, t]*HPL[{minus}, t]*HPL[{plus}, t]^2*HPL[{0, plus}, t] + HPL[{0}, t]^2*HPL[{plus}, t]^2*HPL[{minus, plus}, t] + 4*HPL[{0}, t]*HPL[{plus}, t]*HPL[{0, plus}, t]*HPL[{minus, plus}, t] + 2*HPL[{minus}, t]*HPL[{plus}, t]^2*HPL[{0, 0, plus}, t] - 4*HPL[{plus}, t]*HPL[{minus, plus}, t]*HPL[{0, 0, plus}, t] + 2*HPL[{0}, t]*HPL[{plus}, t]^2*HPL[{0, plus, minus}, t] + 2*HPL[{plus}, t]*HPL[{0, plus}, t]*HPL[{0, plus, minus}, t] - 4*HPL[{0}, t]^2*HPL[{plus}, t]*HPL[{minus, plus, plus}, t] - 4*HPL[{0}, t]*HPL[{0, plus}, t]*HPL[{minus, plus, plus}, t] - 2*HPL[{plus}, t]^2*HPL[{0, 0, plus, minus}, t] - 4*HPL[{0}, t]*HPL[{plus}, t]*HPL[{0, plus, minus, plus}, t] + 6*HPL[{0}, t]^2*HPL[{minus, plus, plus, plus}, t] - 8*HPL[{plus}, t]*HPL[{0, 0, plus, plus, minus}, t] - 2*HPL[{plus}, t]*HPL[{0, plus, 0, minus, plus}, t] - 4*HPL[{plus}, t]*HPL[{0, plus, 0, plus, minus}, t] - 2*HPL[{plus}, t]*HPL[{0, plus, minus, 0, plus}, t] + 4*HPL[{0}, t]*HPL[{0, plus, minus, plus, plus}, t] + 12*HPL[{0, 0, minus, plus, plus, plus}, t] + 12*HPL[{0, minus, 0, plus, plus, plus}, t] + 8*HPL[{0, minus, plus, 0, plus, plus}, t] + 4*HPL[{0, minus, plus, plus, 0, plus}, t] + 12*HPL[{minus, 0, 0, plus, plus, plus}, t] + 8*HPL[{minus, 0, plus, 0, plus, plus}, t] + 4*HPL[{minus, 0, plus, plus, 0, plus}, t] + 8*HPL[{minus, plus, 0, 0, plus, plus}, t] + 4*HPL[{minus, plus, 0, plus, 0, plus}, t] + 4*HPL[{minus, plus, plus, 0, 0, plus}, t])/4/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, plus, minus, plus, 0, plus}, t_]:=(HPL[{plus}, t]^2*HPL[{0, plus}, t]*HPL[{minus, plus}, t] - 2*HPL[{minus}, t]*HPL[{plus}, t]^2*HPL[{0, plus, plus}, t] + 4*HPL[{plus}, t]*HPL[{minus, plus}, t]*HPL[{0, plus, plus}, t] - 4*HPL[{plus}, t]*HPL[{0, plus}, t]*HPL[{minus, plus, plus}, t] + HPL[{plus}, t]^2*HPL[{0, plus, minus, plus}, t] + 2*HPL[{plus}, t]^2*HPL[{0, plus, plus, minus}, t] - 4*HPL[{plus}, t]*HPL[{0, plus, minus, plus, plus}, t] - 4*HPL[{plus}, t]*HPL[{0, plus, plus, minus, plus}, t] + 6*HPL[{minus, plus, 0, plus, plus, plus}, t] + 8*HPL[{minus, plus, plus, 0, plus, plus}, t] + 6*HPL[{minus, plus, plus, plus, 0, plus}, t])/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, plus, minus, plus, plus, minus}, t_]:=(-(HPL[{plus}, t]^2*HPL[{minus, plus}, t]^2) + 2*HPL[{minus}, t]*HPL[{plus}, t]^2*HPL[{minus, plus, plus}, t] + 2*HPL[{plus}, t]*HPL[{minus, plus}, t]*HPL[{minus, plus, plus}, t] - 6*HPL[{minus}, t]*HPL[{plus}, t]*HPL[{minus, plus, plus, plus}, t] - 6*HPL[{plus}, t]*HPL[{minus, plus, plus, plus, minus}, t] + 4*HPL[{minus, plus, plus, minus, plus, plus}, t] + 12*HPL[{minus, plus, plus, plus, minus, plus}, t] + 24*HPL[{minus, plus, plus, plus, plus, minus}, t])/4/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, plus, minus, plus, plus, 0}, t_]:=(-(HPL[{plus}, t]^2*HPL[{0, plus}, t]*HPL[{minus, plus}, t]) + HPL[{minus}, t]*HPL[{plus}, t]^2*HPL[{0, plus, plus}, t] - 2*HPL[{plus}, t]*HPL[{minus, plus}, t]*HPL[{0, plus, plus}, t] + HPL[{0}, t]*HPL[{plus}, t]^2*HPL[{minus, plus, plus}, t] + 4*HPL[{plus}, t]*HPL[{0, plus}, t]*HPL[{minus, plus, plus}, t] - HPL[{plus}, t]^2*HPL[{0, plus, plus, minus}, t] - 6*HPL[{0}, t]*HPL[{plus}, t]*HPL[{minus, plus, plus, plus}, t] + 2*HPL[{plus}, t]*HPL[{0, plus, plus, minus, plus}, t] + 12*HPL[{0}, t]*HPL[{minus, plus, plus, plus, plus}, t] - 12*HPL[{0, minus, plus, plus, plus, plus}, t] - 12*HPL[{minus, 0, plus, plus, plus, plus}, t] - 12*HPL[{minus, plus, 0, plus, plus, plus}, t] - 10*HPL[{minus, plus, plus, 0, plus, plus}, t] - 6*HPL[{minus, plus, plus, plus, 0, plus}, t])/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, plus, minus, plus, plus, plus}, t_]:=(HPL[{plus}, t]^2*HPL[{minus, plus, plus, plus}, t] - 8*HPL[{plus}, t]*HPL[{minus, plus, plus, plus, plus}, t] + 20*HPL[{minus, plus, plus, plus, plus, plus}, t])/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, plus, 0, minus, minus, minus}, t_]:=(HPL[{plus}, t]^2*HPL[{0, minus, minus, minus}, t])/2 - HPL[{plus}, t]*HPL[{0, minus, minus, minus, plus}, t] - HPL[{plus}, t]*HPL[{0, minus, minus, plus, minus}, t] - HPL[{plus}, t]*HPL[{0, minus, plus, minus, minus}, t] - HPL[{plus}, t]*HPL[{0, plus, minus, minus, minus}, t] + HPL[{0, minus, minus, minus, plus, plus}, t] + HPL[{0, minus, minus, plus, minus, plus}, t] + HPL[{0, minus, minus, plus, plus, minus}, t] + HPL[{0, minus, plus, minus, minus, plus}, t] + HPL[{0, minus, plus, minus, plus, minus}, t] + HPL[{0, minus, plus, plus, minus, minus}, t] + HPL[{0, plus, minus, minus, minus, plus}, t] + HPL[{0, plus, minus, minus, plus, minus}, t] + HPL[{0, plus, minus, plus, minus, minus}, t] + HPL[{0, plus, plus, minus, minus, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, plus, 0, minus, minus, 0}, t_]:=(-(HPL[{plus}, t]^2*HPL[{0, minus}, t]^2) + 2*HPL[{0}, t]*HPL[{plus}, t]^2*HPL[{0, minus, minus}, t] + 2*HPL[{plus}, t]*HPL[{0, minus}, t]*HPL[{0, minus, plus}, t] + 2*HPL[{plus}, t]*HPL[{0, minus}, t]*HPL[{0, plus, minus}, t] - 4*HPL[{0}, t]*HPL[{plus}, t]*HPL[{0, minus, minus, plus}, t] - 4*HPL[{0}, t]*HPL[{plus}, t]*HPL[{0, minus, plus, minus}, t] - 4*HPL[{0}, t]*HPL[{plus}, t]*HPL[{0, plus, minus, minus}, t] + 4*HPL[{0}, t]*HPL[{0, minus, minus, plus, plus}, t] + 2*HPL[{plus}, t]*HPL[{0, minus, plus, 0, minus}, t] + 4*HPL[{0}, t]*HPL[{0, minus, plus, minus, plus}, t] + 4*HPL[{0}, t]*HPL[{0, minus, plus, plus, minus}, t] + 2*HPL[{plus}, t]*HPL[{0, plus, minus, 0, minus}, t] + 4*HPL[{0}, t]*HPL[{0, plus, minus, minus, plus}, t] + 4*HPL[{0}, t]*HPL[{0, plus, minus, plus, minus}, t] + 4*HPL[{0}, t]*HPL[{0, plus, plus, minus, minus}, t] - 8*HPL[{0, 0, minus, minus, plus, plus}, t] - 8*HPL[{0, 0, minus, plus, minus, plus}, t] - 8*HPL[{0, 0, minus, plus, plus, minus}, t] - 8*HPL[{0, 0, plus, minus, minus, plus}, t] - 8*HPL[{0, 0, plus, minus, plus, minus}, t] - 8*HPL[{0, 0, plus, plus, minus, minus}, t] - 4*HPL[{0, minus, 0, minus, plus, plus}, t] - 4*HPL[{0, minus, 0, plus, minus, plus}, t] - 4*HPL[{0, minus, 0, plus, plus, minus}, t] - 4*HPL[{0, minus, plus, 0, minus, plus}, t] - 4*HPL[{0, minus, plus, 0, plus, minus}, t] - 4*HPL[{0, minus, plus, plus, 0, minus}, t] - 4*HPL[{0, plus, 0, minus, minus, plus}, t] - 4*HPL[{0, plus, 0, minus, plus, minus}, t] - 4*HPL[{0, plus, 0, plus, minus, minus}, t] - 4*HPL[{0, plus, minus, 0, minus, plus}, t] - 4*HPL[{0, plus, minus, 0, plus, minus}, t] - 4*HPL[{0, plus, minus, plus, 0, minus}, t] - 4*HPL[{0, plus, plus, 0, minus, minus}, t] - 4*HPL[{0, plus, plus, minus, 0, minus}, t])/4/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, plus, 0, minus, minus, plus}, t_]:=(HPL[{plus}, t]^2*HPL[{0, minus, minus, plus}, t])/2 - 2*HPL[{plus}, t]*HPL[{0, minus, minus, plus, plus}, t] - HPL[{plus}, t]*HPL[{0, minus, plus, minus, plus}, t] - HPL[{plus}, t]*HPL[{0, plus, minus, minus, plus}, t] + 3*HPL[{0, minus, minus, plus, plus, plus}, t] + 2*HPL[{0, minus, plus, minus, plus, plus}, t] + HPL[{0, minus, plus, plus, minus, plus}, t] + 2*HPL[{0, plus, minus, minus, plus, plus}, t] + HPL[{0, plus, minus, plus, minus, plus}, t] + HPL[{0, plus, plus, minus, minus, plus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, plus, 0, minus, 0, minus}, t_]:=(HPL[{plus}, t]^2*HPL[{0, minus}, t]^2)/4 - (HPL[{plus}, t]*HPL[{0, minus}, t]*HPL[{0, minus, plus}, t])/2 - (HPL[{plus}, t]*HPL[{0, minus}, t]*HPL[{0, plus, minus}, t])/2 - HPL[{plus}, t]^2*HPL[{0, 0, minus, minus}, t] + 2*HPL[{plus}, t]*HPL[{0, 0, minus, minus, plus}, t] + 2*HPL[{plus}, t]*HPL[{0, 0, minus, plus, minus}, t] + 2*HPL[{plus}, t]*HPL[{0, 0, plus, minus, minus}, t] - (HPL[{plus}, t]*HPL[{0, minus, plus, 0, minus}, t])/2 + HPL[{plus}, t]*HPL[{0, plus, 0, minus, minus}, t] - (HPL[{plus}, t]*HPL[{0, plus, minus, 0, minus}, t])/2 + HPL[{0, minus, 0, minus, plus, plus}, t] + HPL[{0, minus, 0, plus, minus, plus}, t] + HPL[{0, minus, 0, plus, plus, minus}, t] + HPL[{0, minus, plus, 0, minus, plus}, t] + HPL[{0, minus, plus, 0, plus, minus}, t] + HPL[{0, minus, plus, plus, 0, minus}, t] + HPL[{0, plus, minus, 0, minus, plus}, t] + HPL[{0, plus, minus, 0, plus, minus}, t] + HPL[{0, plus, minus, plus, 0, minus}, t] + HPL[{0, plus, plus, minus, 0, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, plus, 0, minus, 0, 0}, t_]:=(HPL[{0}, t]^2*HPL[{plus}, t]^2*HPL[{0, minus}, t])/4 - HPL[{0}, t]*HPL[{plus}, t]^2*HPL[{0, 0, minus}, t] - (HPL[{0}, t]^2*HPL[{plus}, t]*HPL[{0, minus, plus}, t])/2 - (HPL[{0}, t]^2*HPL[{plus}, t]*HPL[{0, plus, minus}, t])/2 - HPL[{0}, t]*HPL[{0, plus}, t]*HPL[{0, plus, minus}, t] + (3*HPL[{plus}, t]^2*HPL[{0, 0, 0, minus}, t])/2 + 2*HPL[{0}, t]*HPL[{plus}, t]*HPL[{0, 0, minus, plus}, t] + 2*HPL[{0}, t]*HPL[{plus}, t]*HPL[{0, 0, plus, minus}, t] + (HPL[{0}, t]^2*HPL[{0, minus, plus, plus}, t])/2 + HPL[{0}, t]*HPL[{plus}, t]*HPL[{0, plus, 0, minus}, t] + (HPL[{0}, t]^2*HPL[{0, plus, minus, plus}, t])/2 + (HPL[{0}, t]^2*HPL[{0, plus, plus, minus}, t])/2 - 3*HPL[{plus}, t]*HPL[{0, 0, 0, minus, plus}, t] - 3*HPL[{plus}, t]*HPL[{0, 0, 0, plus, minus}, t] - 2*HPL[{0}, t]*HPL[{0, 0, minus, plus, plus}, t] - 2*HPL[{plus}, t]*HPL[{0, 0, plus, 0, minus}, t] + 2*HPL[{0}, t]*HPL[{0, 0, plus, plus, minus}, t] - HPL[{plus}, t]*HPL[{0, plus, 0, 0, minus}, t] + HPL[{0}, t]*HPL[{0, plus, 0, plus, minus}, t] + HPL[{0}, t]*HPL[{0, plus, minus, 0, plus}, t] - HPL[{0}, t]*HPL[{0, plus, plus, 0, minus}, t] + 3*HPL[{0, 0, 0, minus, plus, plus}, t] + 3*HPL[{0, 0, 0, plus, minus, plus}, t] + 3*HPL[{0, 0, 0, plus, plus, minus}, t] + 2*HPL[{0, 0, plus, 0, minus, plus}, t] + 2*HPL[{0, 0, plus, 0, plus, minus}, t] + 2*HPL[{0, 0, plus, plus, 0, minus}, t] + HPL[{0, plus, 0, 0, minus, plus}, t] + HPL[{0, plus, 0, 0, plus, minus}, t] + HPL[{0, plus, 0, plus, 0, minus}, t] + HPL[{0, plus, plus, 0, 0, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, plus, 0, minus, 0, plus}, t_]:=(HPL[{plus}, t]^2*HPL[{0, minus}, t]*HPL[{0, plus}, t])/2 - HPL[{plus}, t]*HPL[{0, plus}, t]*HPL[{0, minus, plus}, t] + HPL[{plus}, t]*HPL[{0, plus}, t]*HPL[{0, plus, minus}, t] - HPL[{plus}, t]^2*HPL[{0, 0, minus, plus}, t] - HPL[{plus}, t]^2*HPL[{0, 0, plus, minus}, t] - (HPL[{plus}, t]^2*HPL[{0, plus, 0, minus}, t])/2 + 4*HPL[{plus}, t]*HPL[{0, 0, minus, plus, plus}, t] - 4*HPL[{plus}, t]*HPL[{0, 0, plus, plus, minus}, t] - 2*HPL[{plus}, t]*HPL[{0, plus, 0, plus, minus}, t] - 2*HPL[{plus}, t]*HPL[{0, plus, minus, 0, plus}, t] + 3*HPL[{0, minus, 0, plus, plus, plus}, t] + 2*HPL[{0, minus, plus, 0, plus, plus}, t] + HPL[{0, minus, plus, plus, 0, plus}, t] + 2*HPL[{0, plus, minus, 0, plus, plus}, t] + HPL[{0, plus, minus, plus, 0, plus}, t] + HPL[{0, plus, plus, minus, 0, plus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, plus, 0, minus, plus, minus}, t_]:=(HPL[{plus}, t]^2*HPL[{0, minus, plus, minus}, t])/2 - HPL[{plus}, t]*HPL[{0, minus, plus, minus, plus}, t] - 2*HPL[{plus}, t]*HPL[{0, minus, plus, plus, minus}, t] - HPL[{plus}, t]*HPL[{0, plus, minus, plus, minus}, t] + HPL[{0, minus, plus, minus, plus, plus}, t] + 2*HPL[{0, minus, plus, plus, minus, plus}, t] + 3*HPL[{0, minus, plus, plus, plus, minus}, t] + HPL[{0, plus, minus, plus, minus, plus}, t] + 2*HPL[{0, plus, minus, plus, plus, minus}, t] + HPL[{0, plus, plus, minus, plus, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, plus, 0, minus, plus, 0}, t_]:=(-(HPL[{plus}, t]^2*HPL[{0, minus}, t]*HPL[{0, plus}, t]) + HPL[{0}, t]*HPL[{plus}, t]^2*HPL[{0, minus, plus}, t] + 2*HPL[{plus}, t]*HPL[{0, plus}, t]*HPL[{0, minus, plus}, t] + 2*HPL[{plus}, t]^2*HPL[{0, 0, plus, minus}, t] - 4*HPL[{0}, t]*HPL[{plus}, t]*HPL[{0, minus, plus, plus}, t] + HPL[{plus}, t]^2*HPL[{0, plus, 0, minus}, t] - 2*HPL[{0}, t]*HPL[{plus}, t]*HPL[{0, plus, minus, plus}, t] + 6*HPL[{0}, t]*HPL[{0, minus, plus, plus, plus}, t] + 2*HPL[{plus}, t]*HPL[{0, plus, minus, 0, plus}, t] + 4*HPL[{0}, t]*HPL[{0, plus, minus, plus, plus}, t] + 2*HPL[{0}, t]*HPL[{0, plus, plus, minus, plus}, t] - 12*HPL[{0, 0, minus, plus, plus, plus}, t] - 8*HPL[{0, 0, plus, minus, plus, plus}, t] - 4*HPL[{0, 0, plus, plus, minus, plus}, t] - 6*HPL[{0, minus, 0, plus, plus, plus}, t] - 4*HPL[{0, minus, plus, 0, plus, plus}, t] - 2*HPL[{0, minus, plus, plus, 0, plus}, t] - 4*HPL[{0, plus, 0, minus, plus, plus}, t] - 2*HPL[{0, plus, 0, plus, minus, plus}, t] - 4*HPL[{0, plus, minus, 0, plus, plus}, t] - 2*HPL[{0, plus, minus, plus, 0, plus}, t] - 2*HPL[{0, plus, plus, 0, minus, plus}, t] - 2*HPL[{0, plus, plus, minus, 0, plus}, t])/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, plus, 0, minus, plus, plus}, t_]:=(HPL[{plus}, t]^2*HPL[{0, minus, plus, plus}, t])/2 - 3*HPL[{plus}, t]*HPL[{0, minus, plus, plus, plus}, t] - HPL[{plus}, t]*HPL[{0, plus, minus, plus, plus}, t] + 6*HPL[{0, minus, plus, plus, plus, plus}, t] + 3*HPL[{0, plus, minus, plus, plus, plus}, t] + HPL[{0, plus, plus, minus, plus, plus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, plus, 0, 0, minus, minus}, t_]:=(HPL[{plus}, t]^2*HPL[{0, 0, minus, minus}, t])/2 - HPL[{plus}, t]*HPL[{0, 0, minus, minus, plus}, t] - HPL[{plus}, t]*HPL[{0, 0, minus, plus, minus}, t] - HPL[{plus}, t]*HPL[{0, 0, plus, minus, minus}, t] - HPL[{plus}, t]*HPL[{0, plus, 0, minus, minus}, t] + HPL[{0, 0, minus, minus, plus, plus}, t] + HPL[{0, 0, minus, plus, minus, plus}, t] + HPL[{0, 0, minus, plus, plus, minus}, t] + HPL[{0, 0, plus, minus, minus, plus}, t] + HPL[{0, 0, plus, minus, plus, minus}, t] + HPL[{0, 0, plus, plus, minus, minus}, t] + HPL[{0, plus, 0, minus, minus, plus}, t] + HPL[{0, plus, 0, minus, plus, minus}, t] + HPL[{0, plus, 0, plus, minus, minus}, t] + HPL[{0, plus, plus, 0, minus, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, plus, 0, 0, minus, 0}, t_]:=(HPL[{0}, t]*HPL[{plus}, t]^2*HPL[{0, 0, minus}, t] + HPL[{0}, t]*HPL[{0, plus}, t]*HPL[{0, plus, minus}, t] - 3*HPL[{plus}, t]^2*HPL[{0, 0, 0, minus}, t] - 2*HPL[{0}, t]*HPL[{plus}, t]*HPL[{0, 0, minus, plus}, t] - 2*HPL[{0}, t]*HPL[{plus}, t]*HPL[{0, 0, plus, minus}, t] - 2*HPL[{0}, t]*HPL[{plus}, t]*HPL[{0, plus, 0, minus}, t] + 6*HPL[{plus}, t]*HPL[{0, 0, 0, minus, plus}, t] + 6*HPL[{plus}, t]*HPL[{0, 0, 0, plus, minus}, t] + 2*HPL[{0}, t]*HPL[{0, 0, minus, plus, plus}, t] + 6*HPL[{plus}, t]*HPL[{0, 0, plus, 0, minus}, t] - 2*HPL[{0}, t]*HPL[{0, 0, plus, plus, minus}, t] + 4*HPL[{plus}, t]*HPL[{0, plus, 0, 0, minus}, t] + HPL[{0}, t]*HPL[{0, plus, 0, minus, plus}, t] - HPL[{0}, t]*HPL[{0, plus, minus, 0, plus}, t] + 2*HPL[{0}, t]*HPL[{0, plus, plus, 0, minus}, t] - 6*HPL[{0, 0, 0, minus, plus, plus}, t] - 6*HPL[{0, 0, 0, plus, minus, plus}, t] - 6*HPL[{0, 0, 0, plus, plus, minus}, t] - 6*HPL[{0, 0, plus, 0, minus, plus}, t] - 6*HPL[{0, 0, plus, 0, plus, minus}, t] - 6*HPL[{0, 0, plus, plus, 0, minus}, t] - 4*HPL[{0, plus, 0, 0, minus, plus}, t] - 4*HPL[{0, plus, 0, 0, plus, minus}, t] - 4*HPL[{0, plus, 0, plus, 0, minus}, t] - 4*HPL[{0, plus, plus, 0, 0, minus}, t])/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, plus, 0, 0, minus, plus}, t_]:=(-(HPL[{plus}, t]*HPL[{0, plus}, t]*HPL[{0, plus, minus}, t]) + HPL[{plus}, t]^2*HPL[{0, 0, minus, plus}, t] - 4*HPL[{plus}, t]*HPL[{0, 0, minus, plus, plus}, t] + 4*HPL[{plus}, t]*HPL[{0, 0, plus, plus, minus}, t] - HPL[{plus}, t]*HPL[{0, plus, 0, minus, plus}, t] + 2*HPL[{plus}, t]*HPL[{0, plus, 0, plus, minus}, t] + HPL[{plus}, t]*HPL[{0, plus, minus, 0, plus}, t] + 6*HPL[{0, 0, minus, plus, plus, plus}, t] + 4*HPL[{0, 0, plus, minus, plus, plus}, t] + 2*HPL[{0, 0, plus, plus, minus, plus}, t] + 4*HPL[{0, plus, 0, minus, plus, plus}, t] + 2*HPL[{0, plus, 0, plus, minus, plus}, t] + 2*HPL[{0, plus, plus, 0, minus, plus}, t])/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, plus, 0, 0, 0, minus}, t_]:=(HPL[{plus}, t]^2*HPL[{0, 0, 0, minus}, t])/2 - HPL[{plus}, t]*HPL[{0, 0, 0, minus, plus}, t] - HPL[{plus}, t]*HPL[{0, 0, 0, plus, minus}, t] - HPL[{plus}, t]*HPL[{0, 0, plus, 0, minus}, t] - HPL[{plus}, t]*HPL[{0, plus, 0, 0, minus}, t] + HPL[{0, 0, 0, minus, plus, plus}, t] + HPL[{0, 0, 0, plus, minus, plus}, t] + HPL[{0, 0, 0, plus, plus, minus}, t] + HPL[{0, 0, plus, 0, minus, plus}, t] + HPL[{0, 0, plus, 0, plus, minus}, t] + HPL[{0, 0, plus, plus, 0, minus}, t] + HPL[{0, plus, 0, 0, minus, plus}, t] + HPL[{0, plus, 0, 0, plus, minus}, t] + HPL[{0, plus, 0, plus, 0, minus}, t] + HPL[{0, plus, plus, 0, 0, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, plus, 0, 0, 0, 0}, t_]:=(HPL[{0}, t]^4*HPL[{plus}, t]^2 - 8*HPL[{0}, t]^3*HPL[{plus}, t]*HPL[{0, plus}, t] - 6*HPL[{0}, t]^2*HPL[{0, plus}, t]^2 + 24*HPL[{0}, t]^2*HPL[{plus}, t]*HPL[{0, 0, plus}, t] + 8*HPL[{0}, t]*HPL[{0, plus}, t]*HPL[{0, 0, plus}, t] + 8*HPL[{0}, t]^3*HPL[{0, plus, plus}, t] - 48*HPL[{0}, t]*HPL[{plus}, t]*HPL[{0, 0, 0, plus}, t] + 12*HPL[{0}, t]^2*HPL[{0, plus, 0, plus}, t] + 48*HPL[{plus}, t]*HPL[{0, 0, 0, 0, plus}, t] - 24*HPL[{0}, t]*HPL[{0, 0, plus, 0, plus}, t] - 8*HPL[{0}, t]*HPL[{0, plus, 0, 0, plus}, t] - 48*HPL[{0, 0, 0, 0, plus, plus}, t])/48/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, plus, 0, 0, 0, plus}, t_]:=-(HPL[{plus}, t]*HPL[{0, plus}, t]*HPL[{0, 0, plus}, t])/3 + (HPL[{plus}, t]^2*HPL[{0, 0, 0, plus}, t])/2 - (2*HPL[{plus}, t]*HPL[{0, plus, 0, 0, plus}, t])/3 + 3*HPL[{0, 0, 0, plus, plus, plus}, t] + 2*HPL[{0, 0, plus, 0, plus, plus}, t] + HPL[{0, 0, plus, plus, 0, plus}, t] + 2*HPL[{0, plus, 0, 0, plus, plus}, t] + HPL[{0, plus, 0, plus, 0, plus}, t] + HPL[{0, plus, plus, 0, 0, plus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, plus, 0, 0, plus, minus}, t_]:=(-(HPL[{plus}, t]*HPL[{0, plus}, t]*HPL[{0, plus, minus}, t]) + HPL[{plus}, t]^2*HPL[{0, 0, plus, minus}, t] + HPL[{plus}, t]*HPL[{0, plus, 0, minus, plus}, t] + HPL[{plus}, t]*HPL[{0, plus, minus, 0, plus}, t] + 2*HPL[{0, 0, plus, minus, plus, plus}, t] + 4*HPL[{0, 0, plus, plus, minus, plus}, t] + 6*HPL[{0, 0, plus, plus, plus, minus}, t] + 2*HPL[{0, plus, 0, plus, minus, plus}, t] + 4*HPL[{0, plus, 0, plus, plus, minus}, t] + 2*HPL[{0, plus, plus, 0, plus, minus}, t])/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, plus, 0, 0, plus, 0}, t_]:=(-(HPL[{0}, t]*HPL[{plus}, t]*HPL[{0, plus}, t]^2) + HPL[{0}, t]*HPL[{plus}, t]^2*HPL[{0, 0, plus}, t] + 2*HPL[{plus}, t]*HPL[{0, plus}, t]*HPL[{0, 0, plus}, t] + HPL[{0}, t]*HPL[{0, plus}, t]*HPL[{0, plus, plus}, t] - 3*HPL[{plus}, t]^2*HPL[{0, 0, 0, plus}, t] + 2*HPL[{plus}, t]*HPL[{0, plus, 0, 0, plus}, t] + HPL[{0}, t]*HPL[{0, plus, 0, plus, plus}, t] + HPL[{0}, t]*HPL[{0, plus, plus, 0, plus}, t] - 18*HPL[{0, 0, 0, plus, plus, plus}, t] - 12*HPL[{0, 0, plus, 0, plus, plus}, t] - 6*HPL[{0, 0, plus, plus, 0, plus}, t] - 8*HPL[{0, plus, 0, 0, plus, plus}, t] - 4*HPL[{0, plus, 0, plus, 0, plus}, t] - 4*HPL[{0, plus, plus, 0, 0, plus}, t])/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, plus, 0, 0, plus, plus}, t_]:=(HPL[{plus}, t]^2*HPL[{0, plus}, t]^2 - 4*HPL[{plus}, t]*HPL[{0, plus}, t]*HPL[{0, plus, plus}, t] - 2*HPL[{plus}, t]^2*HPL[{0, plus, 0, plus}, t] + 4*HPL[{plus}, t]*HPL[{0, plus, 0, plus, plus}, t] + 4*HPL[{plus}, t]*HPL[{0, plus, plus, 0, plus}, t] + 48*HPL[{0, 0, plus, plus, plus, plus}, t] + 24*HPL[{0, plus, 0, plus, plus, plus}, t] + 8*HPL[{0, plus, plus, 0, plus, plus}, t])/8/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, plus, 0, plus, minus, minus}, t_]:=(HPL[{plus}, t]^2*HPL[{0, plus, minus, minus}, t])/2 - HPL[{plus}, t]*HPL[{0, plus, minus, minus, plus}, t] - HPL[{plus}, t]*HPL[{0, plus, minus, plus, minus}, t] - 2*HPL[{plus}, t]*HPL[{0, plus, plus, minus, minus}, t] + HPL[{0, plus, minus, minus, plus, plus}, t] + HPL[{0, plus, minus, plus, minus, plus}, t] + HPL[{0, plus, minus, plus, plus, minus}, t] + 2*HPL[{0, plus, plus, minus, minus, plus}, t] + 2*HPL[{0, plus, plus, minus, plus, minus}, t] + 3*HPL[{0, plus, plus, plus, minus, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, plus, 0, plus, minus, 0}, t_]:=(HPL[{0}, t]*HPL[{plus}, t]^2*HPL[{0, plus, minus}, t] + 2*HPL[{plus}, t]*HPL[{0, plus}, t]*HPL[{0, plus, minus}, t] - 2*HPL[{plus}, t]^2*HPL[{0, 0, plus, minus}, t] - HPL[{plus}, t]^2*HPL[{0, plus, 0, minus}, t] - 2*HPL[{0}, t]*HPL[{plus}, t]*HPL[{0, plus, minus, plus}, t] - 4*HPL[{0}, t]*HPL[{plus}, t]*HPL[{0, plus, plus, minus}, t] - 2*HPL[{plus}, t]*HPL[{0, plus, minus, 0, plus}, t] + 2*HPL[{0}, t]*HPL[{0, plus, minus, plus, plus}, t] + 4*HPL[{plus}, t]*HPL[{0, plus, plus, 0, minus}, t] + 4*HPL[{0}, t]*HPL[{0, plus, plus, minus, plus}, t] + 6*HPL[{0}, t]*HPL[{0, plus, plus, plus, minus}, t] - 4*HPL[{0, 0, plus, minus, plus, plus}, t] - 8*HPL[{0, 0, plus, plus, minus, plus}, t] - 12*HPL[{0, 0, plus, plus, plus, minus}, t] - 2*HPL[{0, plus, 0, minus, plus, plus}, t] - 4*HPL[{0, plus, 0, plus, minus, plus}, t] - 6*HPL[{0, plus, 0, plus, plus, minus}, t] - 4*HPL[{0, plus, plus, 0, minus, plus}, t] - 6*HPL[{0, plus, plus, 0, plus, minus}, t] - 6*HPL[{0, plus, plus, plus, 0, minus}, t])/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, plus, 0, plus, minus, plus}, t_]:=(HPL[{plus}, t]^2*HPL[{0, plus, minus, plus}, t] - 4*HPL[{plus}, t]*HPL[{0, plus, minus, plus, plus}, t] - 4*HPL[{plus}, t]*HPL[{0, plus, plus, minus, plus}, t] + 6*HPL[{0, plus, minus, plus, plus, plus}, t] + 8*HPL[{0, plus, plus, minus, plus, plus}, t] + 6*HPL[{0, plus, plus, plus, minus, plus}, t])/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, plus, 0, plus, 0, minus}, t_]:=(HPL[{plus}, t]^2*HPL[{0, plus, 0, minus}, t])/2 - HPL[{plus}, t]*HPL[{0, plus, 0, minus, plus}, t] - HPL[{plus}, t]*HPL[{0, plus, 0, plus, minus}, t] - 2*HPL[{plus}, t]*HPL[{0, plus, plus, 0, minus}, t] + HPL[{0, plus, 0, minus, plus, plus}, t] + HPL[{0, plus, 0, plus, minus, plus}, t] + HPL[{0, plus, 0, plus, plus, minus}, t] + 2*HPL[{0, plus, plus, 0, minus, plus}, t] + 2*HPL[{0, plus, plus, 0, plus, minus}, t] + 3*HPL[{0, plus, plus, plus, 0, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, plus, 0, plus, 0, 0}, t_]:=(HPL[{0}, t]^2*HPL[{plus}, t]^2*HPL[{0, plus}, t])/4 + HPL[{0}, t]*HPL[{plus}, t]*HPL[{0, plus}, t]^2 - HPL[{0}, t]*HPL[{plus}, t]^2*HPL[{0, 0, plus}, t] - HPL[{plus}, t]*HPL[{0, plus}, t]*HPL[{0, 0, plus}, t] - HPL[{0}, t]^2*HPL[{plus}, t]*HPL[{0, plus, plus}, t] - HPL[{0}, t]*HPL[{0, plus}, t]*HPL[{0, plus, plus}, t] + (3*HPL[{plus}, t]^2*HPL[{0, 0, 0, plus}, t])/2 - HPL[{0}, t]*HPL[{plus}, t]*HPL[{0, plus, 0, plus}, t] + (3*HPL[{0}, t]^2*HPL[{0, plus, plus, plus}, t])/2 + HPL[{plus}, t]*HPL[{0, 0, plus, 0, plus}, t] + HPL[{0}, t]*HPL[{0, plus, 0, plus, plus}, t] + 9*HPL[{0, 0, 0, plus, plus, plus}, t] + 4*HPL[{0, 0, plus, 0, plus, plus}, t] + 2*HPL[{0, 0, plus, plus, 0, plus}, t] + 2*HPL[{0, plus, 0, 0, plus, plus}, t] + HPL[{0, plus, 0, plus, 0, plus}, t] + HPL[{0, plus, plus, 0, 0, plus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, plus, 0, plus, 0, plus}, t_]:=(HPL[{plus}, t]^2*HPL[{0, plus, 0, plus}, t] - 4*HPL[{plus}, t]*HPL[{0, plus, 0, plus, plus}, t] - 4*HPL[{plus}, t]*HPL[{0, plus, plus, 0, plus}, t] + 6*HPL[{0, plus, 0, plus, plus, plus}, t] + 8*HPL[{0, plus, plus, 0, plus, plus}, t] + 6*HPL[{0, plus, plus, plus, 0, plus}, t])/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, plus, 0, plus, plus, minus}, t_]:=(HPL[{plus}, t]^2*HPL[{0, plus, plus, minus}, t])/2 - HPL[{plus}, t]*HPL[{0, plus, plus, minus, plus}, t] - 3*HPL[{plus}, t]*HPL[{0, plus, plus, plus, minus}, t] + HPL[{0, plus, plus, minus, plus, plus}, t] + 3*HPL[{0, plus, plus, plus, minus, plus}, t] + 6*HPL[{0, plus, plus, plus, plus, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, minus, minus, minus, plus, 0}, t_]:=(HPL[{0}, t]*HPL[{minus}, t]^3*HPL[{minus, plus}, t] - 3*HPL[{0}, t]*HPL[{minus}, t]^2*HPL[{minus, plus, minus}, t] + 6*HPL[{0}, t]*HPL[{minus}, t]*HPL[{minus, plus, minus, minus}, t] - 6*HPL[{0}, t]*HPL[{minus, plus, minus, minus, minus}, t] - 24*HPL[{0, minus, minus, minus, minus, plus}, t] - 24*HPL[{minus, 0, minus, minus, minus, plus}, t] - 24*HPL[{minus, minus, 0, minus, minus, plus}, t] - 24*HPL[{minus, minus, minus, 0, minus, plus}, t] - 24*HPL[{minus, minus, minus, minus, 0, plus}, t])/24/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, minus, plus, 0, plus, 0}, t_]:=(HPL[{0}, t]*HPL[{minus}, t]*HPL[{0, plus}, t]*HPL[{minus, plus}, t] - 2*HPL[{0}, t]*HPL[{minus}, t]^2*HPL[{0, plus, plus}, t] - HPL[{0}, t]*HPL[{0, plus}, t]*HPL[{minus, plus, minus}, t] + 2*HPL[{0}, t]*HPL[{minus}, t]*HPL[{0, plus, minus, plus}, t] + 4*HPL[{0}, t]*HPL[{minus}, t]*HPL[{0, plus, plus, minus}, t] - 2*HPL[{0}, t]*HPL[{0, plus, minus, minus, plus}, t] - 2*HPL[{0}, t]*HPL[{0, plus, minus, plus, minus}, t] - 4*HPL[{0}, t]*HPL[{0, plus, plus, minus, minus}, t] - 2*HPL[{0, minus, minus, plus, 0, plus}, t] - 2*HPL[{minus, 0, minus, plus, 0, plus}, t] - 2*HPL[{minus, minus, 0, plus, 0, plus}, t] - 4*HPL[{minus, minus, plus, 0, 0, plus}, t])/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, plus, 0, plus, plus, 0}, t_]:=-(HPL[{plus}, t]^2*HPL[{0, plus}, t]^2)/4 + (HPL[{0}, t]*HPL[{plus}, t]^2*HPL[{0, plus, plus}, t])/2 + HPL[{plus}, t]*HPL[{0, plus}, t]*HPL[{0, plus, plus}, t] - 3*HPL[{0}, t]*HPL[{plus}, t]*HPL[{0, plus, plus, plus}, t] + HPL[{plus}, t]*HPL[{0, plus, plus, 0, plus}, t] + 6*HPL[{0}, t]*HPL[{0, plus, plus, plus, plus}, t] - 12*HPL[{0, 0, plus, plus, plus, plus}, t] - 6*HPL[{0, plus, 0, plus, plus, plus}, t] - 5*HPL[{0, plus, plus, 0, plus, plus}, t] - 3*HPL[{0, plus, plus, plus, 0, plus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, plus, 0, plus, plus, plus}, t_]:=(HPL[{plus}, t]^2*HPL[{0, plus, plus, plus}, t] - 8*HPL[{plus}, t]*HPL[{0, plus, plus, plus, plus}, t] + 20*HPL[{0, plus, plus, plus, plus, plus}, t])/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, plus, plus, minus, minus, minus}, t_]:=(HPL[{minus}, t]^3*HPL[{plus}, t]^3 - 3*HPL[{minus}, t]^2*HPL[{plus}, t]^2*HPL[{minus, plus}, t] - 15*HPL[{minus}, t]*HPL[{plus}, t]*HPL[{minus, plus}, t]^2 - 3*HPL[{minus}, t]*HPL[{plus}, t]^2*HPL[{minus, plus, minus}, t] - 12*HPL[{plus}, t]*HPL[{minus, plus}, t]*HPL[{minus, plus, minus}, t] + 36*HPL[{minus}, t]^2*HPL[{plus}, t]*HPL[{minus, plus, plus}, t] - 6*HPL[{plus}, t]^2*HPL[{minus, plus, minus, minus}, t] + 18*HPL[{minus}, t]*HPL[{plus}, t]*HPL[{minus, plus, minus, plus}, t] + 12*HPL[{plus}, t]*HPL[{minus, plus, minus, minus, plus}, t] - 36*HPL[{plus}, t]*HPL[{minus, plus, plus, minus, minus}, t] - 36*HPL[{minus, minus, minus, plus, plus, plus}, t] - 36*HPL[{minus, minus, plus, minus, plus, plus}, t] - 36*HPL[{minus, minus, plus, plus, minus, plus}, t] - 36*HPL[{minus, minus, plus, plus, plus, minus}, t] - 36*HPL[{minus, plus, minus, minus, plus, plus}, t] - 36*HPL[{minus, plus, minus, plus, minus, plus}, t] - 36*HPL[{minus, plus, minus, plus, plus, minus}, t] - 36*HPL[{minus, plus, plus, minus, minus, plus}, t] - 36*HPL[{minus, plus, plus, minus, plus, minus}, t] - 36*HPL[{minus, plus, plus, plus, minus, minus}, t])/36/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, plus, plus, minus, minus, 0}, t_]:=(HPL[{0}, t]*HPL[{minus}, t]^2*HPL[{plus}, t]^3)/12 - (HPL[{minus}, t]*HPL[{plus}, t]^3*HPL[{0, minus}, t])/6 - (HPL[{0}, t]*HPL[{minus}, t]*HPL[{plus}, t]^2*HPL[{minus, plus}, t])/4 + (HPL[{plus}, t]^2*HPL[{0, minus}, t]*HPL[{minus, plus}, t])/2 - (HPL[{0}, t]*HPL[{plus}, t]*HPL[{minus, plus}, t]^2)/4 + (HPL[{plus}, t]^3*HPL[{0, minus, minus}, t])/6 - (HPL[{0}, t]*HPL[{plus}, t]^2*HPL[{minus, plus, minus}, t])/4 + HPL[{0}, t]*HPL[{minus}, t]*HPL[{plus}, t]*HPL[{minus, plus, plus}, t] - HPL[{plus}, t]*HPL[{0, minus}, t]*HPL[{minus, plus, plus}, t] + (HPL[{0}, t]*HPL[{minus, plus}, t]*HPL[{minus, plus, plus}, t])/4 - (HPL[{plus}, t]^2*HPL[{0, minus, minus, plus}, t])/2 + (HPL[{0}, t]*HPL[{plus}, t]*HPL[{minus, plus, minus, plus}, t])/2 - (5*HPL[{0}, t]*HPL[{minus}, t]*HPL[{minus, plus, plus, plus}, t])/4 + HPL[{plus}, t]*HPL[{0, minus, minus, plus, plus}, t] - (HPL[{0}, t]*HPL[{minus, plus, minus, plus, plus}, t])/2 + (HPL[{0}, t]*HPL[{minus, plus, plus, plus, minus}, t])/4 + HPL[{0, minus, minus, plus, plus, plus}, t] + HPL[{0, minus, plus, minus, plus, plus}, t] + HPL[{0, minus, plus, plus, minus, plus}, t] + HPL[{0, minus, plus, plus, plus, minus}, t] + HPL[{minus, 0, minus, plus, plus, plus}, t] + HPL[{minus, 0, plus, minus, plus, plus}, t] + HPL[{minus, 0, plus, plus, minus, plus}, t] + HPL[{minus, 0, plus, plus, plus, minus}, t] + HPL[{minus, plus, 0, minus, plus, plus}, t] + HPL[{minus, plus, 0, plus, minus, plus}, t] + HPL[{minus, plus, 0, plus, plus, minus}, t] + HPL[{minus, plus, plus, 0, minus, plus}, t] + HPL[{minus, plus, plus, 0, plus, minus}, t] + HPL[{minus, plus, plus, plus, 0, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, plus, plus, minus, minus, plus}, t_]:=(HPL[{minus}, t]*HPL[{plus}, t]^3*HPL[{minus, plus}, t] - 3*HPL[{plus}, t]^2*HPL[{minus, plus}, t]^2 - HPL[{plus}, t]^3*HPL[{minus, plus, minus}, t] + 3*HPL[{plus}, t]*HPL[{minus, plus}, t]*HPL[{minus, plus, plus}, t] + 9*HPL[{minus}, t]*HPL[{plus}, t]*HPL[{minus, plus, plus, plus}, t] + 6*HPL[{plus}, t]*HPL[{minus, plus, minus, plus, plus}, t] - 9*HPL[{plus}, t]*HPL[{minus, plus, plus, plus, minus}, t] - 48*HPL[{minus, minus, plus, plus, plus, plus}, t] - 36*HPL[{minus, plus, minus, plus, plus, plus}, t] - 24*HPL[{minus, plus, plus, minus, plus, plus}, t] - 12*HPL[{minus, plus, plus, plus, minus, plus}, t])/12/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, plus, plus, minus, 0, minus}, t_]:=(HPL[{minus}, t]*HPL[{plus}, t]^3*HPL[{0, minus}, t] - 3*HPL[{plus}, t]^2*HPL[{0, minus}, t]*HPL[{minus, plus}, t] - 2*HPL[{plus}, t]^3*HPL[{0, minus, minus}, t] + 6*HPL[{plus}, t]*HPL[{0, minus}, t]*HPL[{minus, plus, plus}, t] + 6*HPL[{plus}, t]^2*HPL[{0, minus, minus, plus}, t] + 3*HPL[{plus}, t]^2*HPL[{0, minus, plus, minus}, t] - 12*HPL[{plus}, t]*HPL[{0, minus, minus, plus, plus}, t] - 6*HPL[{plus}, t]*HPL[{0, minus, plus, minus, plus}, t] - 6*HPL[{plus}, t]*HPL[{0, minus, plus, plus, minus}, t] - 6*HPL[{minus, 0, minus, plus, plus, plus}, t] - 6*HPL[{minus, 0, plus, minus, plus, plus}, t] - 6*HPL[{minus, 0, plus, plus, minus, plus}, t] - 6*HPL[{minus, 0, plus, plus, plus, minus}, t] - 6*HPL[{minus, plus, 0, minus, plus, plus}, t] - 6*HPL[{minus, plus, 0, plus, minus, plus}, t] - 6*HPL[{minus, plus, 0, plus, plus, minus}, t] - 6*HPL[{minus, plus, plus, 0, minus, plus}, t] - 6*HPL[{minus, plus, plus, 0, plus, minus}, t] - 6*HPL[{minus, plus, plus, plus, 0, minus}, t])/6/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, plus, plus, minus, 0, 0}, t_]:=(HPL[{0}, t]^2*HPL[{minus}, t]*HPL[{plus}, t]^3 - 2*HPL[{0}, t]*HPL[{plus}, t]^3*HPL[{0, minus}, t] - 3*HPL[{0}, t]^2*HPL[{plus}, t]^2*HPL[{minus, plus}, t] + 2*HPL[{plus}, t]^3*HPL[{0, 0, minus}, t] + 6*HPL[{0}, t]*HPL[{plus}, t]^2*HPL[{0, minus, plus}, t] + 6*HPL[{0}, t]^2*HPL[{plus}, t]*HPL[{minus, plus, plus}, t] - 6*HPL[{plus}, t]^2*HPL[{0, 0, minus, plus}, t] - 12*HPL[{0}, t]*HPL[{plus}, t]*HPL[{0, minus, plus, plus}, t] - 6*HPL[{0}, t]^2*HPL[{minus, plus, plus, plus}, t] + 12*HPL[{plus}, t]*HPL[{0, 0, minus, plus, plus}, t] + 12*HPL[{0}, t]*HPL[{0, minus, plus, plus, plus}, t] - 12*HPL[{0, 0, minus, plus, plus, plus}, t])/12/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, plus, plus, minus, 0, plus}, t_]:=(HPL[{minus}, t]*HPL[{plus}, t]^3*HPL[{0, plus}, t] - 3*HPL[{plus}, t]^2*HPL[{0, plus}, t]*HPL[{minus, plus}, t] - HPL[{plus}, t]^3*HPL[{0, minus, plus}, t] - HPL[{plus}, t]^3*HPL[{0, plus, minus}, t] + 6*HPL[{plus}, t]*HPL[{0, plus}, t]*HPL[{minus, plus, plus}, t] + 6*HPL[{plus}, t]^2*HPL[{0, minus, plus, plus}, t] + 3*HPL[{plus}, t]^2*HPL[{0, plus, minus, plus}, t] - 18*HPL[{plus}, t]*HPL[{0, minus, plus, plus, plus}, t] - 6*HPL[{plus}, t]*HPL[{0, plus, minus, plus, plus}, t] - 24*HPL[{minus, 0, plus, plus, plus, plus}, t] - 18*HPL[{minus, plus, 0, plus, plus, plus}, t] - 12*HPL[{minus, plus, plus, 0, plus, plus}, t] - 6*HPL[{minus, plus, plus, plus, 0, plus}, t])/6/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, plus, plus, minus, plus, minus}, t_]:=(HPL[{plus}, t]^2*HPL[{minus, plus}, t]^2)/2 + (HPL[{plus}, t]^3*HPL[{minus, plus, minus}, t])/6 - HPL[{minus}, t]*HPL[{plus}, t]^2*HPL[{minus, plus, plus}, t] - HPL[{plus}, t]*HPL[{minus, plus}, t]*HPL[{minus, plus, plus}, t] - (HPL[{plus}, t]^2*HPL[{minus, plus, minus, plus}, t])/2 + 3*HPL[{minus}, t]*HPL[{plus}, t]*HPL[{minus, plus, plus, plus}, t] + HPL[{plus}, t]*HPL[{minus, plus, minus, plus, plus}, t] - HPL[{minus, plus, minus, plus, plus, plus}, t] - 2*HPL[{minus, plus, plus, minus, plus, plus}, t] - 3*HPL[{minus, plus, plus, plus, minus, plus}, t] - 4*HPL[{minus, plus, plus, plus, plus, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, plus, plus, minus, plus, 0}, t_]:=(-(HPL[{minus}, t]*HPL[{plus}, t]^3*HPL[{0, plus}, t]) + HPL[{0}, t]*HPL[{plus}, t]^3*HPL[{minus, plus}, t] + 3*HPL[{plus}, t]^2*HPL[{0, plus}, t]*HPL[{minus, plus}, t] + HPL[{plus}, t]^3*HPL[{0, plus, minus}, t] - 6*HPL[{0}, t]*HPL[{plus}, t]^2*HPL[{minus, plus, plus}, t] - 6*HPL[{plus}, t]*HPL[{0, plus}, t]*HPL[{minus, plus, plus}, t] - 3*HPL[{plus}, t]^2*HPL[{0, plus, minus, plus}, t] + 18*HPL[{0}, t]*HPL[{plus}, t]*HPL[{minus, plus, plus, plus}, t] + 6*HPL[{plus}, t]*HPL[{0, plus, minus, plus, plus}, t] - 24*HPL[{0}, t]*HPL[{minus, plus, plus, plus, plus}, t] + 24*HPL[{0, minus, plus, plus, plus, plus}, t] + 24*HPL[{minus, 0, plus, plus, plus, plus}, t] + 18*HPL[{minus, plus, 0, plus, plus, plus}, t] + 12*HPL[{minus, plus, plus, 0, plus, plus}, t] + 6*HPL[{minus, plus, plus, plus, 0, plus}, t])/6/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, plus, plus, minus, plus, plus}, t_]:=(HPL[{plus}, t]^3*HPL[{minus, plus, plus}, t] - 9*HPL[{plus}, t]^2*HPL[{minus, plus, plus, plus}, t] + 36*HPL[{plus}, t]*HPL[{minus, plus, plus, plus, plus}, t] - 60*HPL[{minus, plus, plus, plus, plus, plus}, t])/6/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, plus, plus, 0, minus, minus}, t_]:=(HPL[{plus}, t]^3*HPL[{0, minus, minus}, t])/6 - (HPL[{plus}, t]^2*HPL[{0, minus, minus, plus}, t])/2 - (HPL[{plus}, t]^2*HPL[{0, minus, plus, minus}, t])/2 - (HPL[{plus}, t]^2*HPL[{0, plus, minus, minus}, t])/2 + HPL[{plus}, t]*HPL[{0, minus, minus, plus, plus}, t] + HPL[{plus}, t]*HPL[{0, minus, plus, minus, plus}, t] + HPL[{plus}, t]*HPL[{0, minus, plus, plus, minus}, t] + HPL[{plus}, t]*HPL[{0, plus, minus, minus, plus}, t] + HPL[{plus}, t]*HPL[{0, plus, minus, plus, minus}, t] + HPL[{plus}, t]*HPL[{0, plus, plus, minus, minus}, t] - HPL[{0, minus, minus, plus, plus, plus}, t] - HPL[{0, minus, plus, minus, plus, plus}, t] - HPL[{0, minus, plus, plus, minus, plus}, t] - HPL[{0, minus, plus, plus, plus, minus}, t] - HPL[{0, plus, minus, minus, plus, plus}, t] - HPL[{0, plus, minus, plus, minus, plus}, t] - HPL[{0, plus, minus, plus, plus, minus}, t] - HPL[{0, plus, plus, minus, minus, plus}, t] - HPL[{0, plus, plus, minus, plus, minus}, t] - HPL[{0, plus, plus, plus, minus, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, plus, plus, 0, minus, 0}, t_]:=(HPL[{0}, t]*HPL[{plus}, t]^3*HPL[{0, minus}, t])/6 - (HPL[{plus}, t]^3*HPL[{0, 0, minus}, t])/3 - (HPL[{0}, t]*HPL[{plus}, t]^2*HPL[{0, minus, plus}, t])/2 - (HPL[{0}, t]*HPL[{plus}, t]^2*HPL[{0, plus, minus}, t])/2 - HPL[{plus}, t]*HPL[{0, plus}, t]*HPL[{0, plus, minus}, t] + HPL[{plus}, t]^2*HPL[{0, 0, minus, plus}, t] + HPL[{plus}, t]^2*HPL[{0, 0, plus, minus}, t] + HPL[{0}, t]*HPL[{plus}, t]*HPL[{0, minus, plus, plus}, t] + (HPL[{plus}, t]^2*HPL[{0, plus, 0, minus}, t])/2 + HPL[{0}, t]*HPL[{plus}, t]*HPL[{0, plus, minus, plus}, t] + HPL[{0}, t]*HPL[{plus}, t]*HPL[{0, plus, plus, minus}, t] - 2*HPL[{plus}, t]*HPL[{0, 0, minus, plus, plus}, t] + 2*HPL[{plus}, t]*HPL[{0, 0, plus, plus, minus}, t] - HPL[{0}, t]*HPL[{0, minus, plus, plus, plus}, t] + HPL[{plus}, t]*HPL[{0, plus, 0, plus, minus}, t] + HPL[{plus}, t]*HPL[{0, plus, minus, 0, plus}, t] - HPL[{0}, t]*HPL[{0, plus, minus, plus, plus}, t] - HPL[{plus}, t]*HPL[{0, plus, plus, 0, minus}, t] - HPL[{0}, t]*HPL[{0, plus, plus, minus, plus}, t] - HPL[{0}, t]*HPL[{0, plus, plus, plus, minus}, t] + 2*HPL[{0, 0, minus, plus, plus, plus}, t] + 2*HPL[{0, 0, plus, minus, plus, plus}, t] + 2*HPL[{0, 0, plus, plus, minus, plus}, t] + 2*HPL[{0, 0, plus, plus, plus, minus}, t] + HPL[{0, plus, 0, minus, plus, plus}, t] + HPL[{0, plus, 0, plus, minus, plus}, t] + HPL[{0, plus, 0, plus, plus, minus}, t] + HPL[{0, plus, plus, 0, minus, plus}, t] + HPL[{0, plus, plus, 0, plus, minus}, t] + HPL[{0, plus, plus, plus, 0, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, plus, plus, 0, minus, plus}, t_]:=(HPL[{plus}, t]^3*HPL[{0, minus, plus}, t])/6 - HPL[{plus}, t]^2*HPL[{0, minus, plus, plus}, t] - (HPL[{plus}, t]^2*HPL[{0, plus, minus, plus}, t])/2 + 3*HPL[{plus}, t]*HPL[{0, minus, plus, plus, plus}, t] + 2*HPL[{plus}, t]*HPL[{0, plus, minus, plus, plus}, t] + HPL[{plus}, t]*HPL[{0, plus, plus, minus, plus}, t] - 4*HPL[{0, minus, plus, plus, plus, plus}, t] - 3*HPL[{0, plus, minus, plus, plus, plus}, t] - 2*HPL[{0, plus, plus, minus, plus, plus}, t] - HPL[{0, plus, plus, plus, minus, plus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, plus, plus, 0, 0, minus}, t_]:=(HPL[{plus}, t]^3*HPL[{0, 0, minus}, t] + 3*HPL[{plus}, t]*HPL[{0, plus}, t]*HPL[{0, plus, minus}, t] - 3*HPL[{plus}, t]^2*HPL[{0, 0, minus, plus}, t] - 3*HPL[{plus}, t]^2*HPL[{0, 0, plus, minus}, t] - 3*HPL[{plus}, t]^2*HPL[{0, plus, 0, minus}, t] + 6*HPL[{plus}, t]*HPL[{0, 0, minus, plus, plus}, t] - 6*HPL[{plus}, t]*HPL[{0, 0, plus, plus, minus}, t] + 3*HPL[{plus}, t]*HPL[{0, plus, 0, minus, plus}, t] - 3*HPL[{plus}, t]*HPL[{0, plus, minus, 0, plus}, t] + 6*HPL[{plus}, t]*HPL[{0, plus, plus, 0, minus}, t] - 6*HPL[{0, 0, minus, plus, plus, plus}, t] - 6*HPL[{0, 0, plus, minus, plus, plus}, t] - 6*HPL[{0, 0, plus, plus, minus, plus}, t] - 6*HPL[{0, 0, plus, plus, plus, minus}, t] - 6*HPL[{0, plus, 0, minus, plus, plus}, t] - 6*HPL[{0, plus, 0, plus, minus, plus}, t] - 6*HPL[{0, plus, 0, plus, plus, minus}, t] - 6*HPL[{0, plus, plus, 0, minus, plus}, t] - 6*HPL[{0, plus, plus, 0, plus, minus}, t] - 6*HPL[{0, plus, plus, plus, 0, minus}, t])/6/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, plus, plus, 0, 0, 0}, t_]:=(HPL[{0}, t]^3*HPL[{plus}, t]^3 - 9*HPL[{0}, t]^2*HPL[{plus}, t]^2*HPL[{0, plus}, t] - 9*HPL[{0}, t]*HPL[{plus}, t]*HPL[{0, plus}, t]^2 + 18*HPL[{0}, t]*HPL[{plus}, t]^2*HPL[{0, 0, plus}, t] + 6*HPL[{plus}, t]*HPL[{0, plus}, t]*HPL[{0, 0, plus}, t] + 18*HPL[{0}, t]^2*HPL[{plus}, t]*HPL[{0, plus, plus}, t] + 6*HPL[{0}, t]*HPL[{0, plus}, t]*HPL[{0, plus, plus}, t] - 18*HPL[{plus}, t]^2*HPL[{0, 0, 0, plus}, t] + 18*HPL[{0}, t]*HPL[{plus}, t]*HPL[{0, plus, 0, plus}, t] - 18*HPL[{0}, t]^2*HPL[{0, plus, plus, plus}, t] - 18*HPL[{plus}, t]*HPL[{0, 0, plus, 0, plus}, t] - 6*HPL[{plus}, t]*HPL[{0, plus, 0, 0, plus}, t] - 18*HPL[{0}, t]*HPL[{0, plus, 0, plus, plus}, t] - 6*HPL[{0}, t]*HPL[{0, plus, plus, 0, plus}, t] - 36*HPL[{0, 0, 0, plus, plus, plus}, t])/36/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, plus, plus, 0, 0, plus}, t_]:=(-3*HPL[{plus}, t]^2*HPL[{0, plus}, t]^2 + 2*HPL[{plus}, t]^3*HPL[{0, 0, plus}, t] + 6*HPL[{plus}, t]*HPL[{0, plus}, t]*HPL[{0, plus, plus}, t] + 6*HPL[{plus}, t]*HPL[{0, plus, 0, plus, plus}, t] + 6*HPL[{plus}, t]*HPL[{0, plus, plus, 0, plus}, t] - 48*HPL[{0, 0, plus, plus, plus, plus}, t] - 36*HPL[{0, plus, 0, plus, plus, plus}, t] - 24*HPL[{0, plus, plus, 0, plus, plus}, t] - 12*HPL[{0, plus, plus, plus, 0, plus}, t])/12/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, plus, plus, 0, plus, minus}, t_]:=(HPL[{plus}, t]^3*HPL[{0, plus, minus}, t])/6 - (HPL[{plus}, t]^2*HPL[{0, plus, minus, plus}, t])/2 - HPL[{plus}, t]^2*HPL[{0, plus, plus, minus}, t] + HPL[{plus}, t]*HPL[{0, plus, minus, plus, plus}, t] + 2*HPL[{plus}, t]*HPL[{0, plus, plus, minus, plus}, t] + 3*HPL[{plus}, t]*HPL[{0, plus, plus, plus, minus}, t] - HPL[{0, plus, minus, plus, plus, plus}, t] - 2*HPL[{0, plus, plus, minus, plus, plus}, t] - 3*HPL[{0, plus, plus, plus, minus, plus}, t] - 4*HPL[{0, plus, plus, plus, plus, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, plus, plus, 0, plus, 0}, t_]:=(HPL[{0}, t]*HPL[{plus}, t]^3*HPL[{0, plus}, t])/6 + (HPL[{plus}, t]^2*HPL[{0, plus}, t]^2)/2 - (HPL[{plus}, t]^3*HPL[{0, 0, plus}, t])/3 - HPL[{0}, t]*HPL[{plus}, t]^2*HPL[{0, plus, plus}, t] - HPL[{plus}, t]*HPL[{0, plus}, t]*HPL[{0, plus, plus}, t] - (HPL[{plus}, t]^2*HPL[{0, plus, 0, plus}, t])/2 + 3*HPL[{0}, t]*HPL[{plus}, t]*HPL[{0, plus, plus, plus}, t] + HPL[{plus}, t]*HPL[{0, plus, 0, plus, plus}, t] - 4*HPL[{0}, t]*HPL[{0, plus, plus, plus, plus}, t] + 8*HPL[{0, 0, plus, plus, plus, plus}, t] + 3*HPL[{0, plus, 0, plus, plus, plus}, t] + 2*HPL[{0, plus, plus, 0, plus, plus}, t] + HPL[{0, plus, plus, plus, 0, plus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, plus, plus, 0, plus, plus}, t_]:=(HPL[{plus}, t]^3*HPL[{0, plus, plus}, t] - 9*HPL[{plus}, t]^2*HPL[{0, plus, plus, plus}, t] + 36*HPL[{plus}, t]*HPL[{0, plus, plus, plus, plus}, t] - 60*HPL[{0, plus, plus, plus, plus, plus}, t])/6/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, plus, plus, plus, minus, minus}, t_]:=(HPL[{minus}, t]^2*HPL[{plus}, t]^4)/48 - (HPL[{minus}, t]*HPL[{plus}, t]^3*HPL[{minus, plus}, t])/12 - (HPL[{plus}, t]^2*HPL[{minus, plus}, t]^2)/8 - (HPL[{plus}, t]^3*HPL[{minus, plus, minus}, t])/12 + (HPL[{minus}, t]*HPL[{plus}, t]^2*HPL[{minus, plus, plus}, t])/2 + (HPL[{plus}, t]*HPL[{minus, plus}, t]*HPL[{minus, plus, plus}, t])/4 + (HPL[{plus}, t]^2*HPL[{minus, plus, minus, plus}, t])/4 - (5*HPL[{minus}, t]*HPL[{plus}, t]*HPL[{minus, plus, plus, plus}, t])/4 - (HPL[{plus}, t]*HPL[{minus, plus, minus, plus, plus}, t])/2 + (HPL[{plus}, t]*HPL[{minus, plus, plus, plus, minus}, t])/4 + HPL[{minus, minus, plus, plus, plus, plus}, t] + HPL[{minus, plus, minus, plus, plus, plus}, t] + HPL[{minus, plus, plus, minus, plus, plus}, t] + HPL[{minus, plus, plus, plus, minus, plus}, t] + HPL[{minus, plus, plus, plus, plus, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, plus, plus, plus, minus, 0}, t_]:=(HPL[{0}, t]*HPL[{minus}, t]*HPL[{plus}, t]^4 - HPL[{plus}, t]^4*HPL[{0, minus}, t] - 4*HPL[{0}, t]*HPL[{plus}, t]^3*HPL[{minus, plus}, t] + 4*HPL[{plus}, t]^3*HPL[{0, minus, plus}, t] + 12*HPL[{0}, t]*HPL[{plus}, t]^2*HPL[{minus, plus, plus}, t] - 12*HPL[{plus}, t]^2*HPL[{0, minus, plus, plus}, t] - 24*HPL[{0}, t]*HPL[{plus}, t]*HPL[{minus, plus, plus, plus}, t] + 24*HPL[{plus}, t]*HPL[{0, minus, plus, plus, plus}, t] + 24*HPL[{0}, t]*HPL[{minus, plus, plus, plus, plus}, t] - 24*HPL[{0, minus, plus, plus, plus, plus}, t])/24/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, plus, plus, plus, minus, plus}, t_]:=(HPL[{plus}, t]^4*HPL[{minus, plus}, t] - 8*HPL[{plus}, t]^3*HPL[{minus, plus, plus}, t] + 36*HPL[{plus}, t]^2*HPL[{minus, plus, plus, plus}, t] - 96*HPL[{plus}, t]*HPL[{minus, plus, plus, plus, plus}, t] + 120*HPL[{minus, plus, plus, plus, plus, plus}, t])/24/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, plus, plus, plus, 0, minus}, t_]:=(HPL[{plus}, t]^4*HPL[{0, minus}, t])/24 - (HPL[{plus}, t]^3*HPL[{0, minus, plus}, t])/6 - (HPL[{plus}, t]^3*HPL[{0, plus, minus}, t])/6 + (HPL[{plus}, t]^2*HPL[{0, minus, plus, plus}, t])/2 + (HPL[{plus}, t]^2*HPL[{0, plus, minus, plus}, t])/2 + (HPL[{plus}, t]^2*HPL[{0, plus, plus, minus}, t])/2 - HPL[{plus}, t]*HPL[{0, minus, plus, plus, plus}, t] - HPL[{plus}, t]*HPL[{0, plus, minus, plus, plus}, t] - HPL[{plus}, t]*HPL[{0, plus, plus, minus, plus}, t] - HPL[{plus}, t]*HPL[{0, plus, plus, plus, minus}, t] + HPL[{0, minus, plus, plus, plus, plus}, t] + HPL[{0, plus, minus, plus, plus, plus}, t] + HPL[{0, plus, plus, minus, plus, plus}, t] + HPL[{0, plus, plus, plus, minus, plus}, t] + HPL[{0, plus, plus, plus, plus, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, plus, plus, plus, 0, 0}, t_]:=(HPL[{0}, t]^2*HPL[{plus}, t]^4 - 8*HPL[{0}, t]*HPL[{plus}, t]^3*HPL[{0, plus}, t] - 6*HPL[{plus}, t]^2*HPL[{0, plus}, t]^2 + 8*HPL[{plus}, t]^3*HPL[{0, 0, plus}, t] + 24*HPL[{0}, t]*HPL[{plus}, t]^2*HPL[{0, plus, plus}, t] + 8*HPL[{plus}, t]*HPL[{0, plus}, t]*HPL[{0, plus, plus}, t] + 12*HPL[{plus}, t]^2*HPL[{0, plus, 0, plus}, t] - 48*HPL[{0}, t]*HPL[{plus}, t]*HPL[{0, plus, plus, plus}, t] - 24*HPL[{plus}, t]*HPL[{0, plus, 0, plus, plus}, t] - 8*HPL[{plus}, t]*HPL[{0, plus, plus, 0, plus}, t] + 48*HPL[{0}, t]*HPL[{0, plus, plus, plus, plus}, t] - 48*HPL[{0, 0, plus, plus, plus, plus}, t])/48/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, plus, plus, plus, 0, plus}, t_]:=(HPL[{plus}, t]^4*HPL[{0, plus}, t] - 8*HPL[{plus}, t]^3*HPL[{0, plus, plus}, t] + 36*HPL[{plus}, t]^2*HPL[{0, plus, plus, plus}, t] - 96*HPL[{plus}, t]*HPL[{0, plus, plus, plus, plus}, t] + 120*HPL[{0, plus, plus, plus, plus, plus}, t])/24/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, plus, plus, plus, plus, minus}, t_]:=HPL[{plus}, t]*HPL[{minus, plus, plus, plus, plus}, t] + (HPL[{minus}, t]*HPL[{plus}, t]^5 - 5*HPL[{plus}, t]^4*HPL[{minus, plus}, t] + 20*HPL[{plus}, t]^3*HPL[{minus, plus, plus}, t] - 60*HPL[{plus}, t]^2*HPL[{minus, plus, plus, plus}, t] - 120*HPL[{minus, plus, plus, plus, plus, plus}, t])/120/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, plus, plus, plus, plus, 0}, t_]:=HPL[{plus}, t]*HPL[{0, plus, plus, plus, plus}, t] + (HPL[{0}, t]*HPL[{plus}, t]^5 - 5*HPL[{plus}, t]^4*HPL[{0, plus}, t] + 20*HPL[{plus}, t]^3*HPL[{0, plus, plus}, t] - 60*HPL[{plus}, t]^2*HPL[{0, plus, plus, plus}, t] - 120*HPL[{0, plus, plus, plus, plus, plus}, t])/120/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{plus, plus, plus, plus, plus, plus}, t_]:=HPL[{plus}, t]^6/720/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, minus, plus, plus, minus, 0}, t_]:=(HPL[{0}, t]*HPL[{minus}, t]*HPL[{minus, plus}, t]^2 + 2*HPL[{0}, t]*HPL[{minus, plus}, t]*HPL[{minus, plus, minus}, t] - 2*HPL[{0}, t]*HPL[{minus}, t]^2*HPL[{minus, plus, plus}, t] - 2*HPL[{0}, t]*HPL[{minus}, t]*HPL[{minus, plus, minus, plus}, t] + 4*HPL[{0}, t]*HPL[{minus, plus, plus, minus, minus}, t] - 4*HPL[{0, minus, minus, plus, plus, minus}, t] - 4*HPL[{minus, 0, minus, plus, plus, minus}, t] - 4*HPL[{minus, minus, 0, plus, plus, minus}, t] - 4*HPL[{minus, minus, plus, 0, plus, minus}, t] - 4*HPL[{minus, minus, plus, plus, 0, minus}, t])/4/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, minus, plus, plus, 0, 0}, t_]:=-(HPL[{0}, t]*HPL[{minus}, t]*HPL[{0, plus}, t]*HPL[{minus, plus}, t])/2 + (HPL[{0}, t]^2*HPL[{minus, plus}, t]^2)/8 + (HPL[{0}, t]*HPL[{minus}, t]^2*HPL[{0, plus, plus}, t])/2 + (HPL[{0}, t]*HPL[{0, plus}, t]*HPL[{minus, plus, minus}, t])/2 - HPL[{0}, t]*HPL[{minus}, t]*HPL[{0, plus, plus, minus}, t] - (HPL[{0}, t]^2*HPL[{minus, plus, minus, plus}, t])/4 + HPL[{0}, t]*HPL[{0, plus, plus, minus, minus}, t] + HPL[{0, 0, minus, minus, plus, plus}, t] + HPL[{0, minus, 0, minus, plus, plus}, t] + HPL[{0, minus, minus, 0, plus, plus}, t] + HPL[{0, minus, minus, plus, 0, plus}, t] + HPL[{minus, 0, 0, minus, plus, plus}, t] + HPL[{minus, 0, minus, 0, plus, plus}, t] + HPL[{minus, 0, minus, plus, 0, plus}, t] + HPL[{minus, minus, 0, 0, plus, plus}, t] + HPL[{minus, minus, 0, plus, 0, plus}, t] + HPL[{minus, minus, plus, 0, 0, plus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, minus, plus, plus, plus, 0}, t_]:=(HPL[{0}, t]*HPL[{minus, plus}, t]*HPL[{minus, plus, plus}, t] - HPL[{0}, t]*HPL[{minus}, t]*HPL[{minus, plus, plus, plus}, t] - 2*HPL[{0}, t]*HPL[{minus, plus, minus, plus, plus}, t] + HPL[{0}, t]*HPL[{minus, plus, plus, plus, minus}, t] - 4*HPL[{0, minus, minus, plus, plus, plus}, t] - 4*HPL[{minus, 0, minus, plus, plus, plus}, t] - 4*HPL[{minus, minus, 0, plus, plus, plus}, t] - 4*HPL[{minus, minus, plus, 0, plus, plus}, t] - 4*HPL[{minus, minus, plus, plus, 0, plus}, t])/4/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, 0, minus, minus, minus, 0}, t_]:=HPL[{0}, t]*HPL[{minus}, t]*HPL[{0, minus, minus, minus}, t] - 4*HPL[{0}, t]*HPL[{0, minus, minus, minus, minus}, t] - HPL[{0, minus, 0, minus, minus, minus}, t] - 2*HPL[{minus, 0, 0, minus, minus, minus}, t] - HPL[{minus, 0, minus, 0, minus, minus}, t] - HPL[{minus, 0, minus, minus, 0, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, 0, minus, minus, 0, 0}, t_]:=-(HPL[{0}, t]*HPL[{minus}, t]*HPL[{0, minus}, t]^2)/2 + (HPL[{0}, t]^2*HPL[{minus}, t]*HPL[{0, minus, minus}, t])/2 + 2*HPL[{0}, t]*HPL[{0, minus}, t]*HPL[{0, minus, minus}, t] - (3*HPL[{0}, t]^2*HPL[{0, minus, minus, minus}, t])/2 - 6*HPL[{0}, t]*HPL[{0, 0, minus, minus, minus}, t] - 3*HPL[{0}, t]*HPL[{0, minus, 0, minus, minus}, t] + HPL[{0, 0, minus, 0, minus, minus}, t] + 2*HPL[{0, minus, 0, 0, minus, minus}, t] + HPL[{0, minus, 0, minus, 0, minus}, t] + 3*HPL[{minus, 0, 0, 0, minus, minus}, t] + 2*HPL[{minus, 0, 0, minus, 0, minus}, t] + HPL[{minus, 0, minus, 0, 0, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, 0, minus, minus, plus, 0}, t_]:=HPL[{0}, t]*HPL[{minus}, t]*HPL[{0, minus, minus, plus}, t] - 3*HPL[{0}, t]*HPL[{0, minus, minus, minus, plus}, t] - HPL[{0}, t]*HPL[{0, minus, minus, plus, minus}, t] - HPL[{0, minus, 0, minus, minus, plus}, t] - 2*HPL[{minus, 0, 0, minus, minus, plus}, t] - HPL[{minus, 0, minus, 0, minus, plus}, t] - HPL[{minus, 0, minus, minus, 0, plus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, 0, minus, 0, minus, 0}, t_]:=(HPL[{0}, t]*HPL[{minus}, t]*HPL[{0, minus}, t]^2 - 4*HPL[{0}, t]*HPL[{0, minus}, t]*HPL[{0, minus, minus}, t] - 4*HPL[{0}, t]*HPL[{minus}, t]*HPL[{0, 0, minus, minus}, t] + 24*HPL[{0}, t]*HPL[{0, 0, minus, minus, minus}, t] + 8*HPL[{0}, t]*HPL[{0, minus, 0, minus, minus}, t] - 2*HPL[{0, minus, 0, minus, 0, minus}, t] - 4*HPL[{minus, 0, 0, minus, 0, minus}, t] - 4*HPL[{minus, 0, minus, 0, 0, minus}, t])/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, 0, minus, 0, 0, 0}, t_]:=(HPL[{0}, t]^3*HPL[{minus}, t]*HPL[{0, minus}, t])/6 + (HPL[{0}, t]^2*HPL[{0, minus}, t]^2)/4 - HPL[{0}, t]^2*HPL[{minus}, t]*HPL[{0, 0, minus}, t] - HPL[{0}, t]*HPL[{0, minus}, t]*HPL[{0, 0, minus}, t] - (HPL[{0}, t]^3*HPL[{0, minus, minus}, t])/3 + 3*HPL[{0}, t]*HPL[{minus}, t]*HPL[{0, 0, 0, minus}, t] + HPL[{0}, t]^2*HPL[{0, 0, minus, minus}, t] + HPL[{0}, t]*HPL[{0, 0, minus, 0, minus}, t] - HPL[{0, 0, 0, minus, 0, minus}, t] - 2*HPL[{0, 0, minus, 0, 0, minus}, t] - 3*HPL[{0, minus, 0, 0, 0, minus}, t] - 4*HPL[{minus, 0, 0, 0, 0, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, 0, minus, 0, plus, 0}, t_]:=(2*HPL[{0}, t]*HPL[{minus}, t]*HPL[{0, minus}, t]*HPL[{0, plus}, t] - 4*HPL[{0}, t]*HPL[{0, plus}, t]*HPL[{0, minus, minus}, t] + HPL[{0}, t]*HPL[{0, minus}, t]*HPL[{0, minus, plus}, t] + HPL[{0}, t]*HPL[{0, minus}, t]*HPL[{0, plus, minus}, t] - 4*HPL[{0}, t]*HPL[{minus}, t]*HPL[{0, 0, minus, plus}, t] - 4*HPL[{0}, t]*HPL[{minus}, t]*HPL[{0, 0, plus, minus}, t] - 2*HPL[{0}, t]*HPL[{minus}, t]*HPL[{0, plus, 0, minus}, t] + 4*HPL[{0}, t]*HPL[{0, 0, minus, minus, plus}, t] + 4*HPL[{0}, t]*HPL[{0, 0, minus, plus, minus}, t] + 4*HPL[{0}, t]*HPL[{0, 0, plus, minus, minus}, t] - HPL[{0}, t]*HPL[{0, minus, plus, 0, minus}, t] + 2*HPL[{0}, t]*HPL[{0, plus, 0, minus, minus}, t] - HPL[{0}, t]*HPL[{0, plus, minus, 0, minus}, t] - 2*HPL[{0, minus, 0, minus, 0, plus}, t] - 4*HPL[{minus, 0, 0, minus, 0, plus}, t] - 4*HPL[{minus, 0, minus, 0, 0, plus}, t])/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, minus, minus, minus, minus, minus}, t_]:=HPL[{minus}, t]^6/720/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, minus, minus, minus, minus, plus}, t_]:=(HPL[{minus}, t]^4*HPL[{minus, plus}, t] - 4*HPL[{minus}, t]^3*HPL[{minus, plus, minus}, t] + 12*HPL[{minus}, t]^2*HPL[{minus, plus, minus, minus}, t] - 24*HPL[{minus}, t]*HPL[{minus, plus, minus, minus, minus}, t] + 24*HPL[{minus, plus, minus, minus, minus, minus}, t])/120/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, minus, minus, minus, 0, minus}, t_]:=(HPL[{minus}, t]^4*HPL[{0, minus}, t] - 8*HPL[{minus}, t]^3*HPL[{0, minus, minus}, t] + 36*HPL[{minus}, t]^2*HPL[{0, minus, minus, minus}, t] - 96*HPL[{minus}, t]*HPL[{0, minus, minus, minus, minus}, t])/24 + 5*HPL[{0, minus, minus, minus, minus, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, minus, minus, minus, 0, plus}, t_]:=(HPL[{minus}, t]^4*HPL[{0, plus}, t] - 4*HPL[{minus}, t]^3*HPL[{0, minus, plus}, t] - 4*HPL[{minus}, t]^3*HPL[{0, plus, minus}, t] + 12*HPL[{minus}, t]^2*HPL[{0, minus, minus, plus}, t] + 12*HPL[{minus}, t]^2*HPL[{0, minus, plus, minus}, t] + 12*HPL[{minus}, t]^2*HPL[{0, plus, minus, minus}, t] - 24*HPL[{minus}, t]*HPL[{0, minus, minus, minus, plus}, t] - 24*HPL[{minus}, t]*HPL[{0, minus, minus, plus, minus}, t] - 24*HPL[{minus}, t]*HPL[{0, minus, plus, minus, minus}, t] - 24*HPL[{minus}, t]*HPL[{0, plus, minus, minus, minus}, t])/24 + HPL[{0, minus, minus, minus, minus, plus}, t] + HPL[{0, minus, minus, minus, plus, minus}, t] + HPL[{0, minus, minus, plus, minus, minus}, t] + HPL[{0, minus, plus, minus, minus, minus}, t] + HPL[{0, plus, minus, minus, minus, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, minus, minus, minus, plus, minus}, t_]:=(HPL[{minus}, t]^3*HPL[{minus, plus, minus}, t] - 6*HPL[{minus}, t]^2*HPL[{minus, plus, minus, minus}, t] + 18*HPL[{minus}, t]*HPL[{minus, plus, minus, minus, minus}, t] - 24*HPL[{minus, plus, minus, minus, minus, minus}, t])/24/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, minus, minus, minus, plus, plus}, t_]:=(-3*HPL[{minus}, t]^2*HPL[{minus, plus}, t]^2 - 6*HPL[{minus}, t]*HPL[{minus, plus}, t]*HPL[{minus, plus, minus}, t] - 3*HPL[{minus, plus, minus}, t]^2 + 8*HPL[{minus}, t]^3*HPL[{minus, plus, plus}, t] + 12*HPL[{minus, plus}, t]*HPL[{minus, plus, minus, minus}, t] - 24*HPL[{minus}, t]*HPL[{minus, plus, plus, minus, minus}, t] - 12*HPL[{minus, plus, minus, minus, minus, plus}, t] + 24*HPL[{minus, plus, plus, minus, minus, minus}, t])/48/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, minus, minus, 0, minus, minus}, t_]:=(HPL[{minus}, t]^3*HPL[{0, minus, minus}, t] - 9*HPL[{minus}, t]^2*HPL[{0, minus, minus, minus}, t] + 36*HPL[{minus}, t]*HPL[{0, minus, minus, minus, minus}, t] - 60*HPL[{0, minus, minus, minus, minus, minus}, t])/6/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, minus, minus, 0, minus, plus}, t_]:=(HPL[{minus}, t]^3*HPL[{0, minus, plus}, t])/6 - HPL[{minus}, t]^2*HPL[{0, minus, minus, plus}, t] - (HPL[{minus}, t]^2*HPL[{0, minus, plus, minus}, t])/2 + 3*HPL[{minus}, t]*HPL[{0, minus, minus, minus, plus}, t] + 2*HPL[{minus}, t]*HPL[{0, minus, minus, plus, minus}, t] + HPL[{minus}, t]*HPL[{0, minus, plus, minus, minus}, t] - 4*HPL[{0, minus, minus, minus, minus, plus}, t] - 3*HPL[{0, minus, minus, minus, plus, minus}, t] - 2*HPL[{0, minus, minus, plus, minus, minus}, t] - HPL[{0, minus, plus, minus, minus, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, minus, minus, 0, 0, minus}, t_]:=-(HPL[{minus}, t]^2*HPL[{0, minus}, t]^2)/4 + (HPL[{minus}, t]^3*HPL[{0, 0, minus}, t])/6 + HPL[{minus}, t]*HPL[{0, minus}, t]*HPL[{0, minus, minus}, t] - HPL[{0, minus}, t]*HPL[{0, minus, minus, minus}, t] - 3*HPL[{minus}, t]*HPL[{0, 0, minus, minus, minus}, t] - HPL[{minus}, t]*HPL[{0, minus, 0, minus, minus}, t] + 4*HPL[{0, 0, minus, minus, minus, minus}, t] + HPL[{0, minus, 0, minus, minus, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, minus, minus, 0, 0, plus}, t_]:=-(HPL[{minus}, t]^2*HPL[{0, minus}, t]*HPL[{0, plus}, t])/2 + (HPL[{minus}, t]^3*HPL[{0, 0, plus}, t])/6 + HPL[{minus}, t]*HPL[{0, plus}, t]*HPL[{0, minus, minus}, t] + (HPL[{minus}, t]^2*HPL[{0, 0, minus, plus}, t])/2 + (HPL[{minus}, t]^2*HPL[{0, 0, plus, minus}, t])/2 - HPL[{0, plus}, t]*HPL[{0, minus, minus, minus}, t] + (HPL[{minus}, t]^2*HPL[{0, plus, 0, minus}, t])/2 - HPL[{minus}, t]*HPL[{0, 0, minus, minus, plus}, t] - HPL[{minus}, t]*HPL[{0, 0, minus, plus, minus}, t] - HPL[{minus}, t]*HPL[{0, 0, plus, minus, minus}, t] - HPL[{minus}, t]*HPL[{0, plus, 0, minus, minus}, t] + HPL[{0, 0, minus, minus, minus, plus}, t] + HPL[{0, 0, minus, minus, plus, minus}, t] + HPL[{0, 0, minus, plus, minus, minus}, t] + HPL[{0, 0, plus, minus, minus, minus}, t] + HPL[{0, plus, 0, minus, minus, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, minus, minus, 0, plus, minus}, t_]:=(HPL[{minus}, t]^3*HPL[{0, plus, minus}, t])/6 - (HPL[{minus}, t]^2*HPL[{0, minus, plus, minus}, t])/2 - HPL[{minus}, t]^2*HPL[{0, plus, minus, minus}, t] + HPL[{minus}, t]*HPL[{0, minus, minus, plus, minus}, t] + 2*HPL[{minus}, t]*HPL[{0, minus, plus, minus, minus}, t] + 3*HPL[{minus}, t]*HPL[{0, plus, minus, minus, minus}, t] - HPL[{0, minus, minus, minus, plus, minus}, t] - 2*HPL[{0, minus, minus, plus, minus, minus}, t] - 3*HPL[{0, minus, plus, minus, minus, minus}, t] - 4*HPL[{0, plus, minus, minus, minus, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, minus, minus, 0, plus, plus}, t_]:=(HPL[{minus}, t]^3*HPL[{0, plus, plus}, t])/6 - (HPL[{minus}, t]^2*HPL[{0, minus, plus, plus}, t])/2 - (HPL[{minus}, t]^2*HPL[{0, plus, minus, plus}, t])/2 - (HPL[{minus}, t]^2*HPL[{0, plus, plus, minus}, t])/2 + HPL[{minus}, t]*HPL[{0, minus, minus, plus, plus}, t] + HPL[{minus}, t]*HPL[{0, minus, plus, minus, plus}, t] + HPL[{minus}, t]*HPL[{0, minus, plus, plus, minus}, t] + HPL[{minus}, t]*HPL[{0, plus, minus, minus, plus}, t] + HPL[{minus}, t]*HPL[{0, plus, minus, plus, minus}, t] + HPL[{minus}, t]*HPL[{0, plus, plus, minus, minus}, t] - HPL[{0, minus, minus, minus, plus, plus}, t] - HPL[{0, minus, minus, plus, minus, plus}, t] - HPL[{0, minus, minus, plus, plus, minus}, t] - HPL[{0, minus, plus, minus, minus, plus}, t] - HPL[{0, minus, plus, minus, plus, minus}, t] - HPL[{0, minus, plus, plus, minus, minus}, t] - HPL[{0, plus, minus, minus, minus, plus}, t] - HPL[{0, plus, minus, minus, plus, minus}, t] - HPL[{0, plus, minus, plus, minus, minus}, t] - HPL[{0, plus, plus, minus, minus, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, minus, minus, plus, minus, minus}, t_]:=(HPL[{minus}, t]^2*HPL[{minus, plus, minus, minus}, t])/6 - HPL[{minus}, t]*HPL[{minus, plus, minus, minus, minus}, t] + 2*HPL[{minus, plus, minus, minus, minus, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, minus, minus, plus, minus, plus}, t_]:=(2*HPL[{minus}, t]^2*HPL[{minus, plus}, t]^2 + 2*HPL[{minus}, t]*HPL[{minus, plus}, t]*HPL[{minus, plus, minus}, t] + 3*HPL[{minus, plus, minus}, t]^2 - 4*HPL[{minus}, t]^3*HPL[{minus, plus, plus}, t] - 8*HPL[{minus, plus}, t]*HPL[{minus, plus, minus, minus}, t] + 12*HPL[{minus}, t]*HPL[{minus, plus, plus, minus, minus}, t])/12 + HPL[{minus, plus, minus, minus, minus, plus}, t] - HPL[{minus, plus, plus, minus, minus, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, minus, minus, plus, 0, minus}, t_]:=(HPL[{minus}, t]^2*HPL[{0, minus}, t]*HPL[{minus, plus}, t] - HPL[{minus}, t]^3*HPL[{0, minus, plus}, t] - HPL[{minus}, t]^3*HPL[{0, plus, minus}, t] - 2*HPL[{minus}, t]*HPL[{0, minus}, t]*HPL[{minus, plus, minus}, t] + 3*HPL[{minus}, t]^2*HPL[{0, minus, plus, minus}, t] + 6*HPL[{minus}, t]^2*HPL[{0, plus, minus, minus}, t] + 2*HPL[{0, minus}, t]*HPL[{minus, plus, minus, minus}, t] - 6*HPL[{minus}, t]*HPL[{0, minus, plus, minus, minus}, t] - 18*HPL[{minus}, t]*HPL[{0, plus, minus, minus, minus}, t])/6 + HPL[{0, minus, plus, minus, minus, minus}, t] + 4*HPL[{0, plus, minus, minus, minus, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, minus, minus, plus, 0, plus}, t_]:=(HPL[{minus}, t]^2*HPL[{0, plus}, t]*HPL[{minus, plus}, t] - 2*HPL[{minus}, t]^3*HPL[{0, plus, plus}, t] - 2*HPL[{minus}, t]*HPL[{0, plus}, t]*HPL[{minus, plus, minus}, t] + 3*HPL[{minus}, t]^2*HPL[{0, plus, minus, plus}, t] + 6*HPL[{minus}, t]^2*HPL[{0, plus, plus, minus}, t] + 2*HPL[{0, plus}, t]*HPL[{minus, plus, minus, minus}, t] - 6*HPL[{minus}, t]*HPL[{0, plus, minus, minus, plus}, t] - 6*HPL[{minus}, t]*HPL[{0, plus, minus, plus, minus}, t] - 12*HPL[{minus}, t]*HPL[{0, plus, plus, minus, minus}, t])/6 + HPL[{0, plus, minus, minus, minus, plus}, t] + HPL[{0, plus, minus, minus, plus, minus}, t] + HPL[{0, plus, minus, plus, minus, minus}, t] + 2*HPL[{0, plus, plus, minus, minus, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, minus, minus, plus, plus, minus}, t_]:=(-(HPL[{minus}, t]^2*HPL[{minus, plus}, t]^2) + 2*HPL[{minus}, t]^3*HPL[{minus, plus, plus}, t] - 4*HPL[{minus, plus}, t]*HPL[{minus, plus, minus, minus}, t] + 4*HPL[{minus}, t]*HPL[{minus, plus, minus, minus, plus}, t] - 12*HPL[{minus, plus, plus, minus, minus, minus}, t])/12/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, minus, minus, plus, plus, plus}, t_]:=(-HPL[{minus, plus}, t]^3 + 2*HPL[{minus}, t]*HPL[{minus, plus}, t]*HPL[{minus, plus, plus}, t] - 2*HPL[{minus, plus, minus}, t]*HPL[{minus, plus, plus}, t] + HPL[{minus}, t]^2*HPL[{minus, plus, plus, plus}, t] - 2*HPL[{minus}, t]*HPL[{minus, plus, plus, plus, minus}, t] + 2*HPL[{minus, plus, minus, minus, plus, plus}, t] - 6*HPL[{minus, plus, plus, minus, minus, plus}, t] + 2*HPL[{minus, plus, plus, plus, minus, minus}, t])/6/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, minus, 0, minus, minus, minus}, t_]:=(HPL[{minus}, t]^2*HPL[{0, minus, minus, minus}, t] - 8*HPL[{minus}, t]*HPL[{0, minus, minus, minus, minus}, t] + 20*HPL[{0, minus, minus, minus, minus, minus}, t])/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, minus, 0, minus, minus, plus}, t_]:=(HPL[{minus}, t]^2*HPL[{0, minus, minus, plus}, t])/2 - 3*HPL[{minus}, t]*HPL[{0, minus, minus, minus, plus}, t] - HPL[{minus}, t]*HPL[{0, minus, minus, plus, minus}, t] + 6*HPL[{0, minus, minus, minus, minus, plus}, t] + 3*HPL[{0, minus, minus, minus, plus, minus}, t] + HPL[{0, minus, minus, plus, minus, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, minus, 0, minus, 0, minus}, t_]:=(HPL[{minus}, t]^2*HPL[{0, minus}, t]^2)/4 - 2*HPL[{minus}, t]*HPL[{0, minus}, t]*HPL[{0, minus, minus}, t] - HPL[{0, minus, minus}, t]^2 - HPL[{minus}, t]^2*HPL[{0, 0, minus, minus}, t] + 3*HPL[{0, minus}, t]*HPL[{0, minus, minus, minus}, t] + 12*HPL[{minus}, t]*HPL[{0, 0, minus, minus, minus}, t] + 4*HPL[{minus}, t]*HPL[{0, minus, 0, minus, minus}, t] - 12*HPL[{0, 0, minus, minus, minus, minus}, t] - 3*HPL[{0, minus, 0, minus, minus, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, minus, 0, minus, 0, plus}, t_]:=(HPL[{minus}, t]^2*HPL[{0, minus}, t]*HPL[{0, plus}, t] - 4*HPL[{minus}, t]*HPL[{0, plus}, t]*HPL[{0, minus, minus}, t] + HPL[{minus}, t]*HPL[{0, minus}, t]*HPL[{0, minus, plus}, t] - 2*HPL[{0, minus, minus}, t]*HPL[{0, minus, plus}, t] + HPL[{minus}, t]*HPL[{0, minus}, t]*HPL[{0, plus, minus}, t] - 2*HPL[{0, minus, minus}, t]*HPL[{0, plus, minus}, t] - 2*HPL[{minus}, t]^2*HPL[{0, 0, minus, plus}, t] - 2*HPL[{minus}, t]^2*HPL[{0, 0, plus, minus}, t] + 6*HPL[{0, plus}, t]*HPL[{0, minus, minus, minus}, t] + HPL[{0, minus}, t]*HPL[{0, minus, plus, minus}, t] - HPL[{minus}, t]^2*HPL[{0, plus, 0, minus}, t] + 4*HPL[{minus}, t]*HPL[{0, 0, minus, minus, plus}, t] + 4*HPL[{minus}, t]*HPL[{0, 0, minus, plus, minus}, t] + 4*HPL[{minus}, t]*HPL[{0, 0, plus, minus, minus}, t] - HPL[{minus}, t]*HPL[{0, minus, plus, 0, minus}, t] + 2*HPL[{minus}, t]*HPL[{0, plus, 0, minus, minus}, t] - HPL[{minus}, t]*HPL[{0, plus, minus, 0, minus}, t])/2 - 2*HPL[{0, 0, minus, minus, plus, minus}, t] - 2*HPL[{0, 0, minus, plus, minus, minus}, t] + HPL[{0, minus, 0, minus, minus, plus}, t] - HPL[{0, minus, plus, minus, 0, minus}, t]/2 + HPL[{0, plus, minus, 0, minus, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, minus, 0, minus, plus, minus}, t_]:=(HPL[{minus}, t]^2*HPL[{0, minus, plus, minus}, t] - 4*HPL[{minus}, t]*HPL[{0, minus, minus, plus, minus}, t] - 4*HPL[{minus}, t]*HPL[{0, minus, plus, minus, minus}, t] + 6*HPL[{0, minus, minus, minus, plus, minus}, t] + 8*HPL[{0, minus, minus, plus, minus, minus}, t] + 6*HPL[{0, minus, plus, minus, minus, minus}, t])/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, minus, 0, minus, plus, plus}, t_]:=(HPL[{minus}, t]^2*HPL[{0, minus, plus, plus}, t])/2 - 2*HPL[{minus}, t]*HPL[{0, minus, minus, plus, plus}, t] - HPL[{minus}, t]*HPL[{0, minus, plus, minus, plus}, t] - HPL[{minus}, t]*HPL[{0, minus, plus, plus, minus}, t] + 3*HPL[{0, minus, minus, minus, plus, plus}, t] + 2*HPL[{0, minus, minus, plus, minus, plus}, t] + 2*HPL[{0, minus, minus, plus, plus, minus}, t] + HPL[{0, minus, plus, minus, minus, plus}, t] + HPL[{0, minus, plus, minus, plus, minus}, t] + HPL[{0, minus, plus, plus, minus, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, minus, 0, 0, minus, minus}, t_]:=(HPL[{0, minus, minus}, t]^2 + HPL[{minus}, t]^2*HPL[{0, 0, minus, minus}, t] - 6*HPL[{minus}, t]*HPL[{0, 0, minus, minus, minus}, t] - 2*HPL[{minus}, t]*HPL[{0, minus, 0, minus, minus}, t])/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, minus, 0, 0, minus, plus}, t_]:=(-(HPL[{minus}, t]*HPL[{0, minus}, t]*HPL[{0, minus, plus}, t]) + 2*HPL[{0, minus, minus}, t]*HPL[{0, minus, plus}, t] + HPL[{minus}, t]*HPL[{0, minus}, t]*HPL[{0, plus, minus}, t] + HPL[{minus}, t]^2*HPL[{0, 0, minus, plus}, t] - HPL[{0, minus}, t]*HPL[{0, minus, plus, minus}, t] - 2*HPL[{minus}, t]*HPL[{0, 0, minus, plus, minus}, t] - 4*HPL[{minus}, t]*HPL[{0, 0, plus, minus, minus}, t] + HPL[{minus}, t]*HPL[{0, minus, plus, 0, minus}, t] - 2*HPL[{minus}, t]*HPL[{0, plus, 0, minus, minus}, t] - HPL[{minus}, t]*HPL[{0, plus, minus, 0, minus}, t] - 6*HPL[{0, 0, minus, minus, minus, plus}, t] + 2*HPL[{0, 0, minus, plus, minus, minus}, t] - 2*HPL[{0, minus, 0, minus, minus, plus}, t] + HPL[{0, minus, plus, minus, 0, minus}, t])/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, minus, 0, 0, 0, minus}, t_]:=-(HPL[{minus}, t]*HPL[{0, minus}, t]*HPL[{0, 0, minus}, t]) + HPL[{0, 0, minus}, t]*HPL[{0, minus, minus}, t] + (HPL[{minus}, t]^2*HPL[{0, 0, 0, minus}, t])/2 + 4*HPL[{minus}, t]*HPL[{0, 0, 0, minus, minus}, t] + 2*HPL[{minus}, t]*HPL[{0, 0, minus, 0, minus}, t] - 6*HPL[{0, 0, 0, minus, minus, minus}, t] - 3*HPL[{0, 0, minus, 0, minus, minus}, t] - HPL[{0, 0, minus, minus, 0, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, minus, 0, 0, 0, plus}, t_]:=HPL[{minus}, t]*HPL[{0, plus}, t]*HPL[{0, 0, minus}, t] - HPL[{minus}, t]*HPL[{0, minus}, t]*HPL[{0, 0, plus}, t] + HPL[{0, 0, plus}, t]*HPL[{0, minus, minus}, t] + (HPL[{minus}, t]^2*HPL[{0, 0, 0, plus}, t])/2 - HPL[{0, plus}, t]*HPL[{0, 0, minus, minus}, t] - HPL[{minus}, t]*HPL[{0, 0, 0, minus, plus}, t] - HPL[{minus}, t]*HPL[{0, 0, 0, plus, minus}, t] - HPL[{minus}, t]*HPL[{0, 0, plus, 0, minus}, t] - HPL[{minus}, t]*HPL[{0, plus, 0, 0, minus}, t] + HPL[{0, 0, 0, minus, minus, plus}, t] + HPL[{0, 0, 0, minus, plus, minus}, t] + HPL[{0, 0, 0, plus, minus, minus}, t] + HPL[{0, 0, plus, 0, minus, minus}, t] + HPL[{0, plus, 0, 0, minus, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, minus, 0, 0, plus, minus}, t_]:=-(HPL[{minus}, t]*HPL[{0, minus}, t]*HPL[{0, plus, minus}, t]) + HPL[{0, minus, minus}, t]*HPL[{0, plus, minus}, t] + (HPL[{minus}, t]^2*HPL[{0, 0, plus, minus}, t])/2 + HPL[{minus}, t]*HPL[{0, 0, minus, plus, minus}, t] + 2*HPL[{minus}, t]*HPL[{0, 0, plus, minus, minus}, t] + 2*HPL[{minus}, t]*HPL[{0, plus, 0, minus, minus}, t] + HPL[{minus}, t]*HPL[{0, plus, minus, 0, minus}, t] - HPL[{0, 0, minus, minus, plus, minus}, t] - 2*HPL[{0, 0, minus, plus, minus, minus}, t] - 3*HPL[{0, 0, plus, minus, minus, minus}, t] - 3*HPL[{0, plus, 0, minus, minus, minus}, t] - HPL[{0, plus, minus, 0, minus, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, minus, 0, 0, plus, plus}, t_]:=(HPL[{minus}, t]^2*HPL[{0, plus}, t]^2 + 4*HPL[{minus}, t]*HPL[{0, plus}, t]*HPL[{0, plus, minus}, t] - 8*HPL[{minus}, t]*HPL[{0, minus}, t]*HPL[{0, plus, plus}, t] + 8*HPL[{0, minus, minus}, t]*HPL[{0, plus, plus}, t] - 2*HPL[{minus}, t]^2*HPL[{0, plus, 0, plus}, t] - 4*HPL[{0, plus}, t]*HPL[{0, plus, minus, minus}, t] + 8*HPL[{minus}, t]*HPL[{0, 0, minus, plus, plus}, t] - 8*HPL[{minus}, t]*HPL[{0, 0, plus, plus, minus}, t] + 4*HPL[{minus}, t]*HPL[{0, plus, 0, minus, plus}, t] - 4*HPL[{minus}, t]*HPL[{0, plus, minus, 0, plus}, t] + 8*HPL[{minus}, t]*HPL[{0, plus, plus, 0, minus}, t] - 8*HPL[{0, 0, minus, minus, plus, plus}, t] - 8*HPL[{0, 0, minus, plus, minus, plus}, t] - 8*HPL[{0, 0, minus, plus, plus, minus}, t] + 8*HPL[{0, 0, plus, plus, minus, minus}, t] - 4*HPL[{0, plus, 0, minus, minus, plus}, t] - 4*HPL[{0, plus, 0, minus, plus, minus}, t] + 4*HPL[{0, plus, minus, 0, minus, plus}, t] + 4*HPL[{0, plus, minus, 0, plus, minus}, t] + 4*HPL[{0, plus, minus, minus, 0, plus}, t] - 8*HPL[{0, plus, plus, 0, minus, minus}, t])/8/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, minus, 0, plus, minus, minus}, t_]:=(HPL[{minus}, t]^2*HPL[{0, plus, minus, minus}, t])/2 - HPL[{minus}, t]*HPL[{0, minus, plus, minus, minus}, t] - 3*HPL[{minus}, t]*HPL[{0, plus, minus, minus, minus}, t] + HPL[{0, minus, minus, plus, minus, minus}, t] + 3*HPL[{0, minus, plus, minus, minus, minus}, t] + 6*HPL[{0, plus, minus, minus, minus, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, minus, 0, plus, minus, plus}, t_]:=(HPL[{minus}, t]^2*HPL[{0, plus, minus, plus}, t])/2 - HPL[{minus}, t]*HPL[{0, minus, plus, minus, plus}, t] - 2*HPL[{minus}, t]*HPL[{0, plus, minus, minus, plus}, t] - HPL[{minus}, t]*HPL[{0, plus, minus, plus, minus}, t] + HPL[{0, minus, minus, plus, minus, plus}, t] + 2*HPL[{0, minus, plus, minus, minus, plus}, t] + HPL[{0, minus, plus, minus, plus, minus}, t] + 3*HPL[{0, plus, minus, minus, minus, plus}, t] + 2*HPL[{0, plus, minus, minus, plus, minus}, t] + HPL[{0, plus, minus, plus, minus, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, minus, 0, plus, 0, minus}, t_]:=-(HPL[{0, minus, minus}, t]*HPL[{0, minus, plus}, t]) - HPL[{0, minus, minus}, t]*HPL[{0, plus, minus}, t] + HPL[{0, minus}, t]*HPL[{0, minus, minus, plus}, t] + HPL[{0, minus}, t]*HPL[{0, minus, plus, minus}, t] + (HPL[{minus}, t]^2*HPL[{0, plus, 0, minus}, t])/2 + HPL[{0, minus}, t]*HPL[{0, plus, minus, minus}, t] - HPL[{minus}, t]*HPL[{0, minus, plus, 0, minus}, t] - 2*HPL[{minus}, t]*HPL[{0, plus, 0, minus, minus}, t] - HPL[{minus}, t]*HPL[{0, plus, minus, 0, minus}, t] + HPL[{0, minus, plus, 0, minus, minus}, t] + 3*HPL[{0, plus, 0, minus, minus, minus}, t] + HPL[{0, plus, minus, 0, minus, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, minus, 0, plus, 0, plus}, t_]:=-(HPL[{minus}, t]*HPL[{0, plus}, t]*HPL[{0, minus, plus}, t]) - HPL[{minus}, t]*HPL[{0, plus}, t]*HPL[{0, plus, minus}, t] + 2*HPL[{minus}, t]*HPL[{0, minus}, t]*HPL[{0, plus, plus}, t] - 2*HPL[{0, minus, minus}, t]*HPL[{0, plus, plus}, t] + HPL[{0, plus}, t]*HPL[{0, minus, minus, plus}, t] + HPL[{0, plus}, t]*HPL[{0, minus, plus, minus}, t] + (HPL[{minus}, t]^2*HPL[{0, plus, 0, plus}, t])/2 + HPL[{0, plus}, t]*HPL[{0, plus, minus, minus}, t] - HPL[{minus}, t]*HPL[{0, plus, 0, minus, plus}, t] - HPL[{minus}, t]*HPL[{0, plus, 0, plus, minus}, t] - 2*HPL[{minus}, t]*HPL[{0, plus, plus, 0, minus}, t] + HPL[{0, plus, 0, minus, minus, plus}, t] + HPL[{0, plus, 0, minus, plus, minus}, t] + HPL[{0, plus, 0, plus, minus, minus}, t] + 2*HPL[{0, plus, plus, 0, minus, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, minus, 0, plus, plus, minus}, t_]:=(HPL[{minus}, t]^2*HPL[{0, plus, plus, minus}, t])/2 - HPL[{minus}, t]*HPL[{0, minus, plus, plus, minus}, t] - HPL[{minus}, t]*HPL[{0, plus, minus, plus, minus}, t] - 2*HPL[{minus}, t]*HPL[{0, plus, plus, minus, minus}, t] + HPL[{0, minus, minus, plus, plus, minus}, t] + HPL[{0, minus, plus, minus, plus, minus}, t] + 2*HPL[{0, minus, plus, plus, minus, minus}, t] + HPL[{0, plus, minus, minus, plus, minus}, t] + 2*HPL[{0, plus, minus, plus, minus, minus}, t] + 3*HPL[{0, plus, plus, minus, minus, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, minus, 0, plus, plus, plus}, t_]:=(HPL[{minus}, t]^2*HPL[{0, plus, plus, plus}, t])/2 - HPL[{minus}, t]*HPL[{0, minus, plus, plus, plus}, t] - HPL[{minus}, t]*HPL[{0, plus, minus, plus, plus}, t] - HPL[{minus}, t]*HPL[{0, plus, plus, minus, plus}, t] - HPL[{minus}, t]*HPL[{0, plus, plus, plus, minus}, t] + HPL[{0, minus, minus, plus, plus, plus}, t] + HPL[{0, minus, plus, minus, plus, plus}, t] + HPL[{0, minus, plus, plus, minus, plus}, t] + HPL[{0, minus, plus, plus, plus, minus}, t] + HPL[{0, plus, minus, minus, plus, plus}, t] + HPL[{0, plus, minus, plus, minus, plus}, t] + HPL[{0, plus, minus, plus, plus, minus}, t] + HPL[{0, plus, plus, minus, minus, plus}, t] + HPL[{0, plus, plus, minus, plus, minus}, t] + HPL[{0, plus, plus, plus, minus, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, minus, plus, minus, minus, minus}, t_]:=(HPL[{minus}, t]*HPL[{minus, plus, minus, minus, minus}, t] - 4*HPL[{minus, plus, minus, minus, minus, minus}, t])/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, minus, plus, minus, minus, plus}, t_]:=(-HPL[{minus, plus, minus}, t]^2 + 2*HPL[{minus, plus}, t]*HPL[{minus, plus, minus, minus}, t] - 6*HPL[{minus, plus, minus, minus, minus, plus}, t])/4/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, minus, plus, minus, 0, minus}, t_]:=(-2*HPL[{minus}, t]*HPL[{minus, plus}, t]*HPL[{0, minus, minus}, t] + HPL[{minus}, t]*HPL[{0, minus}, t]*HPL[{minus, plus, minus}, t] + 2*HPL[{0, minus, minus}, t]*HPL[{minus, plus, minus}, t] + 2*HPL[{minus}, t]^2*HPL[{0, minus, minus, plus}, t] + HPL[{minus}, t]^2*HPL[{0, minus, plus, minus}, t] - 2*HPL[{0, minus}, t]*HPL[{minus, plus, minus, minus}, t] - 4*HPL[{minus}, t]*HPL[{0, minus, minus, plus, minus}, t] - 4*HPL[{minus}, t]*HPL[{0, minus, plus, minus, minus}, t] + 4*HPL[{0, minus, minus, plus, minus, minus}, t] + 6*HPL[{0, minus, plus, minus, minus, minus}, t])/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, minus, plus, minus, 0, plus}, t_]:=(-(HPL[{minus}, t]*HPL[{minus, plus}, t]*HPL[{0, minus, plus}, t]) - HPL[{minus}, t]*HPL[{minus, plus}, t]*HPL[{0, plus, minus}, t] + HPL[{minus}, t]*HPL[{0, plus}, t]*HPL[{minus, plus, minus}, t] + HPL[{0, minus, plus}, t]*HPL[{minus, plus, minus}, t] + HPL[{0, plus, minus}, t]*HPL[{minus, plus, minus}, t] + 2*HPL[{minus}, t]^2*HPL[{0, minus, plus, plus}, t] + HPL[{minus}, t]^2*HPL[{0, plus, minus, plus}, t] - 2*HPL[{0, plus}, t]*HPL[{minus, plus, minus, minus}, t] - 2*HPL[{minus}, t]*HPL[{0, minus, plus, minus, plus}, t] - 4*HPL[{minus}, t]*HPL[{0, minus, plus, plus, minus}, t] - 2*HPL[{minus}, t]*HPL[{0, plus, minus, plus, minus}, t])/2 + HPL[{0, minus, plus, minus, minus, plus}, t] + HPL[{0, minus, plus, minus, plus, minus}, t] + 2*HPL[{0, minus, plus, plus, minus, minus}, t] + HPL[{0, plus, minus, plus, minus, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, minus, plus, minus, plus, minus}, t_]:=-HPL[{minus, plus, minus}, t]^2/4 + HPL[{minus, plus}, t]*HPL[{minus, plus, minus, minus}, t] - HPL[{minus}, t]*HPL[{minus, plus, minus, minus, plus}, t] - HPL[{minus}, t]*HPL[{minus, plus, plus, minus, minus}, t] + 3*HPL[{minus, plus, plus, minus, minus, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, minus, plus, minus, plus, plus}, t_]:=(2*HPL[{minus, plus}, t]^3 - 3*HPL[{minus}, t]*HPL[{minus, plus}, t]*HPL[{minus, plus, plus}, t] + 3*HPL[{minus, plus, minus}, t]*HPL[{minus, plus, plus}, t] - 3*HPL[{minus}, t]^2*HPL[{minus, plus, plus, plus}, t] + 6*HPL[{minus}, t]*HPL[{minus, plus, plus, plus, minus}, t] - 6*HPL[{minus, plus, minus, minus, plus, plus}, t] + 12*HPL[{minus, plus, plus, minus, minus, plus}, t] - 6*HPL[{minus, plus, plus, plus, minus, minus}, t])/6/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, minus, plus, 0, minus, minus}, t_]:=(HPL[{minus}, t]*HPL[{minus, plus}, t]*HPL[{0, minus, minus}, t] - HPL[{0, minus, minus}, t]*HPL[{minus, plus, minus}, t] - HPL[{minus}, t]^2*HPL[{0, minus, minus, plus}, t] - HPL[{minus}, t]^2*HPL[{0, minus, plus, minus}, t] - HPL[{minus}, t]^2*HPL[{0, plus, minus, minus}, t] + 2*HPL[{minus}, t]*HPL[{0, minus, minus, plus, minus}, t] + 4*HPL[{minus}, t]*HPL[{0, minus, plus, minus, minus}, t] + 6*HPL[{minus}, t]*HPL[{0, plus, minus, minus, minus}, t] - 2*HPL[{0, minus, minus, plus, minus, minus}, t] - 6*HPL[{0, minus, plus, minus, minus, minus}, t] - 12*HPL[{0, plus, minus, minus, minus, minus}, t])/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, minus, plus, 0, minus, plus}, t_]:=(HPL[{minus}, t]*HPL[{minus, plus}, t]*HPL[{0, minus, plus}, t] - HPL[{0, minus, plus}, t]*HPL[{minus, plus, minus}, t] - 2*HPL[{minus}, t]^2*HPL[{0, minus, plus, plus}, t] - HPL[{minus}, t]^2*HPL[{0, plus, minus, plus}, t] + 2*HPL[{minus}, t]*HPL[{0, minus, plus, minus, plus}, t] + 4*HPL[{minus}, t]*HPL[{0, minus, plus, plus, minus}, t] + 4*HPL[{minus}, t]*HPL[{0, plus, minus, minus, plus}, t] + 2*HPL[{minus}, t]*HPL[{0, plus, minus, plus, minus}, t] - 2*HPL[{0, minus, plus, minus, minus, plus}, t] - 2*HPL[{0, minus, plus, minus, plus, minus}, t] - 4*HPL[{0, minus, plus, plus, minus, minus}, t] - 6*HPL[{0, plus, minus, minus, minus, plus}, t] - 4*HPL[{0, plus, minus, minus, plus, minus}, t] - 2*HPL[{0, plus, minus, plus, minus, minus}, t])/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, minus, plus, 0, 0, minus}, t_]:=(HPL[{minus}, t]*HPL[{minus, plus}, t]*HPL[{0, 0, minus}, t] - HPL[{0, 0, minus}, t]*HPL[{minus, plus, minus}, t] - HPL[{minus}, t]^2*HPL[{0, 0, minus, plus}, t] - HPL[{minus}, t]^2*HPL[{0, 0, plus, minus}, t] - HPL[{minus}, t]^2*HPL[{0, plus, 0, minus}, t] + 2*HPL[{minus}, t]*HPL[{0, 0, minus, plus, minus}, t] + 4*HPL[{minus}, t]*HPL[{0, 0, plus, minus, minus}, t] + 4*HPL[{minus}, t]*HPL[{0, plus, 0, minus, minus}, t] + 2*HPL[{minus}, t]*HPL[{0, plus, minus, 0, minus}, t] - 2*HPL[{0, 0, minus, plus, minus, minus}, t] - 6*HPL[{0, 0, plus, minus, minus, minus}, t] - 6*HPL[{0, plus, 0, minus, minus, minus}, t] - 4*HPL[{0, plus, minus, 0, minus, minus}, t] - 2*HPL[{0, plus, minus, minus, 0, minus}, t])/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, minus, plus, 0, 0, plus}, t_]:=(-(HPL[{minus}, t]^2*HPL[{0, plus}, t]^2) + 2*HPL[{minus}, t]*HPL[{minus, plus}, t]*HPL[{0, 0, plus}, t] + 2*HPL[{minus}, t]*HPL[{0, plus}, t]*HPL[{0, plus, minus}, t] - 2*HPL[{0, 0, plus}, t]*HPL[{minus, plus, minus}, t] - 2*HPL[{0, plus}, t]*HPL[{0, plus, minus, minus}, t] + 2*HPL[{minus}, t]*HPL[{0, plus, 0, minus, plus}, t] + 2*HPL[{minus}, t]*HPL[{0, plus, minus, 0, plus}, t] - 2*HPL[{0, plus, 0, minus, minus, plus}, t] - 2*HPL[{0, plus, 0, minus, plus, minus}, t] - 2*HPL[{0, plus, minus, 0, minus, plus}, t] - 2*HPL[{0, plus, minus, 0, plus, minus}, t] - 2*HPL[{0, plus, minus, minus, 0, plus}, t])/4/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, minus, plus, 0, plus, minus}, t_]:=(HPL[{minus}, t]*HPL[{minus, plus}, t]*HPL[{0, plus, minus}, t] - HPL[{0, plus, minus}, t]*HPL[{minus, plus, minus}, t] - HPL[{minus}, t]^2*HPL[{0, plus, minus, plus}, t] - 2*HPL[{minus}, t]^2*HPL[{0, plus, plus, minus}, t] + 4*HPL[{minus}, t]*HPL[{0, plus, minus, plus, minus}, t] + 8*HPL[{minus}, t]*HPL[{0, plus, plus, minus, minus}, t] - 2*HPL[{0, plus, minus, minus, plus, minus}, t] - 6*HPL[{0, plus, minus, plus, minus, minus}, t] - 12*HPL[{0, plus, plus, minus, minus, minus}, t])/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, minus, plus, 0, plus, plus}, t_]:=(HPL[{minus}, t]*HPL[{minus, plus}, t]*HPL[{0, plus, plus}, t] - HPL[{0, plus, plus}, t]*HPL[{minus, plus, minus}, t] - 3*HPL[{minus}, t]^2*HPL[{0, plus, plus, plus}, t] + 2*HPL[{minus}, t]*HPL[{0, plus, minus, plus, plus}, t] + 4*HPL[{minus}, t]*HPL[{0, plus, plus, minus, plus}, t] + 6*HPL[{minus}, t]*HPL[{0, plus, plus, plus, minus}, t] - 2*HPL[{0, plus, minus, minus, plus, plus}, t] - 2*HPL[{0, plus, minus, plus, minus, plus}, t] - 2*HPL[{0, plus, minus, plus, plus, minus}, t] - 4*HPL[{0, plus, plus, minus, minus, plus}, t] - 4*HPL[{0, plus, plus, minus, plus, minus}, t] - 6*HPL[{0, plus, plus, plus, minus, minus}, t])/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, minus, plus, plus, minus, minus}, t_]:=(HPL[{minus, plus, minus}, t]^2 + 2*(HPL[{minus}, t]^2*HPL[{minus, plus}, t]^2 + HPL[{minus}, t]*HPL[{minus, plus}, t]*HPL[{minus, plus, minus}, t] - 2*HPL[{minus}, t]^3*HPL[{minus, plus, plus}, t] - HPL[{minus}, t]^2*HPL[{minus, plus, minus, plus}, t]) + 8*HPL[{minus}, t]*HPL[{minus, plus, plus, minus, minus}, t])/8/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, minus, plus, plus, minus, plus}, t_]:=(5*HPL[{minus, plus}, t]^3)/12 - HPL[{minus}, t]*HPL[{minus, plus}, t]*HPL[{minus, plus, plus}, t] + HPL[{minus, plus, minus}, t]*HPL[{minus, plus, plus}, t] - (HPL[{minus, plus}, t]*HPL[{minus, plus, minus, plus}, t])/2 + (HPL[{minus}, t]^2*HPL[{minus, plus, plus, plus}, t])/2 - HPL[{minus}, t]*HPL[{minus, plus, plus, plus, minus}, t] + HPL[{minus, plus, plus, minus, minus, plus}, t] + HPL[{minus, plus, plus, plus, minus, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, minus, plus, plus, 0, minus}, t_]:=(HPL[{0, minus}, t]*HPL[{minus, plus}, t]^2 - 2*HPL[{minus}, t]*HPL[{minus, plus}, t]*HPL[{0, minus, plus}, t] - 2*HPL[{minus}, t]*HPL[{minus, plus}, t]*HPL[{0, plus, minus}, t] + 2*HPL[{0, minus, plus}, t]*HPL[{minus, plus, minus}, t] + 2*HPL[{0, plus, minus}, t]*HPL[{minus, plus, minus}, t] + 2*HPL[{minus}, t]^2*HPL[{0, minus, plus, plus}, t] + 2*HPL[{minus}, t]^2*HPL[{0, plus, minus, plus}, t] + 2*HPL[{minus}, t]^2*HPL[{0, plus, plus, minus}, t] - 2*HPL[{0, minus}, t]*HPL[{minus, plus, minus, plus}, t] - 4*HPL[{minus}, t]*HPL[{0, minus, plus, plus, minus}, t] - 4*HPL[{minus}, t]*HPL[{0, plus, minus, plus, minus}, t] - 8*HPL[{minus}, t]*HPL[{0, plus, plus, minus, minus}, t])/4 + HPL[{0, minus, plus, plus, minus, minus}, t] + HPL[{0, plus, minus, plus, minus, minus}, t] + 3*HPL[{0, plus, plus, minus, minus, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, minus, plus, plus, 0, plus}, t_]:=(HPL[{0, plus}, t]*HPL[{minus, plus}, t]^2)/4 - HPL[{minus}, t]*HPL[{minus, plus}, t]*HPL[{0, plus, plus}, t] + HPL[{0, plus, plus}, t]*HPL[{minus, plus, minus}, t] + (3*HPL[{minus}, t]^2*HPL[{0, plus, plus, plus}, t])/2 - (HPL[{0, plus}, t]*HPL[{minus, plus, minus, plus}, t])/2 - HPL[{minus}, t]*HPL[{0, plus, plus, minus, plus}, t] - 3*HPL[{minus}, t]*HPL[{0, plus, plus, plus, minus}, t] + HPL[{0, plus, plus, minus, minus, plus}, t] + HPL[{0, plus, plus, minus, plus, minus}, t] + 3*HPL[{0, plus, plus, plus, minus, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, minus, plus, plus, plus, minus}, t_]:=(-HPL[{minus, plus}, t]^3 + 3*HPL[{minus}, t]*HPL[{minus, plus}, t]*HPL[{minus, plus, plus}, t] - 2*HPL[{minus, plus, minus}, t]*HPL[{minus, plus, plus}, t] + 2*HPL[{minus, plus}, t]*HPL[{minus, plus, minus, plus}, t] - 3*HPL[{minus}, t]^2*HPL[{minus, plus, plus, plus}, t] - 2*HPL[{minus}, t]*HPL[{minus, plus, minus, plus, plus}, t] + 5*HPL[{minus}, t]*HPL[{minus, plus, plus, plus, minus}, t] - 4*HPL[{minus, plus, plus, plus, minus, minus}, t])/4/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, minus, plus, plus, plus, plus}, t_]:=(HPL[{minus, plus, plus}, t]^2 - HPL[{minus, plus}, t]*HPL[{minus, plus, plus, plus}, t] - 2*HPL[{minus, plus, minus, plus, plus, plus}, t] + HPL[{minus, plus, plus, plus, minus, plus}, t])/4/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, 0, minus, minus, minus, minus}, t_]:=HPL[{minus}, t]*HPL[{0, minus, minus, minus, minus}, t] - 5*HPL[{0, minus, minus, minus, minus, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, 0, minus, minus, minus, plus}, t_]:=HPL[{minus}, t]*HPL[{0, minus, minus, minus, plus}, t] - 4*HPL[{0, minus, minus, minus, minus, plus}, t] - HPL[{0, minus, minus, minus, plus, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, 0, minus, minus, 0, minus}, t_]:=HPL[{minus}, t]*HPL[{0, minus}, t]*HPL[{0, minus, minus}, t] + 2*HPL[{0, minus, minus}, t]^2 - 3*HPL[{0, minus}, t]*HPL[{0, minus, minus, minus}, t] - 6*HPL[{minus}, t]*HPL[{0, 0, minus, minus, minus}, t] - 3*HPL[{minus}, t]*HPL[{0, minus, 0, minus, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, 0, minus, minus, 0, plus}, t_]:=(2*HPL[{minus}, t]*HPL[{0, plus}, t]*HPL[{0, minus, minus}, t] - HPL[{minus}, t]*HPL[{0, minus}, t]*HPL[{0, minus, plus}, t] + 4*HPL[{0, minus, minus}, t]*HPL[{0, minus, plus}, t] - HPL[{minus}, t]*HPL[{0, minus}, t]*HPL[{0, plus, minus}, t] + 4*HPL[{0, minus, minus}, t]*HPL[{0, plus, minus}, t] - 6*HPL[{0, plus}, t]*HPL[{0, minus, minus, minus}, t] - 3*HPL[{0, minus}, t]*HPL[{0, minus, plus, minus}, t] + HPL[{minus}, t]*HPL[{0, minus, plus, 0, minus}, t] + HPL[{minus}, t]*HPL[{0, plus, minus, 0, minus}, t] - 12*HPL[{0, 0, minus, minus, minus, plus}, t] - 12*HPL[{0, 0, plus, minus, minus, minus}, t] - 6*HPL[{0, minus, 0, minus, minus, plus}, t] + 2*HPL[{0, minus, plus, 0, minus, minus}, t] + 3*HPL[{0, minus, plus, minus, 0, minus}, t] - 6*HPL[{0, plus, 0, minus, minus, minus}, t] - 4*HPL[{0, plus, minus, 0, minus, minus}, t])/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, 0, minus, minus, plus, minus}, t_]:=HPL[{minus}, t]*HPL[{0, minus, minus, plus, minus}, t] - 3*HPL[{0, minus, minus, minus, plus, minus}, t] - 2*HPL[{0, minus, minus, plus, minus, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, 0, minus, minus, plus, plus}, t_]:=HPL[{minus}, t]*HPL[{0, minus, minus, plus, plus}, t] - 3*HPL[{0, minus, minus, minus, plus, plus}, t] - HPL[{0, minus, minus, plus, minus, plus}, t] - HPL[{0, minus, minus, plus, plus, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, 0, minus, 0, minus, minus}, t_]:=-HPL[{0, minus, minus}, t]^2 + HPL[{minus}, t]*HPL[{0, minus, 0, minus, minus}, t] + 3*(4*HPL[{0, 0, minus, minus, minus, minus}, t] + HPL[{0, minus, 0, minus, minus, minus}, t])/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, 0, minus, 0, minus, plus}, t_]:=(HPL[{minus}, t]*HPL[{0, minus}, t]*HPL[{0, minus, plus}, t] - 4*HPL[{0, minus, minus}, t]*HPL[{0, minus, plus}, t] - HPL[{minus}, t]*HPL[{0, minus}, t]*HPL[{0, plus, minus}, t] + 3*HPL[{0, minus}, t]*HPL[{0, minus, plus, minus}, t] - 2*HPL[{0, minus}, t]*HPL[{0, plus, minus, minus}, t] - 4*HPL[{minus}, t]*HPL[{0, 0, minus, minus, plus}, t] + 4*HPL[{minus}, t]*HPL[{0, 0, plus, minus, minus}, t] - HPL[{minus}, t]*HPL[{0, minus, plus, 0, minus}, t] + 2*HPL[{minus}, t]*HPL[{0, plus, 0, minus, minus}, t] + HPL[{minus}, t]*HPL[{0, plus, minus, 0, minus}, t] + 24*HPL[{0, 0, minus, minus, minus, plus}, t] + 4*HPL[{0, 0, minus, minus, plus, minus}, t] + 12*HPL[{0, 0, plus, minus, minus, minus}, t] + 8*HPL[{0, minus, 0, minus, minus, plus}, t] - 2*HPL[{0, minus, plus, 0, minus, minus}, t] - 3*HPL[{0, minus, plus, minus, 0, minus}, t] + 6*HPL[{0, plus, 0, minus, minus, minus}, t] + 4*HPL[{0, plus, minus, 0, minus, minus}, t] + 2*HPL[{0, plus, minus, minus, 0, minus}, t])/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, 0, minus, 0, 0, minus}, t_]:=HPL[{0, minus}, t]^3/6 + HPL[{minus}, t]*HPL[{0, minus}, t]*HPL[{0, 0, minus}, t] - 2*HPL[{0, 0, minus}, t]*HPL[{0, minus, minus}, t] - 6*HPL[{minus}, t]*HPL[{0, 0, 0, minus, minus}, t] - 3*HPL[{minus}, t]*HPL[{0, 0, minus, 0, minus}, t] + 12*HPL[{0, 0, 0, minus, minus, minus}, t] + 6*HPL[{0, 0, minus, 0, minus, minus}, t] + 2*HPL[{0, 0, minus, minus, 0, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, 0, minus, 0, 0, plus}, t_]:=(HPL[{0, minus}, t]^2*HPL[{0, plus}, t])/2 - 2*HPL[{minus}, t]*HPL[{0, plus}, t]*HPL[{0, 0, minus}, t] + HPL[{minus}, t]*HPL[{0, minus}, t]*HPL[{0, 0, plus}, t] - 2*HPL[{0, 0, plus}, t]*HPL[{0, minus, minus}, t] + HPL[{0, 0, minus}, t]*HPL[{0, plus, minus}, t] + 2*HPL[{0, plus}, t]*HPL[{0, 0, minus, minus}, t] - HPL[{0, minus}, t]*HPL[{0, 0, minus, plus}, t] - HPL[{0, minus}, t]*HPL[{0, 0, plus, minus}, t] - HPL[{0, minus}, t]*HPL[{0, plus, 0, minus}, t] + 3*HPL[{minus}, t]*HPL[{0, 0, 0, minus, plus}, t] + 3*HPL[{minus}, t]*HPL[{0, 0, 0, plus, minus}, t] + 3*HPL[{minus}, t]*HPL[{0, 0, plus, 0, minus}, t] + 2*HPL[{minus}, t]*HPL[{0, plus, 0, 0, minus}, t] - 3*HPL[{0, 0, 0, minus, plus, minus}, t] - 6*HPL[{0, 0, 0, plus, minus, minus}, t] + HPL[{0, 0, minus, 0, minus, plus}, t] + HPL[{0, 0, minus, plus, 0, minus}, t] - 4*HPL[{0, 0, plus, 0, minus, minus}, t] - HPL[{0, 0, plus, minus, 0, minus}, t] - 2*HPL[{0, plus, 0, 0, minus, minus}, t] - HPL[{0, plus, minus, 0, 0, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, 0, minus, 0, plus, minus}, t_]:=HPL[{minus}, t]*HPL[{0, minus}, t]*HPL[{0, plus, minus}, t] - 2*HPL[{0, minus, minus}, t]*HPL[{0, plus, minus}, t] + (HPL[{0, minus}, t]*HPL[{0, minus, plus, minus}, t])/2 + HPL[{0, minus}, t]*HPL[{0, plus, minus, minus}, t] - 2*HPL[{minus}, t]*HPL[{0, 0, minus, plus, minus}, t] - 4*HPL[{minus}, t]*HPL[{0, 0, plus, minus, minus}, t] - 2*HPL[{minus}, t]*HPL[{0, plus, 0, minus, minus}, t] - HPL[{minus}, t]*HPL[{0, plus, minus, 0, minus}, t] + 2*HPL[{0, 0, minus, minus, plus, minus}, t] + 4*HPL[{0, 0, minus, plus, minus, minus}, t] + 6*HPL[{0, 0, plus, minus, minus, minus}, t] - HPL[{0, minus, plus, 0, minus, minus}, t] - HPL[{0, minus, plus, minus, 0, minus}, t]/2 + 3*HPL[{0, plus, 0, minus, minus, minus}, t] - HPL[{0, plus, minus, minus, 0, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, 0, minus, 0, plus, plus}, t_]:=(HPL[{0, minus, plus}, t]^2 - 4*HPL[{minus}, t]*HPL[{0, plus}, t]*HPL[{0, plus, minus}, t] - HPL[{0, plus, minus}, t]^2 + 4*HPL[{minus}, t]*HPL[{0, minus}, t]*HPL[{0, plus, plus}, t] - 8*HPL[{0, minus, minus}, t]*HPL[{0, plus, plus}, t] + 4*HPL[{0, plus}, t]*HPL[{0, plus, minus, minus}, t] + 2*HPL[{0, minus}, t]*HPL[{0, plus, minus, plus}, t] + 4*HPL[{0, minus}, t]*HPL[{0, plus, plus, minus}, t] - 8*HPL[{minus}, t]*HPL[{0, 0, minus, plus, plus}, t] + 8*HPL[{minus}, t]*HPL[{0, 0, plus, plus, minus}, t] + 4*HPL[{minus}, t]*HPL[{0, plus, 0, plus, minus}, t] + 4*HPL[{minus}, t]*HPL[{0, plus, minus, 0, plus}, t] - 4*HPL[{minus}, t]*HPL[{0, plus, plus, 0, minus}, t] + 8*HPL[{0, 0, minus, minus, plus, plus}, t] + 8*HPL[{0, 0, minus, plus, minus, plus}, t] + 8*HPL[{0, 0, minus, plus, plus, minus}, t] - 8*HPL[{0, 0, plus, plus, minus, minus}, t] - 2*HPL[{0, minus, plus, 0, minus, plus}, t] - 4*HPL[{0, plus, 0, plus, minus, minus}, t] - 6*HPL[{0, plus, minus, 0, minus, plus}, t] - 4*HPL[{0, plus, minus, 0, plus, minus}, t] - 4*HPL[{0, plus, minus, minus, 0, plus}, t] - 2*HPL[{0, plus, minus, plus, 0, minus}, t] - 4*HPL[{0, plus, plus, minus, 0, minus}, t])/4/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, 0, minus, plus, minus, minus}, t_]:=HPL[{minus}, t]*HPL[{0, minus, plus, minus, minus}, t] - 2*HPL[{0, minus, minus, plus, minus, minus}, t] - 3*HPL[{0, minus, plus, minus, minus, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, 0, minus, plus, minus, plus}, t_]:=HPL[{minus}, t]*HPL[{0, minus, plus, minus, plus}, t] - 2*HPL[{0, minus, minus, plus, minus, plus}, t] - 2*HPL[{0, minus, plus, minus, minus, plus}, t] - HPL[{0, minus, plus, minus, plus, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, 0, minus, plus, 0, minus}, t_]:=2*HPL[{0, minus, minus}, t]*HPL[{0, minus, plus}, t] + 2*HPL[{0, minus, minus}, t]*HPL[{0, plus, minus}, t] - 2*HPL[{0, minus}, t]*HPL[{0, minus, minus, plus}, t] - 2*HPL[{0, minus}, t]*HPL[{0, minus, plus, minus}, t] - 2*HPL[{0, minus}, t]*HPL[{0, plus, minus, minus}, t] + HPL[{minus}, t]*HPL[{0, minus, plus, 0, minus}, t] + HPL[{0, minus, plus, minus, 0, minus}, t] + 2*HPL[{0, plus, minus, 0, minus, minus}, t] + 2*HPL[{0, plus, minus, minus, 0, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, 0, minus, plus, 0, plus}, t_]:=HPL[{minus}, t]*HPL[{0, plus}, t]*HPL[{0, minus, plus}, t] + HPL[{minus}, t]*HPL[{0, plus}, t]*HPL[{0, plus, minus}, t] - 2*HPL[{minus}, t]*HPL[{0, minus}, t]*HPL[{0, plus, plus}, t] + 4*HPL[{0, minus, minus}, t]*HPL[{0, plus, plus}, t] - 2*HPL[{0, plus}, t]*HPL[{0, minus, minus, plus}, t] - HPL[{0, plus}, t]*HPL[{0, minus, plus, minus}, t] - HPL[{0, minus}, t]*HPL[{0, plus, minus, plus}, t] - 2*HPL[{0, minus}, t]*HPL[{0, plus, plus, minus}, t] - HPL[{minus}, t]*HPL[{0, plus, minus, 0, plus}, t] + 2*HPL[{minus}, t]*HPL[{0, plus, plus, 0, minus}, t] + HPL[{0, plus, minus, 0, minus, plus}, t] + HPL[{0, plus, minus, 0, plus, minus}, t] + HPL[{0, plus, minus, plus, 0, minus}, t] + 2*HPL[{0, plus, plus, minus, 0, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, 0, minus, plus, plus, minus}, t_]:=HPL[{minus}, t]*HPL[{0, minus, plus, plus, minus}, t] - 2*HPL[{0, minus, minus, plus, plus, minus}, t] - HPL[{0, minus, plus, minus, plus, minus}, t] - 2*HPL[{0, minus, plus, plus, minus, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, 0, minus, plus, plus, plus}, t_]:=HPL[{minus}, t]*HPL[{0, minus, plus, plus, plus}, t] - 2*HPL[{0, minus, minus, plus, plus, plus}, t] - HPL[{0, minus, plus, minus, plus, plus}, t] - HPL[{0, minus, plus, plus, minus, plus}, t] - HPL[{0, minus, plus, plus, plus, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, 0, 0, minus, minus, minus}, t_]:=HPL[{minus}, t]*HPL[{0, 0, minus, minus, minus}, t] - 4*HPL[{0, 0, minus, minus, minus, minus}, t] - HPL[{0, minus, 0, minus, minus, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, 0, 0, minus, minus, plus}, t_]:=HPL[{minus}, t]*HPL[{0, 0, minus, minus, plus}, t] - 3*HPL[{0, 0, minus, minus, minus, plus}, t] - HPL[{0, 0, minus, minus, plus, minus}, t] - HPL[{0, minus, 0, minus, minus, plus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, 0, 0, minus, 0, minus}, t_]:=-HPL[{0, minus}, t]^3/6 + 2*HPL[{0, minus}, t]*HPL[{0, 0, minus, minus}, t] + HPL[{minus}, t]*HPL[{0, 0, minus, 0, minus}, t] - 12*HPL[{0, 0, 0, minus, minus, minus}, t] - 6*HPL[{0, 0, minus, 0, minus, minus}, t] - 2*HPL[{0, 0, minus, minus, 0, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, 0, 0, minus, 0, plus}, t_]:=-(HPL[{0, minus}, t]^2*HPL[{0, plus}, t])/2 + HPL[{minus}, t]*HPL[{0, plus}, t]*HPL[{0, 0, minus}, t] - 3*HPL[{0, 0, minus}, t]*HPL[{0, plus, minus}, t] + 2*HPL[{0, minus}, t]*HPL[{0, 0, minus, plus}, t] + 2*HPL[{0, minus}, t]*HPL[{0, 0, plus, minus}, t] + HPL[{0, minus}, t]*HPL[{0, plus, 0, minus}, t] - 3*HPL[{minus}, t]*HPL[{0, 0, 0, minus, plus}, t] - 3*HPL[{minus}, t]*HPL[{0, 0, 0, plus, minus}, t] - 2*HPL[{minus}, t]*HPL[{0, 0, plus, 0, minus}, t] - HPL[{minus}, t]*HPL[{0, plus, 0, 0, minus}, t] - 6*HPL[{0, 0, 0, minus, minus, plus}, t] + 3*HPL[{0, 0, 0, minus, plus, minus}, t] + 12*HPL[{0, 0, 0, plus, minus, minus}, t] - 3*HPL[{0, 0, minus, 0, minus, plus}, t] - 2*HPL[{0, 0, minus, plus, 0, minus}, t] + 8*HPL[{0, 0, plus, 0, minus, minus}, t] + 4*HPL[{0, 0, plus, minus, 0, minus}, t] + 4*HPL[{0, plus, 0, 0, minus, minus}, t] + 2*HPL[{0, plus, 0, minus, 0, minus}, t] + 3*HPL[{0, plus, minus, 0, 0, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, 0, 0, minus, plus, minus}, t_]:=-(HPL[{0, minus}, t]*HPL[{0, minus, plus, minus}, t])/2 + HPL[{0, minus}, t]*HPL[{0, plus, minus, minus}, t] + HPL[{minus}, t]*HPL[{0, 0, minus, plus, minus}, t] - 2*HPL[{0, 0, minus, plus, minus, minus}, t] - 6*HPL[{0, 0, plus, minus, minus, minus}, t] + HPL[{0, minus, plus, 0, minus, minus}, t] + HPL[{0, minus, plus, minus, 0, minus}, t]/2 - 3*HPL[{0, plus, 0, minus, minus, minus}, t] - 2*HPL[{0, plus, minus, 0, minus, minus}, t] - HPL[{0, plus, minus, minus, 0, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, 0, 0, minus, plus, plus}, t_]:=(-HPL[{0, minus, plus}, t]^2 + HPL[{0, plus, minus}, t]^2 - 4*HPL[{0, plus}, t]*HPL[{0, plus, minus, minus}, t] + 2*HPL[{0, minus}, t]*HPL[{0, plus, minus, plus}, t] + 4*HPL[{minus}, t]*HPL[{0, 0, minus, plus, plus}, t] - 4*HPL[{0, 0, minus, plus, minus, plus}, t] - 4*HPL[{0, 0, minus, plus, plus, minus}, t] + 8*HPL[{0, 0, plus, plus, minus, minus}, t] + 2*HPL[{0, minus, plus, 0, minus, plus}, t] + 4*HPL[{0, plus, 0, plus, minus, minus}, t] + 2*HPL[{0, plus, minus, 0, minus, plus}, t] + 4*HPL[{0, plus, minus, minus, 0, plus}, t] - 2*HPL[{0, plus, minus, plus, 0, minus}, t])/4/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, 0, 0, 0, minus, minus}, t_]:=-(HPL[{0, minus}, t]*HPL[{0, 0, minus, minus}, t]) + HPL[{minus}, t]*HPL[{0, 0, 0, minus, minus}, t] + 6*HPL[{0, 0, 0, minus, minus, minus}, t] + 3*HPL[{0, 0, minus, 0, minus, minus}, t] + HPL[{0, 0, minus, minus, 0, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, 0, 0, 0, minus, plus}, t_]:=HPL[{0, 0, minus}, t]*HPL[{0, plus, minus}, t] - HPL[{0, minus}, t]*HPL[{0, 0, minus, plus}, t] + HPL[{minus}, t]*HPL[{0, 0, 0, minus, plus}, t] + 4*HPL[{0, 0, 0, minus, minus, plus}, t] - HPL[{0, 0, 0, minus, plus, minus}, t] - 6*HPL[{0, 0, 0, plus, minus, minus}, t] + 2*HPL[{0, 0, minus, 0, minus, plus}, t] + HPL[{0, 0, minus, plus, 0, minus}, t] - 4*HPL[{0, 0, plus, 0, minus, minus}, t] - 2*HPL[{0, 0, plus, minus, 0, minus}, t] - 2*HPL[{0, plus, 0, 0, minus, minus}, t] - HPL[{0, plus, 0, minus, 0, minus}, t] - HPL[{0, plus, minus, 0, 0, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, 0, 0, 0, 0, minus}, t_]:=HPL[{0, 0, minus}, t]^2/2 - HPL[{0, minus}, t]*HPL[{0, 0, 0, minus}, t] + HPL[{minus}, t]*HPL[{0, 0, 0, 0, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, 0, 0, 0, 0, plus}, t_]:=HPL[{0, 0, minus}, t]*HPL[{0, 0, plus}, t] - HPL[{0, plus}, t]*HPL[{0, 0, 0, minus}, t] - HPL[{0, minus}, t]*HPL[{0, 0, 0, plus}, t] + HPL[{minus}, t]*HPL[{0, 0, 0, 0, plus}, t] + HPL[{0, 0, 0, 0, minus, plus}, t] + HPL[{0, 0, 0, 0, plus, minus}, t] + HPL[{0, 0, 0, plus, 0, minus}, t] + HPL[{0, 0, plus, 0, 0, minus}, t] + HPL[{0, plus, 0, 0, 0, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, 0, 0, 0, plus, minus}, t_]:=HPL[{0, 0, minus}, t]*HPL[{0, plus, minus}, t] - HPL[{0, minus}, t]*HPL[{0, 0, plus, minus}, t] + HPL[{minus}, t]*HPL[{0, 0, 0, plus, minus}, t] - HPL[{0, 0, 0, minus, plus, minus}, t] - 2*HPL[{0, 0, 0, plus, minus, minus}, t] - 2*HPL[{0, 0, plus, 0, minus, minus}, t] - HPL[{0, 0, plus, minus, 0, minus}, t] - 2*HPL[{0, plus, 0, 0, minus, minus}, t] - HPL[{0, plus, 0, minus, 0, minus}, t] - HPL[{0, plus, minus, 0, 0, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, 0, 0, 0, plus, plus}, t_]:=(-3*HPL[{0, minus}, t]*HPL[{0, plus}, t]^2 + 2*HPL[{minus}, t]*HPL[{0, plus}, t]*HPL[{0, 0, plus}, t] + 4*HPL[{0, 0, plus}, t]*HPL[{0, plus, minus}, t] + 12*HPL[{0, 0, minus}, t]*HPL[{0, plus, plus}, t] - 8*HPL[{0, plus}, t]*HPL[{0, 0, plus, minus}, t] - 6*HPL[{0, plus}, t]*HPL[{0, plus, 0, minus}, t] + 6*HPL[{0, minus}, t]*HPL[{0, plus, 0, plus}, t] - 6*HPL[{minus}, t]*HPL[{0, 0, plus, 0, plus}, t] - 2*HPL[{minus}, t]*HPL[{0, plus, 0, 0, plus}, t])/12 - HPL[{0, 0, 0, minus, plus, plus}, t] + HPL[{0, 0, 0, plus, plus, minus}, t] + HPL[{0, 0, plus, 0, plus, minus}, t] + HPL[{0, 0, plus, plus, 0, minus}, t] - HPL[{0, plus, 0, 0, minus, plus}, t]/3 + HPL[{0, plus, 0, 0, plus, minus}, t]/3 + HPL[{0, plus, 0, minus, 0, plus}, t]/6 - HPL[{0, plus, minus, 0, 0, plus}, t]/3 - HPL[{0, plus, plus, 0, 0, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, 0, 0, plus, minus, minus}, t_]:=-(HPL[{0, minus}, t]*HPL[{0, plus, minus, minus}, t]) + HPL[{minus}, t]*HPL[{0, 0, plus, minus, minus}, t] + HPL[{0, 0, minus, plus, minus, minus}, t] + 3*HPL[{0, 0, plus, minus, minus, minus}, t] + 3*HPL[{0, plus, 0, minus, minus, minus}, t] + 2*HPL[{0, plus, minus, 0, minus, minus}, t] + HPL[{0, plus, minus, minus, 0, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, 0, 0, plus, minus, plus}, t_]:=(2*HPL[{minus}, t]*HPL[{0, plus}, t]*HPL[{0, plus, minus}, t] - HPL[{0, plus, minus}, t]^2 + 4*HPL[{0, plus}, t]*HPL[{0, plus, minus, minus}, t] - 4*HPL[{0, minus}, t]*HPL[{0, plus, minus, plus}, t] - 8*HPL[{minus}, t]*HPL[{0, 0, plus, plus, minus}, t] - 2*HPL[{minus}, t]*HPL[{0, plus, 0, minus, plus}, t] - 4*HPL[{minus}, t]*HPL[{0, plus, 0, plus, minus}, t] - 2*HPL[{minus}, t]*HPL[{0, plus, minus, 0, plus}, t])/4 + HPL[{0, 0, minus, plus, minus, plus}, t] - 2*HPL[{0, 0, plus, plus, minus, minus}, t] + HPL[{0, plus, 0, minus, minus, plus}, t] + HPL[{0, plus, 0, minus, plus, minus}, t]/2 - HPL[{0, plus, 0, plus, minus, minus}, t] + HPL[{0, plus, minus, 0, plus, minus}, t]/2 - HPL[{0, plus, minus, minus, 0, plus}, t] + HPL[{0, plus, minus, plus, 0, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, 0, 0, plus, 0, minus}, t_]:=-(HPL[{0, minus}, t]*HPL[{0, plus, 0, minus}, t]) + HPL[{minus}, t]*HPL[{0, 0, plus, 0, minus}, t] + HPL[{0, 0, minus, plus, 0, minus}, t] + 2*HPL[{0, 0, plus, 0, minus, minus}, t] + HPL[{0, 0, plus, minus, 0, minus}, t] + 4*HPL[{0, plus, 0, 0, minus, minus}, t] + 2*HPL[{0, plus, 0, minus, 0, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, 0, 0, plus, 0, plus}, t_]:=-2*HPL[{0, 0, minus}, t]*HPL[{0, plus, plus}, t] + HPL[{0, plus}, t]*HPL[{0, 0, minus, plus}, t] + HPL[{0, plus}, t]*HPL[{0, 0, plus, minus}, t] + HPL[{0, plus}, t]*HPL[{0, plus, 0, minus}, t] - HPL[{0, minus}, t]*HPL[{0, plus, 0, plus}, t] + HPL[{minus}, t]*HPL[{0, 0, plus, 0, plus}, t] + HPL[{0, plus, 0, 0, minus, plus}, t] + HPL[{0, plus, 0, 0, plus, minus}, t] + HPL[{0, plus, 0, plus, 0, minus}, t] + 2*HPL[{0, plus, plus, 0, 0, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, 0, 0, plus, plus, minus}, t_]:=HPL[{0, plus, minus}, t]^2/4 - HPL[{0, minus}, t]*HPL[{0, plus, plus, minus}, t] + HPL[{minus}, t]*HPL[{0, 0, plus, plus, minus}, t] + HPL[{0, 0, minus, plus, plus, minus}, t] + HPL[{0, plus, 0, minus, plus, minus}, t]/2 + HPL[{0, plus, 0, plus, minus, minus}, t] - HPL[{0, plus, minus, 0, plus, minus}, t]/2 + 2*HPL[{0, plus, plus, 0, minus, minus}, t] + HPL[{0, plus, plus, minus, 0, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, 0, 0, plus, plus, plus}, t_]:=(HPL[{minus}, t]*HPL[{0, plus}, t]*HPL[{0, plus, plus}, t] + 3*HPL[{0, plus, minus}, t]*HPL[{0, plus, plus}, t] - 3*HPL[{0, plus}, t]*HPL[{0, plus, plus, minus}, t] - 6*HPL[{0, minus}, t]*HPL[{0, plus, plus, plus}, t] - 3*HPL[{minus}, t]*HPL[{0, plus, 0, plus, plus}, t] - HPL[{minus}, t]*HPL[{0, plus, plus, 0, plus}, t] + 6*HPL[{0, 0, minus, plus, plus, plus}, t] + 6*HPL[{0, 0, plus, plus, plus, minus}, t] + 3*HPL[{0, plus, 0, minus, plus, plus}, t] + 3*HPL[{0, plus, 0, plus, minus, plus}, t] + 6*HPL[{0, plus, 0, plus, plus, minus}, t] - 3*HPL[{0, plus, minus, 0, plus, plus}, t] + 9*HPL[{0, plus, plus, 0, minus, plus}, t] + 6*HPL[{0, plus, plus, 0, plus, minus}, t] + 3*HPL[{0, plus, plus, minus, 0, plus}, t] + 6*HPL[{0, plus, plus, plus, 0, minus}, t])/6/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, 0, plus, minus, minus, minus}, t_]:=HPL[{minus}, t]*HPL[{0, plus, minus, minus, minus}, t] - HPL[{0, minus, plus, minus, minus, minus}, t] - 4*HPL[{0, plus, minus, minus, minus, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, 0, plus, minus, minus, plus}, t_]:=HPL[{minus}, t]*HPL[{0, plus, minus, minus, plus}, t] - HPL[{0, minus, plus, minus, minus, plus}, t] - 3*HPL[{0, plus, minus, minus, minus, plus}, t] - HPL[{0, plus, minus, minus, plus, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, 0, plus, minus, 0, minus}, t_]:=HPL[{minus}, t]*HPL[{0, plus, minus, 0, minus}, t] - HPL[{0, minus, plus, minus, 0, minus}, t] - 2*(HPL[{0, plus, minus, 0, minus, minus}, t] + HPL[{0, plus, minus, minus, 0, minus}, t])/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, 0, plus, minus, 0, plus}, t_]:=HPL[{0, minus, plus}, t]*HPL[{0, plus, minus}, t] + HPL[{0, plus, minus}, t]^2 - HPL[{0, plus}, t]*HPL[{0, minus, plus, minus}, t] - 2*HPL[{0, plus}, t]*HPL[{0, plus, minus, minus}, t] + HPL[{minus}, t]*HPL[{0, plus, minus, 0, plus}, t] + HPL[{0, minus, plus, 0, minus, plus}, t] - HPL[{0, plus, minus, 0, plus, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, 0, plus, minus, plus, minus}, t_]:=HPL[{minus}, t]*HPL[{0, plus, minus, plus, minus}, t] - HPL[{0, minus, plus, minus, plus, minus}, t] - 2*(HPL[{0, plus, minus, minus, plus, minus}, t] + HPL[{0, plus, minus, plus, minus, minus}, t])/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, 0, plus, minus, plus, plus}, t_]:=HPL[{minus}, t]*HPL[{0, plus, minus, plus, plus}, t] - HPL[{0, minus, plus, minus, plus, plus}, t] - 2*HPL[{0, plus, minus, minus, plus, plus}, t] - HPL[{0, plus, minus, plus, minus, plus}, t] - HPL[{0, plus, minus, plus, plus, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, 0, plus, 0, minus, minus}, t_]:=HPL[{minus}, t]*HPL[{0, plus, 0, minus, minus}, t] - HPL[{0, minus, plus, 0, minus, minus}, t] - 3*HPL[{0, plus, 0, minus, minus, minus}, t] - HPL[{0, plus, minus, 0, minus, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, 0, plus, 0, minus, plus}, t_]:=HPL[{minus}, t]*HPL[{0, plus, 0, minus, plus}, t] - HPL[{0, minus, plus, 0, minus, plus}, t] - 2*HPL[{0, plus, 0, minus, minus, plus}, t] - HPL[{0, plus, 0, minus, plus, minus}, t] - HPL[{0, plus, minus, 0, minus, plus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, 0, plus, 0, 0, minus}, t_]:=-(HPL[{0, 0, minus}, t]*HPL[{0, minus, plus}, t]) - HPL[{0, 0, minus}, t]*HPL[{0, plus, minus}, t] + HPL[{0, minus}, t]*HPL[{0, 0, minus, plus}, t] + HPL[{0, minus}, t]*HPL[{0, 0, plus, minus}, t] + HPL[{0, minus}, t]*HPL[{0, plus, 0, minus}, t] + HPL[{minus}, t]*HPL[{0, plus, 0, 0, minus}, t] - HPL[{0, 0, minus, plus, 0, minus}, t] - 2*HPL[{0, 0, plus, 0, minus, minus}, t] - HPL[{0, 0, plus, minus, 0, minus}, t] - 4*HPL[{0, plus, 0, 0, minus, minus}, t] - 2*HPL[{0, plus, 0, minus, 0, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, 0, plus, 0, 0, plus}, t_]:=(HPL[{0, minus}, t]*HPL[{0, plus}, t]^2 - 2*HPL[{0, 0, plus}, t]*HPL[{0, minus, plus}, t] - 2*HPL[{0, 0, plus}, t]*HPL[{0, plus, minus}, t] - HPL[{0, plus}, t]*HPL[{0, plus, 0, minus}, t] + 2*HPL[{minus}, t]*HPL[{0, plus, 0, 0, plus}, t] - 2*HPL[{0, plus, 0, 0, minus, plus}, t] - 2*HPL[{0, plus, 0, 0, plus, minus}, t] - HPL[{0, plus, 0, minus, 0, plus}, t])/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, 0, plus, 0, plus, minus}, t_]:=-(HPL[{0, minus, plus}, t]*HPL[{0, plus, minus}, t]) - HPL[{0, plus, minus}, t]^2 + HPL[{0, minus}, t]*HPL[{0, plus, minus, plus}, t] + 2*HPL[{0, minus}, t]*HPL[{0, plus, plus, minus}, t] + HPL[{minus}, t]*HPL[{0, plus, 0, plus, minus}, t] - HPL[{0, plus, 0, minus, plus, minus}, t] - 2*HPL[{0, plus, 0, plus, minus, minus}, t] - HPL[{0, plus, minus, plus, 0, minus}, t] - 4*HPL[{0, plus, plus, 0, minus, minus}, t] - 2*HPL[{0, plus, plus, minus, 0, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, 0, plus, 0, plus, plus}, t_]:=-(HPL[{0, minus, plus}, t]*HPL[{0, plus, plus}, t]) - HPL[{0, plus, minus}, t]*HPL[{0, plus, plus}, t] + 3*HPL[{0, minus}, t]*HPL[{0, plus, plus, plus}, t] + HPL[{minus}, t]*HPL[{0, plus, 0, plus, plus}, t] - HPL[{0, plus, 0, minus, plus, plus}, t] - HPL[{0, plus, 0, plus, minus, plus}, t] - HPL[{0, plus, 0, plus, plus, minus}, t] - 2*HPL[{0, plus, plus, 0, minus, plus}, t] - 2*HPL[{0, plus, plus, 0, plus, minus}, t] - 3*HPL[{0, plus, plus, plus, 0, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, 0, plus, plus, minus, minus}, t_]:=HPL[{minus}, t]*HPL[{0, plus, plus, minus, minus}, t] - HPL[{0, minus, plus, plus, minus, minus}, t] - HPL[{0, plus, minus, plus, minus, minus}, t] - 3*HPL[{0, plus, plus, minus, minus, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, 0, plus, plus, minus, plus}, t_]:=HPL[{minus}, t]*HPL[{0, plus, plus, minus, plus}, t] - HPL[{0, minus, plus, plus, minus, plus}, t] - HPL[{0, plus, minus, plus, minus, plus}, t] - 2*HPL[{0, plus, plus, minus, minus, plus}, t] - HPL[{0, plus, plus, minus, plus, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, 0, plus, plus, 0, minus}, t_]:=(HPL[{0, minus, plus}, t]^2 + 2*HPL[{0, minus, plus}, t]*HPL[{0, plus, minus}, t] + HPL[{0, plus, minus}, t]^2 - 2*HPL[{0, minus}, t]*HPL[{0, minus, plus, plus}, t] - 2*HPL[{0, minus}, t]*HPL[{0, plus, minus, plus}, t] - 2*HPL[{0, minus}, t]*HPL[{0, plus, plus, minus}, t] + 2*HPL[{minus}, t]*HPL[{0, plus, plus, 0, minus}, t])/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, 0, plus, plus, 0, plus}, t_]:=2*HPL[{0, minus, plus}, t]*HPL[{0, plus, plus}, t] + 2*HPL[{0, plus, minus}, t]*HPL[{0, plus, plus}, t] - HPL[{0, plus}, t]*HPL[{0, minus, plus, plus}, t] - HPL[{0, plus}, t]*HPL[{0, plus, minus, plus}, t] - HPL[{0, plus}, t]*HPL[{0, plus, plus, minus}, t] - 3*HPL[{0, minus}, t]*HPL[{0, plus, plus, plus}, t] + HPL[{minus}, t]*HPL[{0, plus, plus, 0, plus}, t] + HPL[{0, plus, plus, 0, minus, plus}, t] + HPL[{0, plus, plus, 0, plus, minus}, t] + 3*HPL[{0, plus, plus, plus, 0, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, 0, plus, plus, plus, minus}, t_]:=HPL[{minus}, t]*HPL[{0, plus, plus, plus, minus}, t] - HPL[{0, minus, plus, plus, plus, minus}, t] - HPL[{0, plus, minus, plus, plus, minus}, t] - HPL[{0, plus, plus, minus, plus, minus}, t] - 2*HPL[{0, plus, plus, plus, minus, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, 0, plus, plus, plus, plus}, t_]:=HPL[{minus}, t]*HPL[{0, plus, plus, plus, plus}, t] - HPL[{0, minus, plus, plus, plus, plus}, t] - HPL[{0, plus, minus, plus, plus, plus}, t] - HPL[{0, plus, plus, minus, plus, plus}, t] - HPL[{0, plus, plus, plus, minus, plus}, t] - HPL[{0, plus, plus, plus, plus, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, plus, minus, minus, 0, minus}, t_]:=-2*HPL[{0, minus, minus}, t]*HPL[{minus, plus, minus}, t] + 3*HPL[{minus, plus}, t]*HPL[{0, minus, minus, minus}, t] + HPL[{0, minus}, t]*HPL[{minus, plus, minus, minus}, t] - 3*HPL[{minus}, t]*HPL[{0, minus, minus, minus, plus}, t] - HPL[{minus}, t]*HPL[{0, minus, minus, plus, minus}, t] + 3*HPL[{0, minus, minus, minus, plus, minus}, t] + 2*HPL[{0, minus, minus, plus, minus, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, plus, minus, minus, 0, plus}, t_]:=-(HPL[{0, minus, plus}, t]*HPL[{minus, plus, minus}, t]) - HPL[{0, plus, minus}, t]*HPL[{minus, plus, minus}, t] + HPL[{minus, plus}, t]*HPL[{0, minus, minus, plus}, t] + HPL[{minus, plus}, t]*HPL[{0, minus, plus, minus}, t] + HPL[{minus, plus}, t]*HPL[{0, plus, minus, minus}, t] + HPL[{0, plus}, t]*HPL[{minus, plus, minus, minus}, t] - 2*HPL[{minus}, t]*HPL[{0, minus, minus, plus, plus}, t] - HPL[{minus}, t]*HPL[{0, minus, plus, minus, plus}, t] - HPL[{minus}, t]*HPL[{0, plus, minus, minus, plus}, t] + HPL[{0, minus, minus, plus, minus, plus}, t] + 2*HPL[{0, minus, minus, plus, plus, minus}, t] + HPL[{0, minus, plus, minus, plus, minus}, t] + HPL[{0, plus, minus, minus, plus, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, plus, minus, minus, plus, minus}, t_]:=HPL[{minus, plus, minus}, t]^2/2 - HPL[{minus, plus}, t]*HPL[{minus, plus, minus, minus}, t] + HPL[{minus}, t]*HPL[{minus, plus, minus, minus, plus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, plus, minus, 0, minus, minus}, t_]:=HPL[{0, minus, minus}, t]*HPL[{minus, plus, minus}, t] - 3*HPL[{minus, plus}, t]*HPL[{0, minus, minus, minus}, t] + 3*HPL[{minus}, t]*HPL[{0, minus, minus, minus, plus}, t] + 2*HPL[{minus}, t]*HPL[{0, minus, minus, plus, minus}, t] + HPL[{minus}, t]*HPL[{0, minus, plus, minus, minus}, t] - 3*HPL[{0, minus, minus, minus, plus, minus}, t] - 4*HPL[{0, minus, minus, plus, minus, minus}, t] - 3*HPL[{0, minus, plus, minus, minus, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, plus, minus, 0, minus, plus}, t_]:=HPL[{0, minus, plus}, t]*HPL[{minus, plus, minus}, t] - 2*HPL[{minus, plus}, t]*HPL[{0, minus, minus, plus}, t] - HPL[{minus, plus}, t]*HPL[{0, minus, plus, minus}, t] + 4*HPL[{minus}, t]*HPL[{0, minus, minus, plus, plus}, t] + 2*HPL[{minus}, t]*HPL[{0, minus, plus, minus, plus}, t] - 2*HPL[{0, minus, minus, plus, minus, plus}, t] - 4*HPL[{0, minus, minus, plus, plus, minus}, t] - 2*HPL[{0, minus, plus, minus, minus, plus}, t] - 2*HPL[{0, minus, plus, minus, plus, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, plus, minus, 0, 0, minus}, t_]:=(-(HPL[{0, minus}, t]^2*HPL[{minus, plus}, t]) + HPL[{minus}, t]*HPL[{0, minus}, t]*HPL[{0, minus, plus}, t] + HPL[{minus}, t]*HPL[{0, minus}, t]*HPL[{0, plus, minus}, t] + 2*HPL[{0, 0, minus}, t]*HPL[{minus, plus, minus}, t] - HPL[{0, minus}, t]*HPL[{0, minus, plus, minus}, t] - 2*HPL[{0, minus}, t]*HPL[{0, plus, minus, minus}, t] - 2*HPL[{minus}, t]*HPL[{0, 0, minus, plus, minus}, t] - 4*HPL[{minus}, t]*HPL[{0, 0, plus, minus, minus}, t] + HPL[{minus}, t]*HPL[{0, minus, plus, 0, minus}, t] - 2*HPL[{minus}, t]*HPL[{0, plus, 0, minus, minus}, t] - HPL[{minus}, t]*HPL[{0, plus, minus, 0, minus}, t] + 4*HPL[{0, 0, minus, plus, minus, minus}, t] + 12*HPL[{0, 0, plus, minus, minus, minus}, t] - 2*HPL[{0, minus, plus, 0, minus, minus}, t] - HPL[{0, minus, plus, minus, 0, minus}, t] + 6*HPL[{0, plus, 0, minus, minus, minus}, t] + 4*HPL[{0, plus, minus, 0, minus, minus}, t] + 2*HPL[{0, plus, minus, minus, 0, minus}, t])/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, plus, minus, 0, 0, plus}, t_]:=-(HPL[{0, minus}, t]*HPL[{0, plus}, t]*HPL[{minus, plus}, t]) + HPL[{minus}, t]*HPL[{0, plus}, t]*HPL[{0, minus, plus}, t] - (HPL[{minus}, t]*HPL[{0, plus}, t]*HPL[{0, plus, minus}, t])/2 + HPL[{0, plus, minus}, t]^2/4 + HPL[{0, 0, plus}, t]*HPL[{minus, plus, minus}, t] + HPL[{minus, plus}, t]*HPL[{0, 0, minus, plus}, t] + HPL[{minus, plus}, t]*HPL[{0, 0, plus, minus}, t] - HPL[{0, plus}, t]*HPL[{0, minus, plus, minus}, t] + HPL[{minus, plus}, t]*HPL[{0, plus, 0, minus}, t] - 2*HPL[{minus}, t]*HPL[{0, 0, minus, plus, plus}, t] + 2*HPL[{minus}, t]*HPL[{0, 0, plus, plus, minus}, t] - (HPL[{minus}, t]*HPL[{0, plus, 0, minus, plus}, t])/2 + HPL[{minus}, t]*HPL[{0, plus, 0, plus, minus}, t] + (HPL[{minus}, t]*HPL[{0, plus, minus, 0, plus}, t])/2 + HPL[{0, 0, minus, plus, minus, plus}, t] + 2*HPL[{0, 0, minus, plus, plus, minus}, t] - 2*HPL[{0, 0, plus, plus, minus, minus}, t] + HPL[{0, plus, 0, minus, plus, minus}, t]/2 - HPL[{0, plus, 0, plus, minus, minus}, t] - HPL[{0, plus, minus, 0, plus, minus}, t]/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, plus, minus, 0, plus, minus}, t_]:=HPL[{0, plus, minus}, t]*HPL[{minus, plus, minus}, t] - HPL[{minus, plus}, t]*HPL[{0, minus, plus, minus}, t] - 2*HPL[{minus, plus}, t]*HPL[{0, plus, minus, minus}, t] + HPL[{minus}, t]*HPL[{0, minus, plus, minus, plus}, t] + 2*HPL[{minus}, t]*HPL[{0, minus, plus, plus, minus}, t] + 2*HPL[{minus}, t]*HPL[{0, plus, minus, minus, plus}, t] + HPL[{minus}, t]*HPL[{0, plus, minus, plus, minus}, t] - 2*HPL[{0, minus, plus, minus, plus, minus}, t] - 4*HPL[{0, minus, plus, plus, minus, minus}, t] - 2*HPL[{0, plus, minus, minus, plus, minus}, t] - 2*HPL[{0, plus, minus, plus, minus, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, plus, minus, 0, plus, plus}, t_]:=HPL[{0, plus, plus}, t]*HPL[{minus, plus, minus}, t] - HPL[{minus, plus}, t]*HPL[{0, minus, plus, plus}, t] - HPL[{minus, plus}, t]*HPL[{0, plus, minus, plus}, t] - HPL[{minus, plus}, t]*HPL[{0, plus, plus, minus}, t] + 3*HPL[{minus}, t]*HPL[{0, minus, plus, plus, plus}, t] + 2*HPL[{minus}, t]*HPL[{0, plus, minus, plus, plus}, t] + HPL[{minus}, t]*HPL[{0, plus, plus, minus, plus}, t] - HPL[{0, minus, plus, minus, plus, plus}, t] - 2*HPL[{0, minus, plus, plus, minus, plus}, t] - 3*HPL[{0, minus, plus, plus, plus, minus}, t] - HPL[{0, plus, minus, plus, minus, plus}, t] - 2*HPL[{0, plus, minus, plus, plus, minus}, t] - HPL[{0, plus, plus, minus, plus, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, plus, minus, plus, minus, minus}, t_]:=(-2*HPL[{minus}, t]^2*HPL[{minus, plus}, t]^2 - 2*HPL[{minus}, t]*HPL[{minus, plus}, t]*HPL[{minus, plus, minus}, t] - HPL[{minus, plus, minus}, t]^2 + 4*HPL[{minus}, t]^3*HPL[{minus, plus, plus}, t] + 2*HPL[{minus}, t]^2*HPL[{minus, plus, minus, plus}, t] - 4*HPL[{minus}, t]*HPL[{minus, plus, plus, minus, minus}, t] - 12*HPL[{minus, plus, plus, minus, minus, minus}, t])/4/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, plus, minus, plus, minus, plus}, t_]:=-HPL[{minus, plus}, t]^3 + 2*HPL[{minus}, t]*HPL[{minus, plus}, t]*HPL[{minus, plus, plus}, t] - 2*HPL[{minus, plus, minus}, t]*HPL[{minus, plus, plus}, t] + HPL[{minus, plus}, t]*HPL[{minus, plus, minus, plus}, t] - 4*HPL[{minus, plus, plus, minus, minus, plus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, plus, minus, plus, 0, minus}, t_]:=-(HPL[{0, minus, plus}, t]*HPL[{minus, plus, minus}, t]) - HPL[{0, plus, minus}, t]*HPL[{minus, plus, minus}, t] + HPL[{minus, plus}, t]*HPL[{0, minus, plus, minus}, t] + 2*HPL[{minus, plus}, t]*HPL[{0, plus, minus, minus}, t] + HPL[{0, minus}, t]*HPL[{minus, plus, minus, plus}, t] - HPL[{minus}, t]*HPL[{0, minus, plus, minus, plus}, t] - 2*HPL[{minus}, t]*HPL[{0, plus, minus, minus, plus}, t] - HPL[{minus}, t]*HPL[{0, plus, minus, plus, minus}, t] + HPL[{0, minus, plus, minus, plus, minus}, t] + 2*HPL[{0, plus, minus, minus, plus, minus}, t] + 2*HPL[{0, plus, minus, plus, minus, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, plus, minus, plus, 0, plus}, t_]:=-2*HPL[{0, plus, plus}, t]*HPL[{minus, plus, minus}, t] + HPL[{minus, plus}, t]*HPL[{0, plus, minus, plus}, t] + 2*HPL[{minus, plus}, t]*HPL[{0, plus, plus, minus}, t] + HPL[{0, plus}, t]*HPL[{minus, plus, minus, plus}, t] - 2*HPL[{minus}, t]*HPL[{0, plus, minus, plus, plus}, t] - 2*HPL[{minus}, t]*HPL[{0, plus, plus, minus, plus}, t] + HPL[{0, plus, minus, plus, minus, plus}, t] + 2*HPL[{0, plus, minus, plus, plus, minus}, t] + 2*HPL[{0, plus, plus, minus, plus, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, plus, minus, plus, plus, minus}, t_]:=HPL[{minus, plus}, t]^3/3 - HPL[{minus}, t]*HPL[{minus, plus}, t]*HPL[{minus, plus, plus}, t] + HPL[{minus, plus, minus}, t]*HPL[{minus, plus, plus}, t] - HPL[{minus, plus}, t]*HPL[{minus, plus, minus, plus}, t] + HPL[{minus}, t]^2*HPL[{minus, plus, plus, plus}, t] + HPL[{minus}, t]*HPL[{minus, plus, minus, plus, plus}, t] - 2*HPL[{minus}, t]*HPL[{minus, plus, plus, plus, minus}, t] + 2*HPL[{minus, plus, plus, plus, minus, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, plus, 0, minus, minus, minus}, t_]:=HPL[{minus, plus}, t]*HPL[{0, minus, minus, minus}, t] - HPL[{minus}, t]*HPL[{0, minus, minus, minus, plus}, t] - HPL[{minus}, t]*HPL[{0, minus, minus, plus, minus}, t] - HPL[{minus}, t]*HPL[{0, minus, plus, minus, minus}, t] - HPL[{minus}, t]*HPL[{0, plus, minus, minus, minus}, t] + HPL[{0, minus, minus, minus, plus, minus}, t] + 2*HPL[{0, minus, minus, plus, minus, minus}, t] + 3*HPL[{0, minus, plus, minus, minus, minus}, t] + 4*HPL[{0, plus, minus, minus, minus, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, plus, 0, minus, minus, plus}, t_]:=HPL[{minus, plus}, t]*HPL[{0, minus, minus, plus}, t] - 2*HPL[{minus}, t]*HPL[{0, minus, minus, plus, plus}, t] - HPL[{minus}, t]*HPL[{0, minus, plus, minus, plus}, t] - HPL[{minus}, t]*HPL[{0, plus, minus, minus, plus}, t] + HPL[{0, minus, minus, plus, minus, plus}, t] + 2*HPL[{0, minus, minus, plus, plus, minus}, t] + 2*HPL[{0, minus, plus, minus, minus, plus}, t] + HPL[{0, minus, plus, minus, plus, minus}, t] + 3*HPL[{0, plus, minus, minus, minus, plus}, t] + HPL[{0, plus, minus, minus, plus, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, plus, 0, minus, 0, minus}, t_]:=(HPL[{0, minus}, t]^2*HPL[{minus, plus}, t] - HPL[{minus}, t]*HPL[{0, minus}, t]*HPL[{0, minus, plus}, t] - HPL[{minus}, t]*HPL[{0, minus}, t]*HPL[{0, plus, minus}, t] - 4*HPL[{minus, plus}, t]*HPL[{0, 0, minus, minus}, t] + HPL[{0, minus}, t]*HPL[{0, minus, plus, minus}, t] + 2*HPL[{0, minus}, t]*HPL[{0, plus, minus, minus}, t] + 4*HPL[{minus}, t]*HPL[{0, 0, minus, minus, plus}, t] + 4*HPL[{minus}, t]*HPL[{0, 0, minus, plus, minus}, t] + 4*HPL[{minus}, t]*HPL[{0, 0, plus, minus, minus}, t] - HPL[{minus}, t]*HPL[{0, minus, plus, 0, minus}, t] + 2*HPL[{minus}, t]*HPL[{0, plus, 0, minus, minus}, t] - HPL[{minus}, t]*HPL[{0, plus, minus, 0, minus}, t] - 4*HPL[{0, 0, minus, minus, plus, minus}, t] - 8*HPL[{0, 0, minus, plus, minus, minus}, t] - 12*HPL[{0, 0, plus, minus, minus, minus}, t] + 2*HPL[{0, minus, plus, 0, minus, minus}, t] + HPL[{0, minus, plus, minus, 0, minus}, t] - 6*HPL[{0, plus, 0, minus, minus, minus}, t] + 2*HPL[{0, plus, minus, minus, 0, minus}, t])/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, plus, 0, minus, 0, plus}, t_]:=HPL[{0, minus}, t]*HPL[{0, plus}, t]*HPL[{minus, plus}, t] - HPL[{minus}, t]*HPL[{0, plus}, t]*HPL[{0, minus, plus}, t] + HPL[{minus}, t]*HPL[{0, plus}, t]*HPL[{0, plus, minus}, t] - HPL[{0, plus, minus}, t]^2/2 - 2*HPL[{minus, plus}, t]*HPL[{0, 0, minus, plus}, t] - 2*HPL[{minus, plus}, t]*HPL[{0, 0, plus, minus}, t] + HPL[{0, plus}, t]*HPL[{0, minus, plus, minus}, t] - HPL[{minus, plus}, t]*HPL[{0, plus, 0, minus}, t] + 4*HPL[{minus}, t]*HPL[{0, 0, minus, plus, plus}, t] - 4*HPL[{minus}, t]*HPL[{0, 0, plus, plus, minus}, t] - 2*HPL[{minus}, t]*HPL[{0, plus, 0, plus, minus}, t] - 2*HPL[{minus}, t]*HPL[{0, plus, minus, 0, plus}, t] - 2*HPL[{0, 0, minus, plus, minus, plus}, t] - 4*HPL[{0, 0, minus, plus, plus, minus}, t] + 4*HPL[{0, 0, plus, plus, minus, minus}, t] + 2*HPL[{0, plus, 0, plus, minus, minus}, t] + HPL[{0, plus, minus, 0, minus, plus}, t] + 2*HPL[{0, plus, minus, 0, plus, minus}, t] + 2*HPL[{0, plus, minus, minus, 0, plus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, plus, 0, minus, plus, minus}, t_]:=HPL[{minus, plus}, t]*HPL[{0, minus, plus, minus}, t] - HPL[{minus}, t]*HPL[{0, minus, plus, minus, plus}, t] - 2*HPL[{minus}, t]*HPL[{0, minus, plus, plus, minus}, t] - HPL[{minus}, t]*HPL[{0, plus, minus, plus, minus}, t] + 2*HPL[{0, minus, plus, minus, plus, minus}, t] + 4*HPL[{0, minus, plus, plus, minus, minus}, t] + 2*HPL[{0, plus, minus, minus, plus, minus}, t] + 2*HPL[{0, plus, minus, plus, minus, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, plus, 0, minus, plus, plus}, t_]:=HPL[{minus, plus}, t]*HPL[{0, minus, plus, plus}, t] - 3*HPL[{minus}, t]*HPL[{0, minus, plus, plus, plus}, t] - HPL[{minus}, t]*HPL[{0, plus, minus, plus, plus}, t] + HPL[{0, minus, plus, minus, plus, plus}, t] + 2*HPL[{0, minus, plus, plus, minus, plus}, t] + 3*HPL[{0, minus, plus, plus, plus, minus}, t] + 2*HPL[{0, plus, minus, minus, plus, plus}, t] + HPL[{0, plus, minus, plus, minus, plus}, t] + HPL[{0, plus, minus, plus, plus, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, plus, 0, 0, minus, minus}, t_]:=HPL[{minus, plus}, t]*HPL[{0, 0, minus, minus}, t] - HPL[{minus}, t]*HPL[{0, 0, minus, minus, plus}, t] - HPL[{minus}, t]*HPL[{0, 0, minus, plus, minus}, t] - HPL[{minus}, t]*HPL[{0, 0, plus, minus, minus}, t] - HPL[{minus}, t]*HPL[{0, plus, 0, minus, minus}, t] + HPL[{0, 0, minus, minus, plus, minus}, t] + 2*HPL[{0, 0, minus, plus, minus, minus}, t] + 3*HPL[{0, 0, plus, minus, minus, minus}, t] + 3*HPL[{0, plus, 0, minus, minus, minus}, t] + HPL[{0, plus, minus, 0, minus, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, plus, 0, 0, minus, plus}, t_]:=-(HPL[{minus}, t]*HPL[{0, plus}, t]*HPL[{0, plus, minus}, t])/2 - HPL[{0, plus, minus}, t]^2/4 + HPL[{minus, plus}, t]*HPL[{0, 0, minus, plus}, t] + HPL[{0, plus}, t]*HPL[{0, plus, minus, minus}, t] - 2*HPL[{minus}, t]*HPL[{0, 0, minus, plus, plus}, t] + 2*HPL[{minus}, t]*HPL[{0, 0, plus, plus, minus}, t] - (HPL[{minus}, t]*HPL[{0, plus, 0, minus, plus}, t])/2 + HPL[{minus}, t]*HPL[{0, plus, 0, plus, minus}, t] + (HPL[{minus}, t]*HPL[{0, plus, minus, 0, plus}, t])/2 + HPL[{0, 0, minus, plus, minus, plus}, t] + 2*HPL[{0, 0, minus, plus, plus, minus}, t] - 2*HPL[{0, 0, plus, plus, minus, minus}, t] + HPL[{0, plus, 0, minus, minus, plus}, t] + HPL[{0, plus, 0, minus, plus, minus}, t]/2 - HPL[{0, plus, 0, plus, minus, minus}, t] - HPL[{0, plus, minus, 0, plus, minus}, t]/2 - HPL[{0, plus, minus, minus, 0, plus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, plus, 0, 0, 0, minus}, t_]:=HPL[{minus, plus}, t]*HPL[{0, 0, 0, minus}, t] - HPL[{minus}, t]*HPL[{0, 0, 0, minus, plus}, t] - HPL[{minus}, t]*HPL[{0, 0, 0, plus, minus}, t] - HPL[{minus}, t]*HPL[{0, 0, plus, 0, minus}, t] - HPL[{minus}, t]*HPL[{0, plus, 0, 0, minus}, t] + HPL[{0, 0, 0, minus, plus, minus}, t] + 2*HPL[{0, 0, 0, plus, minus, minus}, t] + 2*HPL[{0, 0, plus, 0, minus, minus}, t] + HPL[{0, 0, plus, minus, 0, minus}, t] + 2*HPL[{0, plus, 0, 0, minus, minus}, t] + HPL[{0, plus, 0, minus, 0, minus}, t] + HPL[{0, plus, minus, 0, 0, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, plus, 0, 0, 0, plus}, t_]:=(-(HPL[{minus}, t]*HPL[{0, plus}, t]*HPL[{0, 0, plus}, t]) + 2*HPL[{0, 0, plus}, t]*HPL[{0, plus, minus}, t] + 3*HPL[{minus, plus}, t]*HPL[{0, 0, 0, plus}, t] - HPL[{0, plus}, t]*HPL[{0, 0, plus, minus}, t] - 2*HPL[{minus}, t]*HPL[{0, plus, 0, 0, plus}, t] + HPL[{0, plus, 0, 0, minus, plus}, t] + 2*HPL[{0, plus, 0, 0, plus, minus}, t] + HPL[{0, plus, 0, minus, 0, plus}, t] + HPL[{0, plus, minus, 0, 0, plus}, t])/3/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, plus, 0, 0, plus, minus}, t_]:=(-(HPL[{minus}, t]*HPL[{0, plus}, t]*HPL[{0, plus, minus}, t]) + HPL[{0, plus, minus}, t]^2 + 2*HPL[{minus, plus}, t]*HPL[{0, 0, plus, minus}, t] + HPL[{minus}, t]*HPL[{0, plus, 0, minus, plus}, t] + HPL[{minus}, t]*HPL[{0, plus, minus, 0, plus}, t])/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, plus, 0, 0, plus, plus}, t_]:=(HPL[{0, plus}, t]^2*HPL[{minus, plus}, t] - 2*HPL[{minus}, t]*HPL[{0, plus}, t]*HPL[{0, plus, plus}, t] + 2*HPL[{0, plus, minus}, t]*HPL[{0, plus, plus}, t] - 2*HPL[{minus, plus}, t]*HPL[{0, plus, 0, plus}, t] + 2*HPL[{minus}, t]*HPL[{0, plus, 0, plus, plus}, t] + 2*HPL[{minus}, t]*HPL[{0, plus, plus, 0, plus}, t] + 2*HPL[{0, plus, 0, minus, plus, plus}, t] - 2*HPL[{0, plus, 0, plus, plus, minus}, t] + 2*HPL[{0, plus, minus, 0, plus, plus}, t] - 2*HPL[{0, plus, plus, 0, plus, minus}, t])/4/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, plus, 0, plus, minus, minus}, t_]:=HPL[{minus, plus}, t]*HPL[{0, plus, minus, minus}, t] - HPL[{minus}, t]*HPL[{0, plus, minus, minus, plus}, t] - HPL[{minus}, t]*HPL[{0, plus, minus, plus, minus}, t] - 2*HPL[{minus}, t]*HPL[{0, plus, plus, minus, minus}, t] + HPL[{0, plus, minus, minus, plus, minus}, t] + 3*HPL[{0, plus, minus, plus, minus, minus}, t] + 6*HPL[{0, plus, plus, minus, minus, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, plus, 0, plus, minus, plus}, t_]:=HPL[{minus, plus}, t]*HPL[{0, plus, minus, plus}, t] - 2*HPL[{minus}, t]*HPL[{0, plus, minus, plus, plus}, t] - 2*HPL[{minus}, t]*HPL[{0, plus, plus, minus, plus}, t] + 2*HPL[{0, plus, minus, plus, minus, plus}, t] + 2*HPL[{0, plus, minus, plus, plus, minus}, t] + 4*HPL[{0, plus, plus, minus, minus, plus}, t] + 2*HPL[{0, plus, plus, minus, plus, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, plus, 0, plus, 0, minus}, t_]:=HPL[{minus, plus}, t]*HPL[{0, plus, 0, minus}, t] - HPL[{minus}, t]*HPL[{0, plus, 0, minus, plus}, t] - HPL[{minus}, t]*HPL[{0, plus, 0, plus, minus}, t] - 2*HPL[{minus}, t]*HPL[{0, plus, plus, 0, minus}, t] + HPL[{0, plus, 0, minus, plus, minus}, t] + 2*HPL[{0, plus, 0, plus, minus, minus}, t] + HPL[{0, plus, minus, plus, 0, minus}, t] + 4*HPL[{0, plus, plus, 0, minus, minus}, t] + 2*HPL[{0, plus, plus, minus, 0, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, plus, 0, plus, 0, plus}, t_]:=-2*HPL[{0, plus, minus}, t]*HPL[{0, plus, plus}, t] + HPL[{minus, plus}, t]*HPL[{0, plus, 0, plus}, t] + HPL[{0, plus}, t]*HPL[{0, plus, minus, plus}, t] + 2*HPL[{0, plus}, t]*HPL[{0, plus, plus, minus}, t] - 2*HPL[{minus}, t]*HPL[{0, plus, 0, plus, plus}, t] - 2*HPL[{minus}, t]*HPL[{0, plus, plus, 0, plus}, t] + HPL[{0, plus, 0, plus, minus, plus}, t] + 2*HPL[{0, plus, 0, plus, plus, minus}, t] + 2*HPL[{0, plus, plus, 0, plus, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, plus, 0, plus, plus, minus}, t_]:=HPL[{minus, plus}, t]*HPL[{0, plus, plus, minus}, t] - HPL[{minus}, t]*HPL[{0, plus, plus, minus, plus}, t] - 3*HPL[{minus}, t]*HPL[{0, plus, plus, plus, minus}, t] + HPL[{0, plus, minus, plus, plus, minus}, t] + 3*HPL[{0, plus, plus, minus, plus, minus}, t] + 6*HPL[{0, plus, plus, plus, minus, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, plus, 0, plus, plus, plus}, t_]:=HPL[{minus, plus}, t]*HPL[{0, plus, plus, plus}, t] - 4*HPL[{minus}, t]*HPL[{0, plus, plus, plus, plus}, t] + HPL[{0, plus, minus, plus, plus, plus}, t] + 2*HPL[{0, plus, plus, minus, plus, plus}, t] + 3*HPL[{0, plus, plus, plus, minus, plus}, t] + 4*HPL[{0, plus, plus, plus, plus, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, plus, plus, minus, 0, minus}, t_]:=-(HPL[{0, minus}, t]*HPL[{minus, plus}, t]^2)/2 + HPL[{minus}, t]*HPL[{0, minus}, t]*HPL[{minus, plus, plus}, t] - 2*HPL[{0, minus, minus}, t]*HPL[{minus, plus, plus}, t] + 2*HPL[{minus, plus}, t]*HPL[{0, minus, minus, plus}, t] + HPL[{minus, plus}, t]*HPL[{0, minus, plus, minus}, t] - 2*HPL[{minus}, t]*HPL[{0, minus, minus, plus, plus}, t] - HPL[{minus}, t]*HPL[{0, minus, plus, minus, plus}, t] - HPL[{minus}, t]*HPL[{0, minus, plus, plus, minus}, t] + 2*HPL[{0, minus, minus, plus, plus, minus}, t] + HPL[{0, minus, plus, minus, plus, minus}, t] + 2*HPL[{0, minus, plus, plus, minus, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, plus, plus, minus, 0, plus}, t_]:=-(HPL[{0, plus}, t]*HPL[{minus, plus}, t]^2)/2 + HPL[{minus}, t]*HPL[{0, plus}, t]*HPL[{minus, plus, plus}, t] - HPL[{0, minus, plus}, t]*HPL[{minus, plus, plus}, t] - HPL[{0, plus, minus}, t]*HPL[{minus, plus, plus}, t] + 2*HPL[{minus, plus}, t]*HPL[{0, minus, plus, plus}, t] + HPL[{minus, plus}, t]*HPL[{0, plus, minus, plus}, t] - 3*HPL[{minus}, t]*HPL[{0, minus, plus, plus, plus}, t] - HPL[{minus}, t]*HPL[{0, plus, minus, plus, plus}, t] + HPL[{0, minus, plus, plus, minus, plus}, t] + 3*HPL[{0, minus, plus, plus, plus, minus}, t] + HPL[{0, plus, minus, plus, plus, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, plus, plus, minus, plus, minus}, t_]:=(HPL[{minus, plus}, t]^3 - 3*HPL[{minus}, t]*HPL[{minus, plus}, t]*HPL[{minus, plus, plus}, t] + 3*HPL[{minus}, t]^2*HPL[{minus, plus, plus, plus}, t] + 3*HPL[{minus}, t]*HPL[{minus, plus, plus, plus, minus}, t] - 12*HPL[{minus, plus, plus, plus, minus, minus}, t])/6/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, plus, plus, minus, plus, plus}, t_]:=(-2*HPL[{minus, plus, plus}, t]^2 + 3*HPL[{minus, plus}, t]*HPL[{minus, plus, plus, plus}, t] - 3*HPL[{minus, plus, plus, plus, minus, plus}, t])/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, plus, plus, 0, minus, minus}, t_]:=HPL[{0, minus, minus}, t]*HPL[{minus, plus, plus}, t] - HPL[{minus, plus}, t]*HPL[{0, minus, minus, plus}, t] - HPL[{minus, plus}, t]*HPL[{0, minus, plus, minus}, t] - HPL[{minus, plus}, t]*HPL[{0, plus, minus, minus}, t] + HPL[{minus}, t]*HPL[{0, minus, minus, plus, plus}, t] + HPL[{minus}, t]*HPL[{0, minus, plus, minus, plus}, t] + HPL[{minus}, t]*HPL[{0, minus, plus, plus, minus}, t] + HPL[{minus}, t]*HPL[{0, plus, minus, minus, plus}, t] + HPL[{minus}, t]*HPL[{0, plus, minus, plus, minus}, t] + HPL[{minus}, t]*HPL[{0, plus, plus, minus, minus}, t] - HPL[{0, minus, minus, plus, plus, minus}, t] - HPL[{0, minus, plus, minus, plus, minus}, t] - 2*HPL[{0, minus, plus, plus, minus, minus}, t] - HPL[{0, plus, minus, minus, plus, minus}, t] - 2*HPL[{0, plus, minus, plus, minus, minus}, t] - 3*HPL[{0, plus, plus, minus, minus, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, plus, plus, 0, minus, plus}, t_]:=HPL[{0, minus, plus}, t]*HPL[{minus, plus, plus}, t] - 2*HPL[{minus, plus}, t]*HPL[{0, minus, plus, plus}, t] - HPL[{minus, plus}, t]*HPL[{0, plus, minus, plus}, t] + 3*HPL[{minus}, t]*HPL[{0, minus, plus, plus, plus}, t] + 2*HPL[{minus}, t]*HPL[{0, plus, minus, plus, plus}, t] + HPL[{minus}, t]*HPL[{0, plus, plus, minus, plus}, t] - HPL[{0, minus, plus, plus, minus, plus}, t] - 3*HPL[{0, minus, plus, plus, plus, minus}, t] - HPL[{0, plus, minus, plus, minus, plus}, t] - 2*HPL[{0, plus, minus, plus, plus, minus}, t] - 2*HPL[{0, plus, plus, minus, minus, plus}, t] - HPL[{0, plus, plus, minus, plus, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, plus, plus, 0, 0, minus}, t_]:=(2*HPL[{minus}, t]*HPL[{0, plus}, t]*HPL[{0, plus, minus}, t] - HPL[{0, plus, minus}, t]^2 + 4*HPL[{0, 0, minus}, t]*HPL[{minus, plus, plus}, t] - 4*HPL[{minus, plus}, t]*HPL[{0, 0, minus, plus}, t] - 4*HPL[{minus, plus}, t]*HPL[{0, 0, plus, minus}, t] - 4*HPL[{minus, plus}, t]*HPL[{0, plus, 0, minus}, t] + 4*HPL[{minus}, t]*HPL[{0, 0, minus, plus, plus}, t] - 4*HPL[{minus}, t]*HPL[{0, 0, plus, plus, minus}, t] + 2*HPL[{minus}, t]*HPL[{0, plus, 0, minus, plus}, t] - 2*HPL[{minus}, t]*HPL[{0, plus, minus, 0, plus}, t] + 4*HPL[{minus}, t]*HPL[{0, plus, plus, 0, minus}, t] - 4*HPL[{0, 0, minus, plus, plus, minus}, t] - 2*HPL[{0, plus, 0, minus, plus, minus}, t] - 4*HPL[{0, plus, 0, plus, minus, minus}, t] + 2*HPL[{0, plus, minus, 0, plus, minus}, t] - 8*HPL[{0, plus, plus, 0, minus, minus}, t] - 4*HPL[{0, plus, plus, minus, 0, minus}, t])/4/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, plus, plus, 0, 0, plus}, t_]:=(-(HPL[{0, plus}, t]^2*HPL[{minus, plus}, t]) + HPL[{minus}, t]*HPL[{0, plus}, t]*HPL[{0, plus, plus}, t] + 2*HPL[{0, 0, plus}, t]*HPL[{minus, plus, plus}, t] - HPL[{0, plus}, t]*HPL[{0, plus, plus, minus}, t] + HPL[{minus}, t]*HPL[{0, plus, 0, plus, plus}, t] + HPL[{minus}, t]*HPL[{0, plus, plus, 0, plus}, t] - HPL[{0, plus, 0, plus, minus, plus}, t] - HPL[{0, plus, 0, plus, plus, minus}, t] - HPL[{0, plus, plus, 0, minus, plus}, t] - HPL[{0, plus, plus, 0, plus, minus}, t] - HPL[{0, plus, plus, minus, 0, plus}, t])/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, plus, plus, 0, plus, minus}, t_]:=HPL[{0, plus, minus}, t]*HPL[{minus, plus, plus}, t] - HPL[{minus, plus}, t]*HPL[{0, plus, minus, plus}, t] - 2*HPL[{minus, plus}, t]*HPL[{0, plus, plus, minus}, t] + HPL[{minus}, t]*HPL[{0, plus, minus, plus, plus}, t] + 2*HPL[{minus}, t]*HPL[{0, plus, plus, minus, plus}, t] + 3*HPL[{minus}, t]*HPL[{0, plus, plus, plus, minus}, t] - HPL[{0, plus, minus, plus, plus, minus}, t] - 3*HPL[{0, plus, plus, minus, plus, minus}, t] - 6*HPL[{0, plus, plus, plus, minus, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, plus, plus, 0, plus, plus}, t_]:=HPL[{0, plus, plus}, t]*HPL[{minus, plus, plus}, t] - 3*HPL[{minus, plus}, t]*HPL[{0, plus, plus, plus}, t] + 6*HPL[{minus}, t]*HPL[{0, plus, plus, plus, plus}, t] - HPL[{0, plus, plus, minus, plus, plus}, t] - 3*HPL[{0, plus, plus, plus, minus, plus}, t] - 6*HPL[{0, plus, plus, plus, plus, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, plus, plus, plus, 0, minus}, t_]:=-(HPL[{0, minus, plus}, t]*HPL[{minus, plus, plus}, t]) - HPL[{0, plus, minus}, t]*HPL[{minus, plus, plus}, t] + HPL[{minus, plus}, t]*HPL[{0, minus, plus, plus}, t] + HPL[{minus, plus}, t]*HPL[{0, plus, minus, plus}, t] + HPL[{minus, plus}, t]*HPL[{0, plus, plus, minus}, t] + HPL[{0, minus}, t]*HPL[{minus, plus, plus, plus}, t] - HPL[{minus}, t]*HPL[{0, minus, plus, plus, plus}, t] - HPL[{minus}, t]*HPL[{0, plus, minus, plus, plus}, t] - HPL[{minus}, t]*HPL[{0, plus, plus, minus, plus}, t] - HPL[{minus}, t]*HPL[{0, plus, plus, plus, minus}, t] + HPL[{0, minus, plus, plus, plus, minus}, t] + HPL[{0, plus, minus, plus, plus, minus}, t] + HPL[{0, plus, plus, minus, plus, minus}, t] + 2*HPL[{0, plus, plus, plus, minus, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, plus, plus, plus, 0, plus}, t_]:=-2*HPL[{0, plus, plus}, t]*HPL[{minus, plus, plus}, t] + 3*HPL[{minus, plus}, t]*HPL[{0, plus, plus, plus}, t] + HPL[{0, plus}, t]*HPL[{minus, plus, plus, plus}, t] - 4*HPL[{minus}, t]*HPL[{0, plus, plus, plus, plus}, t] + HPL[{0, plus, plus, plus, minus, plus}, t] + 4*HPL[{0, plus, plus, plus, plus, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{minus, plus, plus, plus, plus, minus}, t_]:=HPL[{minus, plus, plus}, t]^2/2 - HPL[{minus, plus}, t]*HPL[{minus, plus, plus, plus}, t] + HPL[{minus}, t]*HPL[{minus, plus, plus, plus, plus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{0, minus, minus, minus, 0, minus}, t_]:=-HPL[{0, minus, minus}, t]^2 + HPL[{0, minus}, t]*HPL[{0, minus, minus, minus}, t] + 4*HPL[{0, 0, minus, minus, minus, minus}, t] + 2*HPL[{0, minus, 0, minus, minus, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{0, minus, minus, minus, 0, plus}, t_]:=-(HPL[{0, minus, minus}, t]*HPL[{0, minus, plus}, t]) - HPL[{0, minus, minus}, t]*HPL[{0, plus, minus}, t] + HPL[{0, plus}, t]*HPL[{0, minus, minus, minus}, t] + HPL[{0, minus}, t]*HPL[{0, minus, plus, minus}, t] + 4*HPL[{0, 0, minus, minus, minus, plus}, t] + 4*HPL[{0, 0, plus, minus, minus, minus}, t] + 2*HPL[{0, minus, 0, minus, minus, plus}, t] - HPL[{0, minus, plus, 0, minus, minus}, t] - HPL[{0, minus, plus, minus, 0, minus}, t] + 2*HPL[{0, plus, 0, minus, minus, minus}, t] + HPL[{0, plus, minus, 0, minus, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{0, minus, minus, 0, minus, minus}, t_]:=HPL[{0, minus, minus}, t]^2/2 - 3*(2*HPL[{0, 0, minus, minus, minus, minus}, t] + HPL[{0, minus, 0, minus, minus, minus}, t])/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{0, minus, minus, 0, minus, plus}, t_]:=HPL[{0, minus, minus}, t]*HPL[{0, minus, plus}, t] - HPL[{0, minus}, t]*HPL[{0, minus, plus, minus}, t] + HPL[{0, minus}, t]*HPL[{0, plus, minus, minus}, t] - 6*HPL[{0, 0, minus, minus, minus, plus}, t] - 6*HPL[{0, 0, plus, minus, minus, minus}, t] - 3*HPL[{0, minus, 0, minus, minus, plus}, t] + HPL[{0, minus, plus, 0, minus, minus}, t] + HPL[{0, minus, plus, minus, 0, minus}, t] - 3*HPL[{0, plus, 0, minus, minus, minus}, t] - 2*HPL[{0, plus, minus, 0, minus, minus}, t] - HPL[{0, plus, minus, minus, 0, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{0, minus, minus, 0, 0, minus}, t_]:=-HPL[{0, minus}, t]^3/6 + HPL[{0, 0, minus}, t]*HPL[{0, minus, minus}, t] - 3*HPL[{0, 0, 0, minus, minus, minus}, t] - HPL[{0, 0, minus, 0, minus, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{0, minus, minus, 0, 0, plus}, t_]:=-(HPL[{0, minus}, t]^2*HPL[{0, plus}, t])/2 + HPL[{0, 0, plus}, t]*HPL[{0, minus, minus}, t] - HPL[{0, 0, minus}, t]*HPL[{0, plus, minus}, t] + HPL[{0, minus}, t]*HPL[{0, 0, minus, plus}, t] + HPL[{0, minus}, t]*HPL[{0, 0, plus, minus}, t] + HPL[{0, minus}, t]*HPL[{0, plus, 0, minus}, t] - 3*HPL[{0, 0, 0, minus, minus, plus}, t] + 3*HPL[{0, 0, 0, plus, minus, minus}, t] - HPL[{0, 0, minus, 0, minus, plus}, t] - HPL[{0, 0, minus, plus, 0, minus}, t] + HPL[{0, 0, plus, 0, minus, minus}, t] + HPL[{0, 0, plus, minus, 0, minus}, t] + HPL[{0, plus, minus, 0, 0, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{0, minus, minus, 0, plus, minus}, t_]:=HPL[{0, minus, minus}, t]*HPL[{0, plus, minus}, t] - (HPL[{0, minus}, t]*HPL[{0, minus, plus, minus}, t])/2 - HPL[{0, minus}, t]*HPL[{0, plus, minus, minus}, t] + HPL[{0, minus, plus, 0, minus, minus}, t] + HPL[{0, minus, plus, minus, 0, minus}, t]/2 + HPL[{0, plus, minus, 0, minus, minus}, t] + HPL[{0, plus, minus, minus, 0, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{0, minus, minus, 0, plus, plus}, t_]:=(-HPL[{0, minus, plus}, t]^2 + HPL[{0, plus, minus}, t]^2 + 2*(2*HPL[{0, minus, minus}, t]*HPL[{0, plus, plus}, t] - HPL[{0, minus}, t]*HPL[{0, plus, minus, plus}, t] - 2*HPL[{0, minus}, t]*HPL[{0, plus, plus, minus}, t] + HPL[{0, minus, plus, 0, minus, plus}, t] + HPL[{0, plus, minus, 0, minus, plus}, t] + HPL[{0, plus, minus, plus, 0, minus}, t] + 2*HPL[{0, plus, plus, 0, minus, minus}, t] + 2*HPL[{0, plus, plus, minus, 0, minus}, t]))/4/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{0, minus, minus, plus, 0, minus}, t_]:=-(HPL[{0, minus, minus}, t]*HPL[{0, minus, plus}, t]) - HPL[{0, minus, minus}, t]*HPL[{0, plus, minus}, t] + HPL[{0, minus}, t]*HPL[{0, minus, minus, plus}, t] + HPL[{0, minus}, t]*HPL[{0, minus, plus, minus}, t] + HPL[{0, minus}, t]*HPL[{0, plus, minus, minus}, t] - HPL[{0, minus, plus, 0, minus, minus}, t] - HPL[{0, minus, plus, minus, 0, minus}, t] - HPL[{0, plus, minus, 0, minus, minus}, t] - HPL[{0, plus, minus, minus, 0, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{0, minus, minus, plus, 0, plus}, t_]:=-2*HPL[{0, minus, minus}, t]*HPL[{0, plus, plus}, t] + HPL[{0, plus}, t]*HPL[{0, minus, minus, plus}, t] - HPL[{0, plus}, t]*HPL[{0, plus, minus, minus}, t] + HPL[{0, minus}, t]*HPL[{0, plus, minus, plus}, t] + 2*HPL[{0, minus}, t]*HPL[{0, plus, plus, minus}, t] + HPL[{0, plus, minus, minus, 0, plus}, t] - HPL[{0, plus, minus, plus, 0, minus}, t] - 2*HPL[{0, plus, plus, 0, minus, minus}, t] - 2*HPL[{0, plus, plus, minus, 0, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{0, minus, 0, minus, 0, minus}, t_]:=HPL[{0, minus}, t]^3/6 - 2*HPL[{0, minus}, t]*HPL[{0, 0, minus, minus}, t] + 4*(3*HPL[{0, 0, 0, minus, minus, minus}, t] + HPL[{0, 0, minus, 0, minus, minus}, t])/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{0, minus, 0, minus, 0, plus}, t_]:=(HPL[{0, minus}, t]^2*HPL[{0, plus}, t])/2 + 4*HPL[{0, 0, minus}, t]*HPL[{0, plus, minus}, t] - 2*HPL[{0, plus}, t]*HPL[{0, 0, minus, minus}, t] - 2*HPL[{0, minus}, t]*HPL[{0, 0, minus, plus}, t] - 2*HPL[{0, minus}, t]*HPL[{0, 0, plus, minus}, t] - HPL[{0, minus}, t]*HPL[{0, plus, 0, minus}, t] + 12*HPL[{0, 0, 0, minus, minus, plus}, t] - 12*HPL[{0, 0, 0, plus, minus, minus}, t] + 4*HPL[{0, 0, minus, 0, minus, plus}, t] + 2*HPL[{0, 0, minus, plus, 0, minus}, t] - 8*HPL[{0, 0, plus, 0, minus, minus}, t] - 6*HPL[{0, 0, plus, minus, 0, minus}, t] - 4*HPL[{0, plus, 0, 0, minus, minus}, t] - 3*HPL[{0, plus, 0, minus, 0, minus}, t] - 4*HPL[{0, plus, minus, 0, 0, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{0, minus, 0, minus, plus, minus}, t_]:=(HPL[{0, minus}, t]*HPL[{0, minus, plus, minus}, t])/2 - HPL[{0, minus}, t]*HPL[{0, plus, minus, minus}, t] - 2*HPL[{0, 0, minus, minus, plus, minus}, t] + 6*HPL[{0, 0, plus, minus, minus, minus}, t] - HPL[{0, minus, plus, 0, minus, minus}, t] - HPL[{0, minus, plus, minus, 0, minus}, t]/2 + 3*HPL[{0, plus, 0, minus, minus, minus}, t] + 2*HPL[{0, plus, minus, 0, minus, minus}, t] + HPL[{0, plus, minus, minus, 0, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{0, minus, 0, minus, plus, plus}, t_]:=(HPL[{0, minus, plus}, t]^2 - HPL[{0, plus, minus}, t]^2 - 2*(-2*HPL[{0, plus}, t]*HPL[{0, plus, minus, minus}, t] + HPL[{0, minus}, t]*HPL[{0, plus, minus, plus}, t] + 4*HPL[{0, 0, minus, minus, plus, plus}, t] + 4*HPL[{0, 0, plus, plus, minus, minus}, t] + HPL[{0, minus, plus, 0, minus, plus}, t] + 2*HPL[{0, plus, 0, plus, minus, minus}, t] + HPL[{0, plus, minus, 0, minus, plus}, t] + 2*HPL[{0, plus, minus, minus, 0, plus}, t] - HPL[{0, plus, minus, plus, 0, minus}, t]))/4/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{0, minus, 0, 0, minus, minus}, t_]:=HPL[{0, minus}, t]*HPL[{0, 0, minus, minus}, t] - 9*HPL[{0, 0, 0, minus, minus, minus}, t] - 4*HPL[{0, 0, minus, 0, minus, minus}, t] - HPL[{0, 0, minus, minus, 0, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{0, minus, 0, 0, minus, plus}, t_]:=-(HPL[{0, 0, minus}, t]*HPL[{0, plus, minus}, t]) + HPL[{0, minus}, t]*HPL[{0, 0, minus, plus}, t] - 6*HPL[{0, 0, 0, minus, minus, plus}, t] + 6*HPL[{0, 0, 0, plus, minus, minus}, t] - 3*HPL[{0, 0, minus, 0, minus, plus}, t] - HPL[{0, 0, minus, plus, 0, minus}, t] + 4*HPL[{0, 0, plus, 0, minus, minus}, t] + 2*HPL[{0, 0, plus, minus, 0, minus}, t] + 2*HPL[{0, plus, 0, 0, minus, minus}, t] + HPL[{0, plus, 0, minus, 0, minus}, t] + HPL[{0, plus, minus, 0, 0, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{0, minus, 0, 0, 0, minus}, t_]:=-HPL[{0, 0, minus}, t]^2 + HPL[{0, minus}, t]*HPL[{0, 0, 0, minus}, t] + 4*HPL[{0, 0, 0, 0, minus, minus}, t] + 2*HPL[{0, 0, 0, minus, 0, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{0, minus, 0, 0, 0, plus}, t_]:=-2*HPL[{0, 0, minus}, t]*HPL[{0, 0, plus}, t] + 3*HPL[{0, plus}, t]*HPL[{0, 0, 0, minus}, t] + HPL[{0, minus}, t]*HPL[{0, 0, 0, plus}, t] - 4*HPL[{0, 0, 0, 0, minus, plus}, t] - 4*HPL[{0, 0, 0, 0, plus, minus}, t] - 4*HPL[{0, 0, 0, plus, 0, minus}, t] - 4*HPL[{0, 0, plus, 0, 0, minus}, t] - 3*HPL[{0, plus, 0, 0, 0, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{0, minus, 0, 0, plus, minus}, t_]:=-2*HPL[{0, 0, minus}, t]*HPL[{0, plus, minus}, t] + HPL[{0, minus}, t]*HPL[{0, 0, plus, minus}, t] + 3*HPL[{0, 0, 0, minus, plus, minus}, t] + 6*HPL[{0, 0, 0, plus, minus, minus}, t] + 6*HPL[{0, 0, plus, 0, minus, minus}, t] + 3*HPL[{0, 0, plus, minus, 0, minus}, t] + 4*HPL[{0, plus, 0, 0, minus, minus}, t] + 2*HPL[{0, plus, 0, minus, 0, minus}, t] + 2*HPL[{0, plus, minus, 0, 0, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{0, minus, 0, 0, plus, plus}, t_]:=(HPL[{0, minus}, t]*HPL[{0, plus}, t]^2 - 4*HPL[{0, 0, plus}, t]*HPL[{0, plus, minus}, t] - 8*HPL[{0, 0, minus}, t]*HPL[{0, plus, plus}, t] + 8*HPL[{0, plus}, t]*HPL[{0, 0, plus, minus}, t] + 6*HPL[{0, plus}, t]*HPL[{0, plus, 0, minus}, t] - 2*HPL[{0, minus}, t]*HPL[{0, plus, 0, plus}, t])/4 + 3*HPL[{0, 0, 0, minus, plus, plus}, t] - 3*HPL[{0, 0, 0, plus, plus, minus}, t] - 3*HPL[{0, 0, plus, 0, plus, minus}, t] - 3*HPL[{0, 0, plus, plus, 0, minus}, t] - 2*HPL[{0, plus, 0, 0, plus, minus}, t] - HPL[{0, plus, 0, minus, 0, plus}, t]/2 - HPL[{0, plus, 0, plus, 0, minus}, t] + HPL[{0, plus, minus, 0, 0, plus}, t] + 2*HPL[{0, plus, plus, 0, 0, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{0, minus, 0, plus, minus, minus}, t_]:=HPL[{0, minus}, t]*HPL[{0, plus, minus, minus}, t] - 2*HPL[{0, 0, minus, plus, minus, minus}, t] - 6*HPL[{0, 0, plus, minus, minus, minus}, t] - 3*HPL[{0, plus, 0, minus, minus, minus}, t] - 2*HPL[{0, plus, minus, 0, minus, minus}, t] - HPL[{0, plus, minus, minus, 0, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{0, minus, 0, plus, minus, plus}, t_]:=HPL[{0, plus, minus}, t]^2/2 - 2*HPL[{0, plus}, t]*HPL[{0, plus, minus, minus}, t] + HPL[{0, minus}, t]*HPL[{0, plus, minus, plus}, t] - 2*HPL[{0, 0, minus, plus, minus, plus}, t] + 4*HPL[{0, 0, plus, plus, minus, minus}, t] + 2*HPL[{0, plus, 0, plus, minus, minus}, t] + HPL[{0, plus, minus, 0, minus, plus}, t] + 2*HPL[{0, plus, minus, minus, 0, plus}, t] - HPL[{0, plus, minus, plus, 0, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{0, minus, 0, plus, 0, minus}, t_]:=HPL[{0, minus}, t]*HPL[{0, plus, 0, minus}, t] - 2*(HPL[{0, 0, minus, plus, 0, minus}, t] + 2*HPL[{0, 0, plus, 0, minus, minus}, t] + HPL[{0, 0, plus, minus, 0, minus}, t] + 2*HPL[{0, plus, 0, 0, minus, minus}, t] + HPL[{0, plus, 0, minus, 0, minus}, t])/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{0, minus, 0, plus, 0, plus}, t_]:=4*HPL[{0, 0, minus}, t]*HPL[{0, plus, plus}, t] - 2*HPL[{0, plus}, t]*HPL[{0, 0, minus, plus}, t] - 2*HPL[{0, plus}, t]*HPL[{0, 0, plus, minus}, t] - 2*HPL[{0, plus}, t]*HPL[{0, plus, 0, minus}, t] + HPL[{0, minus}, t]*HPL[{0, plus, 0, plus}, t] + HPL[{0, plus, 0, minus, 0, plus}, t] - HPL[{0, plus, 0, plus, 0, minus}, t] - 4*HPL[{0, plus, plus, 0, 0, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{0, minus, 0, plus, plus, minus}, t_]:=-HPL[{0, plus, minus}, t]^2/2 + HPL[{0, minus}, t]*HPL[{0, plus, plus, minus}, t] - 2*HPL[{0, 0, minus, plus, plus, minus}, t] + HPL[{0, plus, minus, 0, plus, minus}, t] - 2*HPL[{0, plus, plus, 0, minus, minus}, t] - HPL[{0, plus, plus, minus, 0, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{0, minus, 0, plus, plus, plus}, t_]:=-(HPL[{0, plus, minus}, t]*HPL[{0, plus, plus}, t]) + HPL[{0, plus}, t]*HPL[{0, plus, plus, minus}, t] + HPL[{0, minus}, t]*HPL[{0, plus, plus, plus}, t] - 2*HPL[{0, 0, minus, plus, plus, plus}, t] - 2*HPL[{0, 0, plus, plus, plus, minus}, t] - HPL[{0, plus, 0, plus, plus, minus}, t] + HPL[{0, plus, minus, 0, plus, plus}, t] - 2*HPL[{0, plus, plus, 0, minus, plus}, t] - HPL[{0, plus, plus, 0, plus, minus}, t] - HPL[{0, plus, plus, minus, 0, plus}, t] - HPL[{0, plus, plus, plus, 0, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{0, minus, plus, minus, 0, plus}, t_]:=-(HPL[{0, minus, plus}, t]*HPL[{0, plus, minus}, t]) - HPL[{0, plus, minus}, t]^2 + HPL[{0, plus}, t]*HPL[{0, minus, plus, minus}, t] + 2*HPL[{0, plus}, t]*HPL[{0, plus, minus, minus}, t] - HPL[{0, minus, plus, 0, minus, plus}, t] - HPL[{0, plus, minus, 0, minus, plus}, t] - 2*HPL[{0, plus, minus, minus, 0, plus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{0, minus, plus, 0, 0, minus}, t_]:=HPL[{0, 0, minus}, t]*HPL[{0, minus, plus}, t] + HPL[{0, 0, minus}, t]*HPL[{0, plus, minus}, t] - HPL[{0, minus}, t]*HPL[{0, 0, minus, plus}, t] - HPL[{0, minus}, t]*HPL[{0, 0, plus, minus}, t] - HPL[{0, minus}, t]*HPL[{0, plus, 0, minus}, t] + HPL[{0, 0, minus, plus, 0, minus}, t] + 2*HPL[{0, 0, plus, 0, minus, minus}, t] + HPL[{0, 0, plus, minus, 0, minus}, t] + 2*HPL[{0, plus, 0, 0, minus, minus}, t] + HPL[{0, plus, 0, minus, 0, minus}, t] - HPL[{0, plus, minus, 0, 0, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{0, minus, plus, 0, 0, plus}, t_]:=(-(HPL[{0, minus}, t]*HPL[{0, plus}, t]^2) + 2*HPL[{0, 0, plus}, t]*HPL[{0, minus, plus}, t] + 2*HPL[{0, 0, plus}, t]*HPL[{0, plus, minus}, t] + HPL[{0, plus}, t]*HPL[{0, plus, 0, minus}, t] - HPL[{0, plus, 0, minus, 0, plus}, t] - 2*HPL[{0, plus, minus, 0, 0, plus}, t])/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{0, minus, plus, 0, plus, minus}, t_]:=HPL[{0, minus, plus}, t]*HPL[{0, plus, minus}, t] + HPL[{0, plus, minus}, t]^2 - HPL[{0, minus}, t]*HPL[{0, plus, minus, plus}, t] - 2*HPL[{0, minus}, t]*HPL[{0, plus, plus, minus}, t] - HPL[{0, plus, minus, 0, plus, minus}, t] + HPL[{0, plus, minus, plus, 0, minus}, t] + 4*HPL[{0, plus, plus, 0, minus, minus}, t] + 2*HPL[{0, plus, plus, minus, 0, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{0, minus, plus, 0, plus, plus}, t_]:=HPL[{0, minus, plus}, t]*HPL[{0, plus, plus}, t] + HPL[{0, plus, minus}, t]*HPL[{0, plus, plus}, t] - 3*HPL[{0, minus}, t]*HPL[{0, plus, plus, plus}, t] - HPL[{0, plus, minus, 0, plus, plus}, t] + 2*HPL[{0, plus, plus, 0, minus, plus}, t] + 2*HPL[{0, plus, plus, 0, plus, minus}, t] + 3*HPL[{0, plus, plus, plus, 0, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{0, minus, plus, plus, 0, minus}, t_]:=(-HPL[{0, minus, plus}, t]^2 - 2*HPL[{0, minus, plus}, t]*HPL[{0, plus, minus}, t] - HPL[{0, plus, minus}, t]^2 + 2*HPL[{0, minus}, t]*HPL[{0, minus, plus, plus}, t] + 2*HPL[{0, minus}, t]*HPL[{0, plus, minus, plus}, t] + 2*HPL[{0, minus}, t]*HPL[{0, plus, plus, minus}, t] - 2*HPL[{0, plus, minus, plus, 0, minus}, t] - 4*HPL[{0, plus, plus, 0, minus, minus}, t] - 2*HPL[{0, plus, plus, minus, 0, minus}, t])/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{0, minus, plus, plus, 0, plus}, t_]:=-2*HPL[{0, minus, plus}, t]*HPL[{0, plus, plus}, t] + HPL[{0, plus}, t]*HPL[{0, minus, plus, plus}, t] - HPL[{0, plus}, t]*HPL[{0, plus, plus, minus}, t] + 3*HPL[{0, minus}, t]*HPL[{0, plus, plus, plus}, t] - 2*HPL[{0, plus, plus, 0, plus, minus}, t] + HPL[{0, plus, plus, minus, 0, plus}, t] - 3*HPL[{0, plus, plus, plus, 0, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{0, 0, minus, minus, 0, plus}, t_]:=-(HPL[{0, 0, minus}, t]*HPL[{0, plus, minus}, t]) + HPL[{0, plus}, t]*HPL[{0, 0, minus, minus}, t] - 3*HPL[{0, 0, 0, minus, minus, plus}, t] + 3*HPL[{0, 0, 0, plus, minus, minus}, t] - HPL[{0, 0, minus, 0, minus, plus}, t] + 2*HPL[{0, 0, plus, 0, minus, minus}, t] + 2*HPL[{0, 0, plus, minus, 0, minus}, t] + HPL[{0, plus, 0, 0, minus, minus}, t] + HPL[{0, plus, 0, minus, 0, minus}, t] + HPL[{0, plus, minus, 0, 0, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{0, 0, minus, 0, 0, minus}, t_]:=HPL[{0, 0, minus}, t]^2/2 - 3*(2*HPL[{0, 0, 0, 0, minus, minus}, t] + HPL[{0, 0, 0, minus, 0, minus}, t])/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{0, 0, minus, 0, 0, plus}, t_]:=HPL[{0, 0, minus}, t]*HPL[{0, 0, plus}, t] - 3*HPL[{0, plus}, t]*HPL[{0, 0, 0, minus}, t] + 6*HPL[{0, 0, 0, 0, minus, plus}, t] + 6*HPL[{0, 0, 0, 0, plus, minus}, t] + 6*HPL[{0, 0, 0, plus, 0, minus}, t] + 5*HPL[{0, 0, plus, 0, 0, minus}, t] + 3*HPL[{0, plus, 0, 0, 0, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{0, 0, minus, 0, plus, minus}, t_]:=HPL[{0, 0, minus}, t]*HPL[{0, plus, minus}, t] - 3*HPL[{0, 0, 0, minus, plus, minus}, t] - 6*HPL[{0, 0, 0, plus, minus, minus}, t] - 4*HPL[{0, 0, plus, 0, minus, minus}, t] - 2*HPL[{0, 0, plus, minus, 0, minus}, t] - 2*HPL[{0, plus, 0, 0, minus, minus}, t] - HPL[{0, plus, 0, minus, 0, minus}, t] - HPL[{0, plus, minus, 0, 0, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{0, 0, minus, 0, plus, plus}, t_]:=HPL[{0, 0, plus}, t]*HPL[{0, plus, minus}, t] + HPL[{0, 0, minus}, t]*HPL[{0, plus, plus}, t] - 2*HPL[{0, plus}, t]*HPL[{0, 0, plus, minus}, t] - HPL[{0, plus}, t]*HPL[{0, plus, 0, minus}, t] - 3*HPL[{0, 0, 0, minus, plus, plus}, t] + 3*HPL[{0, 0, 0, plus, plus, minus}, t] + 3*HPL[{0, 0, plus, 0, plus, minus}, t] + 2*HPL[{0, 0, plus, plus, 0, minus}, t] + 2*HPL[{0, plus, 0, 0, plus, minus}, t] + HPL[{0, plus, 0, plus, 0, minus}, t] - HPL[{0, plus, minus, 0, 0, plus}, t] - HPL[{0, plus, plus, 0, 0, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{0, 0, minus, plus, 0, plus}, t_]:=-(HPL[{0, 0, plus}, t]*HPL[{0, plus, minus}, t]) - 2*HPL[{0, 0, minus}, t]*HPL[{0, plus, plus}, t] + HPL[{0, plus}, t]*HPL[{0, 0, minus, plus}, t] + 2*HPL[{0, plus}, t]*HPL[{0, 0, plus, minus}, t] + HPL[{0, plus}, t]*HPL[{0, plus, 0, minus}, t] - HPL[{0, 0, plus, 0, plus, minus}, t] - HPL[{0, plus, 0, 0, plus, minus}, t] + HPL[{0, plus, minus, 0, 0, plus}, t] + 2*HPL[{0, plus, plus, 0, 0, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{0, 0, 0, minus, 0, plus}, t_]:=HPL[{0, plus}, t]*HPL[{0, 0, 0, minus}, t] - 4*HPL[{0, 0, 0, 0, minus, plus}, t] - 4*HPL[{0, 0, 0, 0, plus, minus}, t] - 3*HPL[{0, 0, 0, plus, 0, minus}, t] - 2*HPL[{0, 0, plus, 0, 0, minus}, t] - HPL[{0, plus, 0, 0, 0, minus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{0, 0, 0, 0, plus, plus}, t_]:=(HPL[{0, 0, plus}, t]^2 - HPL[{0, plus}, t]*HPL[{0, 0, 0, plus}, t] - 2*HPL[{0, 0, 0, plus, 0, plus}, t] + HPL[{0, plus, 0, 0, 0, plus}, t])/4/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{0, 0, 0, plus, minus, plus}, t_]:=(-(HPL[{0, 0, plus}, t]*HPL[{0, plus, minus}, t]) + 2*HPL[{0, plus}, t]*HPL[{0, 0, plus, minus}, t] - 6*HPL[{0, 0, 0, plus, plus, minus}, t] - 3*HPL[{0, 0, plus, 0, plus, minus}, t] + HPL[{0, plus, 0, 0, minus, plus}, t] - HPL[{0, plus, 0, 0, plus, minus}, t] + HPL[{0, plus, 0, minus, 0, plus}, t] + HPL[{0, plus, minus, 0, 0, plus}, t])/3/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{0, 0, 0, plus, plus, plus}, t_]:=(-11*HPL[{0, plus}, t]^3 + 48*HPL[{0, 0, plus}, t]*HPL[{0, plus, plus}, t] + 6*HPL[{0, plus}, t]*HPL[{0, plus, 0, plus}, t] + 12*HPL[{0, 0, plus, plus, 0, plus}, t] + 12*HPL[{0, plus, 0, 0, plus, plus}, t] - 48*HPL[{0, plus, plus, 0, 0, plus}, t])/36/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{0, 0, plus, minus, minus, plus}, t_]:=(-HPL[{0, plus, minus}, t]^2 - 2*(-(HPL[{0, plus}, t]*HPL[{0, plus, minus, minus}, t]) + HPL[{0, plus, 0, minus, minus, plus}, t] + HPL[{0, plus, minus, 0, minus, plus}, t] + HPL[{0, plus, minus, minus, 0, plus}, t]))/4/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{0, 0, plus, minus, 0, plus}, t_]:=HPL[{0, 0, plus}, t]*HPL[{0, plus, minus}, t] - HPL[{0, plus}, t]*HPL[{0, 0, plus, minus}, t] - (HPL[{0, plus}, t]*HPL[{0, plus, 0, minus}, t])/2 + HPL[{0, 0, plus, 0, plus, minus}, t] + 2*HPL[{0, 0, plus, plus, 0, minus}, t] + HPL[{0, plus, 0, 0, plus, minus}, t] - HPL[{0, plus, 0, minus, 0, plus}, t]/2 + HPL[{0, plus, 0, plus, 0, minus}, t] - HPL[{0, plus, minus, 0, 0, plus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{0, 0, plus, minus, plus, minus}, t_]:=(HPL[{0, plus, minus}, t]^2 - 2*(4*HPL[{0, 0, plus, plus, minus, minus}, t] + HPL[{0, plus, 0, minus, plus, minus}, t] + 2*HPL[{0, plus, 0, plus, minus, minus}, t] + HPL[{0, plus, minus, 0, plus, minus}, t]))/4/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{0, 0, plus, minus, plus, plus}, t_]:=(HPL[{0, plus, minus}, t]*HPL[{0, plus, plus}, t] - 2*HPL[{0, plus}, t]*HPL[{0, plus, plus, minus}, t] + 6*HPL[{0, 0, plus, plus, plus, minus}, t] - HPL[{0, plus, 0, minus, plus, plus}, t] + 3*HPL[{0, plus, 0, plus, plus, minus}, t] - HPL[{0, plus, minus, 0, plus, plus}, t] + 2*HPL[{0, plus, plus, 0, minus, plus}, t] + HPL[{0, plus, plus, 0, plus, minus}, t] + 2*HPL[{0, plus, plus, minus, 0, plus}, t])/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{0, 0, plus, 0, minus, plus}, t_]:=(HPL[{0, plus}, t]*HPL[{0, plus, 0, minus}, t] - 2*HPL[{0, 0, plus, 0, plus, minus}, t] - 4*HPL[{0, 0, plus, plus, 0, minus}, t] - 2*HPL[{0, plus, 0, 0, minus, plus}, t] - 2*HPL[{0, plus, 0, 0, plus, minus}, t] - HPL[{0, plus, 0, minus, 0, plus}, t] - 2*HPL[{0, plus, 0, plus, 0, minus}, t])/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{0, 0, plus, 0, 0, plus}, t_]:=(-2*HPL[{0, 0, plus}, t]^2 + 3*HPL[{0, plus}, t]*HPL[{0, 0, 0, plus}, t] - 3*HPL[{0, plus, 0, 0, 0, plus}, t])/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{0, 0, plus, 0, plus, plus}, t_]:=(3*HPL[{0, plus}, t]^3)/4 - 3*HPL[{0, 0, plus}, t]*HPL[{0, plus, plus}, t] - (HPL[{0, plus}, t]*HPL[{0, plus, 0, plus}, t])/2 - HPL[{0, 0, plus, plus, 0, plus}, t] - HPL[{0, plus, 0, 0, plus, plus}, t] + 3*HPL[{0, plus, plus, 0, 0, plus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{0, 0, plus, plus, minus, plus}, t_]:=(HPL[{0, plus}, t]*HPL[{0, plus, plus, minus}, t] - 6*HPL[{0, 0, plus, plus, plus, minus}, t] - HPL[{0, plus, 0, plus, minus, plus}, t] - 3*HPL[{0, plus, 0, plus, plus, minus}, t] - HPL[{0, plus, plus, 0, minus, plus}, t] - HPL[{0, plus, plus, 0, plus, minus}, t] - HPL[{0, plus, plus, minus, 0, plus}, t])/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{0, 0, plus, plus, plus, plus}, t_]:=(HPL[{0, plus, plus}, t]^2 - HPL[{0, plus}, t]*HPL[{0, plus, plus, plus}, t] - 2*HPL[{0, plus, 0, plus, plus, plus}, t] + HPL[{0, plus, plus, plus, 0, plus}, t])/4/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{0, plus, minus, plus, 0, plus}, t_]:=-2*HPL[{0, plus, minus}, t]*HPL[{0, plus, plus}, t] + HPL[{0, plus}, t]*HPL[{0, plus, minus, plus}, t] - 2*(-(HPL[{0, plus}, t]*HPL[{0, plus, plus, minus}, t]) + HPL[{0, plus, plus, 0, minus, plus}, t] + HPL[{0, plus, plus, minus, 0, plus}, t])/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{0, plus, 0, plus, 0, plus}, t_]:=-HPL[{0, plus}, t]^3 + 4*HPL[{0, 0, plus}, t]*HPL[{0, plus, plus}, t] + HPL[{0, plus}, t]*HPL[{0, plus, 0, plus}, t] - 4*HPL[{0, plus, plus, 0, 0, plus}, t]/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;
HPL[{0, plus, plus, 0, plus, plus}, t_]:=(-2*HPL[{0, plus, plus}, t]^2 + 3*HPL[{0, plus}, t]*HPL[{0, plus, plus, plus}, t] - 3*HPL[{0, plus, plus, plus, 0, plus}, t])/2/;(Not[$HPLAutoProductExpand]||$HPLAutoConvertToKnownFunctions)&&$HPLAutoReduceToMinimalSet;


==> anc/HypExp/PZRule10.m <==
Function[{a1, a2, a3, a4, a5, a6, a7, a8, a9, a10, b1, b2, b3, b4, b5, b6, 
  b7, b8, b9}, {HypExp`Private`PZ[10, 1, {1}] -> a1 + a10 + a2 + a3 + a4 + 
    a5 + a6 + a7 + a8 + a9 - b1 - b2 - b3 - b4 - b5 - b6 - b7 - b8 - b9, 
  HypExp`Private`PZ[10, 2, {2}] -> a2*a3 + a2*a4 + a3*a4 + a2*a5 + a3*a5 + 
    a4*a5 + a2*a6 + a3*a6 + a4*a6 + a5*a6 + a2*a7 + a3*a7 + a4*a7 + a5*a7 + 
    a6*a7 + a2*a8 + a3*a8 + a4*a8 + a5*a8 + a6*a8 + a7*a8 + a2*a9 + a3*a9 + 
    a4*a9 + a5*a9 + a6*a9 + a7*a9 + a8*a9 - a2*b1 - a3*b1 - a4*b1 - a5*b1 - 
    a6*b1 - a7*b1 - a8*b1 - a9*b1 + b1^2 - a2*b2 - a3*b2 - a4*b2 - a5*b2 - 
    a6*b2 - a7*b2 - a8*b2 - a9*b2 + b1*b2 + b2^2 - a2*b3 - a3*b3 - a4*b3 - 
    a5*b3 - a6*b3 - a7*b3 - a8*b3 - a9*b3 + b1*b3 + b2*b3 + b3^2 - a2*b4 - 
    a3*b4 - a4*b4 - a5*b4 - a6*b4 - a7*b4 - a8*b4 - a9*b4 + b1*b4 + b2*b4 + 
    b3*b4 + b4^2 - a2*b5 - a3*b5 - a4*b5 - a5*b5 - a6*b5 - a7*b5 - a8*b5 - 
    a9*b5 + b1*b5 + b2*b5 + b3*b5 + b4*b5 + b5^2 - a2*b6 - a3*b6 - a4*b6 - 
    a5*b6 - a6*b6 - a7*b6 - a8*b6 - a9*b6 + b1*b6 + b2*b6 + b3*b6 + b4*b6 + 
    b5*b6 + b6^2 - a2*b7 - a3*b7 - a4*b7 - a5*b7 - a6*b7 - a7*b7 - a8*b7 - 
    a9*b7 + b1*b7 + b2*b7 + b3*b7 + b4*b7 + b5*b7 + b6*b7 + b7^2 - a2*b8 - 
    a3*b8 - a4*b8 - a5*b8 - a6*b8 - a7*b8 - a8*b8 - a9*b8 + b1*b8 + b2*b8 + 
    b3*b8 + b4*b8 + b5*b8 + b6*b8 + b7*b8 + b8^2 + 
    a10*(a2 + a3 + a4 + a5 + a6 + a7 + a8 + a9 - b1 - b2 - b3 - b4 - b5 - 
      b6 - b7 - b8 - b9) + a1*(a10 + a2 + a3 + a4 + a5 + a6 + a7 + a8 + a9 - 
      b1 - b2 - b3 - b4 - b5 - b6 - b7 - b8 - b9) - 
    (a2 + a3 + a4 + a5 + a6 + a7 + a8 + a9 - b1 - b2 - b3 - b4 - b5 - b6 - 
      b7 - b8)*b9 + b9^2, HypExp`Private`PZ[10, 2, {1, 1}] -> 
   (a1 + a10 + a2 + a3 + a4 + a5 + a6 + a7 + a8 + a9 - b1 - b2 - b3 - b4 - 
     b5 - b6 - b7 - b8 - b9)^2, HypExp`Private`PZ[10, 3, {3}] -> 
   a2*a3*a4 + a2*a3*a5 + a2*a4*a5 + a3*a4*a5 + a2*a3*a6 + a2*a4*a6 + 
    a3*a4*a6 + a2*a5*a6 + a3*a5*a6 + a4*a5*a6 + a2*a3*a7 + a2*a4*a7 + 
    a3*a4*a7 + a2*a5*a7 + a3*a5*a7 + a4*a5*a7 + a2*a6*a7 + a3*a6*a7 + 
    a4*a6*a7 + a5*a6*a7 + a2*a3*a8 + a2*a4*a8 + a3*a4*a8 + a2*a5*a8 + 
    a3*a5*a8 + a4*a5*a8 + a2*a6*a8 + a3*a6*a8 + a4*a6*a8 + a5*a6*a8 + 
    a2*a7*a8 + a3*a7*a8 + a4*a7*a8 + a5*a7*a8 + a6*a7*a8 + a2*a3*a9 + 
    a2*a4*a9 + a3*a4*a9 + a2*a5*a9 + a3*a5*a9 + a4*a5*a9 + a2*a6*a9 + 
    a3*a6*a9 + a4*a6*a9 + a5*a6*a9 + a2*a7*a9 + a3*a7*a9 + a4*a7*a9 + 
    a5*a7*a9 + a6*a7*a9 + a2*a8*a9 + a3*a8*a9 + a4*a8*a9 + a5*a8*a9 + 
    a6*a8*a9 + a7*a8*a9 - a2*a3*b1 - a2*a4*b1 - a3*a4*b1 - a2*a5*b1 - 
    a3*a5*b1 - a4*a5*b1 - a2*a6*b1 - a3*a6*b1 - a4*a6*b1 - a5*a6*b1 - 
    a2*a7*b1 - a3*a7*b1 - a4*a7*b1 - a5*a7*b1 - a6*a7*b1 - a2*a8*b1 - 
    a3*a8*b1 - a4*a8*b1 - a5*a8*b1 - a6*a8*b1 - a7*a8*b1 - a2*a9*b1 - 
    a3*a9*b1 - a4*a9*b1 - a5*a9*b1 - a6*a9*b1 - a7*a9*b1 - a8*a9*b1 + 
    a2*b1^2 + a3*b1^2 + a4*b1^2 + a5*b1^2 + a6*b1^2 + a7*b1^2 + a8*b1^2 + 
    a9*b1^2 - b1^3 - a2*a3*b2 - a2*a4*b2 - a3*a4*b2 - a2*a5*b2 - a3*a5*b2 - 
    a4*a5*b2 - a2*a6*b2 - a3*a6*b2 - a4*a6*b2 - a5*a6*b2 - a2*a7*b2 - 
    a3*a7*b2 - a4*a7*b2 - a5*a7*b2 - a6*a7*b2 - a2*a8*b2 - a3*a8*b2 - 
    a4*a8*b2 - a5*a8*b2 - a6*a8*b2 - a7*a8*b2 - a2*a9*b2 - a3*a9*b2 - 
    a4*a9*b2 - a5*a9*b2 - a6*a9*b2 - a7*a9*b2 - a8*a9*b2 + a2*b1*b2 + 
    a3*b1*b2 + a4*b1*b2 + a5*b1*b2 + a6*b1*b2 + a7*b1*b2 + a8*b1*b2 + 
    a9*b1*b2 - b1^2*b2 + a2*b2^2 + a3*b2^2 + a4*b2^2 + a5*b2^2 + a6*b2^2 + 
    a7*b2^2 + a8*b2^2 + a9*b2^2 - b1*b2^2 - b2^3 - a2*a3*b3 - a2*a4*b3 - 
    a3*a4*b3 - a2*a5*b3 - a3*a5*b3 - a4*a5*b3 - a2*a6*b3 - a3*a6*b3 - 
    a4*a6*b3 - a5*a6*b3 - a2*a7*b3 - a3*a7*b3 - a4*a7*b3 - a5*a7*b3 - 
    a6*a7*b3 - a2*a8*b3 - a3*a8*b3 - a4*a8*b3 - a5*a8*b3 - a6*a8*b3 - 
    a7*a8*b3 - a2*a9*b3 - a3*a9*b3 - a4*a9*b3 - a5*a9*b3 - a6*a9*b3 - 
    a7*a9*b3 - a8*a9*b3 + a2*b1*b3 + a3*b1*b3 + a4*b1*b3 + a5*b1*b3 + 
    a6*b1*b3 + a7*b1*b3 + a8*b1*b3 + a9*b1*b3 - b1^2*b3 + a2*b2*b3 + 
    a3*b2*b3 + a4*b2*b3 + a5*b2*b3 + a6*b2*b3 + a7*b2*b3 + a8*b2*b3 + 
    a9*b2*b3 - b1*b2*b3 - b2^2*b3 + a2*b3^2 + a3*b3^2 + a4*b3^2 + a5*b3^2 + 
    a6*b3^2 + a7*b3^2 + a8*b3^2 + a9*b3^2 - b1*b3^2 - b2*b3^2 - b3^3 - 
    a2*a3*b4 - a2*a4*b4 - a3*a4*b4 - a2*a5*b4 - a3*a5*b4 - a4*a5*b4 - 
    a2*a6*b4 - a3*a6*b4 - a4*a6*b4 - a5*a6*b4 - a2*a7*b4 - a3*a7*b4 - 
    a4*a7*b4 - a5*a7*b4 - a6*a7*b4 - a2*a8*b4 - a3*a8*b4 - a4*a8*b4 - 
    a5*a8*b4 - a6*a8*b4 - a7*a8*b4 - a2*a9*b4 - a3*a9*b4 - a4*a9*b4 - 
    a5*a9*b4 - a6*a9*b4 - a7*a9*b4 - a8*a9*b4 + a2*b1*b4 + a3*b1*b4 + 
    a4*b1*b4 + a5*b1*b4 + a6*b1*b4 + a7*b1*b4 + a8*b1*b4 + a9*b1*b4 - 
    b1^2*b4 + a2*b2*b4 + a3*b2*b4 + a4*b2*b4 + a5*b2*b4 + a6*b2*b4 + 
    a7*b2*b4 + a8*b2*b4 + a9*b2*b4 - b1*b2*b4 - b2^2*b4 + a2*b3*b4 + 
    a3*b3*b4 + a4*b3*b4 + a5*b3*b4 + a6*b3*b4 + a7*b3*b4 + a8*b3*b4 + 
    a9*b3*b4 - b1*b3*b4 - b2*b3*b4 - b3^2*b4 + a2*b4^2 + a3*b4^2 + a4*b4^2 + 
    a5*b4^2 + a6*b4^2 + a7*b4^2 + a8*b4^2 + a9*b4^2 - b1*b4^2 - b2*b4^2 - 
    b3*b4^2 - b4^3 - a2*a3*b5 - a2*a4*b5 - a3*a4*b5 - a2*a5*b5 - a3*a5*b5 - 
    a4*a5*b5 - a2*a6*b5 - a3*a6*b5 - a4*a6*b5 - a5*a6*b5 - a2*a7*b5 - 
    a3*a7*b5 - a4*a7*b5 - a5*a7*b5 - a6*a7*b5 - a2*a8*b5 - a3*a8*b5 - 
    a4*a8*b5 - a5*a8*b5 - a6*a8*b5 - a7*a8*b5 - a2*a9*b5 - a3*a9*b5 - 
    a4*a9*b5 - a5*a9*b5 - a6*a9*b5 - a7*a9*b5 - a8*a9*b5 + a2*b1*b5 + 
    a3*b1*b5 + a4*b1*b5 + a5*b1*b5 + a6*b1*b5 + a7*b1*b5 + a8*b1*b5 + 
    a9*b1*b5 - b1^2*b5 + a2*b2*b5 + a3*b2*b5 + a4*b2*b5 + a5*b2*b5 + 
    a6*b2*b5 + a7*b2*b5 + a8*b2*b5 + a9*b2*b5 - b1*b2*b5 - b2^2*b5 + 
    a2*b3*b5 + a3*b3*b5 + a4*b3*b5 + a5*b3*b5 + a6*b3*b5 + a7*b3*b5 + 
    a8*b3*b5 + a9*b3*b5 - b1*b3*b5 - b2*b3*b5 - b3^2*b5 + a2*b4*b5 + 
    a3*b4*b5 + a4*b4*b5 + a5*b4*b5 + a6*b4*b5 + a7*b4*b5 + a8*b4*b5 + 
    a9*b4*b5 - b1*b4*b5 - b2*b4*b5 - b3*b4*b5 - b4^2*b5 + a2*b5^2 + a3*b5^2 + 
    a4*b5^2 + a5*b5^2 + a6*b5^2 + a7*b5^2 + a8*b5^2 + a9*b5^2 - b1*b5^2 - 
    b2*b5^2 - b3*b5^2 - b4*b5^2 - b5^3 - a2*a3*b6 - a2*a4*b6 - a3*a4*b6 - 
    a2*a5*b6 - a3*a5*b6 - a4*a5*b6 - a2*a6*b6 - a3*a6*b6 - a4*a6*b6 - 
    a5*a6*b6 - a2*a7*b6 - a3*a7*b6 - a4*a7*b6 - a5*a7*b6 - a6*a7*b6 - 
    a2*a8*b6 - a3*a8*b6 - a4*a8*b6 - a5*a8*b6 - a6*a8*b6 - a7*a8*b6 - 
    a2*a9*b6 - a3*a9*b6 - a4*a9*b6 - a5*a9*b6 - a6*a9*b6 - a7*a9*b6 - 
    a8*a9*b6 + a2*b1*b6 + a3*b1*b6 + a4*b1*b6 + a5*b1*b6 + a6*b1*b6 + 
    a7*b1*b6 + a8*b1*b6 + a9*b1*b6 - b1^2*b6 + a2*b2*b6 + a3*b2*b6 + 
    a4*b2*b6 + a5*b2*b6 + a6*b2*b6 + a7*b2*b6 + a8*b2*b6 + a9*b2*b6 - 
    b1*b2*b6 - b2^2*b6 + a2*b3*b6 + a3*b3*b6 + a4*b3*b6 + a5*b3*b6 + 
    a6*b3*b6 + a7*b3*b6 + a8*b3*b6 + a9*b3*b6 - b1*b3*b6 - b2*b3*b6 - 
    b3^2*b6 + a2*b4*b6 + a3*b4*b6 + a4*b4*b6 + a5*b4*b6 + a6*b4*b6 + 
    a7*b4*b6 + a8*b4*b6 + a9*b4*b6 - b1*b4*b6 - b2*b4*b6 - b3*b4*b6 - 
    b4^2*b6 + a2*b5*b6 + a3*b5*b6 + a4*b5*b6 + a5*b5*b6 + a6*b5*b6 + 
    a7*b5*b6 + a8*b5*b6 + a9*b5*b6 - b1*b5*b6 - b2*b5*b6 - b3*b5*b6 - 
    b4*b5*b6 - b5^2*b6 + a2*b6^2 + a3*b6^2 + a4*b6^2 + a5*b6^2 + a6*b6^2 + 
    a7*b6^2 + a8*b6^2 + a9*b6^2 - b1*b6^2 - b2*b6^2 - b3*b6^2 - b4*b6^2 - 
    b5*b6^2 - b6^3 - a2*a3*b7 - a2*a4*b7 - a3*a4*b7 - a2*a5*b7 - a3*a5*b7 - 
    a4*a5*b7 - a2*a6*b7 - a3*a6*b7 - a4*a6*b7 - a5*a6*b7 - a2*a7*b7 - 
    a3*a7*b7 - a4*a7*b7 - a5*a7*b7 - a6*a7*b7 - a2*a8*b7 - a3*a8*b7 - 
    a4*a8*b7 - a5*a8*b7 - a6*a8*b7 - a7*a8*b7 - a2*a9*b7 - a3*a9*b7 - 
    a4*a9*b7 - a5*a9*b7 - a6*a9*b7 - a7*a9*b7 - a8*a9*b7 + a2*b1*b7 + 
    a3*b1*b7 + a4*b1*b7 + a5*b1*b7 + a6*b1*b7 + a7*b1*b7 + a8*b1*b7 + 
    a9*b1*b7 - b1^2*b7 + a2*b2*b7 + a3*b2*b7 + a4*b2*b7 + a5*b2*b7 + 
    a6*b2*b7 + a7*b2*b7 + a8*b2*b7 + a9*b2*b7 - b1*b2*b7 - b2^2*b7 + 
    a2*b3*b7 + a3*b3*b7 + a4*b3*b7 + a5*b3*b7 + a6*b3*b7 + a7*b3*b7 + 
    a8*b3*b7 + a9*b3*b7 - b1*b3*b7 - b2*b3*b7 - b3^2*b7 + a2*b4*b7 + 
    a3*b4*b7 + a4*b4*b7 + a5*b4*b7 + a6*b4*b7 + a7*b4*b7 + a8*b4*b7 + 
    a9*b4*b7 - b1*b4*b7 - b2*b4*b7 - b3*b4*b7 - b4^2*b7 + a2*b5*b7 + 
    a3*b5*b7 + a4*b5*b7 + a5*b5*b7 + a6*b5*b7 + a7*b5*b7 + a8*b5*b7 + 
    a9*b5*b7 - b1*b5*b7 - b2*b5*b7 - b3*b5*b7 - b4*b5*b7 - b5^2*b7 + 
    a2*b6*b7 + a3*b6*b7 + a4*b6*b7 + a5*b6*b7 + a6*b6*b7 + a7*b6*b7 + 
    a8*b6*b7 + a9*b6*b7 - b1*b6*b7 - b2*b6*b7 - b3*b6*b7 - b4*b6*b7 - 
    b5*b6*b7 - b6^2*b7 + a2*b7^2 + a3*b7^2 + a4*b7^2 + a5*b7^2 + a6*b7^2 + 
    a7*b7^2 + a8*b7^2 + a9*b7^2 - b1*b7^2 - b2*b7^2 - b3*b7^2 - b4*b7^2 - 
    b5*b7^2 - b6*b7^2 - b7^3 - a2*a3*b8 - a2*a4*b8 - a3*a4*b8 - a2*a5*b8 - 
    a3*a5*b8 - a4*a5*b8 - a2*a6*b8 - a3*a6*b8 - a4*a6*b8 - a5*a6*b8 - 
    a2*a7*b8 - a3*a7*b8 - a4*a7*b8 - a5*a7*b8 - a6*a7*b8 - a2*a8*b8 - 
    a3*a8*b8 - a4*a8*b8 - a5*a8*b8 - a6*a8*b8 - a7*a8*b8 - a2*a9*b8 - 
    a3*a9*b8 - a4*a9*b8 - a5*a9*b8 - a6*a9*b8 - a7*a9*b8 - a8*a9*b8 + 
    a2*b1*b8 + a3*b1*b8 + a4*b1*b8 + a5*b1*b8 + a6*b1*b8 + a7*b1*b8 + 
    a8*b1*b8 + a9*b1*b8 - b1^2*b8 + a2*b2*b8 + a3*b2*b8 + a4*b2*b8 + 
    a5*b2*b8 + a6*b2*b8 + a7*b2*b8 + a8*b2*b8 + a9*b2*b8 - b1*b2*b8 - 
    b2^2*b8 + a2*b3*b8 + a3*b3*b8 + a4*b3*b8 + a5*b3*b8 + a6*b3*b8 + 
    a7*b3*b8 + a8*b3*b8 + a9*b3*b8 - b1*b3*b8 - b2*b3*b8 - b3^2*b8 + 
    a2*b4*b8 + a3*b4*b8 + a4*b4*b8 + a5*b4*b8 + a6*b4*b8 + a7*b4*b8 + 
    a8*b4*b8 + a9*b4*b8 - b1*b4*b8 - b2*b4*b8 - b3*b4*b8 - b4^2*b8 + 
    a2*b5*b8 + a3*b5*b8 + a4*b5*b8 + a5*b5*b8 + a6*b5*b8 + a7*b5*b8 + 
    a8*b5*b8 + a9*b5*b8 - b1*b5*b8 - b2*b5*b8 - b3*b5*b8 - b4*b5*b8 - 
    b5^2*b8 + a2*b6*b8 + a3*b6*b8 + a4*b6*b8 + a5*b6*b8 + a6*b6*b8 + 
    a7*b6*b8 + a8*b6*b8 + a9*b6*b8 - b1*b6*b8 - b2*b6*b8 - b3*b6*b8 - 
    b4*b6*b8 - b5*b6*b8 - b6^2*b8 + a2*b7*b8 + a3*b7*b8 + a4*b7*b8 + 
    a5*b7*b8 + a6*b7*b8 + a7*b7*b8 + a8*b7*b8 + a9*b7*b8 - b1*b7*b8 - 
    b2*b7*b8 - b3*b7*b8 - b4*b7*b8 - b5*b7*b8 - b6*b7*b8 - b7^2*b8 + 
    a2*b8^2 + a3*b8^2 + a4*b8^2 + a5*b8^2 + a6*b8^2 + a7*b8^2 + a8*b8^2 + 
    a9*b8^2 - b1*b8^2 - b2*b8^2 - b3*b8^2 - b4*b8^2 - b5*b8^2 - b6*b8^2 - 
    b7*b8^2 - b8^3 - (a4*a5 + a4*a6 + a5*a6 + a4*a7 + a5*a7 + a6*a7 + a4*a8 + 
      a5*a8 + a6*a8 + a7*a8 + a4*a9 + a5*a9 + a6*a9 + a7*a9 + a8*a9 - a4*b1 - 
      a5*b1 - a6*b1 - a7*b1 - a8*b1 - a9*b1 + b1^2 - a4*b2 - a5*b2 - a6*b2 - 
      a7*b2 - a8*b2 - a9*b2 + b1*b2 + b2^2 - a4*b3 - a5*b3 - a6*b3 - a7*b3 - 
      a8*b3 - a9*b3 + b1*b3 + b2*b3 + b3^2 - a4*b4 - a5*b4 - a6*b4 - a7*b4 - 
      a8*b4 - a9*b4 + b1*b4 + b2*b4 + b3*b4 + b4^2 - a4*b5 - a5*b5 - a6*b5 - 
      a7*b5 - a8*b5 - a9*b5 + b1*b5 + b2*b5 + b3*b5 + b4*b5 + b5^2 - a4*b6 - 
      a5*b6 - a6*b6 - a7*b6 - a8*b6 - a9*b6 + b1*b6 + b2*b6 + b3*b6 + b4*b6 + 
      b5*b6 + b6^2 - a4*b7 - a5*b7 - a6*b7 - a7*b7 - a8*b7 - a9*b7 + b1*b7 + 
      b2*b7 + b3*b7 + b4*b7 + b5*b7 + b6*b7 + b7^2 + 
      a3*(a4 + a5 + a6 + a7 + a8 + a9 - b1 - b2 - b3 - b4 - b5 - b6 - b7 - 
        b8) + a2*(a3 + a4 + a5 + a6 + a7 + a8 + a9 - b1 - b2 - b3 - b4 - b5 - 
        b6 - b7 - b8) - (a4 + a5 + a6 + a7 + a8 + a9 - b1 - b2 - b3 - b4 - 
        b5 - b6 - b7)*b8 + b8^2)*b9 + (a2 + a3 + a4 + a5 + a6 + a7 + a8 + 
      a9 - b1 - b2 - b3 - b4 - b5 - b6 - b7 - b8)*b9^2 - b9^3 + 
    a10*(a4*a5 + a4*a6 + a5*a6 + a4*a7 + a5*a7 + a6*a7 + a4*a8 + a5*a8 + 
      a6*a8 + a7*a8 + a4*a9 + a5*a9 + a6*a9 + a7*a9 + a8*a9 - a4*b1 - a5*b1 - 
      a6*b1 - a7*b1 - a8*b1 - a9*b1 + b1^2 - a4*b2 - a5*b2 - a6*b2 - a7*b2 - 
      a8*b2 - a9*b2 + b1*b2 + b2^2 - a4*b3 - a5*b3 - a6*b3 - a7*b3 - a8*b3 - 
      a9*b3 + b1*b3 + b2*b3 + b3^2 - a4*b4 - a5*b4 - a6*b4 - a7*b4 - a8*b4 - 
      a9*b4 + b1*b4 + b2*b4 + b3*b4 + b4^2 - a4*b5 - a5*b5 - a6*b5 - a7*b5 - 
      a8*b5 - a9*b5 + b1*b5 + b2*b5 + b3*b5 + b4*b5 + b5^2 - a4*b6 - a5*b6 - 
      a6*b6 - a7*b6 - a8*b6 - a9*b6 + b1*b6 + b2*b6 + b3*b6 + b4*b6 + b5*b6 + 
      b6^2 - a4*b7 - a5*b7 - a6*b7 - a7*b7 - a8*b7 - a9*b7 + b1*b7 + b2*b7 + 
      b3*b7 + b4*b7 + b5*b7 + b6*b7 + b7^2 - a4*b8 - a5*b8 - a6*b8 - a7*b8 - 
      a8*b8 - a9*b8 + b1*b8 + b2*b8 + b3*b8 + b4*b8 + b5*b8 + b6*b8 + b7*b8 + 
      b8^2 + a3*(a4 + a5 + a6 + a7 + a8 + a9 - b1 - b2 - b3 - b4 - b5 - b6 - 
        b7 - b8 - b9) + a2*(a3 + a4 + a5 + a6 + a7 + a8 + a9 - b1 - b2 - b3 - 
        b4 - b5 - b6 - b7 - b8 - b9) - (a4 + a5 + a6 + a7 + a8 + a9 - b1 - 
        b2 - b3 - b4 - b5 - b6 - b7 - b8)*b9 + b9^2) + 
    a1*(a3*a4 + a3*a5 + a4*a5 + a3*a6 + a4*a6 + a5*a6 + a3*a7 + a4*a7 + 
      a5*a7 + a6*a7 + a3*a8 + a4*a8 + a5*a8 + a6*a8 + a7*a8 + a3*a9 + a4*a9 + 
      a5*a9 + a6*a9 + a7*a9 + a8*a9 - a3*b1 - a4*b1 - a5*b1 - a6*b1 - a7*b1 - 
      a8*b1 - a9*b1 + b1^2 - a3*b2 - a4*b2 - a5*b2 - a6*b2 - a7*b2 - a8*b2 - 
      a9*b2 + b1*b2 + b2^2 - a3*b3 - a4*b3 - a5*b3 - a6*b3 - a7*b3 - a8*b3 - 
      a9*b3 + b1*b3 + b2*b3 + b3^2 - a3*b4 - a4*b4 - a5*b4 - a6*b4 - a7*b4 - 
      a8*b4 - a9*b4 + b1*b4 + b2*b4 + b3*b4 + b4^2 - a3*b5 - a4*b5 - a5*b5 - 
      a6*b5 - a7*b5 - a8*b5 - a9*b5 + b1*b5 + b2*b5 + b3*b5 + b4*b5 + b5^2 - 
      a3*b6 - a4*b6 - a5*b6 - a6*b6 - a7*b6 - a8*b6 - a9*b6 + b1*b6 + b2*b6 + 
      b3*b6 + b4*b6 + b5*b6 + b6^2 - a3*b7 - a4*b7 - a5*b7 - a6*b7 - a7*b7 - 
      a8*b7 - a9*b7 + b1*b7 + b2*b7 + b3*b7 + b4*b7 + b5*b7 + b6*b7 + b7^2 - 
      a3*b8 - a4*b8 - a5*b8 - a6*b8 - a7*b8 - a8*b8 - a9*b8 + b1*b8 + b2*b8 + 
      b3*b8 + b4*b8 + b5*b8 + b6*b8 + b7*b8 + b8^2 + 
      a2*(a3 + a4 + a5 + a6 + a7 + a8 + a9 - b1 - b2 - b3 - b4 - b5 - b6 - 
        b7 - b8 - b9) + a10*(a2 + a3 + a4 + a5 + a6 + a7 + a8 + a9 - b1 - 
        b2 - b3 - b4 - b5 - b6 - b7 - b8 - b9) - 
      (a3 + a4 + a5 + a6 + a7 + a8 + a9 - b1 - b2 - b3 - b4 - b5 - b6 - b7 - 
        b8)*b9 + b9^2), HypExp`Private`PZ[10, 3, {1, 2}] -> 
   (a1 + a10 + a2 + a3 + a4 + a5 + a6 + a7 + a8 + a9 - b1 - b2 - b3 - b4 - 
     b5 - b6 - b7 - b8 - b9)*(a2*a3 + a2*a4 + a3*a4 + a2*a5 + a3*a5 + a4*a5 + 
     a2*a6 + a3*a6 + a4*a6 + a5*a6 + a2*a7 + a3*a7 + a4*a7 + a5*a7 + a6*a7 + 
     a2*a8 + a3*a8 + a4*a8 + a5*a8 + a6*a8 + a7*a8 + a2*a9 + a3*a9 + a4*a9 + 
     a5*a9 + a6*a9 + a7*a9 + a8*a9 - a2*b1 - a3*b1 - a4*b1 - a5*b1 - a6*b1 - 
     a7*b1 - a8*b1 - a9*b1 + b1^2 - a2*b2 - a3*b2 - a4*b2 - a5*b2 - a6*b2 - 
     a7*b2 - a8*b2 - a9*b2 + b1*b2 + b2^2 - a2*b3 - a3*b3 - a4*b3 - a5*b3 - 
     a6*b3 - a7*b3 - a8*b3 - a9*b3 + b1*b3 + b2*b3 + b3^2 - a2*b4 - a3*b4 - 
     a4*b4 - a5*b4 - a6*b4 - a7*b4 - a8*b4 - a9*b4 + b1*b4 + b2*b4 + b3*b4 + 
     b4^2 - a2*b5 - a3*b5 - a4*b5 - a5*b5 - a6*b5 - a7*b5 - a8*b5 - a9*b5 + 
     b1*b5 + b2*b5 + b3*b5 + b4*b5 + b5^2 - a2*b6 - a3*b6 - a4*b6 - a5*b6 - 
     a6*b6 - a7*b6 - a8*b6 - a9*b6 + b1*b6 + b2*b6 + b3*b6 + b4*b6 + b5*b6 + 
     b6^2 - a2*b7 - a3*b7 - a4*b7 - a5*b7 - a6*b7 - a7*b7 - a8*b7 - a9*b7 + 
     b1*b7 + b2*b7 + b3*b7 + b4*b7 + b5*b7 + b6*b7 + b7^2 - a2*b8 - a3*b8 - 
     a4*b8 - a5*b8 - a6*b8 - a7*b8 - a8*b8 - a9*b8 + b1*b8 + b2*b8 + b3*b8 + 
     b4*b8 + b5*b8 + b6*b8 + b7*b8 + b8^2 + 
     a10*(a2 + a3 + a4 + a5 + a6 + a7 + a8 + a9 - b1 - b2 - b3 - b4 - b5 - 
       b6 - b7 - b8 - b9) + a1*(a10 + a2 + a3 + a4 + a5 + a6 + a7 + a8 + a9 - 
       b1 - b2 - b3 - b4 - b5 - b6 - b7 - b8 - b9) - 
     (a2 + a3 + a4 + a5 + a6 + a7 + a8 + a9 - b1 - b2 - b3 - b4 - b5 - b6 - 
       b7 - b8)*b9 + b9^2), HypExp`Private`PZ[10, 3, {2, 1}] -> 
   (a1 + a10 + a2 + a3 + a4 + a5 + a6 + a7 + a8 + a9 - b1 - b2 - b3 - b4 - 
     b5 - b6 - b7 - b8 - b9)*(a2*a3 + a2*a4 + a3*a4 + a2*a5 + a3*a5 + a4*a5 + 
     a2*a6 + a3*a6 + a4*a6 + a5*a6 + a2*a7 + a3*a7 + a4*a7 + a5*a7 + a6*a7 + 
     a2*a8 + a3*a8 + a4*a8 + a5*a8 + a6*a8 + a7*a8 + a2*a9 + a3*a9 + a4*a9 + 
     a5*a9 + a6*a9 + a7*a9 + a8*a9 - a2*b1 - a3*b1 - a4*b1 - a5*b1 - a6*b1 - 
     a7*b1 - a8*b1 - a9*b1 + b1^2 - a2*b2 - a3*b2 - a4*b2 - a5*b2 - a6*b2 - 
     a7*b2 - a8*b2 - a9*b2 + b1*b2 + b2^2 - a2*b3 - a3*b3 - a4*b3 - a5*b3 - 
     a6*b3 - a7*b3 - a8*b3 - a9*b3 + b1*b3 + b2*b3 + b3^2 - a2*b4 - a3*b4 - 
     a4*b4 - a5*b4 - a6*b4 - a7*b4 - a8*b4 - a9*b4 + b1*b4 + b2*b4 + b3*b4 + 
     b4^2 - a2*b5 - a3*b5 - a4*b5 - a5*b5 - a6*b5 - a7*b5 - a8*b5 - a9*b5 + 
     b1*b5 + b2*b5 + b3*b5 + b4*b5 + b5^2 - a2*b6 - a3*b6 - a4*b6 - a5*b6 - 
     a6*b6 - a7*b6 - a8*b6 - a9*b6 + b1*b6 + b2*b6 + b3*b6 + b4*b6 + b5*b6 + 
     b6^2 - a2*b7 - a3*b7 - a4*b7 - a5*b7 - a6*b7 - a7*b7 - a8*b7 - a9*b7 + 
     b1*b7 + b2*b7 + b3*b7 + b4*b7 + b5*b7 + b6*b7 + b7^2 - a2*b8 - a3*b8 - 
     a4*b8 - a5*b8 - a6*b8 - a7*b8 - a8*b8 - a9*b8 + b1*b8 + b2*b8 + b3*b8 + 
     b4*b8 + b5*b8 + b6*b8 + b7*b8 + b8^2 + 
     a10*(a2 + a3 + a4 + a5 + a6 + a7 + a8 + a9 - b1 - b2 - b3 - b4 - b5 - 
       b6 - b7 - b8 - b9) + a1*(a10 + a2 + a3 + a4 + a5 + a6 + a7 + a8 + a9 - 
       b1 - b2 - b3 - b4 - b5 - b6 - b7 - b8 - b9) - 
     (a2 + a3 + a4 + a5 + a6 + a7 + a8 + a9 - b1 - b2 - b3 - b4 - b5 - b6 - 
       b7 - b8)*b9 + b9^2), HypExp`Private`PZ[10, 3, {1, 1, 1}] -> 
   (a1 + a10 + a2 + a3 + a4 + a5 + a6 + a7 + a8 + a9 - b1 - b2 - b3 - b4 - 
     b5 - b6 - b7 - b8 - b9)^3}]


==> anc/HypExp/PZRule2.m <==
Function[{a1, a2, b1}, {HypExp`Private`PZ[2, 1, {1}] -> a1 + a2 - b1, 
  HypExp`Private`PZ[2, 2, {2}] -> (a1 - b1)*(a2 - b1), 
  HypExp`Private`PZ[2, 2, {1, 1}] -> (a1 + a2 - b1)^2, 
  HypExp`Private`PZ[2, 3, {3}] -> (a1 - b1)*b1*(-a2 + b1), 
  HypExp`Private`PZ[2, 3, {1, 2}] -> (a1 - b1)*(a2 - b1)*(a1 + a2 - b1), 
  HypExp`Private`PZ[2, 3, {2, 1}] -> (a1 - b1)*(a2 - b1)*(a1 + a2 - b1), 
  HypExp`Private`PZ[2, 3, {1, 1, 1}] -> (a1 + a2 - b1)^3, 
  HypExp`Private`PZ[2, 4, {4}] -> (a1 - b1)*(a2 - b1)*b1^2, 
  HypExp`Private`PZ[2, 4, {1, 3}] -> (a1 - b1)*(a1 + a2 - b1)*b1*(-a2 + b1), 
  HypExp`Private`PZ[2, 4, {2, 2}] -> (a1 - b1)^2*(a2 - b1)^2, 
  HypExp`Private`PZ[2, 4, {3, 1}] -> (a1 - b1)*(a1 + a2 - b1)*b1*(-a2 + b1), 
  HypExp`Private`PZ[2, 4, {1, 1, 2}] -> (a1 - b1)*(a2 - b1)*(a1 + a2 - b1)^2, 
  HypExp`Private`PZ[2, 4, {1, 2, 1}] -> (a1 - b1)*(a2 - b1)*(a1 + a2 - b1)^2, 
  HypExp`Private`PZ[2, 4, {2, 1, 1}] -> (a1 - b1)*(a2 - b1)*(a1 + a2 - b1)^2, 
  HypExp`Private`PZ[2, 4, {1, 1, 1, 1}] -> (a1 + a2 - b1)^4, 
  HypExp`Private`PZ[2, 5, {5}] -> (a1 - b1)*b1^3*(-a2 + b1), 
  HypExp`Private`PZ[2, 5, {1, 4}] -> -((a1 - b1)*(a1 + a2 - b1)*b1^2*
     (-a2 + b1)), HypExp`Private`PZ[2, 5, {2, 3}] -> 
   -((a1 - b1)^2*(a2 - b1)^2*b1), HypExp`Private`PZ[2, 5, {3, 2}] -> 
   -((a1 - b1)^2*(a2 - b1)^2*b1), HypExp`Private`PZ[2, 5, {4, 1}] -> 
   -((a1 - b1)*(a1 + a2 - b1)*b1^2*(-a2 + b1)), 
  HypExp`Private`PZ[2, 5, {1, 1, 3}] -> (a1 - b1)*(a1 + a2 - b1)^2*b1*
    (-a2 + b1), HypExp`Private`PZ[2, 5, {1, 2, 2}] -> 
   (a1 - b1)^2*(a2 - b1)^2*(a1 + a2 - b1), 
  HypExp`Private`PZ[2, 5, {1, 3, 1}] -> (a1 - b1)*(a1 + a2 - b1)^2*b1*
    (-a2 + b1), HypExp`Private`PZ[2, 5, {2, 1, 2}] -> 
   (a1 - b1)^2*(a2 - b1)^2*(a1 + a2 - b1), 
  HypExp`Private`PZ[2, 5, {2, 2, 1}] -> (a1 - b1)^2*(a2 - b1)^2*
    (a1 + a2 - b1), HypExp`Private`PZ[2, 5, {3, 1, 1}] -> 
   (a1 - b1)*(a1 + a2 - b1)^2*b1*(-a2 + b1), 
  HypExp`Private`PZ[2, 5, {1, 1, 1, 2}] -> (a1 - b1)*(a2 - b1)*
    (a1 + a2 - b1)^3, HypExp`Private`PZ[2, 5, {1, 1, 2, 1}] -> 
   (a1 - b1)*(a2 - b1)*(a1 + a2 - b1)^3, 
  HypExp`Private`PZ[2, 5, {1, 2, 1, 1}] -> (a1 - b1)*(a2 - b1)*
    (a1 + a2 - b1)^3, HypExp`Private`PZ[2, 5, {2, 1, 1, 1}] -> 
   (a1 - b1)*(a2 - b1)*(a1 + a2 - b1)^3, 
  HypExp`Private`PZ[2, 5, {1, 1, 1, 1, 1}] -> (a1 + a2 - b1)^5, 
  HypExp`Private`PZ[2, 6, {6}] -> (a1 - b1)*(a2 - b1)*b1^4, 
  HypExp`Private`PZ[2, 6, {1, 5}] -> (a1 - b1)*(a1 + a2 - b1)*b1^3*
    (-a2 + b1), HypExp`Private`PZ[2, 6, {2, 4}] -> 
   (a1 - b1)^2*(a2 - b1)^2*b1^2, HypExp`Private`PZ[2, 6, {3, 3}] -> 
   (a1 - b1)^2*(a2 - b1)^2*b1^2, HypExp`Private`PZ[2, 6, {4, 2}] -> 
   (a1 - b1)^2*(a2 - b1)^2*b1^2, HypExp`Private`PZ[2, 6, {5, 1}] -> 
   (a1 - b1)*(a1 + a2 - b1)*b1^3*(-a2 + b1), 
  HypExp`Private`PZ[2, 6, {1, 1, 4}] -> (a1 - b1)*(a2 - b1)*(a1 + a2 - b1)^2*
    b1^2, HypExp`Private`PZ[2, 6, {1, 2, 3}] -> 
   -((a1 - b1)^2*(a2 - b1)^2*(a1 + a2 - b1)*b1), 
  HypExp`Private`PZ[2, 6, {1, 3, 2}] -> 
   -((a1 - b1)^2*(a2 - b1)^2*(a1 + a2 - b1)*b1), 
  HypExp`Private`PZ[2, 6, {1, 4, 1}] -> (a1 - b1)*(a2 - b1)*(a1 + a2 - b1)^2*
    b1^2, HypExp`Private`PZ[2, 6, {2, 1, 3}] -> 
   -((a1 - b1)^2*(a2 - b1)^2*(a1 + a2 - b1)*b1), 
  HypExp`Private`PZ[2, 6, {2, 2, 2}] -> (a1 - b1)^3*(a2 - b1)^3, 
  HypExp`Private`PZ[2, 6, {2, 3, 1}] -> 
   -((a1 - b1)^2*(a2 - b1)^2*(a1 + a2 - b1)*b1), 
  HypExp`Private`PZ[2, 6, {3, 1, 2}] -> 
   -((a1 - b1)^2*(a2 - b1)^2*(a1 + a2 - b1)*b1), 
  HypExp`Private`PZ[2, 6, {3, 2, 1}] -> 
   -((a1 - b1)^2*(a2 - b1)^2*(a1 + a2 - b1)*b1), 
  HypExp`Private`PZ[2, 6, {4, 1, 1}] -> (a1 - b1)*(a2 - b1)*(a1 + a2 - b1)^2*
    b1^2, HypExp`Private`PZ[2, 6, {1, 1, 1, 3}] -> 
   (a1 - b1)*(a1 + a2 - b1)^3*b1*(-a2 + b1), 
  HypExp`Private`PZ[2, 6, {1, 1, 2, 2}] -> (a1 - b1)^2*(a2 - b1)^2*
    (a1 + a2 - b1)^2, HypExp`Private`PZ[2, 6, {1, 1, 3, 1}] -> 
   (a1 - b1)*(a1 + a2 - b1)^3*b1*(-a2 + b1), 
  HypExp`Private`PZ[2, 6, {1, 2, 1, 2}] -> (a1 - b1)^2*(a2 - b1)^2*
    (a1 + a2 - b1)^2, HypExp`Private`PZ[2, 6, {1, 2, 2, 1}] -> 
   (a1 - b1)^2*(a2 - b1)^2*(a1 + a2 - b1)^2, 
  HypExp`Private`PZ[2, 6, {1, 3, 1, 1}] -> (a1 - b1)*(a1 + a2 - b1)^3*b1*
    (-a2 + b1), HypExp`Private`PZ[2, 6, {2, 1, 1, 2}] -> 
   (a1 - b1)^2*(a2 - b1)^2*(a1 + a2 - b1)^2, 
  HypExp`Private`PZ[2, 6, {2, 1, 2, 1}] -> (a1 - b1)^2*(a2 - b1)^2*
    (a1 + a2 - b1)^2, HypExp`Private`PZ[2, 6, {2, 2, 1, 1}] -> 
   (a1 - b1)^2*(a2 - b1)^2*(a1 + a2 - b1)^2, 
  HypExp`Private`PZ[2, 6, {3, 1, 1, 1}] -> (a1 - b1)*(a1 + a2 - b1)^3*b1*
    (-a2 + b1), HypExp`Private`PZ[2, 6, {1, 1, 1, 1, 2}] -> 
   (a1 - b1)*(a2 - b1)*(a1 + a2 - b1)^4, 
  HypExp`Private`PZ[2, 6, {1, 1, 1, 2, 1}] -> (a1 - b1)*(a2 - b1)*
    (a1 + a2 - b1)^4, HypExp`Private`PZ[2, 6, {1, 1, 2, 1, 1}] -> 
   (a1 - b1)*(a2 - b1)*(a1 + a2 - b1)^4, 
  HypExp`Private`PZ[2, 6, {1, 2, 1, 1, 1}] -> (a1 - b1)*(a2 - b1)*
    (a1 + a2 - b1)^4, HypExp`Private`PZ[2, 6, {2, 1, 1, 1, 1}] -> 
   (a1 - b1)*(a2 - b1)*(a1 + a2 - b1)^4, 
  HypExp`Private`PZ[2, 6, {1, 1, 1, 1, 1, 1}] -> (a1 + a2 - b1)^6, 
  HypExp`Private`PZ[2, 7, {7}] -> (a1 - b1)*b1^5*(-a2 + b1), 
  HypExp`Private`PZ[2, 7, {1, 6}] -> -((a1 - b1)*(a1 + a2 - b1)*b1^4*
     (-a2 + b1)), HypExp`Private`PZ[2, 7, {2, 5}] -> 
   -((a1 - b1)^2*(a2 - b1)^2*b1^3), HypExp`Private`PZ[2, 7, {3, 4}] -> 
   -((a1 - b1)^2*(a2 - b1)^2*b1^3), HypExp`Private`PZ[2, 7, {4, 3}] -> 
   -((a1 - b1)^2*(a2 - b1)^2*b1^3), HypExp`Private`PZ[2, 7, {5, 2}] -> 
   -((a1 - b1)^2*(a2 - b1)^2*b1^3), HypExp`Private`PZ[2, 7, {6, 1}] -> 
   -((a1 - b1)*(a1 + a2 - b1)*b1^4*(-a2 + b1)), 
  HypExp`Private`PZ[2, 7, {1, 1, 5}] -> (a1 - b1)*(a1 + a2 - b1)^2*b1^3*
    (-a2 + b1), HypExp`Private`PZ[2, 7, {1, 2, 4}] -> 
   (a1 - b1)^2*(a2 - b1)^2*(a1 + a2 - b1)*b1^2, 
  HypExp`Private`PZ[2, 7, {1, 3, 3}] -> (a1 - b1)^2*(a2 - b1)^2*
    (a1 + a2 - b1)*b1^2, HypExp`Private`PZ[2, 7, {1, 4, 2}] -> 
   (a1 - b1)^2*(a2 - b1)^2*(a1 + a2 - b1)*b1^2, 
  HypExp`Private`PZ[2, 7, {1, 5, 1}] -> (a1 - b1)*(a1 + a2 - b1)^2*b1^3*
    (-a2 + b1), HypExp`Private`PZ[2, 7, {2, 1, 4}] -> 
   (a1 - b1)^2*(a2 - b1)^2*(a1 + a2 - b1)*b1^2, 
  HypExp`Private`PZ[2, 7, {2, 2, 3}] -> (a1 - b1)^3*b1*(-a2 + b1)^3, 
  HypExp`Private`PZ[2, 7, {2, 3, 2}] -> (a1 - b1)^3*b1*(-a2 + b1)^3, 
  HypExp`Private`PZ[2, 7, {2, 4, 1}] -> (a1 - b1)^2*(a2 - b1)^2*
    (a1 + a2 - b1)*b1^2, HypExp`Private`PZ[2, 7, {3, 1, 3}] -> 
   (a1 - b1)^2*(a2 - b1)^2*(a1 + a2 - b1)*b1^2, 
  HypExp`Private`PZ[2, 7, {3, 2, 2}] -> (a1 - b1)^3*b1*(-a2 + b1)^3, 
  HypExp`Private`PZ[2, 7, {3, 3, 1}] -> (a1 - b1)^2*(a2 - b1)^2*
    (a1 + a2 - b1)*b1^2, HypExp`Private`PZ[2, 7, {4, 1, 2}] -> 
   (a1 - b1)^2*(a2 - b1)^2*(a1 + a2 - b1)*b1^2, 
  HypExp`Private`PZ[2, 7, {4, 2, 1}] -> (a1 - b1)^2*(a2 - b1)^2*
    (a1 + a2 - b1)*b1^2, HypExp`Private`PZ[2, 7, {5, 1, 1}] -> 
   (a1 - b1)*(a1 + a2 - b1)^2*b1^3*(-a2 + b1), 
  HypExp`Private`PZ[2, 7, {1, 1, 1, 4}] -> (a1 - b1)*(a2 - b1)*
    (a1 + a2 - b1)^3*b1^2, HypExp`Private`PZ[2, 7, {1, 1, 2, 3}] -> 
   -((a1 - b1)^2*(a2 - b1)^2*(a1 + a2 - b1)^2*b1), 
  HypExp`Private`PZ[2, 7, {1, 1, 3, 2}] -> 
   -((a1 - b1)^2*(a2 - b1)^2*(a1 + a2 - b1)^2*b1), 
  HypExp`Private`PZ[2, 7, {1, 1, 4, 1}] -> (a1 - b1)*(a2 - b1)*
    (a1 + a2 - b1)^3*b1^2, HypExp`Private`PZ[2, 7, {1, 2, 1, 3}] -> 
   -((a1 - b1)^2*(a2 - b1)^2*(a1 + a2 - b1)^2*b1), 
  HypExp`Private`PZ[2, 7, {1, 2, 2, 2}] -> (a1 - b1)^3*(a2 - b1)^3*
    (a1 + a2 - b1), HypExp`Private`PZ[2, 7, {1, 2, 3, 1}] -> 
   -((a1 - b1)^2*(a2 - b1)^2*(a1 + a2 - b1)^2*b1), 
  HypExp`Private`PZ[2, 7, {1, 3, 1, 2}] -> 
   -((a1 - b1)^2*(a2 - b1)^2*(a1 + a2 - b1)^2*b1), 
  HypExp`Private`PZ[2, 7, {1, 3, 2, 1}] -> 
   -((a1 - b1)^2*(a2 - b1)^2*(a1 + a2 - b1)^2*b1), 
  HypExp`Private`PZ[2, 7, {1, 4, 1, 1}] -> (a1 - b1)*(a2 - b1)*
    (a1 + a2 - b1)^3*b1^2, HypExp`Private`PZ[2, 7, {2, 1, 1, 3}] -> 
   -((a1 - b1)^2*(a2 - b1)^2*(a1 + a2 - b1)^2*b1), 
  HypExp`Private`PZ[2, 7, {2, 1, 2, 2}] -> (a1 - b1)^3*(a2 - b1)^3*
    (a1 + a2 - b1), HypExp`Private`PZ[2, 7, {2, 1, 3, 1}] -> 
   -((a1 - b1)^2*(a2 - b1)^2*(a1 + a2 - b1)^2*b1), 
  HypExp`Private`PZ[2, 7, {2, 2, 1, 2}] -> (a1 - b1)^3*(a2 - b1)^3*
    (a1 + a2 - b1), HypExp`Private`PZ[2, 7, {2, 2, 2, 1}] -> 
   (a1 - b1)^3*(a2 - b1)^3*(a1 + a2 - b1), 
  HypExp`Private`PZ[2, 7, {2, 3, 1, 1}] -> 
   -((a1 - b1)^2*(a2 - b1)^2*(a1 + a2 - b1)^2*b1), 
  HypExp`Private`PZ[2, 7, {3, 1, 1, 2}] -> 
   -((a1 - b1)^2*(a2 - b1)^2*(a1 + a2 - b1)^2*b1), 
  HypExp`Private`PZ[2, 7, {3, 1, 2, 1}] -> 
   -((a1 - b1)^2*(a2 - b1)^2*(a1 + a2 - b1)^2*b1), 
  HypExp`Private`PZ[2, 7, {3, 2, 1, 1}] -> 
   -((a1 - b1)^2*(a2 - b1)^2*(a1 + a2 - b1)^2*b1), 
  HypExp`Private`PZ[2, 7, {4, 1, 1, 1}] -> (a1 - b1)*(a2 - b1)*
    (a1 + a2 - b1)^3*b1^2, HypExp`Private`PZ[2, 7, {1, 1, 1, 1, 3}] -> 
   (a1 - b1)*(a1 + a2 - b1)^4*b1*(-a2 + b1), 
  HypExp`Private`PZ[2, 7, {1, 1, 1, 2, 2}] -> (a1 - b1)^2*(a2 - b1)^2*
    (a1 + a2 - b1)^3, HypExp`Private`PZ[2, 7, {1, 1, 1, 3, 1}] -> 
   (a1 - b1)*(a1 + a2 - b1)^4*b1*(-a2 + b1), 
  HypExp`Private`PZ[2, 7, {1, 1, 2, 1, 2}] -> (a1 - b1)^2*(a2 - b1)^2*
    (a1 + a2 - b1)^3, HypExp`Private`PZ[2, 7, {1, 1, 2, 2, 1}] -> 
   (a1 - b1)^2*(a2 - b1)^2*(a1 + a2 - b1)^3, 
  HypExp`Private`PZ[2, 7, {1, 1, 3, 1, 1}] -> (a1 - b1)*(a1 + a2 - b1)^4*b1*
    (-a2 + b1), HypExp`Private`PZ[2, 7, {1, 2, 1, 1, 2}] -> 
   (a1 - b1)^2*(a2 - b1)^2*(a1 + a2 - b1)^3, 
  HypExp`Private`PZ[2, 7, {1, 2, 1, 2, 1}] -> (a1 - b1)^2*(a2 - b1)^2*
    (a1 + a2 - b1)^3, HypExp`Private`PZ[2, 7, {1, 2, 2, 1, 1}] -> 
   (a1 - b1)^2*(a2 - b1)^2*(a1 + a2 - b1)^3, 
  HypExp`Private`PZ[2, 7, {1, 3, 1, 1, 1}] -> (a1 - b1)*(a1 + a2 - b1)^4*b1*
    (-a2 + b1), HypExp`Private`PZ[2, 7, {2, 1, 1, 1, 2}] -> 
   (a1 - b1)^2*(a2 - b1)^2*(a1 + a2 - b1)^3, 
  HypExp`Private`PZ[2, 7, {2, 1, 1, 2, 1}] -> (a1 - b1)^2*(a2 - b1)^2*
    (a1 + a2 - b1)^3, HypExp`Private`PZ[2, 7, {2, 1, 2, 1, 1}] -> 
   (a1 - b1)^2*(a2 - b1)^2*(a1 + a2 - b1)^3, 
  HypExp`Private`PZ[2, 7, {2, 2, 1, 1, 1}] -> (a1 - b1)^2*(a2 - b1)^2*
    (a1 + a2 - b1)^3, HypExp`Private`PZ[2, 7, {3, 1, 1, 1, 1}] -> 
   (a1 - b1)*(a1 + a2 - b1)^4*b1*(-a2 + b1), 
  HypExp`Private`PZ[2, 7, {1, 1, 1, 1, 1, 2}] -> 
   (a1 - b1)*(a2 - b1)*(a1 + a2 - b1)^5, 
  HypExp`Private`PZ[2, 7, {1, 1, 1, 1, 2, 1}] -> 
   (a1 - b1)*(a2 - b1)*(a1 + a2 - b1)^5, 
  HypExp`Private`PZ[2, 7, {1, 1, 1, 2, 1, 1}] -> 
   (a1 - b1)*(a2 - b1)*(a1 + a2 - b1)^5, 
  HypExp`Private`PZ[2, 7, {1, 1, 2, 1, 1, 1}] -> 
   (a1 - b1)*(a2 - b1)*(a1 + a2 - b1)^5, 
  HypExp`Private`PZ[2, 7, {1, 2, 1, 1, 1, 1}] -> 
   (a1 - b1)*(a2 - b1)*(a1 + a2 - b1)^5, 
  HypExp`Private`PZ[2, 7, {2, 1, 1, 1, 1, 1}] -> 
   (a1 - b1)*(a2 - b1)*(a1 + a2 - b1)^5, 
  HypExp`Private`PZ[2, 7, {1, 1, 1, 1, 1, 1, 1}] -> (a1 + a2 - b1)^7, 
  HypExp`Private`PZ[2, 8, {8}] -> (a1 - b1)*(a2 - b1)*b1^6, 
  HypExp`Private`PZ[2, 8, {1, 7}] -> (a1 - b1)*(a1 + a2 - b1)*b1^5*
    (-a2 + b1), HypExp`Private`PZ[2, 8, {2, 6}] -> 
   (a1 - b1)^2*(a2 - b1)^2*b1^4, HypExp`Private`PZ[2, 8, {3, 5}] -> 
   (a1 - b1)^2*(a2 - b1)^2*b1^4, HypExp`Private`PZ[2, 8, {4, 4}] -> 
   (a1 - b1)^2*(a2 - b1)^2*b1^4, HypExp`Private`PZ[2, 8, {5, 3}] -> 
   (a1 - b1)^2*(a2 - b1)^2*b1^4, HypExp`Private`PZ[2, 8, {6, 2}] -> 
   (a1 - b1)^2*(a2 - b1)^2*b1^4, HypExp`Private`PZ[2, 8, {7, 1}] -> 
   (a1 - b1)*(a1 + a2 - b1)*b1^5*(-a2 + b1), 
  HypExp`Private`PZ[2, 8, {1, 1, 6}] -> (a1 - b1)*(a2 - b1)*(a1 + a2 - b1)^2*
    b1^4, HypExp`Private`PZ[2, 8, {1, 2, 5}] -> 
   -((a1 - b1)^2*(a2 - b1)^2*(a1 + a2 - b1)*b1^3), 
  HypExp`Private`PZ[2, 8, {1, 3, 4}] -> 
   -((a1 - b1)^2*(a2 - b1)^2*(a1 + a2 - b1)*b1^3), 
  HypExp`Private`PZ[2, 8, {1, 4, 3}] -> 
   -((a1 - b1)^2*(a2 - b1)^2*(a1 + a2 - b1)*b1^3), 
  HypExp`Private`PZ[2, 8, {1, 5, 2}] -> 
   -((a1 - b1)^2*(a2 - b1)^2*(a1 + a2 - b1)*b1^3), 
  HypExp`Private`PZ[2, 8, {1, 6, 1}] -> (a1 - b1)*(a2 - b1)*(a1 + a2 - b1)^2*
    b1^4, HypExp`Private`PZ[2, 8, {2, 1, 5}] -> 
   -((a1 - b1)^2*(a2 - b1)^2*(a1 + a2 - b1)*b1^3), 
  HypExp`Private`PZ[2, 8, {2, 2, 4}] -> (a1 - b1)^3*(a2 - b1)^3*b1^2, 
  HypExp`Private`PZ[2, 8, {2, 3, 3}] -> (a1 - b1)^3*(a2 - b1)^3*b1^2, 
  HypExp`Private`PZ[2, 8, {2, 4, 2}] -> (a1 - b1)^3*(a2 - b1)^3*b1^2, 
  HypExp`Private`PZ[2, 8, {2, 5, 1}] -> 
   -((a1 - b1)^2*(a2 - b1)^2*(a1 + a2 - b1)*b1^3), 
  HypExp`Private`PZ[2, 8, {3, 1, 4}] -> 
   -((a1 - b1)^2*(a2 - b1)^2*(a1 + a2 - b1)*b1^3), 
  HypExp`Private`PZ[2, 8, {3, 2, 3}] -> (a1 - b1)^3*(a2 - b1)^3*b1^2, 
  HypExp`Private`PZ[2, 8, {3, 3, 2}] -> (a1 - b1)^3*(a2 - b1)^3*b1^2, 
  HypExp`Private`PZ[2, 8, {3, 4, 1}] -> 
   -((a1 - b1)^2*(a2 - b1)^2*(a1 + a2 - b1)*b1^3), 
  HypExp`Private`PZ[2, 8, {4, 1, 3}] -> 
   -((a1 - b1)^2*(a2 - b1)^2*(a1 + a2 - b1)*b1^3), 
  HypExp`Private`PZ[2, 8, {4, 2, 2}] -> (a1 - b1)^3*(a2 - b1)^3*b1^2, 
  HypExp`Private`PZ[2, 8, {4, 3, 1}] -> 
   -((a1 - b1)^2*(a2 - b1)^2*(a1 + a2 - b1)*b1^3), 
  HypExp`Private`PZ[2, 8, {5, 1, 2}] -> 
   -((a1 - b1)^2*(a2 - b1)^2*(a1 + a2 - b1)*b1^3), 
  HypExp`Private`PZ[2, 8, {5, 2, 1}] -> 
   -((a1 - b1)^2*(a2 - b1)^2*(a1 + a2 - b1)*b1^3), 
  HypExp`Private`PZ[2, 8, {6, 1, 1}] -> (a1 - b1)*(a2 - b1)*(a1 + a2 - b1)^2*
    b1^4, HypExp`Private`PZ[2, 8, {1, 1, 1, 5}] -> 
   (a1 - b1)*(a1 + a2 - b1)^3*b1^3*(-a2 + b1), 
  HypExp`Private`PZ[2, 8, {1, 1, 2, 4}] -> (a1 - b1)^2*(a2 - b1)^2*
    (a1 + a2 - b1)^2*b1^2, HypExp`Private`PZ[2, 8, {1, 1, 3, 3}] -> 
   (a1 - b1)^2*(a2 - b1)^2*(a1 + a2 - b1)^2*b1^2, 
  HypExp`Private`PZ[2, 8, {1, 1, 4, 2}] -> (a1 - b1)^2*(a2 - b1)^2*
    (a1 + a2 - b1)^2*b1^2, HypExp`Private`PZ[2, 8, {1, 1, 5, 1}] -> 
   (a1 - b1)*(a1 + a2 - b1)^3*b1^3*(-a2 + b1), 
  HypExp`Private`PZ[2, 8, {1, 2, 1, 4}] -> (a1 - b1)^2*(a2 - b1)^2*
    (a1 + a2 - b1)^2*b1^2, HypExp`Private`PZ[2, 8, {1, 2, 2, 3}] -> 
   (a1 - b1)^3*(a1 + a2 - b1)*b1*(-a2 + b1)^3, 
  HypExp`Private`PZ[2, 8, {1, 2, 3, 2}] -> (a1 - b1)^3*(a1 + a2 - b1)*b1*
    (-a2 + b1)^3, HypExp`Private`PZ[2, 8, {1, 2, 4, 1}] -> 
   (a1 - b1)^2*(a2 - b1)^2*(a1 + a2 - b1)^2*b1^2, 
  HypExp`Private`PZ[2, 8, {1, 3, 1, 3}] -> (a1 - b1)^2*(a2 - b1)^2*
    (a1 + a2 - b1)^2*b1^2, HypExp`Private`PZ[2, 8, {1, 3, 2, 2}] -> 
   (a1 - b1)^3*(a1 + a2 - b1)*b1*(-a2 + b1)^3, 
  HypExp`Private`PZ[2, 8, {1, 3, 3, 1}] -> (a1 - b1)^2*(a2 - b1)^2*
    (a1 + a2 - b1)^2*b1^2, HypExp`Private`PZ[2, 8, {1, 4, 1, 2}] -> 
   (a1 - b1)^2*(a2 - b1)^2*(a1 + a2 - b1)^2*b1^2, 
  HypExp`Private`PZ[2, 8, {1, 4, 2, 1}] -> (a1 - b1)^2*(a2 - b1)^2*
    (a1 + a2 - b1)^2*b1^2, HypExp`Private`PZ[2, 8, {1, 5, 1, 1}] -> 
   (a1 - b1)*(a1 + a2 - b1)^3*b1^3*(-a2 + b1), 
  HypExp`Private`PZ[2, 8, {2, 1, 1, 4}] -> (a1 - b1)^2*(a2 - b1)^2*
    (a1 + a2 - b1)^2*b1^2, HypExp`Private`PZ[2, 8, {2, 1, 2, 3}] -> 
   (a1 - b1)^3*(a1 + a2 - b1)*b1*(-a2 + b1)^3, 
  HypExp`Private`PZ[2, 8, {2, 1, 3, 2}] -> (a1 - b1)^3*(a1 + a2 - b1)*b1*
    (-a2 + b1)^3, HypExp`Private`PZ[2, 8, {2, 1, 4, 1}] -> 
   (a1 - b1)^2*(a2 - b1)^2*(a1 + a2 - b1)^2*b1^2, 
  HypExp`Private`PZ[2, 8, {2, 2, 1, 3}] -> (a1 - b1)^3*(a1 + a2 - b1)*b1*
    (-a2 + b1)^3, HypExp`Private`PZ[2, 8, {2, 2, 2, 2}] -> 
   (a1 - b1)^4*(a2 - b1)^4, HypExp`Private`PZ[2, 8, {2, 2, 3, 1}] -> 
   (a1 - b1)^3*(a1 + a2 - b1)*b1*(-a2 + b1)^3, 
  HypExp`Private`PZ[2, 8, {2, 3, 1, 2}] -> (a1 - b1)^3*(a1 + a2 - b1)*b1*
    (-a2 + b1)^3, HypExp`Private`PZ[2, 8, {2, 3, 2, 1}] -> 
   (a1 - b1)^3*(a1 + a2 - b1)*b1*(-a2 + b1)^3, 
  HypExp`Private`PZ[2, 8, {2, 4, 1, 1}] -> (a1 - b1)^2*(a2 - b1)^2*
    (a1 + a2 - b1)^2*b1^2, HypExp`Private`PZ[2, 8, {3, 1, 1, 3}] -> 
   (a1 - b1)^2*(a2 - b1)^2*(a1 + a2 - b1)^2*b1^2, 
  HypExp`Private`PZ[2, 8, {3, 1, 2, 2}] -> (a1 - b1)^3*(a1 + a2 - b1)*b1*
    (-a2 + b1)^3, HypExp`Private`PZ[2, 8, {3, 1, 3, 1}] -> 
   (a1 - b1)^2*(a2 - b1)^2*(a1 + a2 - b1)^2*b1^2, 
  HypExp`Private`PZ[2, 8, {3, 2, 1, 2}] -> (a1 - b1)^3*(a1 + a2 - b1)*b1*
    (-a2 + b1)^3, HypExp`Private`PZ[2, 8, {3, 2, 2, 1}] -> 
   (a1 - b1)^3*(a1 + a2 - b1)*b1*(-a2 + b1)^3, 
  HypExp`Private`PZ[2, 8, {3, 3, 1, 1}] -> (a1 - b1)^2*(a2 - b1)^2*
    (a1 + a2 - b1)^2*b1^2, HypExp`Private`PZ[2, 8, {4, 1, 1, 2}] -> 
   (a1 - b1)^2*(a2 - b1)^2*(a1 + a2 - b1)^2*b1^2, 
  HypExp`Private`PZ[2, 8, {4, 1, 2, 1}] -> (a1 - b1)^2*(a2 - b1)^2*
    (a1 + a2 - b1)^2*b1^2, HypExp`Private`PZ[2, 8, {4, 2, 1, 1}] -> 
   (a1 - b1)^2*(a2 - b1)^2*(a1 + a2 - b1)^2*b1^2, 
  HypExp`Private`PZ[2, 8, {5, 1, 1, 1}] -> (a1 - b1)*(a1 + a2 - b1)^3*b1^3*
    (-a2 + b1), HypExp`Private`PZ[2, 8, {1, 1, 1, 1, 4}] -> 
   (a1 - b1)*(a2 - b1)*(a1 + a2 - b1)^4*b1^2, 
  HypExp`Private`PZ[2, 8, {1, 1, 1, 2, 3}] -> 
   -((a1 - b1)^2*(a2 - b1)^2*(a1 + a2 - b1)^3*b1), 
  HypExp`Private`PZ[2, 8, {1, 1, 1, 3, 2}] -> 
   -((a1 - b1)^2*(a2 - b1)^2*(a1 + a2 - b1)^3*b1), 
  HypExp`Private`PZ[2, 8, {1, 1, 1, 4, 1}] -> (a1 - b1)*(a2 - b1)*
    (a1 + a2 - b1)^4*b1^2, HypExp`Private`PZ[2, 8, {1, 1, 2, 1, 3}] -> 
   -((a1 - b1)^2*(a2 - b1)^2*(a1 + a2 - b1)^3*b1), 
  HypExp`Private`PZ[2, 8, {1, 1, 2, 2, 2}] -> (a1 - b1)^3*(a2 - b1)^3*
    (a1 + a2 - b1)^2, HypExp`Private`PZ[2, 8, {1, 1, 2, 3, 1}] -> 
   -((a1 - b1)^2*(a2 - b1)^2*(a1 + a2 - b1)^3*b1), 
  HypExp`Private`PZ[2, 8, {1, 1, 3, 1, 2}] -> 
   -((a1 - b1)^2*(a2 - b1)^2*(a1 + a2 - b1)^3*b1), 
  HypExp`Private`PZ[2, 8, {1, 1, 3, 2, 1}] -> 
   -((a1 - b1)^2*(a2 - b1)^2*(a1 + a2 - b1)^3*b1), 
  HypExp`Private`PZ[2, 8, {1, 1, 4, 1, 1}] -> (a1 - b1)*(a2 - b1)*
    (a1 + a2 - b1)^4*b1^2, HypExp`Private`PZ[2, 8, {1, 2, 1, 1, 3}] -> 
   -((a1 - b1)^2*(a2 - b1)^2*(a1 + a2 - b1)^3*b1), 
  HypExp`Private`PZ[2, 8, {1, 2, 1, 2, 2}] -> (a1 - b1)^3*(a2 - b1)^3*
    (a1 + a2 - b1)^2, HypExp`Private`PZ[2, 8, {1, 2, 1, 3, 1}] -> 
   -((a1 - b1)^2*(a2 - b1)^2*(a1 + a2 - b1)^3*b1), 
  HypExp`Private`PZ[2, 8, {1, 2, 2, 1, 2}] -> (a1 - b1)^3*(a2 - b1)^3*
    (a1 + a2 - b1)^2, HypExp`Private`PZ[2, 8, {1, 2, 2, 2, 1}] -> 
   (a1 - b1)^3*(a2 - b1)^3*(a1 + a2 - b1)^2, 
  HypExp`Private`PZ[2, 8, {1, 2, 3, 1, 1}] -> 
   -((a1 - b1)^2*(a2 - b1)^2*(a1 + a2 - b1)^3*b1), 
  HypExp`Private`PZ[2, 8, {1, 3, 1, 1, 2}] -> 
   -((a1 - b1)^2*(a2 - b1)^2*(a1 + a2 - b1)^3*b1), 
  HypExp`Private`PZ[2, 8, {1, 3, 1, 2, 1}] -> 
   -((a1 - b1)^2*(a2 - b1)^2*(a1 + a2 - b1)^3*b1), 
  HypExp`Private`PZ[2, 8, {1, 3, 2, 1, 1}] -> 
   -((a1 - b1)^2*(a2 - b1)^2*(a1 + a2 - b1)^3*b1), 
  HypExp`Private`PZ[2, 8, {1, 4, 1, 1, 1}] -> (a1 - b1)*(a2 - b1)*
    (a1 + a2 - b1)^4*b1^2, HypExp`Private`PZ[2, 8, {2, 1, 1, 1, 3}] -> 
   -((a1 - b1)^2*(a2 - b1)^2*(a1 + a2 - b1)^3*b1), 
  HypExp`Private`PZ[2, 8, {2, 1, 1, 2, 2}] -> (a1 - b1)^3*(a2 - b1)^3*
    (a1 + a2 - b1)^2, HypExp`Private`PZ[2, 8, {2, 1, 1, 3, 1}] -> 
   -((a1 - b1)^2*(a2 - b1)^2*(a1 + a2 - b1)^3*b1), 
  HypExp`Private`PZ[2, 8, {2, 1, 2, 1, 2}] -> (a1 - b1)^3*(a2 - b1)^3*
    (a1 + a2 - b1)^2, HypExp`Private`PZ[2, 8, {2, 1, 2, 2, 1}] -> 
   (a1 - b1)^3*(a2 - b1)^3*(a1 + a2 - b1)^2, 
  HypExp`Private`PZ[2, 8, {2, 1, 3, 1, 1}] -> 
   -((a1 - b1)^2*(a2 - b1)^2*(a1 + a2 - b1)^3*b1), 
  HypExp`Private`PZ[2, 8, {2, 2, 1, 1, 2}] -> (a1 - b1)^3*(a2 - b1)^3*
    (a1 + a2 - b1)^2, HypExp`Private`PZ[2, 8, {2, 2, 1, 2, 1}] -> 
   (a1 - b1)^3*(a2 - b1)^3*(a1 + a2 - b1)^2, 
  HypExp`Private`PZ[2, 8, {2, 2, 2, 1, 1}] -> (a1 - b1)^3*(a2 - b1)^3*
    (a1 + a2 - b1)^2, HypExp`Private`PZ[2, 8, {2, 3, 1, 1, 1}] -> 
   -((a1 - b1)^2*(a2 - b1)^2*(a1 + a2 - b1)^3*b1), 
  HypExp`Private`PZ[2, 8, {3, 1, 1, 1, 2}] -> 
   -((a1 - b1)^2*(a2 - b1)^2*(a1 + a2 - b1)^3*b1), 
  HypExp`Private`PZ[2, 8, {3, 1, 1, 2, 1}] -> 
   -((a1 - b1)^2*(a2 - b1)^2*(a1 + a2 - b1)^3*b1), 
  HypExp`Private`PZ[2, 8, {3, 1, 2, 1, 1}] -> 
   -((a1 - b1)^2*(a2 - b1)^2*(a1 + a2 - b1)^3*b1), 
  HypExp`Private`PZ[2, 8, {3, 2, 1, 1, 1}] -> 
   -((a1 - b1)^2*(a2 - b1)^2*(a1 + a2 - b1)^3*b1), 
  HypExp`Private`PZ[2, 8, {4, 1, 1, 1, 1}] -> (a1 - b1)*(a2 - b1)*
    (a1 + a2 - b1)^4*b1^2, HypExp`Private`PZ[2, 8, {1, 1, 1, 1, 1, 3}] -> 
   (a1 - b1)*(a1 + a2 - b1)^5*b1*(-a2 + b1), 
  HypExp`Private`PZ[2, 8, {1, 1, 1, 1, 2, 2}] -> 
   (a1 - b1)^2*(a2 - b1)^2*(a1 + a2 - b1)^4, 
  HypExp`Private`PZ[2, 8, {1, 1, 1, 1, 3, 1}] -> (a1 - b1)*(a1 + a2 - b1)^5*
    b1*(-a2 + b1), HypExp`Private`PZ[2, 8, {1, 1, 1, 2, 1, 2}] -> 
   (a1 - b1)^2*(a2 - b1)^2*(a1 + a2 - b1)^4, 
  HypExp`Private`PZ[2, 8, {1, 1, 1, 2, 2, 1}] -> 
   (a1 - b1)^2*(a2 - b1)^2*(a1 + a2 - b1)^4, 
  HypExp`Private`PZ[2, 8, {1, 1, 1, 3, 1, 1}] -> (a1 - b1)*(a1 + a2 - b1)^5*
    b1*(-a2 + b1), HypExp`Private`PZ[2, 8, {1, 1, 2, 1, 1, 2}] -> 
   (a1 - b1)^2*(a2 - b1)^2*(a1 + a2 - b1)^4, 
  HypExp`Private`PZ[2, 8, {1, 1, 2, 1, 2, 1}] -> 
   (a1 - b1)^2*(a2 - b1)^2*(a1 + a2 - b1)^4, 
  HypExp`Private`PZ[2, 8, {1, 1, 2, 2, 1, 1}] -> 
   (a1 - b1)^2*(a2 - b1)^2*(a1 + a2 - b1)^4, 
  HypExp`Private`PZ[2, 8, {1, 1, 3, 1, 1, 1}] -> (a1 - b1)*(a1 + a2 - b1)^5*
    b1*(-a2 + b1), HypExp`Private`PZ[2, 8, {1, 2, 1, 1, 1, 2}] -> 
   (a1 - b1)^2*(a2 - b1)^2*(a1 + a2 - b1)^4, 
  HypExp`Private`PZ[2, 8, {1, 2, 1, 1, 2, 1}] -> 
   (a1 - b1)^2*(a2 - b1)^2*(a1 + a2 - b1)^4, 
  HypExp`Private`PZ[2, 8, {1, 2, 1, 2, 1, 1}] -> 
   (a1 - b1)^2*(a2 - b1)^2*(a1 + a2 - b1)^4, 
  HypExp`Private`PZ[2, 8, {1, 2, 2, 1, 1, 1}] -> 
   (a1 - b1)^2*(a2 - b1)^2*(a1 + a2 - b1)^4, 
  HypExp`Private`PZ[2, 8, {1, 3, 1, 1, 1, 1}] -> (a1 - b1)*(a1 + a2 - b1)^5*
    b1*(-a2 + b1), HypExp`Private`PZ[2, 8, {2, 1, 1, 1, 1, 2}] -> 
   (a1 - b1)^2*(a2 - b1)^2*(a1 + a2 - b1)^4, 
  HypExp`Private`PZ[2, 8, {2, 1, 1, 1, 2, 1}] -> 
   (a1 - b1)^2*(a2 - b1)^2*(a1 + a2 - b1)^4, 
  HypExp`Private`PZ[2, 8, {2, 1, 1, 2, 1, 1}] -> 
   (a1 - b1)^2*(a2 - b1)^2*(a1 + a2 - b1)^4, 
  HypExp`Private`PZ[2, 8, {2, 1, 2, 1, 1, 1}] -> 
   (a1 - b1)^2*(a2 - b1)^2*(a1 + a2 - b1)^4, 
  HypExp`Private`PZ[2, 8, {2, 2, 1, 1, 1, 1}] -> 
   (a1 - b1)^2*(a2 - b1)^2*(a1 + a2 - b1)^4, 
  HypExp`Private`PZ[2, 8, {3, 1, 1, 1, 1, 1}] -> (a1 - b1)*(a1 + a2 - b1)^5*
    b1*(-a2 + b1), HypExp`Private`PZ[2, 8, {1, 1, 1, 1, 1, 1, 2}] -> 
   (a1 - b1)*(a2 - b1)*(a1 + a2 - b1)^6, 
  HypExp`Private`PZ[2, 8, {1, 1, 1, 1, 1, 2, 1}] -> 
   (a1 - b1)*(a2 - b1)*(a1 + a2 - b1)^6, 
  HypExp`Private`PZ[2, 8, {1, 1, 1, 1, 2, 1, 1}] -> 
   (a1 - b1)*(a2 - b1)*(a1 + a2 - b1)^6, 
  HypExp`Private`PZ[2, 8, {1, 1, 1, 2, 1, 1, 1}] -> 
   (a1 - b1)*(a2 - b1)*(a1 + a2 - b1)^6, 
  HypExp`Private`PZ[2, 8, {1, 1, 2, 1, 1, 1, 1}] -> 
   (a1 - b1)*(a2 - b1)*(a1 + a2 - b1)^6, 
  HypExp`Private`PZ[2, 8, {1, 2, 1, 1, 1, 1, 1}] -> 
   (a1 - b1)*(a2 - b1)*(a1 + a2 - b1)^6, 
  HypExp`Private`PZ[2, 8, {2, 1, 1, 1, 1, 1, 1}] -> 
   (a1 - b1)*(a2 - b1)*(a1 + a2 - b1)^6, 
  HypExp`Private`PZ[2, 8, {1, 1, 1, 1, 1, 1, 1, 1}] -> (a1 + a2 - b1)^8}]


==> anc/HypExp/PZRule3.m <==
Function[{a1, a2, a3, b1, b2}, {HypExp`Private`PZ[3, 1, {1}] -> 
   a1 + a2 + a3 - b1 - b2, HypExp`Private`PZ[3, 2, {2}] -> 
   (a2 - b1)*(a3 - b1) + a1*(a2 + a3 - b1 - b2) - (a2 + a3 - b1)*b2 + b2^2, 
  HypExp`Private`PZ[3, 2, {1, 1}] -> (a1 + a2 + a3 - b1 - b2)^2, 
  HypExp`Private`PZ[3, 3, {3}] -> (a3 - b1)*(-a1 + b1)*(-a2 + b1) - 
    (a1*a2 + a1*a3 + a2*a3 - (a1 + a2 + a3)*b1 + b1^2)*b2 + 
    (a1 + a2 + a3 - b1)*b2^2 - b2^3, HypExp`Private`PZ[3, 3, {1, 2}] -> 
   (a1 + a2 + a3 - b1 - b2)*((a2 - b1)*(a3 - b1) + a1*(a2 + a3 - b1 - b2) - 
     (a2 + a3 - b1)*b2 + b2^2), HypExp`Private`PZ[3, 3, {2, 1}] -> 
   (a1 + a2 + a3 - b1 - b2)*((a2 - b1)*(a3 - b1) + a1*(a2 + a3 - b1 - b2) - 
     (a2 + a3 - b1)*b2 + b2^2), HypExp`Private`PZ[3, 3, {1, 1, 1}] -> 
   (a1 + a2 + a3 - b1 - b2)^3, HypExp`Private`PZ[3, 4, {4}] -> 
   -((a3 - b1)*b1*(-a1 + b1)*(-a2 + b1)) - (a3 - b1)*(-a1 + b1)*(-a2 + b1)*
     b2 + (a1*a2 + a1*a3 + a2*a3 - (a1 + a2 + a3)*b1 + b1^2)*b2^2 - 
    (a1 + a2 + a3 - b1)*b2^3 + b2^4, HypExp`Private`PZ[3, 4, {1, 3}] -> 
   (a1 + a2 + a3 - b1 - b2)*((a1 - b1)*(-a2 + b1)*(-a3 + b1) - 
     (a1*a2 + a1*a3 + a2*a3 - (a1 + a2 + a3)*b1 + b1^2)*b2 + 
     (a1 + a2 + a3 - b1)*b2^2 - b2^3), HypExp`Private`PZ[3, 4, {2, 2}] -> 
   ((a2 - b1)*(a3 - b1) + a1*(a2 + a3 - b1 - b2) - (a2 + a3 - b1)*b2 + b2^2)^
    2, HypExp`Private`PZ[3, 4, {3, 1}] -> (a1 + a2 + a3 - b1 - b2)*
    ((a1 - b1)*(-a2 + b1)*(-a3 + b1) - (a1*a2 + a1*a3 + a2*a3 - 
       (a1 + a2 + a3)*b1 + b1^2)*b2 + (a1 + a2 + a3 - b1)*b2^2 - b2^3), 
  HypExp`Private`PZ[3, 4, {1, 1, 2}] -> (a1 + a2 + a3 - b1 - b2)^2*
    ((a2 - b1)*(a3 - b1) + a1*(a2 + a3 - b1 - b2) - (a2 + a3 - b1)*b2 + 
     b2^2), HypExp`Private`PZ[3, 4, {1, 2, 1}] -> 
   (a1 + a2 + a3 - b1 - b2)^2*((a2 - b1)*(a3 - b1) + a1*(a2 + a3 - b1 - b2) - 
     (a2 + a3 - b1)*b2 + b2^2), HypExp`Private`PZ[3, 4, {2, 1, 1}] -> 
   (a1 + a2 + a3 - b1 - b2)^2*((a2 - b1)*(a3 - b1) + a1*(a2 + a3 - b1 - b2) - 
     (a2 + a3 - b1)*b2 + b2^2), HypExp`Private`PZ[3, 4, {1, 1, 1, 1}] -> 
   (a1 + a2 + a3 - b1 - b2)^4, HypExp`Private`PZ[3, 5, {5}] -> 
   (a3 - b1)*b1^2*(-a1 + b1)*(-a2 + b1) + (a3 - b1)*b1*(-a1 + b1)*(-a2 + b1)*
     b2 + (a3 - b1)*(-a1 + b1)*(-a2 + b1)*b2^2 - 
    (a1*a2 + a1*a3 + a2*a3 - (a1 + a2 + a3)*b1 + b1^2)*b2^3 + 
    (a1 + a2 + a3 - b1)*b2^4 - b2^5, HypExp`Private`PZ[3, 5, {1, 4}] -> 
   -((a1 + a2 + a3 - b1 - b2)*((a1 - b1)*b1*(-a2 + b1)*(-a3 + b1) + 
      (a1 - b1)*(-a2 + b1)*(-a3 + b1)*b2 - 
      (a1*a2 + a1*a3 + a2*a3 - (a1 + a2 + a3)*b1 + b1^2)*b2^2 + 
      (a1 + a2 + a3 - b1)*b2^3 - b2^4)), HypExp`Private`PZ[3, 5, {2, 3}] -> 
   ((a2 - b1)*(a3 - b1) + a1*(a2 + a3 - b1 - b2) - (a2 + a3 - b1)*b2 + b2^2)*
    ((a1 - b1)*(-a2 + b1)*(-a3 + b1) - (a1*a2 + a1*a3 + a2*a3 - 
       (a1 + a2 + a3)*b1 + b1^2)*b2 + (a1 + a2 + a3 - b1)*b2^2 - b2^3), 
  HypExp`Private`PZ[3, 5, {3, 2}] -> 
   ((a2 - b1)*(a3 - b1) + a1*(a2 + a3 - b1 - b2) - (a2 + a3 - b1)*b2 + b2^2)*
    ((a1 - b1)*(-a2 + b1)*(-a3 + b1) - (a1*a2 + a1*a3 + a2*a3 - 
       (a1 + a2 + a3)*b1 + b1^2)*b2 + (a1 + a2 + a3 - b1)*b2^2 - b2^3), 
  HypExp`Private`PZ[3, 5, {4, 1}] -> 
   -((a1 + a2 + a3 - b1 - b2)*((a1 - b1)*b1*(-a2 + b1)*(-a3 + b1) + 
      (a1 - b1)*(-a2 + b1)*(-a3 + b1)*b2 - 
      (a1*a2 + a1*a3 + a2*a3 - (a1 + a2 + a3)*b1 + b1^2)*b2^2 + 
      (a1 + a2 + a3 - b1)*b2^3 - b2^4)), 
  HypExp`Private`PZ[3, 5, {1, 1, 3}] -> (a1 + a2 + a3 - b1 - b2)^2*
    ((a3 - b1)*(-a1 + b1)*(-a2 + b1) - (a1*a2 + a1*a3 + a2*a3 - 
       (a1 + a2 + a3)*b1 + b1^2)*b2 + (a1 + a2 + a3 - b1)*b2^2 - b2^3), 
  HypExp`Private`PZ[3, 5, {1, 2, 2}] -> (a1 + a2 + a3 - b1 - b2)*
    ((a2 - b1)*(a3 - b1) + a1*(a2 + a3 - b1 - b2) - (a2 + a3 - b1)*b2 + b2^2)^
     2, HypExp`Private`PZ[3, 5, {1, 3, 1}] -> (a1 + a2 + a3 - b1 - b2)^2*
    ((a3 - b1)*(-a1 + b1)*(-a2 + b1) - (a1*a2 + a1*a3 + a2*a3 - 
       (a1 + a2 + a3)*b1 + b1^2)*b2 + (a1 + a2 + a3 - b1)*b2^2 - b2^3), 
  HypExp`Private`PZ[3, 5, {2, 1, 2}] -> (a1 + a2 + a3 - b1 - b2)*
    ((a2 - b1)*(a3 - b1) + a1*(a2 + a3 - b1 - b2) - (a2 + a3 - b1)*b2 + b2^2)^
     2, HypExp`Private`PZ[3, 5, {2, 2, 1}] -> (a1 + a2 + a3 - b1 - b2)*
    ((a2 - b1)*(a3 - b1) + a1*(a2 + a3 - b1 - b2) - (a2 + a3 - b1)*b2 + b2^2)^
     2, HypExp`Private`PZ[3, 5, {3, 1, 1}] -> (a1 + a2 + a3 - b1 - b2)^2*
    ((a3 - b1)*(-a1 + b1)*(-a2 + b1) - (a1*a2 + a1*a3 + a2*a3 - 
       (a1 + a2 + a3)*b1 + b1^2)*b2 + (a1 + a2 + a3 - b1)*b2^2 - b2^3), 
  HypExp`Private`PZ[3, 5, {1, 1, 1, 2}] -> (a1 + a2 + a3 - b1 - b2)^3*
    ((a2 - b1)*(a3 - b1) + a1*(a2 + a3 - b1 - b2) - (a2 + a3 - b1)*b2 + 
     b2^2), HypExp`Private`PZ[3, 5, {1, 1, 2, 1}] -> 
   (a1 + a2 + a3 - b1 - b2)^3*((a2 - b1)*(a3 - b1) + a1*(a2 + a3 - b1 - b2) - 
     (a2 + a3 - b1)*b2 + b2^2), HypExp`Private`PZ[3, 5, {1, 2, 1, 1}] -> 
   (a1 + a2 + a3 - b1 - b2)^3*((a2 - b1)*(a3 - b1) + a1*(a2 + a3 - b1 - b2) - 
     (a2 + a3 - b1)*b2 + b2^2), HypExp`Private`PZ[3, 5, {2, 1, 1, 1}] -> 
   (a1 + a2 + a3 - b1 - b2)^3*((a2 - b1)*(a3 - b1) + a1*(a2 + a3 - b1 - b2) - 
     (a2 + a3 - b1)*b2 + b2^2), HypExp`Private`PZ[3, 5, {1, 1, 1, 1, 1}] -> 
   (a1 + a2 + a3 - b1 - b2)^5, HypExp`Private`PZ[3, 6, {6}] -> 
   -((a3 - b1)*b1^3*(-a1 + b1)*(-a2 + b1)) + b1^2*(-a1 + b1)*(-a2 + b1)*
     (-a3 + b1)*b2 + b1*(-a1 + b1)*(-a2 + b1)*(-a3 + b1)*b2^2 - 
    (a3 - b1)*(-a1 + b1)*(-a2 + b1)*b2^3 + 
    (a1*a2 + a1*a3 + a2*a3 - (a1 + a2 + a3)*b1 + b1^2)*b2^4 - 
    (a1 + a2 + a3 - b1)*b2^5 + b2^6, HypExp`Private`PZ[3, 6, {1, 5}] -> 
   (a1 + a2 + a3 - b1 - b2)*((a1 - b1)*b1^2*(-a2 + b1)*(-a3 + b1) + 
     (a1 - b1)*b1*(-a2 + b1)*(-a3 + b1)*b2 + (a1 - b1)*(-a2 + b1)*(-a3 + b1)*
      b2^2 - (a1*a2 + a1*a3 + a2*a3 - (a1 + a2 + a3)*b1 + b1^2)*b2^3 + 
     (a1 + a2 + a3 - b1)*b2^4 - b2^5), HypExp`Private`PZ[3, 6, {2, 4}] -> 
   -(((a2 - b1)*(a3 - b1) + a1*(a2 + a3 - b1 - b2) - (a2 + a3 - b1)*b2 + 
      b2^2)*((a1 - b1)*b1*(-a2 + b1)*(-a3 + b1) + (a1 - b1)*(-a2 + b1)*
       (-a3 + b1)*b2 - (a1*a2 + a1*a3 + a2*a3 - (a1 + a2 + a3)*b1 + b1^2)*
       b2^2 + (a1 + a2 + a3 - b1)*b2^3 - b2^4)), 
  HypExp`Private`PZ[3, 6, {3, 3}] -> (-((a3 - b1)*(-a1 + b1)*(-a2 + b1)) + 
     (a1*a2 + a1*a3 + a2*a3 - (a1 + a2 + a3)*b1 + b1^2)*b2 - 
     (a1 + a2 + a3 - b1)*b2^2 + b2^3)^2, HypExp`Private`PZ[3, 6, {4, 2}] -> 
   -(((a2 - b1)*(a3 - b1) + a1*(a2 + a3 - b1 - b2) - (a2 + a3 - b1)*b2 + 
      b2^2)*((a1 - b1)*b1*(-a2 + b1)*(-a3 + b1) + (a1 - b1)*(-a2 + b1)*
       (-a3 + b1)*b2 - (a1*a2 + a1*a3 + a2*a3 - (a1 + a2 + a3)*b1 + b1^2)*
       b2^2 + (a1 + a2 + a3 - b1)*b2^3 - b2^4)), 
  HypExp`Private`PZ[3, 6, {5, 1}] -> (a1 + a2 + a3 - b1 - b2)*
    ((a1 - b1)*b1^2*(-a2 + b1)*(-a3 + b1) + (a1 - b1)*b1*(-a2 + b1)*
      (-a3 + b1)*b2 + (a1 - b1)*(-a2 + b1)*(-a3 + b1)*b2^2 - 
     (a1*a2 + a1*a3 + a2*a3 - (a1 + a2 + a3)*b1 + b1^2)*b2^3 + 
     (a1 + a2 + a3 - b1)*b2^4 - b2^5), HypExp`Private`PZ[3, 6, {1, 1, 4}] -> 
   -((a1 + a2 + a3 - b1 - b2)^2*((a3 - b1)*b1*(-a1 + b1)*(-a2 + b1) + 
      (a3 - b1)*(-a1 + b1)*(-a2 + b1)*b2 - 
      (a1*a2 + a1*a3 + a2*a3 - (a1 + a2 + a3)*b1 + b1^2)*b2^2 + 
      (a1 + a2 + a3 - b1)*b2^3 - b2^4)), 
  HypExp`Private`PZ[3, 6, {1, 2, 3}] -> (a1 + a2 + a3 - b1 - b2)*
    ((a2 - b1)*(a3 - b1) + a1*(a2 + a3 - b1 - b2) - (a2 + a3 - b1)*b2 + b2^2)*
    ((a1 - b1)*(-a2 + b1)*(-a3 + b1) - (a1*a2 + a1*a3 + a2*a3 - 
       (a1 + a2 + a3)*b1 + b1^2)*b2 + (a1 + a2 + a3 - b1)*b2^2 - b2^3), 
  HypExp`Private`PZ[3, 6, {1, 3, 2}] -> (a1 + a2 + a3 - b1 - b2)*
    ((a2 - b1)*(a3 - b1) + a1*(a2 + a3 - b1 - b2) - (a2 + a3 - b1)*b2 + b2^2)*
    ((a1 - b1)*(-a2 + b1)*(-a3 + b1) - (a1*a2 + a1*a3 + a2*a3 - 
       (a1 + a2 + a3)*b1 + b1^2)*b2 + (a1 + a2 + a3 - b1)*b2^2 - b2^3), 
  HypExp`Private`PZ[3, 6, {1, 4, 1}] -> 
   -((a1 + a2 + a3 - b1 - b2)^2*((a3 - b1)*b1*(-a1 + b1)*(-a2 + b1) + 
      (a3 - b1)*(-a1 + b1)*(-a2 + b1)*b2 - 
      (a1*a2 + a1*a3 + a2*a3 - (a1 + a2 + a3)*b1 + b1^2)*b2^2 + 
      (a1 + a2 + a3 - b1)*b2^3 - b2^4)), 
  HypExp`Private`PZ[3, 6, {2, 1, 3}] -> (a1 + a2 + a3 - b1 - b2)*
    ((a2 - b1)*(a3 - b1) + a1*(a2 + a3 - b1 - b2) - (a2 + a3 - b1)*b2 + b2^2)*
    ((a1 - b1)*(-a2 + b1)*(-a3 + b1) - (a1*a2 + a1*a3 + a2*a3 - 
       (a1 + a2 + a3)*b1 + b1^2)*b2 + (a1 + a2 + a3 - b1)*b2^2 - b2^3), 
  HypExp`Private`PZ[3, 6, {2, 2, 2}] -> 
   ((a2 - b1)*(a3 - b1) + a1*(a2 + a3 - b1 - b2) - (a2 + a3 - b1)*b2 + b2^2)^
    3, HypExp`Private`PZ[3, 6, {2, 3, 1}] -> (a1 + a2 + a3 - b1 - b2)*
    ((a2 - b1)*(a3 - b1) + a1*(a2 + a3 - b1 - b2) - (a2 + a3 - b1)*b2 + b2^2)*
    ((a1 - b1)*(-a2 + b1)*(-a3 + b1) - (a1*a2 + a1*a3 + a2*a3 - 
       (a1 + a2 + a3)*b1 + b1^2)*b2 + (a1 + a2 + a3 - b1)*b2^2 - b2^3), 
  HypExp`Private`PZ[3, 6, {3, 1, 2}] -> (a1 + a2 + a3 - b1 - b2)*
    ((a2 - b1)*(a3 - b1) + a1*(a2 + a3 - b1 - b2) - (a2 + a3 - b1)*b2 + b2^2)*
    ((a1 - b1)*(-a2 + b1)*(-a3 + b1) - (a1*a2 + a1*a3 + a2*a3 - 
       (a1 + a2 + a3)*b1 + b1^2)*b2 + (a1 + a2 + a3 - b1)*b2^2 - b2^3), 
  HypExp`Private`PZ[3, 6, {3, 2, 1}] -> (a1 + a2 + a3 - b1 - b2)*
    ((a2 - b1)*(a3 - b1) + a1*(a2 + a3 - b1 - b2) - (a2 + a3 - b1)*b2 + b2^2)*
    ((a1 - b1)*(-a2 + b1)*(-a3 + b1) - (a1*a2 + a1*a3 + a2*a3 - 
       (a1 + a2 + a3)*b1 + b1^2)*b2 + (a1 + a2 + a3 - b1)*b2^2 - b2^3), 
  HypExp`Private`PZ[3, 6, {4, 1, 1}] -> 
   -((a1 + a2 + a3 - b1 - b2)^2*((a3 - b1)*b1*(-a1 + b1)*(-a2 + b1) + 
      (a3 - b1)*(-a1 + b1)*(-a2 + b1)*b2 - 
      (a1*a2 + a1*a3 + a2*a3 - (a1 + a2 + a3)*b1 + b1^2)*b2^2 + 
      (a1 + a2 + a3 - b1)*b2^3 - b2^4)), 
  HypExp`Private`PZ[3, 6, {1, 1, 1, 3}] -> (a1 + a2 + a3 - b1 - b2)^3*
    ((a3 - b1)*(-a1 + b1)*(-a2 + b1) - (a1*a2 + a1*a3 + a2*a3 - 
       (a1 + a2 + a3)*b1 + b1^2)*b2 + (a1 + a2 + a3 - b1)*b2^2 - b2^3), 
  HypExp`Private`PZ[3, 6, {1, 1, 2, 2}] -> (a1 + a2 + a3 - b1 - b2)^2*
    ((a2 - b1)*(a3 - b1) + a1*(a2 + a3 - b1 - b2) - (a2 + a3 - b1)*b2 + b2^2)^
     2, HypExp`Private`PZ[3, 6, {1, 1, 3, 1}] -> (a1 + a2 + a3 - b1 - b2)^3*
    ((a3 - b1)*(-a1 + b1)*(-a2 + b1) - (a1*a2 + a1*a3 + a2*a3 - 
       (a1 + a2 + a3)*b1 + b1^2)*b2 + (a1 + a2 + a3 - b1)*b2^2 - b2^3), 
  HypExp`Private`PZ[3, 6, {1, 2, 1, 2}] -> (a1 + a2 + a3 - b1 - b2)^2*
    ((a2 - b1)*(a3 - b1) + a1*(a2 + a3 - b1 - b2) - (a2 + a3 - b1)*b2 + b2^2)^
     2, HypExp`Private`PZ[3, 6, {1, 2, 2, 1}] -> (a1 + a2 + a3 - b1 - b2)^2*
    ((a2 - b1)*(a3 - b1) + a1*(a2 + a3 - b1 - b2) - (a2 + a3 - b1)*b2 + b2^2)^
     2, HypExp`Private`PZ[3, 6, {1, 3, 1, 1}] -> (a1 + a2 + a3 - b1 - b2)^3*
    ((a3 - b1)*(-a1 + b1)*(-a2 + b1) - (a1*a2 + a1*a3 + a2*a3 - 
       (a1 + a2 + a3)*b1 + b1^2)*b2 + (a1 + a2 + a3 - b1)*b2^2 - b2^3), 
  HypExp`Private`PZ[3, 6, {2, 1, 1, 2}] -> (a1 + a2 + a3 - b1 - b2)^2*
    ((a2 - b1)*(a3 - b1) + a1*(a2 + a3 - b1 - b2) - (a2 + a3 - b1)*b2 + b2^2)^
     2, HypExp`Private`PZ[3, 6, {2, 1, 2, 1}] -> (a1 + a2 + a3 - b1 - b2)^2*
    ((a2 - b1)*(a3 - b1) + a1*(a2 + a3 - b1 - b2) - (a2 + a3 - b1)*b2 + b2^2)^
     2, HypExp`Private`PZ[3, 6, {2, 2, 1, 1}] -> (a1 + a2 + a3 - b1 - b2)^2*
    ((a2 - b1)*(a3 - b1) + a1*(a2 + a3 - b1 - b2) - (a2 + a3 - b1)*b2 + b2^2)^
     2, HypExp`Private`PZ[3, 6, {3, 1, 1, 1}] -> (a1 + a2 + a3 - b1 - b2)^3*
    ((a3 - b1)*(-a1 + b1)*(-a2 + b1) - (a1*a2 + a1*a3 + a2*a3 - 
       (a1 + a2 + a3)*b1 + b1^2)*b2 + (a1 + a2 + a3 - b1)*b2^2 - b2^3), 
  HypExp`Private`PZ[3, 6, {1, 1, 1, 1, 2}] -> (a1 + a2 + a3 - b1 - b2)^4*
    ((a2 - b1)*(a3 - b1) + a1*(a2 + a3 - b1 - b2) - (a2 + a3 - b1)*b2 + 
     b2^2), HypExp`Private`PZ[3, 6, {1, 1, 1, 2, 1}] -> 
   (a1 + a2 + a3 - b1 - b2)^4*((a2 - b1)*(a3 - b1) + a1*(a2 + a3 - b1 - b2) - 
     (a2 + a3 - b1)*b2 + b2^2), HypExp`Private`PZ[3, 6, {1, 1, 2, 1, 1}] -> 
   (a1 + a2 + a3 - b1 - b2)^4*((a2 - b1)*(a3 - b1) + a1*(a2 + a3 - b1 - b2) - 
     (a2 + a3 - b1)*b2 + b2^2), HypExp`Private`PZ[3, 6, {1, 2, 1, 1, 1}] -> 
   (a1 + a2 + a3 - b1 - b2)^4*((a2 - b1)*(a3 - b1) + a1*(a2 + a3 - b1 - b2) - 
     (a2 + a3 - b1)*b2 + b2^2), HypExp`Private`PZ[3, 6, {2, 1, 1, 1, 1}] -> 
   (a1 + a2 + a3 - b1 - b2)^4*((a2 - b1)*(a3 - b1) + a1*(a2 + a3 - b1 - b2) - 
     (a2 + a3 - b1)*b2 + b2^2), 
  HypExp`Private`PZ[3, 6, {1, 1, 1, 1, 1, 1}] -> (a1 + a2 + a3 - b1 - b2)^6, 
  HypExp`Private`PZ[3, 7, {7}] -> (a3 - b1)*b1^4*(-a1 + b1)*(-a2 + b1) + 
    (a3 - b1)*b1^3*(-a1 + b1)*(-a2 + b1)*b2 + (a3 - b1)*b1^2*(-a1 + b1)*
     (-a2 + b1)*b2^2 + (a3 - b1)*b1*(-a1 + b1)*(-a2 + b1)*b2^3 + 
    (a3 - b1)*(-a1 + b1)*(-a2 + b1)*b2^4 - 
    (a1*a2 + a1*a3 + a2*a3 - (a1 + a2 + a3)*b1 + b1^2)*b2^5 + 
    (a1 + a2 + a3 - b1)*b2^6 - b2^7, HypExp`Private`PZ[3, 7, {1, 6}] -> 
   -((a1 + a2 + a3 - b1 - b2)*((a1 - b1)*b1^3*(-a2 + b1)*(-a3 + b1) + 
      (a1 - b1)*b1^2*(-a2 + b1)*(-a3 + b1)*b2 + (a1 - b1)*b1*(-a2 + b1)*
       (-a3 + b1)*b2^2 + (a1 - b1)*(-a2 + b1)*(-a3 + b1)*b2^3 - 
      (a1*a2 + a1*a3 + a2*a3 - (a1 + a2 + a3)*b1 + b1^2)*b2^4 + 
      (a1 + a2 + a3 - b1)*b2^5 - b2^6)), HypExp`Private`PZ[3, 7, {2, 5}] -> 
   ((a2 - b1)*(a3 - b1) + a1*(a2 + a3 - b1 - b2) - (a2 + a3 - b1)*b2 + b2^2)*
    ((a1 - b1)*b1^2*(-a2 + b1)*(-a3 + b1) + (a1 - b1)*b1*(-a2 + b1)*
      (-a3 + b1)*b2 + (a1 - b1)*(-a2 + b1)*(-a3 + b1)*b2^2 - 
     (a1*a2 + a1*a3 + a2*a3 - (a1 + a2 + a3)*b1 + b1^2)*b2^3 + 
     (a1 + a2 + a3 - b1)*b2^4 - b2^5), HypExp`Private`PZ[3, 7, {3, 4}] -> 
   -(((a1 - b1)*(-a2 + b1)*(-a3 + b1) - (a1*a2 + a1*a3 + a2*a3 - 
        (a1 + a2 + a3)*b1 + b1^2)*b2 + (a1 + a2 + a3 - b1)*b2^2 - b2^3)*
     ((a1 - b1)*b1*(-a2 + b1)*(-a3 + b1) + (a1 - b1)*(-a2 + b1)*(-a3 + b1)*
       b2 - (a1*a2 + a1*a3 + a2*a3 - (a1 + a2 + a3)*b1 + b1^2)*b2^2 + 
      (a1 + a2 + a3 - b1)*b2^3 - b2^4)), HypExp`Private`PZ[3, 7, {4, 3}] -> 
   -(((a1 - b1)*(-a2 + b1)*(-a3 + b1) - (a1*a2 + a1*a3 + a2*a3 - 
        (a1 + a2 + a3)*b1 + b1^2)*b2 + (a1 + a2 + a3 - b1)*b2^2 - b2^3)*
     ((a1 - b1)*b1*(-a2 + b1)*(-a3 + b1) + (a1 - b1)*(-a2 + b1)*(-a3 + b1)*
       b2 - (a1*a2 + a1*a3 + a2*a3 - (a1 + a2 + a3)*b1 + b1^2)*b2^2 + 
      (a1 + a2 + a3 - b1)*b2^3 - b2^4)), HypExp`Private`PZ[3, 7, {5, 2}] -> 
   ((a2 - b1)*(a3 - b1) + a1*(a2 + a3 - b1 - b2) - (a2 + a3 - b1)*b2 + b2^2)*
    ((a1 - b1)*b1^2*(-a2 + b1)*(-a3 + b1) + (a1 - b1)*b1*(-a2 + b1)*
      (-a3 + b1)*b2 + (a1 - b1)*(-a2 + b1)*(-a3 + b1)*b2^2 - 
     (a1*a2 + a1*a3 + a2*a3 - (a1 + a2 + a3)*b1 + b1^2)*b2^3 + 
     (a1 + a2 + a3 - b1)*b2^4 - b2^5), HypExp`Private`PZ[3, 7, {6, 1}] -> 
   -((a1 + a2 + a3 - b1 - b2)*((a1 - b1)*b1^3*(-a2 + b1)*(-a3 + b1) + 
      (a1 - b1)*b1^2*(-a2 + b1)*(-a3 + b1)*b2 + (a1 - b1)*b1*(-a2 + b1)*
       (-a3 + b1)*b2^2 + (a1 - b1)*(-a2 + b1)*(-a3 + b1)*b2^3 - 
      (a1*a2 + a1*a3 + a2*a3 - (a1 + a2 + a3)*b1 + b1^2)*b2^4 + 
      (a1 + a2 + a3 - b1)*b2^5 - b2^6)), 
  HypExp`Private`PZ[3, 7, {1, 1, 5}] -> (a1 + a2 + a3 - b1 - b2)^2*
    ((a3 - b1)*b1^2*(-a1 + b1)*(-a2 + b1) + (a3 - b1)*b1*(-a1 + b1)*
      (-a2 + b1)*b2 + (a3 - b1)*(-a1 + b1)*(-a2 + b1)*b2^2 - 
     (a1*a2 + a1*a3 + a2*a3 - (a1 + a2 + a3)*b1 + b1^2)*b2^3 + 
     (a1 + a2 + a3 - b1)*b2^4 - b2^5), HypExp`Private`PZ[3, 7, {1, 2, 4}] -> 
   -((a1 + a2 + a3 - b1 - b2)*((a2 - b1)*(a3 - b1) + a1*(a2 + a3 - b1 - b2) - 
      (a2 + a3 - b1)*b2 + b2^2)*((a1 - b1)*b1*(-a2 + b1)*(-a3 + b1) + 
      (a1 - b1)*(-a2 + b1)*(-a3 + b1)*b2 - 
      (a1*a2 + a1*a3 + a2*a3 - (a1 + a2 + a3)*b1 + b1^2)*b2^2 + 
      (a1 + a2 + a3 - b1)*b2^3 - b2^4)), 
  HypExp`Private`PZ[3, 7, {1, 3, 3}] -> (a1 + a2 + a3 - b1 - b2)*
    (-((a3 - b1)*(-a1 + b1)*(-a2 + b1)) + 
      (a1*a2 + a1*a3 + a2*a3 - (a1 + a2 + a3)*b1 + b1^2)*b2 - 
      (a1 + a2 + a3 - b1)*b2^2 + b2^3)^2, 
  HypExp`Private`PZ[3, 7, {1, 4, 2}] -> 
   -((a1 + a2 + a3 - b1 - b2)*((a2 - b1)*(a3 - b1) + a1*(a2 + a3 - b1 - b2) - 
      (a2 + a3 - b1)*b2 + b2^2)*((a1 - b1)*b1*(-a2 + b1)*(-a3 + b1) + 
      (a1 - b1)*(-a2 + b1)*(-a3 + b1)*b2 - 
      (a1*a2 + a1*a3 + a2*a3 - (a1 + a2 + a3)*b1 + b1^2)*b2^2 + 
      (a1 + a2 + a3 - b1)*b2^3 - b2^4)), 
  HypExp`Private`PZ[3, 7, {1, 5, 1}] -> (a1 + a2 + a3 - b1 - b2)^2*
    ((a3 - b1)*b1^2*(-a1 + b1)*(-a2 + b1) + (a3 - b1)*b1*(-a1 + b1)*
      (-a2 + b1)*b2 + (a3 - b1)*(-a1 + b1)*(-a2 + b1)*b2^2 - 
     (a1*a2 + a1*a3 + a2*a3 - (a1 + a2 + a3)*b1 + b1^2)*b2^3 + 
     (a1 + a2 + a3 - b1)*b2^4 - b2^5), HypExp`Private`PZ[3, 7, {2, 1, 4}] -> 
   -((a1 + a2 + a3 - b1 - b2)*((a2 - b1)*(a3 - b1) + a1*(a2 + a3 - b1 - b2) - 
      (a2 + a3 - b1)*b2 + b2^2)*((a1 - b1)*b1*(-a2 + b1)*(-a3 + b1) + 
      (a1 - b1)*(-a2 + b1)*(-a3 + b1)*b2 - 
      (a1*a2 + a1*a3 + a2*a3 - (a1 + a2 + a3)*b1 + b1^2)*b2^2 + 
      (a1 + a2 + a3 - b1)*b2^3 - b2^4)), 
  HypExp`Private`PZ[3, 7, {2, 2, 3}] -> 
   ((a2 - b1)*(a3 - b1) + a1*(a2 + a3 - b1 - b2) - (a2 + a3 - b1)*b2 + b2^2)^
     2*((a3 - b1)*(-a1 + b1)*(-a2 + b1) - 
     (a1*a2 + a1*a3 + a2*a3 - (a1 + a2 + a3)*b1 + b1^2)*b2 + 
     (a1 + a2 + a3 - b1)*b2^2 - b2^3), HypExp`Private`PZ[3, 7, {2, 3, 2}] -> 
   ((a2 - b1)*(a3 - b1) + a1*(a2 + a3 - b1 - b2) - (a2 + a3 - b1)*b2 + b2^2)^
     2*((a3 - b1)*(-a1 + b1)*(-a2 + b1) - 
     (a1*a2 + a1*a3 + a2*a3 - (a1 + a2 + a3)*b1 + b1^2)*b2 + 
     (a1 + a2 + a3 - b1)*b2^2 - b2^3), HypExp`Private`PZ[3, 7, {2, 4, 1}] -> 
   -((a1 + a2 + a3 - b1 - b2)*((a2 - b1)*(a3 - b1) + a1*(a2 + a3 - b1 - b2) - 
      (a2 + a3 - b1)*b2 + b2^2)*((a1 - b1)*b1*(-a2 + b1)*(-a3 + b1) + 
      (a1 - b1)*(-a2 + b1)*(-a3 + b1)*b2 - 
      (a1*a2 + a1*a3 + a2*a3 - (a1 + a2 + a3)*b1 + b1^2)*b2^2 + 
      (a1 + a2 + a3 - b1)*b2^3 - b2^4)), 
  HypExp`Private`PZ[3, 7, {3, 1, 3}] -> (a1 + a2 + a3 - b1 - b2)*
    (-((a3 - b1)*(-a1 + b1)*(-a2 + b1)) + 
      (a1*a2 + a1*a3 + a2*a3 - (a1 + a2 + a3)*b1 + b1^2)*b2 - 
      (a1 + a2 + a3 - b1)*b2^2 + b2^3)^2, 
  HypExp`Private`PZ[3, 7, {3, 2, 2}] -> 
   ((a2 - b1)*(a3 - b1) + a1*(a2 + a3 - b1 - b2) - (a2 + a3 - b1)*b2 + b2^2)^
     2*((a3 - b1)*(-a1 + b1)*(-a2 + b1) - 
     (a1*a2 + a1*a3 + a2*a3 - (a1 + a2 + a3)*b1 + b1^2)*b2 + 
     (a1 + a2 + a3 - b1)*b2^2 - b2^3), HypExp`Private`PZ[3, 7, {3, 3, 1}] -> 
   (a1 + a2 + a3 - b1 - b2)*(-((a3 - b1)*(-a1 + b1)*(-a2 + b1)) + 
      (a1*a2 + a1*a3 + a2*a3 - (a1 + a2 + a3)*b1 + b1^2)*b2 - 
      (a1 + a2 + a3 - b1)*b2^2 + b2^3)^2, 
  HypExp`Private`PZ[3, 7, {4, 1, 2}] -> 
   -((a1 + a2 + a3 - b1 - b2)*((a2 - b1)*(a3 - b1) + a1*(a2 + a3 - b1 - b2) - 
      (a2 + a3 - b1)*b2 + b2^2)*((a1 - b1)*b1*(-a2 + b1)*(-a3 + b1) + 
      (a1 - b1)*(-a2 + b1)*(-a3 + b1)*b2 - 
      (a1*a2 + a1*a3 + a2*a3 - (a1 + a2 + a3)*b1 + b1^2)*b2^2 + 
      (a1 + a2 + a3 - b1)*b2^3 - b2^4)), 
  HypExp`Private`PZ[3, 7, {4, 2, 1}] -> 
   -((a1 + a2 + a3 - b1 - b2)*((a2 - b1)*(a3 - b1) + a1*(a2 + a3 - b1 - b2) - 
      (a2 + a3 - b1)*b2 + b2^2)*((a1 - b1)*b1*(-a2 + b1)*(-a3 + b1) + 
      (a1 - b1)*(-a2 + b1)*(-a3 + b1)*b2 - 
      (a1*a2 + a1*a3 + a2*a3 - (a1 + a2 + a3)*b1 + b1^2)*b2^2 + 
      (a1 + a2 + a3 - b1)*b2^3 - b2^4)), 
  HypExp`Private`PZ[3, 7, {5, 1, 1}] -> (a1 + a2 + a3 - b1 - b2)^2*
    ((a3 - b1)*b1^2*(-a1 + b1)*(-a2 + b1) + (a3 - b1)*b1*(-a1 + b1)*
      (-a2 + b1)*b2 + (a3 - b1)*(-a1 + b1)*(-a2 + b1)*b2^2 - 
     (a1*a2 + a1*a3 + a2*a3 - (a1 + a2 + a3)*b1 + b1^2)*b2^3 + 
     (a1 + a2 + a3 - b1)*b2^4 - b2^5), 
  HypExp`Private`PZ[3, 7, {1, 1, 1, 4}] -> 
   -((a1 + a2 + a3 - b1 - b2)^3*((a3 - b1)*b1*(-a1 + b1)*(-a2 + b1) + 
      (a3 - b1)*(-a1 + b1)*(-a2 + b1)*b2 - 
      (a1*a2 + a1*a3 + a2*a3 - (a1 + a2 + a3)*b1 + b1^2)*b2^2 + 
      (a1 + a2 + a3 - b1)*b2^3 - b2^4)), 
  HypExp`Private`PZ[3, 7, {1, 1, 2, 3}] -> (a1 + a2 + a3 - b1 - b2)^2*
    ((a2 - b1)*(a3 - b1) + a1*(a2 + a3 - b1 - b2) - (a2 + a3 - b1)*b2 + b2^2)*
    ((a1 - b1)*(-a2 + b1)*(-a3 + b1) - (a1*a2 + a1*a3 + a2*a3 - 
       (a1 + a2 + a3)*b1 + b1^2)*b2 + (a1 + a2 + a3 - b1)*b2^2 - b2^3), 
  HypExp`Private`PZ[3, 7, {1, 1, 3, 2}] -> (a1 + a2 + a3 - b1 - b2)^2*
    ((a2 - b1)*(a3 - b1) + a1*(a2 + a3 - b1 - b2) - (a2 + a3 - b1)*b2 + b2^2)*
    ((a1 - b1)*(-a2 + b1)*(-a3 + b1) - (a1*a2 + a1*a3 + a2*a3 - 
       (a1 + a2 + a3)*b1 + b1^2)*b2 + (a1 + a2 + a3 - b1)*b2^2 - b2^3), 
  HypExp`Private`PZ[3, 7, {1, 1, 4, 1}] -> 
   -((a1 + a2 + a3 - b1 - b2)^3*((a3 - b1)*b1*(-a1 + b1)*(-a2 + b1) + 
      (a3 - b1)*(-a1 + b1)*(-a2 + b1)*b2 - 
      (a1*a2 + a1*a3 + a2*a3 - (a1 + a2 + a3)*b1 + b1^2)*b2^2 + 
      (a1 + a2 + a3 - b1)*b2^3 - b2^4)), 
  HypExp`Private`PZ[3, 7, {1, 2, 1, 3}] -> (a1 + a2 + a3 - b1 - b2)^2*
    ((a2 - b1)*(a3 - b1) + a1*(a2 + a3 - b1 - b2) - (a2 + a3 - b1)*b2 + b2^2)*
    ((a1 - b1)*(-a2 + b1)*(-a3 + b1) - (a1*a2 + a1*a3 + a2*a3 - 
       (a1 + a2 + a3)*b1 + b1^2)*b2 + (a1 + a2 + a3 - b1)*b2^2 - b2^3), 
  HypExp`Private`PZ[3, 7, {1, 2, 2, 2}] -> (a1 + a2 + a3 - b1 - b2)*
    ((a2 - b1)*(a3 - b1) + a1*(a2 + a3 - b1 - b2) - (a2 + a3 - b1)*b2 + b2^2)^
     3, HypExp`Private`PZ[3, 7, {1, 2, 3, 1}] -> (a1 + a2 + a3 - b1 - b2)^2*
    ((a2 - b1)*(a3 - b1) + a1*(a2 + a3 - b1 - b2) - (a2 + a3 - b1)*b2 + b2^2)*
    ((a1 - b1)*(-a2 + b1)*(-a3 + b1) - (a1*a2 + a1*a3 + a2*a3 - 
       (a1 + a2 + a3)*b1 + b1^2)*b2 + (a1 + a2 + a3 - b1)*b2^2 - b2^3), 
  HypExp`Private`PZ[3, 7, {1, 3, 1, 2}] -> (a1 + a2 + a3 - b1 - b2)^2*
    ((a2 - b1)*(a3 - b1) + a1*(a2 + a3 - b1 - b2) - (a2 + a3 - b1)*b2 + b2^2)*
    ((a1 - b1)*(-a2 + b1)*(-a3 + b1) - (a1*a2 + a1*a3 + a2*a3 - 
       (a1 + a2 + a3)*b1 + b1^2)*b2 + (a1 + a2 + a3 - b1)*b2^2 - b2^3), 
  HypExp`Private`PZ[3, 7, {1, 3, 2, 1}] -> (a1 + a2 + a3 - b1 - b2)^2*
    ((a2 - b1)*(a3 - b1) + a1*(a2 + a3 - b1 - b2) - (a2 + a3 - b1)*b2 + b2^2)*
    ((a1 - b1)*(-a2 + b1)*(-a3 + b1) - (a1*a2 + a1*a3 + a2*a3 - 
       (a1 + a2 + a3)*b1 + b1^2)*b2 + (a1 + a2 + a3 - b1)*b2^2 - b2^3), 
  HypExp`Private`PZ[3, 7, {1, 4, 1, 1}] -> 
   -((a1 + a2 + a3 - b1 - b2)^3*((a3 - b1)*b1*(-a1 + b1)*(-a2 + b1) + 
      (a3 - b1)*(-a1 + b1)*(-a2 + b1)*b2 - 
      (a1*a2 + a1*a3 + a2*a3 - (a1 + a2 + a3)*b1 + b1^2)*b2^2 + 
      (a1 + a2 + a3 - b1)*b2^3 - b2^4)), 
  HypExp`Private`PZ[3, 7, {2, 1, 1, 3}] -> (a1 + a2 + a3 - b1 - b2)^2*
    ((a2 - b1)*(a3 - b1) + a1*(a2 + a3 - b1 - b2) - (a2 + a3 - b1)*b2 + b2^2)*
    ((a1 - b1)*(-a2 + b1)*(-a3 + b1) - (a1*a2 + a1*a3 + a2*a3 - 
       (a1 + a2 + a3)*b1 + b1^2)*b2 + (a1 + a2 + a3 - b1)*b2^2 - b2^3), 
  HypExp`Private`PZ[3, 7, {2, 1, 2, 2}] -> (a1 + a2 + a3 - b1 - b2)*
    ((a2 - b1)*(a3 - b1) + a1*(a2 + a3 - b1 - b2) - (a2 + a3 - b1)*b2 + b2^2)^
     3, HypExp`Private`PZ[3, 7, {2, 1, 3, 1}] -> (a1 + a2 + a3 - b1 - b2)^2*
    ((a2 - b1)*(a3 - b1) + a1*(a2 + a3 - b1 - b2) - (a2 + a3 - b1)*b2 + b2^2)*
    ((a1 - b1)*(-a2 + b1)*(-a3 + b1) - (a1*a2 + a1*a3 + a2*a3 - 
       (a1 + a2 + a3)*b1 + b1^2)*b2 + (a1 + a2 + a3 - b1)*b2^2 - b2^3), 
  HypExp`Private`PZ[3, 7, {2, 2, 1, 2}] -> (a1 + a2 + a3 - b1 - b2)*
    ((a2 - b1)*(a3 - b1) + a1*(a2 + a3 - b1 - b2) - (a2 + a3 - b1)*b2 + b2^2)^
     3, HypExp`Private`PZ[3, 7, {2, 2, 2, 1}] -> 
   (a1 + a2 + a3 - b1 - b2)*((a2 - b1)*(a3 - b1) + a1*(a2 + a3 - b1 - b2) - 
      (a2 + a3 - b1)*b2 + b2^2)^3, HypExp`Private`PZ[3, 7, {2, 3, 1, 1}] -> 
   (a1 + a2 + a3 - b1 - b2)^2*((a2 - b1)*(a3 - b1) + a1*(a2 + a3 - b1 - b2) - 
     (a2 + a3 - b1)*b2 + b2^2)*((a1 - b1)*(-a2 + b1)*(-a3 + b1) - 
     (a1*a2 + a1*a3 + a2*a3 - (a1 + a2 + a3)*b1 + b1^2)*b2 + 
     (a1 + a2 + a3 - b1)*b2^2 - b2^3), 
  HypExp`Private`PZ[3, 7, {3, 1, 1, 2}] -> (a1 + a2 + a3 - b1 - b2)^2*
    ((a2 - b1)*(a3 - b1) + a1*(a2 + a3 - b1 - b2) - (a2 + a3 - b1)*b2 + b2^2)*
    ((a1 - b1)*(-a2 + b1)*(-a3 + b1) - (a1*a2 + a1*a3 + a2*a3 - 
       (a1 + a2 + a3)*b1 + b1^2)*b2 + (a1 + a2 + a3 - b1)*b2^2 - b2^3), 
  HypExp`Private`PZ[3, 7, {3, 1, 2, 1}] -> (a1 + a2 + a3 - b1 - b2)^2*
    ((a2 - b1)*(a3 - b1) + a1*(a2 + a3 - b1 - b2) - (a2 + a3 - b1)*b2 + b2^2)*
    ((a1 - b1)*(-a2 + b1)*(-a3 + b1) - (a1*a2 + a1*a3 + a2*a3 - 
       (a1 + a2 + a3)*b1 + b1^2)*b2 + (a1 + a2 + a3 - b1)*b2^2 - b2^3), 
  HypExp`Private`PZ[3, 7, {3, 2, 1, 1}] -> (a1 + a2 + a3 - b1 - b2)^2*
    ((a2 - b1)*(a3 - b1) + a1*(a2 + a3 - b1 - b2) - (a2 + a3 - b1)*b2 + b2^2)*
    ((a1 - b1)*(-a2 + b1)*(-a3 + b1) - (a1*a2 + a1*a3 + a2*a3 - 
       (a1 + a2 + a3)*b1 + b1^2)*b2 + (a1 + a2 + a3 - b1)*b2^2 - b2^3), 
  HypExp`Private`PZ[3, 7, {4, 1, 1, 1}] -> 
   -((a1 + a2 + a3 - b1 - b2)^3*((a3 - b1)*b1*(-a1 + b1)*(-a2 + b1) + 
      (a3 - b1)*(-a1 + b1)*(-a2 + b1)*b2 - 
      (a1*a2 + a1*a3 + a2*a3 - (a1 + a2 + a3)*b1 + b1^2)*b2^2 + 
      (a1 + a2 + a3 - b1)*b2^3 - b2^4)), 
  HypExp`Private`PZ[3, 7, {1, 1, 1, 1, 3}] -> (a1 + a2 + a3 - b1 - b2)^4*
    ((a3 - b1)*(-a1 + b1)*(-a2 + b1) - (a1*a2 + a1*a3 + a2*a3 - 
       (a1 + a2 + a3)*b1 + b1^2)*b2 + (a1 + a2 + a3 - b1)*b2^2 - b2^3), 
  HypExp`Private`PZ[3, 7, {1, 1, 1, 2, 2}] -> (a1 + a2 + a3 - b1 - b2)^3*
    ((a2 - b1)*(a3 - b1) + a1*(a2 + a3 - b1 - b2) - (a2 + a3 - b1)*b2 + b2^2)^
     2, HypExp`Private`PZ[3, 7, {1, 1, 1, 3, 1}] -> 
   (a1 + a2 + a3 - b1 - b2)^4*((a3 - b1)*(-a1 + b1)*(-a2 + b1) - 
     (a1*a2 + a1*a3 + a2*a3 - (a1 + a2 + a3)*b1 + b1^2)*b2 + 
     (a1 + a2 + a3 - b1)*b2^2 - b2^3), 
  HypExp`Private`PZ[3, 7, {1, 1, 2, 1, 2}] -> (a1 + a2 + a3 - b1 - b2)^3*
    ((a2 - b1)*(a3 - b1) + a1*(a2 + a3 - b1 - b2) - (a2 + a3 - b1)*b2 + b2^2)^
     2, HypExp`Private`PZ[3, 7, {1, 1, 2, 2, 1}] -> 
   (a1 + a2 + a3 - b1 - b2)^3*((a2 - b1)*(a3 - b1) + a1*(a2 + a3 - b1 - b2) - 
      (a2 + a3 - b1)*b2 + b2^2)^2, 
  HypExp`Private`PZ[3, 7, {1, 1, 3, 1, 1}] -> (a1 + a2 + a3 - b1 - b2)^4*
    ((a3 - b1)*(-a1 + b1)*(-a2 + b1) - (a1*a2 + a1*a3 + a2*a3 - 
       (a1 + a2 + a3)*b1 + b1^2)*b2 + (a1 + a2 + a3 - b1)*b2^2 - b2^3), 
  HypExp`Private`PZ[3, 7, {1, 2, 1, 1, 2}] -> (a1 + a2 + a3 - b1 - b2)^3*
    ((a2 - b1)*(a3 - b1) + a1*(a2 + a3 - b1 - b2) - (a2 + a3 - b1)*b2 + b2^2)^
     2, HypExp`Private`PZ[3, 7, {1, 2, 1, 2, 1}] -> 
   (a1 + a2 + a3 - b1 - b2)^3*((a2 - b1)*(a3 - b1) + a1*(a2 + a3 - b1 - b2) - 
      (a2 + a3 - b1)*b2 + b2^2)^2, 
  HypExp`Private`PZ[3, 7, {1, 2, 2, 1, 1}] -> (a1 + a2 + a3 - b1 - b2)^3*
    ((a2 - b1)*(a3 - b1) + a1*(a2 + a3 - b1 - b2) - (a2 + a3 - b1)*b2 + b2^2)^
     2, HypExp`Private`PZ[3, 7, {1, 3, 1, 1, 1}] -> 
   (a1 + a2 + a3 - b1 - b2)^4*((a3 - b1)*(-a1 + b1)*(-a2 + b1) - 
     (a1*a2 + a1*a3 + a2*a3 - (a1 + a2 + a3)*b1 + b1^2)*b2 + 
     (a1 + a2 + a3 - b1)*b2^2 - b2^3), 
  HypExp`Private`PZ[3, 7, {2, 1, 1, 1, 2}] -> (a1 + a2 + a3 - b1 - b2)^3*
    ((a2 - b1)*(a3 - b1) + a1*(a2 + a3 - b1 - b2) - (a2 + a3 - b1)*b2 + b2^2)^
     2, HypExp`Private`PZ[3, 7, {2, 1, 1, 2, 1}] -> 
   (a1 + a2 + a3 - b1 - b2)^3*((a2 - b1)*(a3 - b1) + a1*(a2 + a3 - b1 - b2) - 
      (a2 + a3 - b1)*b2 + b2^2)^2, 
  HypExp`Private`PZ[3, 7, {2, 1, 2, 1, 1}] -> (a1 + a2 + a3 - b1 - b2)^3*
    ((a2 - b1)*(a3 - b1) + a1*(a2 + a3 - b1 - b2) - (a2 + a3 - b1)*b2 + b2^2)^
     2, HypExp`Private`PZ[3, 7, {2, 2, 1, 1, 1}] -> 
   (a1 + a2 + a3 - b1 - b2)^3*((a2 - b1)*(a3 - b1) + a1*(a2 + a3 - b1 - b2) - 
      (a2 + a3 - b1)*b2 + b2^2)^2, 
  HypExp`Private`PZ[3, 7, {3, 1, 1, 1, 1}] -> (a1 + a2 + a3 - b1 - b2)^4*
    ((a3 - b1)*(-a1 + b1)*(-a2 + b1) - (a1*a2 + a1*a3 + a2*a3 - 
       (a1 + a2 + a3)*b1 + b1^2)*b2 + (a1 + a2 + a3 - b1)*b2^2 - b2^3), 
  HypExp`Private`PZ[3, 7, {1, 1, 1, 1, 1, 2}] -> (a1 + a2 + a3 - b1 - b2)^5*
    ((a2 - b1)*(a3 - b1) + a1*(a2 + a3 - b1 - b2) - (a2 + a3 - b1)*b2 + 
     b2^2), HypExp`Private`PZ[3, 7, {1, 1, 1, 1, 2, 1}] -> 
   (a1 + a2 + a3 - b1 - b2)^5*((a2 - b1)*(a3 - b1) + a1*(a2 + a3 - b1 - b2) - 
     (a2 + a3 - b1)*b2 + b2^2), 
  HypExp`Private`PZ[3, 7, {1, 1, 1, 2, 1, 1}] -> (a1 + a2 + a3 - b1 - b2)^5*
    ((a2 - b1)*(a3 - b1) + a1*(a2 + a3 - b1 - b2) - (a2 + a3 - b1)*b2 + 
     b2^2), HypExp`Private`PZ[3, 7, {1, 1, 2, 1, 1, 1}] -> 
   (a1 + a2 + a3 - b1 - b2)^5*((a2 - b1)*(a3 - b1) + a1*(a2 + a3 - b1 - b2) - 
     (a2 + a3 - b1)*b2 + b2^2), 
  HypExp`Private`PZ[3, 7, {1, 2, 1, 1, 1, 1}] -> (a1 + a2 + a3 - b1 - b2)^5*
    ((a2 - b1)*(a3 - b1) + a1*(a2 + a3 - b1 - b2) - (a2 + a3 - b1)*b2 + 
     b2^2), HypExp`Private`PZ[3, 7, {2, 1, 1, 1, 1, 1}] -> 
   (a1 + a2 + a3 - b1 - b2)^5*((a2 - b1)*(a3 - b1) + a1*(a2 + a3 - b1 - b2) - 
     (a2 + a3 - b1)*b2 + b2^2), 
  HypExp`Private`PZ[3, 7, {1, 1, 1, 1, 1, 1, 1}] -> 
   (a1 + a2 + a3 - b1 - b2)^7}]


==> anc/HypExp/PZRule4.m <==
Function[{a1, a2, a3, a4, b1, b2, b3}, 
 {HypExp`Private`PZ[4, 1, {1}] -> a1 + a2 + a3 + a4 - b1 - b2 - b3, 
  HypExp`Private`PZ[4, 2, {2}] -> a3*a4 - a3*b1 - a4*b1 + b1^2 - a3*b2 - 
    a4*b2 + b1*b2 + b2^2 + a2*(a3 + a4 - b1 - b2 - b3) + 
    a1*(a2 + a3 + a4 - b1 - b2 - b3) - (a3 + a4 - b1 - b2)*b3 + b3^2, 
  HypExp`Private`PZ[4, 2, {1, 1}] -> (a1 + a2 + a3 + a4 - b1 - b2 - b3)^2, 
  HypExp`Private`PZ[4, 3, {3}] -> -(a3*a4*b1) + a3*b1^2 + a4*b1^2 - b1^3 - 
    a3*a4*b2 + a3*b1*b2 + a4*b1*b2 - b1^2*b2 + a3*b2^2 + a4*b2^2 - b1*b2^2 - 
    b2^3 - ((a3 - b1)*(a4 - b1) - (a3 + a4 - b1)*b2 + b2^2)*b3 + 
    (a3 + a4 - b1 - b2)*b3^2 - b3^3 + a1*(-(a4*b1) + b1^2 - a4*b2 + b1*b2 + 
      b2^2 + a3*(a4 - b1 - b2 - b3) + a2*(a3 + a4 - b1 - b2 - b3) - a4*b3 + 
      b1*b3 + b2*b3 + b3^2) + a2*(b1^2 + b1*b2 + b2^2 + 
      a3*(a4 - b1 - b2 - b3) + (b1 + b2)*b3 + b3^2 - a4*(b1 + b2 + b3)), 
  HypExp`Private`PZ[4, 3, {1, 2}] -> (a1 + a2 + a3 + a4 - b1 - b2 - b3)*
    (a3*a4 - a3*b1 - a4*b1 + b1^2 - a3*b2 - a4*b2 + b1*b2 + b2^2 + 
     a2*(a3 + a4 - b1 - b2 - b3) + a1*(a2 + a3 + a4 - b1 - b2 - b3) - 
     (a3 + a4 - b1 - b2)*b3 + b3^2), HypExp`Private`PZ[4, 3, {2, 1}] -> 
   (a1 + a2 + a3 + a4 - b1 - b2 - b3)*(a3*a4 - a3*b1 - a4*b1 + b1^2 - a3*b2 - 
     a4*b2 + b1*b2 + b2^2 + a2*(a3 + a4 - b1 - b2 - b3) + 
     a1*(a2 + a3 + a4 - b1 - b2 - b3) - (a3 + a4 - b1 - b2)*b3 + b3^2), 
  HypExp`Private`PZ[4, 3, {1, 1, 1}] -> (a1 + a2 + a3 + a4 - b1 - b2 - b3)^3, 
  HypExp`Private`PZ[4, 4, {4}] -> -(a2*a3*a4*b1) + a2*a3*b1^2 + a2*a4*b1^2 + 
    a3*a4*b1^2 - a2*b1^3 - a3*b1^3 - a4*b1^3 + b1^4 - a2*a3*a4*b2 + 
    a2*a3*b1*b2 + a2*a4*b1*b2 + a3*a4*b1*b2 - a2*b1^2*b2 - a3*b1^2*b2 - 
    a4*b1^2*b2 + b1^3*b2 + a2*a3*b2^2 + a2*a4*b2^2 + a3*a4*b2^2 - 
    a2*b1*b2^2 - a3*b1*b2^2 - a4*b1*b2^2 + b1^2*b2^2 - a2*b2^3 - a3*b2^3 - 
    a4*b2^3 + b1*b2^3 + b2^4 - ((a2 - b1)*(-a3 + b1)*(-a4 + b1) - 
      (a2*a3 + a2*a4 + a3*a4 - (a2 + a3 + a4)*b1 + b1^2)*b2 + 
      (a2 + a3 + a4 - b1)*b2^2 - b2^3)*b3 + 
    ((a3 - b1)*(a4 - b1) + a2*(a3 + a4 - b1 - b2) - (a3 + a4 - b1)*b2 + b2^2)*
     b3^2 - (a2 + a3 + a4 - b1 - b2)*b3^3 + b3^4 + 
    a1*(-(a3*a4*b1) + a3*b1^2 + a4*b1^2 - b1^3 - a3*a4*b2 + a3*b1*b2 + 
      a4*b1*b2 - b1^2*b2 + a3*b2^2 + a4*b2^2 - b1*b2^2 - b2^3 - 
      ((a3 - b1)*(a4 - b1) - (a3 + a4 - b1)*b2 + b2^2)*b3 + 
      (a3 + a4 - b1 - b2)*b3^2 - b3^3 + a2*(b1^2 + b1*b2 + b2^2 + 
        a3*(a4 - b1 - b2 - b3) + (b1 + b2)*b3 + b3^2 - a4*(b1 + b2 + b3))), 
  HypExp`Private`PZ[4, 4, {1, 3}] -> -((a1 + a2 + a3 + a4 - b1 - b2 - b3)*
     (a3*a4*b1 - a3*b1^2 - a4*b1^2 + b1^3 + a3*a4*b2 - a3*b1*b2 - a4*b1*b2 + 
      b1^2*b2 - a3*b2^2 - a4*b2^2 + b1*b2^2 + b2^3 + 
      ((a3 - b1)*(a4 - b1) - (a3 + a4 - b1)*b2 + b2^2)*b3 - 
      (a3 + a4 - b1 - b2)*b3^2 + b3^3 - a2*(b1^2 + b1*b2 + b2^2 + 
        a3*(a4 - b1 - b2 - b3) + (b1 + b2)*b3 + b3^2 - a4*(b1 + b2 + b3)) + 
      a1*(a4*b1 - b1^2 + a4*b2 - b1*b2 - b2^2 + (a4 - b1 - b2)*b3 - b3^2 + 
        a3*(-a4 + b1 + b2 + b3) + a2*(-a3 - a4 + b1 + b2 + b3)))), 
  HypExp`Private`PZ[4, 4, {2, 2}] -> (a3*a4 - a3*b1 - a4*b1 + b1^2 - a3*b2 - 
     a4*b2 + b1*b2 + b2^2 + a2*(a3 + a4 - b1 - b2 - b3) + 
     a1*(a2 + a3 + a4 - b1 - b2 - b3) - (a3 + a4 - b1 - b2)*b3 + b3^2)^2, 
  HypExp`Private`PZ[4, 4, {3, 1}] -> -((a1 + a2 + a3 + a4 - b1 - b2 - b3)*
     (a3*a4*b1 - a3*b1^2 - a4*b1^2 + b1^3 + a3*a4*b2 - a3*b1*b2 - a4*b1*b2 + 
      b1^2*b2 - a3*b2^2 - a4*b2^2 + b1*b2^2 + b2^3 + 
      ((a3 - b1)*(a4 - b1) - (a3 + a4 - b1)*b2 + b2^2)*b3 - 
      (a3 + a4 - b1 - b2)*b3^2 + b3^3 - a2*(b1^2 + b1*b2 + b2^2 + 
        a3*(a4 - b1 - b2 - b3) + (b1 + b2)*b3 + b3^2 - a4*(b1 + b2 + b3)) + 
      a1*(a4*b1 - b1^2 + a4*b2 - b1*b2 - b2^2 + (a4 - b1 - b2)*b3 - b3^2 + 
        a3*(-a4 + b1 + b2 + b3) + a2*(-a3 - a4 + b1 + b2 + b3)))), 
  HypExp`Private`PZ[4, 4, {1, 1, 2}] -> (a1 + a2 + a3 + a4 - b1 - b2 - b3)^2*
    (a3*a4 - a3*b1 - a4*b1 + b1^2 - a3*b2 - a4*b2 + b1*b2 + b2^2 + 
     a2*(a3 + a4 - b1 - b2 - b3) + a1*(a2 + a3 + a4 - b1 - b2 - b3) - 
     (a3 + a4 - b1 - b2)*b3 + b3^2), HypExp`Private`PZ[4, 4, {1, 2, 1}] -> 
   (a1 + a2 + a3 + a4 - b1 - b2 - b3)^2*(a3*a4 - a3*b1 - a4*b1 + b1^2 - 
     a3*b2 - a4*b2 + b1*b2 + b2^2 + a2*(a3 + a4 - b1 - b2 - b3) + 
     a1*(a2 + a3 + a4 - b1 - b2 - b3) - (a3 + a4 - b1 - b2)*b3 + b3^2), 
  HypExp`Private`PZ[4, 4, {2, 1, 1}] -> (a1 + a2 + a3 + a4 - b1 - b2 - b3)^2*
    (a3*a4 - a3*b1 - a4*b1 + b1^2 - a3*b2 - a4*b2 + b1*b2 + b2^2 + 
     a2*(a3 + a4 - b1 - b2 - b3) + a1*(a2 + a3 + a4 - b1 - b2 - b3) - 
     (a3 + a4 - b1 - b2)*b3 + b3^2), HypExp`Private`PZ[4, 4, {1, 1, 1, 1}] -> 
   (a1 + a2 + a3 + a4 - b1 - b2 - b3)^4, HypExp`Private`PZ[4, 5, {5}] -> 
   -(a1*a2*a3*a4*b1) + a1*a2*a3*b1^2 + a1*a2*a4*b1^2 + a1*a3*a4*b1^2 + 
    a2*a3*a4*b1^2 - a1*a2*b1^3 - a1*a3*b1^3 - a2*a3*b1^3 - a1*a4*b1^3 - 
    a2*a4*b1^3 - a3*a4*b1^3 + a1*b1^4 + a2*b1^4 + a3*b1^4 + a4*b1^4 - b1^5 - 
    a1*a2*a3*a4*b2 + a1*a2*a3*b1*b2 + a1*a2*a4*b1*b2 + a1*a3*a4*b1*b2 + 
    a2*a3*a4*b1*b2 - a1*a2*b1^2*b2 - a1*a3*b1^2*b2 - a2*a3*b1^2*b2 - 
    a1*a4*b1^2*b2 - a2*a4*b1^2*b2 - a3*a4*b1^2*b2 + a1*b1^3*b2 + a2*b1^3*b2 + 
    a3*b1^3*b2 + a4*b1^3*b2 - b1^4*b2 + a1*a2*a3*b2^2 + a1*a2*a4*b2^2 + 
    a1*a3*a4*b2^2 + a2*a3*a4*b2^2 - a1*a2*b1*b2^2 - a1*a3*b1*b2^2 - 
    a2*a3*b1*b2^2 - a1*a4*b1*b2^2 - a2*a4*b1*b2^2 - a3*a4*b1*b2^2 + 
    a1*b1^2*b2^2 + a2*b1^2*b2^2 + a3*b1^2*b2^2 + a4*b1^2*b2^2 - b1^3*b2^2 - 
    a1*a2*b2^3 - a1*a3*b2^3 - a2*a3*b2^3 - a1*a4*b2^3 - a2*a4*b2^3 - 
    a3*a4*b2^3 + a1*b1*b2^3 + a2*b1*b2^3 + a3*b1*b2^3 + a4*b1*b2^3 - 
    b1^2*b2^3 + a1*b2^4 + a2*b2^4 + a3*b2^4 + a4*b2^4 - b1*b2^4 - b2^5 - 
    ((a1 - b1)*(a2 - b1)*(a3 - b1)*(a4 - b1) - 
      ((a2 - b1)*(-a3 + b1)*(-a4 + b1) + a1*(a2*a3 + a2*a4 + a3*a4 - 
          (a2 + a3 + a4)*b1 + b1^2))*b2 + 
      (a2*a3 + a2*a4 + a3*a4 + a1*(a2 + a3 + a4 - b1) - (a2 + a3 + a4)*b1 + 
        b1^2)*b2^2 - (a1 + a2 + a3 + a4 - b1)*b2^3 + b2^4)*b3 + 
    ((a2 - b1)*(-a3 + b1)*(-a4 + b1) - (a2*a3 + a2*a4 + a3*a4 - 
        (a2 + a3 + a4)*b1 + b1^2)*b2 + (a2 + a3 + a4 - b1)*b2^2 - b2^3 + 
      a1*((a3 - b1)*(a4 - b1) + a2*(a3 + a4 - b1 - b2) - (a3 + a4 - b1)*b2 + 
        b2^2))*b3^2 - ((a3 - b1)*(a4 - b1) + a2*(a3 + a4 - b1 - b2) + 
      a1*(a2 + a3 + a4 - b1 - b2) - (a3 + a4 - b1)*b2 + b2^2)*b3^3 + 
    (a1 + a2 + a3 + a4 - b1 - b2)*b3^4 - b3^5, 
  HypExp`Private`PZ[4, 5, {1, 4}] -> (a1 + a2 + a3 + a4 - b1 - b2 - b3)*
    (-(a2*a3*a4*b1) + a2*a3*b1^2 + a2*a4*b1^2 + a3*a4*b1^2 - a2*b1^3 - 
     a3*b1^3 - a4*b1^3 + b1^4 - a2*a3*a4*b2 + a2*a3*b1*b2 + a2*a4*b1*b2 + 
     a3*a4*b1*b2 - a2*b1^2*b2 - a3*b1^2*b2 - a4*b1^2*b2 + b1^3*b2 + 
     a2*a3*b2^2 + a2*a4*b2^2 + a3*a4*b2^2 - a2*b1*b2^2 - a3*b1*b2^2 - 
     a4*b1*b2^2 + b1^2*b2^2 - a2*b2^3 - a3*b2^3 - a4*b2^3 + b1*b2^3 + b2^4 - 
     ((a2 - b1)*(-a3 + b1)*(-a4 + b1) - (a2*a3 + a2*a4 + a3*a4 - 
         (a2 + a3 + a4)*b1 + b1^2)*b2 + (a2 + a3 + a4 - b1)*b2^2 - b2^3)*b3 + 
     ((a3 - b1)*(a4 - b1) + a2*(a3 + a4 - b1 - b2) - (a3 + a4 - b1)*b2 + 
       b2^2)*b3^2 - (a2 + a3 + a4 - b1 - b2)*b3^3 + b3^4 + 
     a1*(-(a3*a4*b1) + a3*b1^2 + a4*b1^2 - b1^3 - a3*a4*b2 + a3*b1*b2 + 
       a4*b1*b2 - b1^2*b2 + a3*b2^2 + a4*b2^2 - b1*b2^2 - b2^3 - 
       ((a3 - b1)*(a4 - b1) - (a3 + a4 - b1)*b2 + b2^2)*b3 + 
       (a3 + a4 - b1 - b2)*b3^2 - b3^3 + a2*(b1^2 + b1*b2 + b2^2 + 
         a3*(a4 - b1 - b2 - b3) + (b1 + b2)*b3 + b3^2 - a4*(b1 + b2 + b3)))), 
  HypExp`Private`PZ[4, 5, {2, 3}] -> 
   -((a3*a4 - a3*b1 - a4*b1 + b1^2 - a3*b2 - a4*b2 + b1*b2 + b2^2 + 
      a2*(a3 + a4 - b1 - b2 - b3) + a1*(a2 + a3 + a4 - b1 - b2 - b3) - 
      (a3 + a4 - b1 - b2)*b3 + b3^2)*(a3*a4*b1 - a3*b1^2 - a4*b1^2 + b1^3 + 
      a3*a4*b2 - a3*b1*b2 - a4*b1*b2 + b1^2*b2 - a3*b2^2 - a4*b2^2 + 
      b1*b2^2 + b2^3 + ((a3 - b1)*(a4 - b1) - (a3 + a4 - b1)*b2 + b2^2)*b3 - 
      (a3 + a4 - b1 - b2)*b3^2 + b3^3 - a2*(b1^2 + b1*b2 + b2^2 + 
        a3*(a4 - b1 - b2 - b3) + (b1 + b2)*b3 + b3^2 - a4*(b1 + b2 + b3)) + 
      a1*(a4*b1 - b1^2 + a4*b2 - b1*b2 - b2^2 + (a4 - b1 - b2)*b3 - b3^2 + 
        a3*(-a4 + b1 + b2 + b3) + a2*(-a3 - a4 + b1 + b2 + b3)))), 
  HypExp`Private`PZ[4, 5, {3, 2}] -> 
   -((a3*a4 - a3*b1 - a4*b1 + b1^2 - a3*b2 - a4*b2 + b1*b2 + b2^2 + 
      a2*(a3 + a4 - b1 - b2 - b3) + a1*(a2 + a3 + a4 - b1 - b2 - b3) - 
      (a3 + a4 - b1 - b2)*b3 + b3^2)*(a3*a4*b1 - a3*b1^2 - a4*b1^2 + b1^3 + 
      a3*a4*b2 - a3*b1*b2 - a4*b1*b2 + b1^2*b2 - a3*b2^2 - a4*b2^2 + 
      b1*b2^2 + b2^3 + ((a3 - b1)*(a4 - b1) - (a3 + a4 - b1)*b2 + b2^2)*b3 - 
      (a3 + a4 - b1 - b2)*b3^2 + b3^3 - a2*(b1^2 + b1*b2 + b2^2 + 
        a3*(a4 - b1 - b2 - b3) + (b1 + b2)*b3 + b3^2 - a4*(b1 + b2 + b3)) + 
      a1*(a4*b1 - b1^2 + a4*b2 - b1*b2 - b2^2 + (a4 - b1 - b2)*b3 - b3^2 + 
        a3*(-a4 + b1 + b2 + b3) + a2*(-a3 - a4 + b1 + b2 + b3)))), 
  HypExp`Private`PZ[4, 5, {4, 1}] -> (a1 + a2 + a3 + a4 - b1 - b2 - b3)*
    (-(a2*a3*a4*b1) + a2*a3*b1^2 + a2*a4*b1^2 + a3*a4*b1^2 - a2*b1^3 - 
     a3*b1^3 - a4*b1^3 + b1^4 - a2*a3*a4*b2 + a2*a3*b1*b2 + a2*a4*b1*b2 + 
     a3*a4*b1*b2 - a2*b1^2*b2 - a3*b1^2*b2 - a4*b1^2*b2 + b1^3*b2 + 
     a2*a3*b2^2 + a2*a4*b2^2 + a3*a4*b2^2 - a2*b1*b2^2 - a3*b1*b2^2 - 
     a4*b1*b2^2 + b1^2*b2^2 - a2*b2^3 - a3*b2^3 - a4*b2^3 + b1*b2^3 + b2^4 - 
     ((a2 - b1)*(-a3 + b1)*(-a4 + b1) - (a2*a3 + a2*a4 + a3*a4 - 
         (a2 + a3 + a4)*b1 + b1^2)*b2 + (a2 + a3 + a4 - b1)*b2^2 - b2^3)*b3 + 
     ((a3 - b1)*(a4 - b1) + a2*(a3 + a4 - b1 - b2) - (a3 + a4 - b1)*b2 + 
       b2^2)*b3^2 - (a2 + a3 + a4 - b1 - b2)*b3^3 + b3^4 + 
     a1*(-(a3*a4*b1) + a3*b1^2 + a4*b1^2 - b1^3 - a3*a4*b2 + a3*b1*b2 + 
       a4*b1*b2 - b1^2*b2 + a3*b2^2 + a4*b2^2 - b1*b2^2 - b2^3 - 
       ((a3 - b1)*(a4 - b1) - (a3 + a4 - b1)*b2 + b2^2)*b3 + 
       (a3 + a4 - b1 - b2)*b3^2 - b3^3 + a2*(b1^2 + b1*b2 + b2^2 + 
         a3*(a4 - b1 - b2 - b3) + (b1 + b2)*b3 + b3^2 - a4*(b1 + b2 + b3)))), 
  HypExp`Private`PZ[4, 5, {1, 1, 3}] -> (a1 + a2 + a3 + a4 - b1 - b2 - b3)^2*
    (-(a3*a4*b1) + a3*b1^2 + a4*b1^2 - b1^3 - a3*a4*b2 + a3*b1*b2 + 
     a4*b1*b2 - b1^2*b2 + a3*b2^2 + a4*b2^2 - b1*b2^2 - b2^3 - 
     ((a3 - b1)*(a4 - b1) - (a3 + a4 - b1)*b2 + b2^2)*b3 + 
     (a3 + a4 - b1 - b2)*b3^2 - b3^3 + a1*(-(a4*b1) + b1^2 - a4*b2 + b1*b2 + 
       b2^2 + a3*(a4 - b1 - b2 - b3) + a2*(a3 + a4 - b1 - b2 - b3) - a4*b3 + 
       b1*b3 + b2*b3 + b3^2) + a2*(b1^2 + b1*b2 + b2^2 + 
       a3*(a4 - b1 - b2 - b3) + (b1 + b2)*b3 + b3^2 - a4*(b1 + b2 + b3))), 
  HypExp`Private`PZ[4, 5, {1, 2, 2}] -> (a1 + a2 + a3 + a4 - b1 - b2 - b3)*
    (a3*a4 - a3*b1 - a4*b1 + b1^2 - a3*b2 - a4*b2 + b1*b2 + b2^2 + 
      a2*(a3 + a4 - b1 - b2 - b3) + a1*(a2 + a3 + a4 - b1 - b2 - b3) - 
      (a3 + a4 - b1 - b2)*b3 + b3^2)^2, HypExp`Private`PZ[4, 5, {1, 3, 1}] -> 
   (a1 + a2 + a3 + a4 - b1 - b2 - b3)^2*(-(a3*a4*b1) + a3*b1^2 + a4*b1^2 - 
     b1^3 - a3*a4*b2 + a3*b1*b2 + a4*b1*b2 - b1^2*b2 + a3*b2^2 + a4*b2^2 - 
     b1*b2^2 - b2^3 - ((a3 - b1)*(a4 - b1) - (a3 + a4 - b1)*b2 + b2^2)*b3 + 
     (a3 + a4 - b1 - b2)*b3^2 - b3^3 + a1*(-(a4*b1) + b1^2 - a4*b2 + b1*b2 + 
       b2^2 + a3*(a4 - b1 - b2 - b3) + a2*(a3 + a4 - b1 - b2 - b3) - a4*b3 + 
       b1*b3 + b2*b3 + b3^2) + a2*(b1^2 + b1*b2 + b2^2 + 
       a3*(a4 - b1 - b2 - b3) + (b1 + b2)*b3 + b3^2 - a4*(b1 + b2 + b3))), 
  HypExp`Private`PZ[4, 5, {2, 1, 2}] -> (a1 + a2 + a3 + a4 - b1 - b2 - b3)*
    (a3*a4 - a3*b1 - a4*b1 + b1^2 - a3*b2 - a4*b2 + b1*b2 + b2^2 + 
      a2*(a3 + a4 - b1 - b2 - b3) + a1*(a2 + a3 + a4 - b1 - b2 - b3) - 
      (a3 + a4 - b1 - b2)*b3 + b3^2)^2, HypExp`Private`PZ[4, 5, {2, 2, 1}] -> 
   (a1 + a2 + a3 + a4 - b1 - b2 - b3)*(a3*a4 - a3*b1 - a4*b1 + b1^2 - a3*b2 - 
      a4*b2 + b1*b2 + b2^2 + a2*(a3 + a4 - b1 - b2 - b3) + 
      a1*(a2 + a3 + a4 - b1 - b2 - b3) - (a3 + a4 - b1 - b2)*b3 + b3^2)^2, 
  HypExp`Private`PZ[4, 5, {3, 1, 1}] -> (a1 + a2 + a3 + a4 - b1 - b2 - b3)^2*
    (-(a3*a4*b1) + a3*b1^2 + a4*b1^2 - b1^3 - a3*a4*b2 + a3*b1*b2 + 
     a4*b1*b2 - b1^2*b2 + a3*b2^2 + a4*b2^2 - b1*b2^2 - b2^3 - 
     ((a3 - b1)*(a4 - b1) - (a3 + a4 - b1)*b2 + b2^2)*b3 + 
     (a3 + a4 - b1 - b2)*b3^2 - b3^3 + a1*(-(a4*b1) + b1^2 - a4*b2 + b1*b2 + 
       b2^2 + a3*(a4 - b1 - b2 - b3) + a2*(a3 + a4 - b1 - b2 - b3) - a4*b3 + 
       b1*b3 + b2*b3 + b3^2) + a2*(b1^2 + b1*b2 + b2^2 + 
       a3*(a4 - b1 - b2 - b3) + (b1 + b2)*b3 + b3^2 - a4*(b1 + b2 + b3))), 
  HypExp`Private`PZ[4, 5, {1, 1, 1, 2}] -> 
   (a1 + a2 + a3 + a4 - b1 - b2 - b3)^3*(a3*a4 - a3*b1 - a4*b1 + b1^2 - 
     a3*b2 - a4*b2 + b1*b2 + b2^2 + a2*(a3 + a4 - b1 - b2 - b3) + 
     a1*(a2 + a3 + a4 - b1 - b2 - b3) - (a3 + a4 - b1 - b2)*b3 + b3^2), 
  HypExp`Private`PZ[4, 5, {1, 1, 2, 1}] -> 
   (a1 + a2 + a3 + a4 - b1 - b2 - b3)^3*(a3*a4 - a3*b1 - a4*b1 + b1^2 - 
     a3*b2 - a4*b2 + b1*b2 + b2^2 + a2*(a3 + a4 - b1 - b2 - b3) + 
     a1*(a2 + a3 + a4 - b1 - b2 - b3) - (a3 + a4 - b1 - b2)*b3 + b3^2), 
  HypExp`Private`PZ[4, 5, {1, 2, 1, 1}] -> 
   (a1 + a2 + a3 + a4 - b1 - b2 - b3)^3*(a3*a4 - a3*b1 - a4*b1 + b1^2 - 
     a3*b2 - a4*b2 + b1*b2 + b2^2 + a2*(a3 + a4 - b1 - b2 - b3) + 
     a1*(a2 + a3 + a4 - b1 - b2 - b3) - (a3 + a4 - b1 - b2)*b3 + b3^2), 
  HypExp`Private`PZ[4, 5, {2, 1, 1, 1}] -> 
   (a1 + a2 + a3 + a4 - b1 - b2 - b3)^3*(a3*a4 - a3*b1 - a4*b1 + b1^2 - 
     a3*b2 - a4*b2 + b1*b2 + b2^2 + a2*(a3 + a4 - b1 - b2 - b3) + 
     a1*(a2 + a3 + a4 - b1 - b2 - b3) - (a3 + a4 - b1 - b2)*b3 + b3^2), 
  HypExp`Private`PZ[4, 5, {1, 1, 1, 1, 1}] -> 
   (a1 + a2 + a3 + a4 - b1 - b2 - b3)^5, HypExp`Private`PZ[4, 6, {6}] -> 
   a1*a2*a3*a4*b1^2 - a1*a2*a3*b1^3 - a1*a2*a4*b1^3 - a1*a3*a4*b1^3 - 
    a2*a3*a4*b1^3 + a1*a2*b1^4 + a1*a3*b1^4 + a2*a3*b1^4 + a1*a4*b1^4 + 
    a2*a4*b1^4 + a3*a4*b1^4 - a1*b1^5 - a2*b1^5 - a3*b1^5 - a4*b1^5 + b1^6 + 
    a1*a2*a3*a4*b1*b2 - a1*a2*a3*b1^2*b2 - a1*a2*a4*b1^2*b2 - 
    a1*a3*a4*b1^2*b2 - a2*a3*a4*b1^2*b2 + a1*a2*b1^3*b2 + a1*a3*b1^3*b2 + 
    a2*a3*b1^3*b2 + a1*a4*b1^3*b2 + a2*a4*b1^3*b2 + a3*a4*b1^3*b2 - 
    a1*b1^4*b2 - a2*b1^4*b2 - a3*b1^4*b2 - a4*b1^4*b2 + b1^5*b2 + 
    a1*a2*a3*a4*b2^2 - a1*a2*a3*b1*b2^2 - a1*a2*a4*b1*b2^2 - 
    a1*a3*a4*b1*b2^2 - a2*a3*a4*b1*b2^2 + a1*a2*b1^2*b2^2 + a1*a3*b1^2*b2^2 + 
    a2*a3*b1^2*b2^2 + a1*a4*b1^2*b2^2 + a2*a4*b1^2*b2^2 + a3*a4*b1^2*b2^2 - 
    a1*b1^3*b2^2 - a2*b1^3*b2^2 - a3*b1^3*b2^2 - a4*b1^3*b2^2 + b1^4*b2^2 - 
    a1*a2*a3*b2^3 - a1*a2*a4*b2^3 - a1*a3*a4*b2^3 - a2*a3*a4*b2^3 + 
    a1*a2*b1*b2^3 + a1*a3*b1*b2^3 + a2*a3*b1*b2^3 + a1*a4*b1*b2^3 + 
    a2*a4*b1*b2^3 + a3*a4*b1*b2^3 - a1*b1^2*b2^3 - a2*b1^2*b2^3 - 
    a3*b1^2*b2^3 - a4*b1^2*b2^3 + b1^3*b2^3 + a1*a2*b2^4 + a1*a3*b2^4 + 
    a2*a3*b2^4 + a1*a4*b2^4 + a2*a4*b2^4 + a3*a4*b2^4 - a1*b1*b2^4 - 
    a2*b1*b2^4 - a3*b1*b2^4 - a4*b1*b2^4 + b1^2*b2^4 - a1*b2^5 - a2*b2^5 - 
    a3*b2^5 - a4*b2^5 + b1*b2^5 + b2^6 + 
    ((a1 - b1)*(a2 - b1)*(a3 - b1)*(a4 - b1)*b1 + (a1 - b1)*(a2 - b1)*
       (a3 - b1)*(a4 - b1)*b2 - ((a2 - b1)*(-a3 + b1)*(-a4 + b1) + 
        a1*(a2*a3 + a2*a4 + a3*a4 - (a2 + a3 + a4)*b1 + b1^2))*b2^2 + 
      (a2*a3 + a2*a4 + a3*a4 + a1*(a2 + a3 + a4 - b1) - (a2 + a3 + a4)*b1 + 
        b1^2)*b2^3 - (a1 + a2 + a3 + a4 - b1)*b2^4 + b2^5)*b3 + 
    ((a1 - b1)*(a2 - b1)*(a3 - b1)*(a4 - b1) - 
      ((a2 - b1)*(-a3 + b1)*(-a4 + b1) + a1*(a2*a3 + a2*a4 + a3*a4 - 
          (a2 + a3 + a4)*b1 + b1^2))*b2 + 
      (a2*a3 + a2*a4 + a3*a4 + a1*(a2 + a3 + a4 - b1) - (a2 + a3 + a4)*b1 + 
        b1^2)*b2^2 - (a1 + a2 + a3 + a4 - b1)*b2^3 + b2^4)*b3^2 + 
    (-((a2 - b1)*(-a3 + b1)*(-a4 + b1)) + 
      (a2*a3 + a2*a4 + a3*a4 - (a2 + a3 + a4)*b1 + b1^2)*b2 - 
      (a2 + a3 + a4 - b1)*b2^2 + b2^3 + a1*((a3 - b1)*(-a4 + b1) + 
        (a3 + a4 - b1)*b2 - b2^2 + a2*(-a3 - a4 + b1 + b2)))*b3^3 + 
    ((a3 - b1)*(a4 - b1) + a2*(a3 + a4 - b1 - b2) + 
      a1*(a2 + a3 + a4 - b1 - b2) - (a3 + a4 - b1)*b2 + b2^2)*b3^4 - 
    (a1 + a2 + a3 + a4 - b1 - b2)*b3^5 + b3^6, 
  HypExp`Private`PZ[4, 6, {1, 5}] -> -((a1 + a2 + a3 + a4 - b1 - b2 - b3)*
     (a1*a2*a3*a4*b1 - a1*a2*a3*b1^2 - a1*a2*a4*b1^2 - a1*a3*a4*b1^2 - 
      a2*a3*a4*b1^2 + a1*a2*b1^3 + a1*a3*b1^3 + a2*a3*b1^3 + a1*a4*b1^3 + 
      a2*a4*b1^3 + a3*a4*b1^3 - a1*b1^4 - a2*b1^4 - a3*b1^4 - a4*b1^4 + 
      b1^5 + a1*a2*a3*a4*b2 - a1*a2*a3*b1*b2 - a1*a2*a4*b1*b2 - 
      a1*a3*a4*b1*b2 - a2*a3*a4*b1*b2 + a1*a2*b1^2*b2 + a1*a3*b1^2*b2 + 
      a2*a3*b1^2*b2 + a1*a4*b1^2*b2 + a2*a4*b1^2*b2 + a3*a4*b1^2*b2 - 
      a1*b1^3*b2 - a2*b1^3*b2 - a3*b1^3*b2 - a4*b1^3*b2 + b1^4*b2 - 
      a1*a2*a3*b2^2 - a1*a2*a4*b2^2 - a1*a3*a4*b2^2 - a2*a3*a4*b2^2 + 
      a1*a2*b1*b2^2 + a1*a3*b1*b2^2 + a2*a3*b1*b2^2 + a1*a4*b1*b2^2 + 
      a2*a4*b1*b2^2 + a3*a4*b1*b2^2 - a1*b1^2*b2^2 - a2*b1^2*b2^2 - 
      a3*b1^2*b2^2 - a4*b1^2*b2^2 + b1^3*b2^2 + a1*a2*b2^3 + a1*a3*b2^3 + 
      a2*a3*b2^3 + a1*a4*b2^3 + a2*a4*b2^3 + a3*a4*b2^3 - a1*b1*b2^3 - 
      a2*b1*b2^3 - a3*b1*b2^3 - a4*b1*b2^3 + b1^2*b2^3 - a1*b2^4 - a2*b2^4 - 
      a3*b2^4 - a4*b2^4 + b1*b2^4 + b2^5 + 
      ((a1 - b1)*(a2 - b1)*(a3 - b1)*(a4 - b1) - 
        ((a2 - b1)*(-a3 + b1)*(-a4 + b1) + a1*(a2*a3 + a2*a4 + a3*a4 - 
            (a2 + a3 + a4)*b1 + b1^2))*b2 + (a2*a3 + a2*a4 + a3*a4 + 
          a1*(a2 + a3 + a4 - b1) - (a2 + a3 + a4)*b1 + b1^2)*b2^2 - 
        (a1 + a2 + a3 + a4 - b1)*b2^3 + b2^4)*b3 + 
      (-((a2 - b1)*(-a3 + b1)*(-a4 + b1)) + (a2*a3 + a2*a4 + a3*a4 - 
          (a2 + a3 + a4)*b1 + b1^2)*b2 - (a2 + a3 + a4 - b1)*b2^2 + b2^3 + 
        a1*((a3 - b1)*(-a4 + b1) + (a3 + a4 - b1)*b2 - b2^2 + 
          a2*(-a3 - a4 + b1 + b2)))*b3^2 + 
      ((a3 - b1)*(a4 - b1) + a2*(a3 + a4 - b1 - b2) + 
        a1*(a2 + a3 + a4 - b1 - b2) - (a3 + a4 - b1)*b2 + b2^2)*b3^3 - 
      (a1 + a2 + a3 + a4 - b1 - b2)*b3^4 + b3^5)), 
  HypExp`Private`PZ[4, 6, {2, 4}] -> (a3*a4 - a3*b1 - a4*b1 + b1^2 - a3*b2 - 
     a4*b2 + b1*b2 + b2^2 + a2*(a3 + a4 - b1 - b2 - b3) + 
     a1*(a2 + a3 + a4 - b1 - b2 - b3) - (a3 + a4 - b1 - b2)*b3 + b3^2)*
    (-(a2*a3*a4*b1) + a2*a3*b1^2 + a2*a4*b1^2 + a3*a4*b1^2 - a2*b1^3 - 
     a3*b1^3 - a4*b1^3 + b1^4 - a2*a3*a4*b2 + a2*a3*b1*b2 + a2*a4*b1*b2 + 
     a3*a4*b1*b2 - a2*b1^2*b2 - a3*b1^2*b2 - a4*b1^2*b2 + b1^3*b2 + 
     a2*a3*b2^2 + a2*a4*b2^2 + a3*a4*b2^2 - a2*b1*b2^2 - a3*b1*b2^2 - 
     a4*b1*b2^2 + b1^2*b2^2 - a2*b2^3 - a3*b2^3 - a4*b2^3 + b1*b2^3 + b2^4 - 
     ((a2 - b1)*(-a3 + b1)*(-a4 + b1) - (a2*a3 + a2*a4 + a3*a4 - 
         (a2 + a3 + a4)*b1 + b1^2)*b2 + (a2 + a3 + a4 - b1)*b2^2 - b2^3)*b3 + 
     ((a3 - b1)*(a4 - b1) + a2*(a3 + a4 - b1 - b2) - (a3 + a4 - b1)*b2 + 
       b2^2)*b3^2 - (a2 + a3 + a4 - b1 - b2)*b3^3 + b3^4 + 
     a1*(-(a3*a4*b1) + a3*b1^2 + a4*b1^2 - b1^3 - a3*a4*b2 + a3*b1*b2 + 
       a4*b1*b2 - b1^2*b2 + a3*b2^2 + a4*b2^2 - b1*b2^2 - b2^3 - 
       ((a3 - b1)*(a4 - b1) - (a3 + a4 - b1)*b2 + b2^2)*b3 + 
       (a3 + a4 - b1 - b2)*b3^2 - b3^3 + a2*(b1^2 + b1*b2 + b2^2 + 
         a3*(a4 - b1 - b2 - b3) + (b1 + b2)*b3 + b3^2 - a4*(b1 + b2 + b3)))), 
  HypExp`Private`PZ[4, 6, {3, 3}] -> (a3*a4*b1 - a3*b1^2 - a4*b1^2 + b1^3 + 
     a3*a4*b2 - a3*b1*b2 - a4*b1*b2 + b1^2*b2 - a3*b2^2 - a4*b2^2 + b1*b2^2 + 
     b2^3 + ((a3 - b1)*(a4 - b1) - (a3 + a4 - b1)*b2 + b2^2)*b3 - 
     (a3 + a4 - b1 - b2)*b3^2 + b3^3 - a2*(b1^2 + b1*b2 + b2^2 + 
       a3*(a4 - b1 - b2 - b3) + (b1 + b2)*b3 + b3^2 - a4*(b1 + b2 + b3)) + 
     a1*(a4*b1 - b1^2 + a4*b2 - b1*b2 - b2^2 + (a4 - b1 - b2)*b3 - b3^2 + 
       a3*(-a4 + b1 + b2 + b3) + a2*(-a3 - a4 + b1 + b2 + b3)))^2, 
  HypExp`Private`PZ[4, 6, {4, 2}] -> (a3*a4 - a3*b1 - a4*b1 + b1^2 - a3*b2 - 
     a4*b2 + b1*b2 + b2^2 + a2*(a3 + a4 - b1 - b2 - b3) + 
     a1*(a2 + a3 + a4 - b1 - b2 - b3) - (a3 + a4 - b1 - b2)*b3 + b3^2)*
    (-(a2*a3*a4*b1) + a2*a3*b1^2 + a2*a4*b1^2 + a3*a4*b1^2 - a2*b1^3 - 
     a3*b1^3 - a4*b1^3 + b1^4 - a2*a3*a4*b2 + a2*a3*b1*b2 + a2*a4*b1*b2 + 
     a3*a4*b1*b2 - a2*b1^2*b2 - a3*b1^2*b2 - a4*b1^2*b2 + b1^3*b2 + 
     a2*a3*b2^2 + a2*a4*b2^2 + a3*a4*b2^2 - a2*b1*b2^2 - a3*b1*b2^2 - 
     a4*b1*b2^2 + b1^2*b2^2 - a2*b2^3 - a3*b2^3 - a4*b2^3 + b1*b2^3 + b2^4 - 
     ((a2 - b1)*(-a3 + b1)*(-a4 + b1) - (a2*a3 + a2*a4 + a3*a4 - 
         (a2 + a3 + a4)*b1 + b1^2)*b2 + (a2 + a3 + a4 - b1)*b2^2 - b2^3)*b3 + 
     ((a3 - b1)*(a4 - b1) + a2*(a3 + a4 - b1 - b2) - (a3 + a4 - b1)*b2 + 
       b2^2)*b3^2 - (a2 + a3 + a4 - b1 - b2)*b3^3 + b3^4 + 
     a1*(-(a3*a4*b1) + a3*b1^2 + a4*b1^2 - b1^3 - a3*a4*b2 + a3*b1*b2 + 
       a4*b1*b2 - b1^2*b2 + a3*b2^2 + a4*b2^2 - b1*b2^2 - b2^3 - 
       ((a3 - b1)*(a4 - b1) - (a3 + a4 - b1)*b2 + b2^2)*b3 + 
       (a3 + a4 - b1 - b2)*b3^2 - b3^3 + a2*(b1^2 + b1*b2 + b2^2 + 
         a3*(a4 - b1 - b2 - b3) + (b1 + b2)*b3 + b3^2 - a4*(b1 + b2 + b3)))), 
  HypExp`Private`PZ[4, 6, {5, 1}] -> -((a1 + a2 + a3 + a4 - b1 - b2 - b3)*
     (a1*a2*a3*a4*b1 - a1*a2*a3*b1^2 - a1*a2*a4*b1^2 - a1*a3*a4*b1^2 - 
      a2*a3*a4*b1^2 + a1*a2*b1^3 + a1*a3*b1^3 + a2*a3*b1^3 + a1*a4*b1^3 + 
      a2*a4*b1^3 + a3*a4*b1^3 - a1*b1^4 - a2*b1^4 - a3*b1^4 - a4*b1^4 + 
      b1^5 + a1*a2*a3*a4*b2 - a1*a2*a3*b1*b2 - a1*a2*a4*b1*b2 - 
      a1*a3*a4*b1*b2 - a2*a3*a4*b1*b2 + a1*a2*b1^2*b2 + a1*a3*b1^2*b2 + 
      a2*a3*b1^2*b2 + a1*a4*b1^2*b2 + a2*a4*b1^2*b2 + a3*a4*b1^2*b2 - 
      a1*b1^3*b2 - a2*b1^3*b2 - a3*b1^3*b2 - a4*b1^3*b2 + b1^4*b2 - 
      a1*a2*a3*b2^2 - a1*a2*a4*b2^2 - a1*a3*a4*b2^2 - a2*a3*a4*b2^2 + 
      a1*a2*b1*b2^2 + a1*a3*b1*b2^2 + a2*a3*b1*b2^2 + a1*a4*b1*b2^2 + 
      a2*a4*b1*b2^2 + a3*a4*b1*b2^2 - a1*b1^2*b2^2 - a2*b1^2*b2^2 - 
      a3*b1^2*b2^2 - a4*b1^2*b2^2 + b1^3*b2^2 + a1*a2*b2^3 + a1*a3*b2^3 + 
      a2*a3*b2^3 + a1*a4*b2^3 + a2*a4*b2^3 + a3*a4*b2^3 - a1*b1*b2^3 - 
      a2*b1*b2^3 - a3*b1*b2^3 - a4*b1*b2^3 + b1^2*b2^3 - a1*b2^4 - a2*b2^4 - 
      a3*b2^4 - a4*b2^4 + b1*b2^4 + b2^5 + 
      ((a1 - b1)*(a2 - b1)*(a3 - b1)*(a4 - b1) - 
        ((a2 - b1)*(-a3 + b1)*(-a4 + b1) + a1*(a2*a3 + a2*a4 + a3*a4 - 
            (a2 + a3 + a4)*b1 + b1^2))*b2 + (a2*a3 + a2*a4 + a3*a4 + 
          a1*(a2 + a3 + a4 - b1) - (a2 + a3 + a4)*b1 + b1^2)*b2^2 - 
        (a1 + a2 + a3 + a4 - b1)*b2^3 + b2^4)*b3 + 
      (-((a2 - b1)*(-a3 + b1)*(-a4 + b1)) + (a2*a3 + a2*a4 + a3*a4 - 
          (a2 + a3 + a4)*b1 + b1^2)*b2 - (a2 + a3 + a4 - b1)*b2^2 + b2^3 + 
        a1*((a3 - b1)*(-a4 + b1) + (a3 + a4 - b1)*b2 - b2^2 + 
          a2*(-a3 - a4 + b1 + b2)))*b3^2 + 
      ((a3 - b1)*(a4 - b1) + a2*(a3 + a4 - b1 - b2) + 
        a1*(a2 + a3 + a4 - b1 - b2) - (a3 + a4 - b1)*b2 + b2^2)*b3^3 - 
      (a1 + a2 + a3 + a4 - b1 - b2)*b3^4 + b3^5)), 
  HypExp`Private`PZ[4, 6, {1, 1, 4}] -> (a1 + a2 + a3 + a4 - b1 - b2 - b3)^2*
    (-(a2*a3*a4*b1) + a2*a3*b1^2 + a2*a4*b1^2 + a3*a4*b1^2 - a2*b1^3 - 
     a3*b1^3 - a4*b1^3 + b1^4 - a2*a3*a4*b2 + a2*a3*b1*b2 + a2*a4*b1*b2 + 
     a3*a4*b1*b2 - a2*b1^2*b2 - a3*b1^2*b2 - a4*b1^2*b2 + b1^3*b2 + 
     a2*a3*b2^2 + a2*a4*b2^2 + a3*a4*b2^2 - a2*b1*b2^2 - a3*b1*b2^2 - 
     a4*b1*b2^2 + b1^2*b2^2 - a2*b2^3 - a3*b2^3 - a4*b2^3 + b1*b2^3 + b2^4 - 
     ((a2 - b1)*(-a3 + b1)*(-a4 + b1) - (a2*a3 + a2*a4 + a3*a4 - 
         (a2 + a3 + a4)*b1 + b1^2)*b2 + (a2 + a3 + a4 - b1)*b2^2 - b2^3)*b3 + 
     ((a3 - b1)*(a4 - b1) + a2*(a3 + a4 - b1 - b2) - (a3 + a4 - b1)*b2 + 
       b2^2)*b3^2 - (a2 + a3 + a4 - b1 - b2)*b3^3 + b3^4 + 
     a1*(-(a3*a4*b1) + a3*b1^2 + a4*b1^2 - b1^3 - a3*a4*b2 + a3*b1*b2 + 
       a4*b1*b2 - b1^2*b2 + a3*b2^2 + a4*b2^2 - b1*b2^2 - b2^3 - 
       ((a3 - b1)*(a4 - b1) - (a3 + a4 - b1)*b2 + b2^2)*b3 + 
       (a3 + a4 - b1 - b2)*b3^2 - b3^3 + a2*(b1^2 + b1*b2 + b2^2 + 
         a3*(a4 - b1 - b2 - b3) + (b1 + b2)*b3 + b3^2 - a4*(b1 + b2 + b3)))), 
  HypExp`Private`PZ[4, 6, {1, 2, 3}] -> 
   -((a1 + a2 + a3 + a4 - b1 - b2 - b3)*(a3*a4 - a3*b1 - a4*b1 + b1^2 - 
      a3*b2 - a4*b2 + b1*b2 + b2^2 + a2*(a3 + a4 - b1 - b2 - b3) + 
      a1*(a2 + a3 + a4 - b1 - b2 - b3) - (a3 + a4 - b1 - b2)*b3 + b3^2)*
     (a3*a4*b1 - a3*b1^2 - a4*b1^2 + b1^3 + a3*a4*b2 - a3*b1*b2 - a4*b1*b2 + 
      b1^2*b2 - a3*b2^2 - a4*b2^2 + b1*b2^2 + b2^3 + 
      ((a3 - b1)*(a4 - b1) - (a3 + a4 - b1)*b2 + b2^2)*b3 - 
      (a3 + a4 - b1 - b2)*b3^2 + b3^3 - a2*(b1^2 + b1*b2 + b2^2 + 
        a3*(a4 - b1 - b2 - b3) + (b1 + b2)*b3 + b3^2 - a4*(b1 + b2 + b3)) + 
      a1*(a4*b1 - b1^2 + a4*b2 - b1*b2 - b2^2 + (a4 - b1 - b2)*b3 - b3^2 + 
        a3*(-a4 + b1 + b2 + b3) + a2*(-a3 - a4 + b1 + b2 + b3)))), 
  HypExp`Private`PZ[4, 6, {1, 3, 2}] -> 
   -((a1 + a2 + a3 + a4 - b1 - b2 - b3)*(a3*a4 - a3*b1 - a4*b1 + b1^2 - 
      a3*b2 - a4*b2 + b1*b2 + b2^2 + a2*(a3 + a4 - b1 - b2 - b3) + 
      a1*(a2 + a3 + a4 - b1 - b2 - b3) - (a3 + a4 - b1 - b2)*b3 + b3^2)*
     (a3*a4*b1 - a3*b1^2 - a4*b1^2 + b1^3 + a3*a4*b2 - a3*b1*b2 - a4*b1*b2 + 
      b1^2*b2 - a3*b2^2 - a4*b2^2 + b1*b2^2 + b2^3 + 
      ((a3 - b1)*(a4 - b1) - (a3 + a4 - b1)*b2 + b2^2)*b3 - 
      (a3 + a4 - b1 - b2)*b3^2 + b3^3 - a2*(b1^2 + b1*b2 + b2^2 + 
        a3*(a4 - b1 - b2 - b3) + (b1 + b2)*b3 + b3^2 - a4*(b1 + b2 + b3)) + 
      a1*(a4*b1 - b1^2 + a4*b2 - b1*b2 - b2^2 + (a4 - b1 - b2)*b3 - b3^2 + 
        a3*(-a4 + b1 + b2 + b3) + a2*(-a3 - a4 + b1 + b2 + b3)))), 
  HypExp`Private`PZ[4, 6, {1, 4, 1}] -> (a1 + a2 + a3 + a4 - b1 - b2 - b3)^2*
    (-(a2*a3*a4*b1) + a2*a3*b1^2 + a2*a4*b1^2 + a3*a4*b1^2 - a2*b1^3 - 
     a3*b1^3 - a4*b1^3 + b1^4 - a2*a3*a4*b2 + a2*a3*b1*b2 + a2*a4*b1*b2 + 
     a3*a4*b1*b2 - a2*b1^2*b2 - a3*b1^2*b2 - a4*b1^2*b2 + b1^3*b2 + 
     a2*a3*b2^2 + a2*a4*b2^2 + a3*a4*b2^2 - a2*b1*b2^2 - a3*b1*b2^2 - 
     a4*b1*b2^2 + b1^2*b2^2 - a2*b2^3 - a3*b2^3 - a4*b2^3 + b1*b2^3 + b2^4 - 
     ((a2 - b1)*(-a3 + b1)*(-a4 + b1) - (a2*a3 + a2*a4 + a3*a4 - 
         (a2 + a3 + a4)*b1 + b1^2)*b2 + (a2 + a3 + a4 - b1)*b2^2 - b2^3)*b3 + 
     ((a3 - b1)*(a4 - b1) + a2*(a3 + a4 - b1 - b2) - (a3 + a4 - b1)*b2 + 
       b2^2)*b3^2 - (a2 + a3 + a4 - b1 - b2)*b3^3 + b3^4 + 
     a1*(-(a3*a4*b1) + a3*b1^2 + a4*b1^2 - b1^3 - a3*a4*b2 + a3*b1*b2 + 
       a4*b1*b2 - b1^2*b2 + a3*b2^2 + a4*b2^2 - b1*b2^2 - b2^3 - 
       ((a3 - b1)*(a4 - b1) - (a3 + a4 - b1)*b2 + b2^2)*b3 + 
       (a3 + a4 - b1 - b2)*b3^2 - b3^3 + a2*(b1^2 + b1*b2 + b2^2 + 
         a3*(a4 - b1 - b2 - b3) + (b1 + b2)*b3 + b3^2 - a4*(b1 + b2 + b3)))), 
  HypExp`Private`PZ[4, 6, {2, 1, 3}] -> 
   -((a1 + a2 + a3 + a4 - b1 - b2 - b3)*(a3*a4 - a3*b1 - a4*b1 + b1^2 - 
      a3*b2 - a4*b2 + b1*b2 + b2^2 + a2*(a3 + a4 - b1 - b2 - b3) + 
      a1*(a2 + a3 + a4 - b1 - b2 - b3) - (a3 + a4 - b1 - b2)*b3 + b3^2)*
     (a3*a4*b1 - a3*b1^2 - a4*b1^2 + b1^3 + a3*a4*b2 - a3*b1*b2 - a4*b1*b2 + 
      b1^2*b2 - a3*b2^2 - a4*b2^2 + b1*b2^2 + b2^3 + 
      ((a3 - b1)*(a4 - b1) - (a3 + a4 - b1)*b2 + b2^2)*b3 - 
      (a3 + a4 - b1 - b2)*b3^2 + b3^3 - a2*(b1^2 + b1*b2 + b2^2 + 
        a3*(a4 - b1 - b2 - b3) + (b1 + b2)*b3 + b3^2 - a4*(b1 + b2 + b3)) + 
      a1*(a4*b1 - b1^2 + a4*b2 - b1*b2 - b2^2 + (a4 - b1 - b2)*b3 - b3^2 + 
        a3*(-a4 + b1 + b2 + b3) + a2*(-a3 - a4 + b1 + b2 + b3)))), 
  HypExp`Private`PZ[4, 6, {2, 2, 2}] -> 
   (a3*a4 - a3*b1 - a4*b1 + b1^2 - a3*b2 - a4*b2 + b1*b2 + b2^2 + 
     a2*(a3 + a4 - b1 - b2 - b3) + a1*(a2 + a3 + a4 - b1 - b2 - b3) - 
     (a3 + a4 - b1 - b2)*b3 + b3^2)^3, HypExp`Private`PZ[4, 6, {2, 3, 1}] -> 
   -((a1 + a2 + a3 + a4 - b1 - b2 - b3)*(a3*a4 - a3*b1 - a4*b1 + b1^2 - 
      a3*b2 - a4*b2 + b1*b2 + b2^2 + a2*(a3 + a4 - b1 - b2 - b3) + 
      a1*(a2 + a3 + a4 - b1 - b2 - b3) - (a3 + a4 - b1 - b2)*b3 + b3^2)*
     (a3*a4*b1 - a3*b1^2 - a4*b1^2 + b1^3 + a3*a4*b2 - a3*b1*b2 - a4*b1*b2 + 
      b1^2*b2 - a3*b2^2 - a4*b2^2 + b1*b2^2 + b2^3 + 
      ((a3 - b1)*(a4 - b1) - (a3 + a4 - b1)*b2 + b2^2)*b3 - 
      (a3 + a4 - b1 - b2)*b3^2 + b3^3 - a2*(b1^2 + b1*b2 + b2^2 + 
        a3*(a4 - b1 - b2 - b3) + (b1 + b2)*b3 + b3^2 - a4*(b1 + b2 + b3)) + 
      a1*(a4*b1 - b1^2 + a4*b2 - b1*b2 - b2^2 + (a4 - b1 - b2)*b3 - b3^2 + 
        a3*(-a4 + b1 + b2 + b3) + a2*(-a3 - a4 + b1 + b2 + b3)))), 
  HypExp`Private`PZ[4, 6, {3, 1, 2}] -> 
   -((a1 + a2 + a3 + a4 - b1 - b2 - b3)*(a3*a4 - a3*b1 - a4*b1 + b1^2 - 
      a3*b2 - a4*b2 + b1*b2 + b2^2 + a2*(a3 + a4 - b1 - b2 - b3) + 
      a1*(a2 + a3 + a4 - b1 - b2 - b3) - (a3 + a4 - b1 - b2)*b3 + b3^2)*
     (a3*a4*b1 - a3*b1^2 - a4*b1^2 + b1^3 + a3*a4*b2 - a3*b1*b2 - a4*b1*b2 + 
      b1^2*b2 - a3*b2^2 - a4*b2^2 + b1*b2^2 + b2^3 + 
      ((a3 - b1)*(a4 - b1) - (a3 + a4 - b1)*b2 + b2^2)*b3 - 
      (a3 + a4 - b1 - b2)*b3^2 + b3^3 - a2*(b1^2 + b1*b2 + b2^2 + 
        a3*(a4 - b1 - b2 - b3) + (b1 + b2)*b3 + b3^2 - a4*(b1 + b2 + b3)) + 
      a1*(a4*b1 - b1^2 + a4*b2 - b1*b2 - b2^2 + (a4 - b1 - b2)*b3 - b3^2 + 
        a3*(-a4 + b1 + b2 + b3) + a2*(-a3 - a4 + b1 + b2 + b3)))), 
  HypExp`Private`PZ[4, 6, {3, 2, 1}] -> 
   -((a1 + a2 + a3 + a4 - b1 - b2 - b3)*(a3*a4 - a3*b1 - a4*b1 + b1^2 - 
      a3*b2 - a4*b2 + b1*b2 + b2^2 + a2*(a3 + a4 - b1 - b2 - b3) + 
      a1*(a2 + a3 + a4 - b1 - b2 - b3) - (a3 + a4 - b1 - b2)*b3 + b3^2)*
     (a3*a4*b1 - a3*b1^2 - a4*b1^2 + b1^3 + a3*a4*b2 - a3*b1*b2 - a4*b1*b2 + 
      b1^2*b2 - a3*b2^2 - a4*b2^2 + b1*b2^2 + b2^3 + 
      ((a3 - b1)*(a4 - b1) - (a3 + a4 - b1)*b2 + b2^2)*b3 - 
      (a3 + a4 - b1 - b2)*b3^2 + b3^3 - a2*(b1^2 + b1*b2 + b2^2 + 
        a3*(a4 - b1 - b2 - b3) + (b1 + b2)*b3 + b3^2 - a4*(b1 + b2 + b3)) + 
      a1*(a4*b1 - b1^2 + a4*b2 - b1*b2 - b2^2 + (a4 - b1 - b2)*b3 - b3^2 + 
        a3*(-a4 + b1 + b2 + b3) + a2*(-a3 - a4 + b1 + b2 + b3)))), 
  HypExp`Private`PZ[4, 6, {4, 1, 1}] -> (a1 + a2 + a3 + a4 - b1 - b2 - b3)^2*
    (-(a2*a3*a4*b1) + a2*a3*b1^2 + a2*a4*b1^2 + a3*a4*b1^2 - a2*b1^3 - 
     a3*b1^3 - a4*b1^3 + b1^4 - a2*a3*a4*b2 + a2*a3*b1*b2 + a2*a4*b1*b2 + 
     a3*a4*b1*b2 - a2*b1^2*b2 - a3*b1^2*b2 - a4*b1^2*b2 + b1^3*b2 + 
     a2*a3*b2^2 + a2*a4*b2^2 + a3*a4*b2^2 - a2*b1*b2^2 - a3*b1*b2^2 - 
     a4*b1*b2^2 + b1^2*b2^2 - a2*b2^3 - a3*b2^3 - a4*b2^3 + b1*b2^3 + b2^4 - 
     ((a2 - b1)*(-a3 + b1)*(-a4 + b1) - (a2*a3 + a2*a4 + a3*a4 - 
         (a2 + a3 + a4)*b1 + b1^2)*b2 + (a2 + a3 + a4 - b1)*b2^2 - b2^3)*b3 + 
     ((a3 - b1)*(a4 - b1) + a2*(a3 + a4 - b1 - b2) - (a3 + a4 - b1)*b2 + 
       b2^2)*b3^2 - (a2 + a3 + a4 - b1 - b2)*b3^3 + b3^4 + 
     a1*(-(a3*a4*b1) + a3*b1^2 + a4*b1^2 - b1^3 - a3*a4*b2 + a3*b1*b2 + 
       a4*b1*b2 - b1^2*b2 + a3*b2^2 + a4*b2^2 - b1*b2^2 - b2^3 - 
       ((a3 - b1)*(a4 - b1) - (a3 + a4 - b1)*b2 + b2^2)*b3 + 
       (a3 + a4 - b1 - b2)*b3^2 - b3^3 + a2*(b1^2 + b1*b2 + b2^2 + 
         a3*(a4 - b1 - b2 - b3) + (b1 + b2)*b3 + b3^2 - a4*(b1 + b2 + b3)))), 
  HypExp`Private`PZ[4, 6, {1, 1, 1, 3}] -> 
   (a1 + a2 + a3 + a4 - b1 - b2 - b3)^3*(-(a3*a4*b1) + a3*b1^2 + a4*b1^2 - 
     b1^3 - a3*a4*b2 + a3*b1*b2 + a4*b1*b2 - b1^2*b2 + a3*b2^2 + a4*b2^2 - 
     b1*b2^2 - b2^3 - ((a3 - b1)*(a4 - b1) - (a3 + a4 - b1)*b2 + b2^2)*b3 + 
     (a3 + a4 - b1 - b2)*b3^2 - b3^3 + a1*(-(a4*b1) + b1^2 - a4*b2 + b1*b2 + 
       b2^2 + a3*(a4 - b1 - b2 - b3) + a2*(a3 + a4 - b1 - b2 - b3) - a4*b3 + 
       b1*b3 + b2*b3 + b3^2) + a2*(b1^2 + b1*b2 + b2^2 + 
       a3*(a4 - b1 - b2 - b3) + (b1 + b2)*b3 + b3^2 - a4*(b1 + b2 + b3))), 
  HypExp`Private`PZ[4, 6, {1, 1, 2, 2}] -> 
   (a1 + a2 + a3 + a4 - b1 - b2 - b3)^2*
    (a3*a4 - a3*b1 - a4*b1 + b1^2 - a3*b2 - a4*b2 + b1*b2 + b2^2 + 
      a2*(a3 + a4 - b1 - b2 - b3) + a1*(a2 + a3 + a4 - b1 - b2 - b3) - 
      (a3 + a4 - b1 - b2)*b3 + b3^2)^2, 
  HypExp`Private`PZ[4, 6, {1, 1, 3, 1}] -> 
   (a1 + a2 + a3 + a4 - b1 - b2 - b3)^3*(-(a3*a4*b1) + a3*b1^2 + a4*b1^2 - 
     b1^3 - a3*a4*b2 + a3*b1*b2 + a4*b1*b2 - b1^2*b2 + a3*b2^2 + a4*b2^2 - 
     b1*b2^2 - b2^3 - ((a3 - b1)*(a4 - b1) - (a3 + a4 - b1)*b2 + b2^2)*b3 + 
     (a3 + a4 - b1 - b2)*b3^2 - b3^3 + a1*(-(a4*b1) + b1^2 - a4*b2 + b1*b2 + 
       b2^2 + a3*(a4 - b1 - b2 - b3) + a2*(a3 + a4 - b1 - b2 - b3) - a4*b3 + 
       b1*b3 + b2*b3 + b3^2) + a2*(b1^2 + b1*b2 + b2^2 + 
       a3*(a4 - b1 - b2 - b3) + (b1 + b2)*b3 + b3^2 - a4*(b1 + b2 + b3))), 
  HypExp`Private`PZ[4, 6, {1, 2, 1, 2}] -> 
   (a1 + a2 + a3 + a4 - b1 - b2 - b3)^2*
    (a3*a4 - a3*b1 - a4*b1 + b1^2 - a3*b2 - a4*b2 + b1*b2 + b2^2 + 
      a2*(a3 + a4 - b1 - b2 - b3) + a1*(a2 + a3 + a4 - b1 - b2 - b3) - 
      (a3 + a4 - b1 - b2)*b3 + b3^2)^2, 
  HypExp`Private`PZ[4, 6, {1, 2, 2, 1}] -> 
   (a1 + a2 + a3 + a4 - b1 - b2 - b3)^2*
    (a3*a4 - a3*b1 - a4*b1 + b1^2 - a3*b2 - a4*b2 + b1*b2 + b2^2 + 
      a2*(a3 + a4 - b1 - b2 - b3) + a1*(a2 + a3 + a4 - b1 - b2 - b3) - 
      (a3 + a4 - b1 - b2)*b3 + b3^2)^2, 
  HypExp`Private`PZ[4, 6, {1, 3, 1, 1}] -> 
   (a1 + a2 + a3 + a4 - b1 - b2 - b3)^3*(-(a3*a4*b1) + a3*b1^2 + a4*b1^2 - 
     b1^3 - a3*a4*b2 + a3*b1*b2 + a4*b1*b2 - b1^2*b2 + a3*b2^2 + a4*b2^2 - 
     b1*b2^2 - b2^3 - ((a3 - b1)*(a4 - b1) - (a3 + a4 - b1)*b2 + b2^2)*b3 + 
     (a3 + a4 - b1 - b2)*b3^2 - b3^3 + a1*(-(a4*b1) + b1^2 - a4*b2 + b1*b2 + 
       b2^2 + a3*(a4 - b1 - b2 - b3) + a2*(a3 + a4 - b1 - b2 - b3) - a4*b3 + 
       b1*b3 + b2*b3 + b3^2) + a2*(b1^2 + b1*b2 + b2^2 + 
       a3*(a4 - b1 - b2 - b3) + (b1 + b2)*b3 + b3^2 - a4*(b1 + b2 + b3))), 
  HypExp`Private`PZ[4, 6, {2, 1, 1, 2}] -> 
   (a1 + a2 + a3 + a4 - b1 - b2 - b3)^2*
    (a3*a4 - a3*b1 - a4*b1 + b1^2 - a3*b2 - a4*b2 + b1*b2 + b2^2 + 
      a2*(a3 + a4 - b1 - b2 - b3) + a1*(a2 + a3 + a4 - b1 - b2 - b3) - 
      (a3 + a4 - b1 - b2)*b3 + b3^2)^2, 
  HypExp`Private`PZ[4, 6, {2, 1, 2, 1}] -> 
   (a1 + a2 + a3 + a4 - b1 - b2 - b3)^2*
    (a3*a4 - a3*b1 - a4*b1 + b1^2 - a3*b2 - a4*b2 + b1*b2 + b2^2 + 
      a2*(a3 + a4 - b1 - b2 - b3) + a1*(a2 + a3 + a4 - b1 - b2 - b3) - 
      (a3 + a4 - b1 - b2)*b3 + b3^2)^2, 
  HypExp`Private`PZ[4, 6, {2, 2, 1, 1}] -> 
   (a1 + a2 + a3 + a4 - b1 - b2 - b3)^2*
    (a3*a4 - a3*b1 - a4*b1 + b1^2 - a3*b2 - a4*b2 + b1*b2 + b2^2 + 
      a2*(a3 + a4 - b1 - b2 - b3) + a1*(a2 + a3 + a4 - b1 - b2 - b3) - 
      (a3 + a4 - b1 - b2)*b3 + b3^2)^2, 
  HypExp`Private`PZ[4, 6, {3, 1, 1, 1}] -> 
   (a1 + a2 + a3 + a4 - b1 - b2 - b3)^3*(-(a3*a4*b1) + a3*b1^2 + a4*b1^2 - 
     b1^3 - a3*a4*b2 + a3*b1*b2 + a4*b1*b2 - b1^2*b2 + a3*b2^2 + a4*b2^2 - 
     b1*b2^2 - b2^3 - ((a3 - b1)*(a4 - b1) - (a3 + a4 - b1)*b2 + b2^2)*b3 + 
     (a3 + a4 - b1 - b2)*b3^2 - b3^3 + a1*(-(a4*b1) + b1^2 - a4*b2 + b1*b2 + 
       b2^2 + a3*(a4 - b1 - b2 - b3) + a2*(a3 + a4 - b1 - b2 - b3) - a4*b3 + 
       b1*b3 + b2*b3 + b3^2) + a2*(b1^2 + b1*b2 + b2^2 + 
       a3*(a4 - b1 - b2 - b3) + (b1 + b2)*b3 + b3^2 - a4*(b1 + b2 + b3))), 
  HypExp`Private`PZ[4, 6, {1, 1, 1, 1, 2}] -> 
   (a1 + a2 + a3 + a4 - b1 - b2 - b3)^4*(a3*a4 - a3*b1 - a4*b1 + b1^2 - 
     a3*b2 - a4*b2 + b1*b2 + b2^2 + a2*(a3 + a4 - b1 - b2 - b3) + 
     a1*(a2 + a3 + a4 - b1 - b2 - b3) - (a3 + a4 - b1 - b2)*b3 + b3^2), 
  HypExp`Private`PZ[4, 6, {1, 1, 1, 2, 1}] -> 
   (a1 + a2 + a3 + a4 - b1 - b2 - b3)^4*(a3*a4 - a3*b1 - a4*b1 + b1^2 - 
     a3*b2 - a4*b2 + b1*b2 + b2^2 + a2*(a3 + a4 - b1 - b2 - b3) + 
     a1*(a2 + a3 + a4 - b1 - b2 - b3) - (a3 + a4 - b1 - b2)*b3 + b3^2), 
  HypExp`Private`PZ[4, 6, {1, 1, 2, 1, 1}] -> 
   (a1 + a2 + a3 + a4 - b1 - b2 - b3)^4*(a3*a4 - a3*b1 - a4*b1 + b1^2 - 
     a3*b2 - a4*b2 + b1*b2 + b2^2 + a2*(a3 + a4 - b1 - b2 - b3) + 
     a1*(a2 + a3 + a4 - b1 - b2 - b3) - (a3 + a4 - b1 - b2)*b3 + b3^2), 
  HypExp`Private`PZ[4, 6, {1, 2, 1, 1, 1}] -> 
   (a1 + a2 + a3 + a4 - b1 - b2 - b3)^4*(a3*a4 - a3*b1 - a4*b1 + b1^2 - 
     a3*b2 - a4*b2 + b1*b2 + b2^2 + a2*(a3 + a4 - b1 - b2 - b3) + 
     a1*(a2 + a3 + a4 - b1 - b2 - b3) - (a3 + a4 - b1 - b2)*b3 + b3^2), 
  HypExp`Private`PZ[4, 6, {2, 1, 1, 1, 1}] -> 
   (a1 + a2 + a3 + a4 - b1 - b2 - b3)^4*(a3*a4 - a3*b1 - a4*b1 + b1^2 - 
     a3*b2 - a4*b2 + b1*b2 + b2^2 + a2*(a3 + a4 - b1 - b2 - b3) + 
     a1*(a2 + a3 + a4 - b1 - b2 - b3) - (a3 + a4 - b1 - b2)*b3 + b3^2), 
  HypExp`Private`PZ[4, 6, {1, 1, 1, 1, 1, 1}] -> 
   (a1 + a2 + a3 + a4 - b1 - b2 - b3)^6}]


==> anc/HypExp/PZRule5.m <==
Function[{a1, a2, a3, a4, a5, b1, b2, b3, b4}, 
 {HypExp`Private`PZ[5, 1, {1}] -> a1 + a2 + a3 + a4 + a5 - b1 - b2 - b3 - b4, 
  HypExp`Private`PZ[5, 2, {2}] -> a3*a4 + a3*a5 + a4*a5 - a3*b1 - a4*b1 - 
    a5*b1 + b1^2 - a3*b2 - a4*b2 - a5*b2 + b1*b2 + b2^2 - a3*b3 - a4*b3 - 
    a5*b3 + b1*b3 + b2*b3 + b3^2 + a2*(a3 + a4 + a5 - b1 - b2 - b3 - b4) + 
    a1*(a2 + a3 + a4 + a5 - b1 - b2 - b3 - b4) - 
    (a3 + a4 + a5 - b1 - b2 - b3)*b4 + b4^2, 
  HypExp`Private`PZ[5, 2, {1, 1}] -> (a1 + a2 + a3 + a4 + a5 - b1 - b2 - b3 - 
     b4)^2, HypExp`Private`PZ[5, 3, {3}] -> a3*a4*a5 - a3*a4*b1 - a3*a5*b1 - 
    a4*a5*b1 + a3*b1^2 + a4*b1^2 + a5*b1^2 - b1^3 - a3*a4*b2 - a3*a5*b2 - 
    a4*a5*b2 + a3*b1*b2 + a4*b1*b2 + a5*b1*b2 - b1^2*b2 + a3*b2^2 + a4*b2^2 + 
    a5*b2^2 - b1*b2^2 - b2^3 - a3*a4*b3 - a3*a5*b3 - a4*a5*b3 + a3*b1*b3 + 
    a4*b1*b3 + a5*b1*b3 - b1^2*b3 + a3*b2*b3 + a4*b2*b3 + a5*b2*b3 - 
    b1*b2*b3 - b2^2*b3 + a3*b3^2 + a4*b3^2 + a5*b3^2 - b1*b3^2 - b2*b3^2 - 
    b3^3 - (-(a5*b1) + b1^2 - a5*b2 + b1*b2 + b2^2 + a4*(a5 - b1 - b2 - b3) + 
      a3*(a4 + a5 - b1 - b2 - b3) - a5*b3 + b1*b3 + b2*b3 + b3^2)*b4 + 
    (a3 + a4 + a5 - b1 - b2 - b3)*b4^2 - b4^3 + 
    a2*(-(a5*b1) + b1^2 - a5*b2 + b1*b2 + b2^2 - a5*b3 + b1*b3 + b2*b3 + 
      b3^2 + a4*(a5 - b1 - b2 - b3 - b4) + a3*(a4 + a5 - b1 - b2 - b3 - b4) - 
      a5*b4 + b1*b4 + b2*b4 + b3*b4 + b4^2) + 
    a1*(a4*a5 - a4*b1 - a5*b1 + b1^2 - a4*b2 - a5*b2 + b1*b2 + b2^2 - a4*b3 - 
      a5*b3 + b1*b3 + b2*b3 + b3^2 + a3*(a4 + a5 - b1 - b2 - b3 - b4) + 
      a2*(a3 + a4 + a5 - b1 - b2 - b3 - b4) - a4*b4 - a5*b4 + b1*b4 + b2*b4 + 
      b3*b4 + b4^2), HypExp`Private`PZ[5, 3, {1, 2}] -> 
   (a1 + a2 + a3 + a4 + a5 - b1 - b2 - b3 - b4)*(a3*a4 + a3*a5 + a4*a5 - 
     a3*b1 - a4*b1 - a5*b1 + b1^2 - a3*b2 - a4*b2 - a5*b2 + b1*b2 + b2^2 - 
     a3*b3 - a4*b3 - a5*b3 + b1*b3 + b2*b3 + b3^2 + 
     a2*(a3 + a4 + a5 - b1 - b2 - b3 - b4) + 
     a1*(a2 + a3 + a4 + a5 - b1 - b2 - b3 - b4) - 
     (a3 + a4 + a5 - b1 - b2 - b3)*b4 + b4^2), 
  HypExp`Private`PZ[5, 3, {2, 1}] -> (a1 + a2 + a3 + a4 + a5 - b1 - b2 - b3 - 
     b4)*(a3*a4 + a3*a5 + a4*a5 - a3*b1 - a4*b1 - a5*b1 + b1^2 - a3*b2 - 
     a4*b2 - a5*b2 + b1*b2 + b2^2 - a3*b3 - a4*b3 - a5*b3 + b1*b3 + b2*b3 + 
     b3^2 + a2*(a3 + a4 + a5 - b1 - b2 - b3 - b4) + 
     a1*(a2 + a3 + a4 + a5 - b1 - b2 - b3 - b4) - 
     (a3 + a4 + a5 - b1 - b2 - b3)*b4 + b4^2), 
  HypExp`Private`PZ[5, 3, {1, 1, 1}] -> 
   (a1 + a2 + a3 + a4 + a5 - b1 - b2 - b3 - b4)^3, 
  HypExp`Private`PZ[5, 4, {4}] -> -(a3*a4*a5*b1) + a3*a4*b1^2 + a3*a5*b1^2 + 
    a4*a5*b1^2 - a3*b1^3 - a4*b1^3 - a5*b1^3 + b1^4 - a3*a4*a5*b2 + 
    a3*a4*b1*b2 + a3*a5*b1*b2 + a4*a5*b1*b2 - a3*b1^2*b2 - a4*b1^2*b2 - 
    a5*b1^2*b2 + b1^3*b2 + a3*a4*b2^2 + a3*a5*b2^2 + a4*a5*b2^2 - 
    a3*b1*b2^2 - a4*b1*b2^2 - a5*b1*b2^2 + b1^2*b2^2 - a3*b2^3 - a4*b2^3 - 
    a5*b2^3 + b1*b2^3 + b2^4 - a3*a4*a5*b3 + a3*a4*b1*b3 + a3*a5*b1*b3 + 
    a4*a5*b1*b3 - a3*b1^2*b3 - a4*b1^2*b3 - a5*b1^2*b3 + b1^3*b3 + 
    a3*a4*b2*b3 + a3*a5*b2*b3 + a4*a5*b2*b3 - a3*b1*b2*b3 - a4*b1*b2*b3 - 
    a5*b1*b2*b3 + b1^2*b2*b3 - a3*b2^2*b3 - a4*b2^2*b3 - a5*b2^2*b3 + 
    b1*b2^2*b3 + b2^3*b3 + a3*a4*b3^2 + a3*a5*b3^2 + a4*a5*b3^2 - 
    a3*b1*b3^2 - a4*b1*b3^2 - a5*b1*b3^2 + b1^2*b3^2 - a3*b2*b3^2 - 
    a4*b2*b3^2 - a5*b2*b3^2 + b1*b2*b3^2 + b2^2*b3^2 - a3*b3^3 - a4*b3^3 - 
    a5*b3^3 + b1*b3^3 + b2*b3^3 + b3^4 + 
    (a4*a5*b1 - a4*b1^2 - a5*b1^2 + b1^3 + a4*a5*b2 - a4*b1*b2 - a5*b1*b2 + 
      b1^2*b2 - a4*b2^2 - a5*b2^2 + b1*b2^2 + b2^3 + 
      ((a4 - b1)*(a5 - b1) - (a4 + a5 - b1)*b2 + b2^2)*b3 - 
      (a4 + a5 - b1 - b2)*b3^2 + b3^3 - a3*(b1^2 + b1*b2 + b2^2 + 
        a4*(a5 - b1 - b2 - b3) + (b1 + b2)*b3 + b3^2 - a5*(b1 + b2 + b3)))*
     b4 + (-(a5*b1) + b1^2 - a5*b2 + b1*b2 + b2^2 + a4*(a5 - b1 - b2 - b3) + 
      a3*(a4 + a5 - b1 - b2 - b3) - a5*b3 + b1*b3 + b2*b3 + b3^2)*b4^2 - 
    (a3 + a4 + a5 - b1 - b2 - b3)*b4^3 + b4^4 + 
    a1*(-(a4*a5*b1) + a4*b1^2 + a5*b1^2 - b1^3 - a4*a5*b2 + a4*b1*b2 + 
      a5*b1*b2 - b1^2*b2 + a4*b2^2 + a5*b2^2 - b1*b2^2 - b2^3 - a4*a5*b3 + 
      a4*b1*b3 + a5*b1*b3 - b1^2*b3 + a4*b2*b3 + a5*b2*b3 - b1*b2*b3 - 
      b2^2*b3 + a4*b3^2 + a5*b3^2 - b1*b3^2 - b2*b3^2 - b3^3 - 
      (b1^2 + b1*b2 + b2^2 + a4*(a5 - b1 - b2 - b3) + (b1 + b2)*b3 + b3^2 - 
        a5*(b1 + b2 + b3))*b4 + (a4 + a5 - b1 - b2 - b3)*b4^2 - b4^3 + 
      a2*(-(a5*b1) + b1^2 - a5*b2 + b1*b2 + b2^2 - a5*b3 + b1*b3 + b2*b3 + 
        b3^2 + a4*(a5 - b1 - b2 - b3 - b4) + a3*(a4 + a5 - b1 - b2 - b3 - 
          b4) - a5*b4 + b1*b4 + b2*b4 + b3*b4 + b4^2) + 
      a3*(b1^2 + b1*b2 + b2^2 + b1*b3 + b2*b3 + b3^2 + 
        a4*(a5 - b1 - b2 - b3 - b4) + (b1 + b2 + b3)*b4 + b4^2 - 
        a5*(b1 + b2 + b3 + b4))) + a2*(a5*b1^2 - b1^3 + a5*b1*b2 - b1^2*b2 + 
      a5*b2^2 - b1*b2^2 - b2^3 + a5*b1*b3 - b1^2*b3 + a5*b2*b3 - b1*b2*b3 - 
      b2^2*b3 + a5*b3^2 - b1*b3^2 - b2*b3^2 - b3^3 - 
      (b1^2 + b2^2 + b2*b3 + b3^2 + b1*(b2 + b3) - a5*(b1 + b2 + b3))*b4 + 
      (a5 - b1 - b2 - b3)*b4^2 - b4^3 + a3*(b1^2 + b1*b2 + b2^2 + b1*b3 + 
        b2*b3 + b3^2 + a4*(a5 - b1 - b2 - b3 - b4) + (b1 + b2 + b3)*b4 + 
        b4^2 - a5*(b1 + b2 + b3 + b4)) + a4*(b1^2 + b2^2 + b2*b3 + b3^2 + 
        (b2 + b3)*b4 + b4^2 + b1*(b2 + b3 + b4) - a5*(b1 + b2 + b3 + b4))), 
  HypExp`Private`PZ[5, 4, {1, 3}] -> (a1 + a2 + a3 + a4 + a5 - b1 - b2 - b3 - 
     b4)*(a3*a4*a5 - a3*a4*b1 - a3*a5*b1 - a4*a5*b1 + a3*b1^2 + a4*b1^2 + 
     a5*b1^2 - b1^3 - a3*a4*b2 - a3*a5*b2 - a4*a5*b2 + a3*b1*b2 + a4*b1*b2 + 
     a5*b1*b2 - b1^2*b2 + a3*b2^2 + a4*b2^2 + a5*b2^2 - b1*b2^2 - b2^3 - 
     a3*a4*b3 - a3*a5*b3 - a4*a5*b3 + a3*b1*b3 + a4*b1*b3 + a5*b1*b3 - 
     b1^2*b3 + a3*b2*b3 + a4*b2*b3 + a5*b2*b3 - b1*b2*b3 - b2^2*b3 + 
     a3*b3^2 + a4*b3^2 + a5*b3^2 - b1*b3^2 - b2*b3^2 - b3^3 - 
     (-(a5*b1) + b1^2 - a5*b2 + b1*b2 + b2^2 + a4*(a5 - b1 - b2 - b3) + 
       a3*(a4 + a5 - b1 - b2 - b3) - a5*b3 + b1*b3 + b2*b3 + b3^2)*b4 + 
     (a3 + a4 + a5 - b1 - b2 - b3)*b4^2 - b4^3 + 
     a2*(-(a5*b1) + b1^2 - a5*b2 + b1*b2 + b2^2 - a5*b3 + b1*b3 + b2*b3 + 
       b3^2 + a4*(a5 - b1 - b2 - b3 - b4) + a3*(a4 + a5 - b1 - b2 - b3 - 
         b4) - a5*b4 + b1*b4 + b2*b4 + b3*b4 + b4^2) + 
     a1*(a4*a5 - a4*b1 - a5*b1 + b1^2 - a4*b2 - a5*b2 + b1*b2 + b2^2 - 
       a4*b3 - a5*b3 + b1*b3 + b2*b3 + b3^2 + 
       a3*(a4 + a5 - b1 - b2 - b3 - b4) + a2*(a3 + a4 + a5 - b1 - b2 - b3 - 
         b4) - a4*b4 - a5*b4 + b1*b4 + b2*b4 + b3*b4 + b4^2)), 
  HypExp`Private`PZ[5, 4, {2, 2}] -> (a3*a4 + a3*a5 + a4*a5 - a3*b1 - a4*b1 - 
     a5*b1 + b1^2 - a3*b2 - a4*b2 - a5*b2 + b1*b2 + b2^2 - a3*b3 - a4*b3 - 
     a5*b3 + b1*b3 + b2*b3 + b3^2 + a2*(a3 + a4 + a5 - b1 - b2 - b3 - b4) + 
     a1*(a2 + a3 + a4 + a5 - b1 - b2 - b3 - b4) - 
     (a3 + a4 + a5 - b1 - b2 - b3)*b4 + b4^2)^2, 
  HypExp`Private`PZ[5, 4, {3, 1}] -> (a1 + a2 + a3 + a4 + a5 - b1 - b2 - b3 - 
     b4)*(a3*a4*a5 - a3*a4*b1 - a3*a5*b1 - a4*a5*b1 + a3*b1^2 + a4*b1^2 + 
     a5*b1^2 - b1^3 - a3*a4*b2 - a3*a5*b2 - a4*a5*b2 + a3*b1*b2 + a4*b1*b2 + 
     a5*b1*b2 - b1^2*b2 + a3*b2^2 + a4*b2^2 + a5*b2^2 - b1*b2^2 - b2^3 - 
     a3*a4*b3 - a3*a5*b3 - a4*a5*b3 + a3*b1*b3 + a4*b1*b3 + a5*b1*b3 - 
     b1^2*b3 + a3*b2*b3 + a4*b2*b3 + a5*b2*b3 - b1*b2*b3 - b2^2*b3 + 
     a3*b3^2 + a4*b3^2 + a5*b3^2 - b1*b3^2 - b2*b3^2 - b3^3 - 
     (-(a5*b1) + b1^2 - a5*b2 + b1*b2 + b2^2 + a4*(a5 - b1 - b2 - b3) + 
       a3*(a4 + a5 - b1 - b2 - b3) - a5*b3 + b1*b3 + b2*b3 + b3^2)*b4 + 
     (a3 + a4 + a5 - b1 - b2 - b3)*b4^2 - b4^3 + 
     a2*(-(a5*b1) + b1^2 - a5*b2 + b1*b2 + b2^2 - a5*b3 + b1*b3 + b2*b3 + 
       b3^2 + a4*(a5 - b1 - b2 - b3 - b4) + a3*(a4 + a5 - b1 - b2 - b3 - 
         b4) - a5*b4 + b1*b4 + b2*b4 + b3*b4 + b4^2) + 
     a1*(a4*a5 - a4*b1 - a5*b1 + b1^2 - a4*b2 - a5*b2 + b1*b2 + b2^2 - 
       a4*b3 - a5*b3 + b1*b3 + b2*b3 + b3^2 + 
       a3*(a4 + a5 - b1 - b2 - b3 - b4) + a2*(a3 + a4 + a5 - b1 - b2 - b3 - 
         b4) - a4*b4 - a5*b4 + b1*b4 + b2*b4 + b3*b4 + b4^2)), 
  HypExp`Private`PZ[5, 4, {1, 1, 2}] -> 
   (a1 + a2 + a3 + a4 + a5 - b1 - b2 - b3 - b4)^2*(a3*a4 + a3*a5 + a4*a5 - 
     a3*b1 - a4*b1 - a5*b1 + b1^2 - a3*b2 - a4*b2 - a5*b2 + b1*b2 + b2^2 - 
     a3*b3 - a4*b3 - a5*b3 + b1*b3 + b2*b3 + b3^2 + 
     a2*(a3 + a4 + a5 - b1 - b2 - b3 - b4) + 
     a1*(a2 + a3 + a4 + a5 - b1 - b2 - b3 - b4) - 
     (a3 + a4 + a5 - b1 - b2 - b3)*b4 + b4^2), 
  HypExp`Private`PZ[5, 4, {1, 2, 1}] -> 
   (a1 + a2 + a3 + a4 + a5 - b1 - b2 - b3 - b4)^2*(a3*a4 + a3*a5 + a4*a5 - 
     a3*b1 - a4*b1 - a5*b1 + b1^2 - a3*b2 - a4*b2 - a5*b2 + b1*b2 + b2^2 - 
     a3*b3 - a4*b3 - a5*b3 + b1*b3 + b2*b3 + b3^2 + 
     a2*(a3 + a4 + a5 - b1 - b2 - b3 - b4) + 
     a1*(a2 + a3 + a4 + a5 - b1 - b2 - b3 - b4) - 
     (a3 + a4 + a5 - b1 - b2 - b3)*b4 + b4^2), 
  HypExp`Private`PZ[5, 4, {2, 1, 1}] -> 
   (a1 + a2 + a3 + a4 + a5 - b1 - b2 - b3 - b4)^2*(a3*a4 + a3*a5 + a4*a5 - 
     a3*b1 - a4*b1 - a5*b1 + b1^2 - a3*b2 - a4*b2 - a5*b2 + b1*b2 + b2^2 - 
     a3*b3 - a4*b3 - a5*b3 + b1*b3 + b2*b3 + b3^2 + 
     a2*(a3 + a4 + a5 - b1 - b2 - b3 - b4) + 
     a1*(a2 + a3 + a4 + a5 - b1 - b2 - b3 - b4) - 
     (a3 + a4 + a5 - b1 - b2 - b3)*b4 + b4^2), 
  HypExp`Private`PZ[5, 4, {1, 1, 1, 1}] -> 
   (a1 + a2 + a3 + a4 + a5 - b1 - b2 - b3 - b4)^4, 
  HypExp`Private`PZ[5, 5, {5}] -> a3*a4*a5*b1^2 - a3*a4*b1^3 - a3*a5*b1^3 - 
    a4*a5*b1^3 + a3*b1^4 + a4*b1^4 + a5*b1^4 - b1^5 + a3*a4*a5*b1*b2 - 
    a3*a4*b1^2*b2 - a3*a5*b1^2*b2 - a4*a5*b1^2*b2 + a3*b1^3*b2 + a4*b1^3*b2 + 
    a5*b1^3*b2 - b1^4*b2 + a3*a4*a5*b2^2 - a3*a4*b1*b2^2 - a3*a5*b1*b2^2 - 
    a4*a5*b1*b2^2 + a3*b1^2*b2^2 + a4*b1^2*b2^2 + a5*b1^2*b2^2 - b1^3*b2^2 - 
    a3*a4*b2^3 - a3*a5*b2^3 - a4*a5*b2^3 + a3*b1*b2^3 + a4*b1*b2^3 + 
    a5*b1*b2^3 - b1^2*b2^3 + a3*b2^4 + a4*b2^4 + a5*b2^4 - b1*b2^4 - b2^5 + 
    a3*a4*a5*b1*b3 - a3*a4*b1^2*b3 - a3*a5*b1^2*b3 - a4*a5*b1^2*b3 + 
    a3*b1^3*b3 + a4*b1^3*b3 + a5*b1^3*b3 - b1^4*b3 + a3*a4*a5*b2*b3 - 
    a3*a4*b1*b2*b3 - a3*a5*b1*b2*b3 - a4*a5*b1*b2*b3 + a3*b1^2*b2*b3 + 
    a4*b1^2*b2*b3 + a5*b1^2*b2*b3 - b1^3*b2*b3 - a3*a4*b2^2*b3 - 
    a3*a5*b2^2*b3 - a4*a5*b2^2*b3 + a3*b1*b2^2*b3 + a4*b1*b2^2*b3 + 
    a5*b1*b2^2*b3 - b1^2*b2^2*b3 + a3*b2^3*b3 + a4*b2^3*b3 + a5*b2^3*b3 - 
    b1*b2^3*b3 - b2^4*b3 + a3*a4*a5*b3^2 - a3*a4*b1*b3^2 - a3*a5*b1*b3^2 - 
    a4*a5*b1*b3^2 + a3*b1^2*b3^2 + a4*b1^2*b3^2 + a5*b1^2*b3^2 - b1^3*b3^2 - 
    a3*a4*b2*b3^2 - a3*a5*b2*b3^2 - a4*a5*b2*b3^2 + a3*b1*b2*b3^2 + 
    a4*b1*b2*b3^2 + a5*b1*b2*b3^2 - b1^2*b2*b3^2 + a3*b2^2*b3^2 + 
    a4*b2^2*b3^2 + a5*b2^2*b3^2 - b1*b2^2*b3^2 - b2^3*b3^2 - a3*a4*b3^3 - 
    a3*a5*b3^3 - a4*a5*b3^3 + a3*b1*b3^3 + a4*b1*b3^3 + a5*b1*b3^3 - 
    b1^2*b3^3 + a3*b2*b3^3 + a4*b2*b3^3 + a5*b2*b3^3 - b1*b2*b3^3 - 
    b2^2*b3^3 + a3*b3^4 + a4*b3^4 + a5*b3^4 - b1*b3^4 - b2*b3^4 - b3^5 + 
    (a3*a4*a5*b1 - a3*a4*b1^2 - a3*a5*b1^2 - a4*a5*b1^2 + a3*b1^3 + a4*b1^3 + 
      a5*b1^3 - b1^4 + a3*a4*a5*b2 - a3*a4*b1*b2 - a3*a5*b1*b2 - 
      a4*a5*b1*b2 + a3*b1^2*b2 + a4*b1^2*b2 + a5*b1^2*b2 - b1^3*b2 - 
      a3*a4*b2^2 - a3*a5*b2^2 - a4*a5*b2^2 + a3*b1*b2^2 + a4*b1*b2^2 + 
      a5*b1*b2^2 - b1^2*b2^2 + a3*b2^3 + a4*b2^3 + a5*b2^3 - b1*b2^3 - b2^4 + 
      ((a3 - b1)*(-a4 + b1)*(-a5 + b1) - (a3*a4 + a3*a5 + a4*a5 - 
          (a3 + a4 + a5)*b1 + b1^2)*b2 + (a3 + a4 + a5 - b1)*b2^2 - b2^3)*
       b3 - ((a4 - b1)*(a5 - b1) + a3*(a4 + a5 - b1 - b2) - 
        (a4 + a5 - b1)*b2 + b2^2)*b3^2 + (a3 + a4 + a5 - b1 - b2)*b3^3 - 
      b3^4)*b4 + (-(a4*a5*b1) + a4*b1^2 + a5*b1^2 - b1^3 - a4*a5*b2 + 
      a4*b1*b2 + a5*b1*b2 - b1^2*b2 + a4*b2^2 + a5*b2^2 - b1*b2^2 - b2^3 - 
      ((a4 - b1)*(a5 - b1) - (a4 + a5 - b1)*b2 + b2^2)*b3 + 
      (a4 + a5 - b1 - b2)*b3^2 - b3^3 + a3*(b1^2 + b1*b2 + b2^2 + 
        a4*(a5 - b1 - b2 - b3) + (b1 + b2)*b3 + b3^2 - a5*(b1 + b2 + b3)))*
     b4^2 - (-(a5*b1) + b1^2 - a5*b2 + b1*b2 + b2^2 + 
      a4*(a5 - b1 - b2 - b3) + a3*(a4 + a5 - b1 - b2 - b3) - a5*b3 + b1*b3 + 
      b2*b3 + b3^2)*b4^3 + (a3 + a4 + a5 - b1 - b2 - b3)*b4^4 - b4^5 + 
    a2*(a4*a5*b1^2 - a4*b1^3 - a5*b1^3 + b1^4 + a4*a5*b1*b2 - a4*b1^2*b2 - 
      a5*b1^2*b2 + b1^3*b2 + a4*a5*b2^2 - a4*b1*b2^2 - a5*b1*b2^2 + 
      b1^2*b2^2 - a4*b2^3 - a5*b2^3 + b1*b2^3 + b2^4 + a4*a5*b1*b3 - 
      a4*b1^2*b3 - a5*b1^2*b3 + b1^3*b3 + a4*a5*b2*b3 - a4*b1*b2*b3 - 
      a5*b1*b2*b3 + b1^2*b2*b3 - a4*b2^2*b3 - a5*b2^2*b3 + b1*b2^2*b3 + 
      b2^3*b3 + a4*a5*b3^2 - a4*b1*b3^2 - a5*b1*b3^2 + b1^2*b3^2 - 
      a4*b2*b3^2 - a5*b2*b3^2 + b1*b2*b3^2 + b2^2*b3^2 - a4*b3^3 - a5*b3^3 + 
      b1*b3^3 + b2*b3^3 + b3^4 + (b1^3 + b1^2*b2 + b1*b2^2 + b2^3 + 
        (b1^2 + b1*b2 + b2^2)*b3 + (b1 + b2)*b3^2 + b3^3 - 
        a5*(b1^2 + b1*b2 + b2^2 + (b1 + b2)*b3 + b3^2) - 
        a4*(b1^2 + b1*b2 + b2^2 + (b1 + b2)*b3 + b3^2 - a5*(b1 + b2 + b3)))*
       b4 + (b1^2 + b1*b2 + b2^2 + a4*(a5 - b1 - b2 - b3) + (b1 + b2)*b3 + 
        b3^2 - a5*(b1 + b2 + b3))*b4^2 - (a4 + a5 - b1 - b2 - b3)*b4^3 + 
      b4^4 - a3*(b1^3 + b1^2*b2 + b1*b2^2 + b2^3 + b1^2*b3 + b1*b2*b3 + 
        b2^2*b3 + b1*b3^2 + b2*b3^2 + b3^3 + (b1^2 + b2^2 + b2*b3 + b3^2 + 
          b1*(b2 + b3))*b4 + (b1 + b2 + b3)*b4^2 + b4^3 - 
        a5*(b1^2 + b2^2 + b3^2 + b3*b4 + b4^2 + b2*(b3 + b4) + 
          b1*(b2 + b3 + b4)) + a4*(-b1^2 - b2^2 - b2*b3 - b3^2 - 
          (b2 + b3)*b4 - b4^2 - b1*(b2 + b3 + b4) + 
          a5*(b1 + b2 + b3 + b4)))) + a1*(a4*a5*b1^2 - a4*b1^3 - a5*b1^3 + 
      b1^4 + a4*a5*b1*b2 - a4*b1^2*b2 - a5*b1^2*b2 + b1^3*b2 + a4*a5*b2^2 - 
      a4*b1*b2^2 - a5*b1*b2^2 + b1^2*b2^2 - a4*b2^3 - a5*b2^3 + b1*b2^3 + 
      b2^4 + a4*a5*b1*b3 - a4*b1^2*b3 - a5*b1^2*b3 + b1^3*b3 + a4*a5*b2*b3 - 
      a4*b1*b2*b3 - a5*b1*b2*b3 + b1^2*b2*b3 - a4*b2^2*b3 - a5*b2^2*b3 + 
      b1*b2^2*b3 + b2^3*b3 + a4*a5*b3^2 - a4*b1*b3^2 - a5*b1*b3^2 + 
      b1^2*b3^2 - a4*b2*b3^2 - a5*b2*b3^2 + b1*b2*b3^2 + b2^2*b3^2 - 
      a4*b3^3 - a5*b3^3 + b1*b3^3 + b2*b3^3 + b3^4 + 
      (b1^3 + b1^2*b2 + b1*b2^2 + b2^3 + (b1^2 + b1*b2 + b2^2)*b3 + 
        (b1 + b2)*b3^2 + b3^3 - a5*(b1^2 + b1*b2 + b2^2 + (b1 + b2)*b3 + 
          b3^2) - a4*(b1^2 + b1*b2 + b2^2 + (b1 + b2)*b3 + b3^2 - 
          a5*(b1 + b2 + b3)))*b4 + (b1^2 + b1*b2 + b2^2 + 
        a4*(a5 - b1 - b2 - b3) + (b1 + b2)*b3 + b3^2 - a5*(b1 + b2 + b3))*
       b4^2 - (a4 + a5 - b1 - b2 - b3)*b4^3 + b4^4 + 
      a2*(a5*b1^2 - b1^3 + a5*b1*b2 - b1^2*b2 + a5*b2^2 - b1*b2^2 - b2^3 + 
        a5*b1*b3 - b1^2*b3 + a5*b2*b3 - b1*b2*b3 - b2^2*b3 + a5*b3^2 - 
        b1*b3^2 - b2*b3^2 - b3^3 - (b1^2 + b2^2 + b2*b3 + b3^2 + 
          b1*(b2 + b3) - a5*(b1 + b2 + b3))*b4 + (a5 - b1 - b2 - b3)*b4^2 - 
        b4^3 + a3*(b1^2 + b1*b2 + b2^2 + b1*b3 + b2*b3 + b3^2 + 
          a4*(a5 - b1 - b2 - b3 - b4) + (b1 + b2 + b3)*b4 + b4^2 - 
          a5*(b1 + b2 + b3 + b4)) + a4*(b1^2 + b2^2 + b2*b3 + b3^2 + 
          (b2 + b3)*b4 + b4^2 + b1*(b2 + b3 + b4) - 
          a5*(b1 + b2 + b3 + b4))) - a3*(b1^3 + b1^2*b2 + b1*b2^2 + b2^3 + 
        b1^2*b3 + b1*b2*b3 + b2^2*b3 + b1*b3^2 + b2*b3^2 + b3^3 + 
        (b1^2 + b2^2 + b2*b3 + b3^2 + b1*(b2 + b3))*b4 + 
        (b1 + b2 + b3)*b4^2 + b4^3 - a5*(b1^2 + b2^2 + b3^2 + b3*b4 + b4^2 + 
          b2*(b3 + b4) + b1*(b2 + b3 + b4)) + a4*(-b1^2 - b2^2 - b2*b3 - 
          b3^2 - (b2 + b3)*b4 - b4^2 - b1*(b2 + b3 + b4) + 
          a5*(b1 + b2 + b3 + b4)))), HypExp`Private`PZ[5, 5, {1, 4}] -> 
   (a1 + a2 + a3 + a4 + a5 - b1 - b2 - b3 - b4)*(-(a3*a4*a5*b1) + 
     a3*a4*b1^2 + a3*a5*b1^2 + a4*a5*b1^2 - a3*b1^3 - a4*b1^3 - a5*b1^3 + 
     b1^4 - a3*a4*a5*b2 + a3*a4*b1*b2 + a3*a5*b1*b2 + a4*a5*b1*b2 - 
     a3*b1^2*b2 - a4*b1^2*b2 - a5*b1^2*b2 + b1^3*b2 + a3*a4*b2^2 + 
     a3*a5*b2^2 + a4*a5*b2^2 - a3*b1*b2^2 - a4*b1*b2^2 - a5*b1*b2^2 + 
     b1^2*b2^2 - a3*b2^3 - a4*b2^3 - a5*b2^3 + b1*b2^3 + b2^4 - a3*a4*a5*b3 + 
     a3*a4*b1*b3 + a3*a5*b1*b3 + a4*a5*b1*b3 - a3*b1^2*b3 - a4*b1^2*b3 - 
     a5*b1^2*b3 + b1^3*b3 + a3*a4*b2*b3 + a3*a5*b2*b3 + a4*a5*b2*b3 - 
     a3*b1*b2*b3 - a4*b1*b2*b3 - a5*b1*b2*b3 + b1^2*b2*b3 - a3*b2^2*b3 - 
     a4*b2^2*b3 - a5*b2^2*b3 + b1*b2^2*b3 + b2^3*b3 + a3*a4*b3^2 + 
     a3*a5*b3^2 + a4*a5*b3^2 - a3*b1*b3^2 - a4*b1*b3^2 - a5*b1*b3^2 + 
     b1^2*b3^2 - a3*b2*b3^2 - a4*b2*b3^2 - a5*b2*b3^2 + b1*b2*b3^2 + 
     b2^2*b3^2 - a3*b3^3 - a4*b3^3 - a5*b3^3 + b1*b3^3 + b2*b3^3 + b3^4 + 
     (a4*a5*b1 - a4*b1^2 - a5*b1^2 + b1^3 + a4*a5*b2 - a4*b1*b2 - a5*b1*b2 + 
       b1^2*b2 - a4*b2^2 - a5*b2^2 + b1*b2^2 + b2^3 + 
       ((a4 - b1)*(a5 - b1) - (a4 + a5 - b1)*b2 + b2^2)*b3 - 
       (a4 + a5 - b1 - b2)*b3^2 + b3^3 - a3*(b1^2 + b1*b2 + b2^2 + 
         a4*(a5 - b1 - b2 - b3) + (b1 + b2)*b3 + b3^2 - a5*(b1 + b2 + b3)))*
      b4 + (-(a5*b1) + b1^2 - a5*b2 + b1*b2 + b2^2 + a4*(a5 - b1 - b2 - b3) + 
       a3*(a4 + a5 - b1 - b2 - b3) - a5*b3 + b1*b3 + b2*b3 + b3^2)*b4^2 - 
     (a3 + a4 + a5 - b1 - b2 - b3)*b4^3 + b4^4 + 
     a1*(-(a4*a5*b1) + a4*b1^2 + a5*b1^2 - b1^3 - a4*a5*b2 + a4*b1*b2 + 
       a5*b1*b2 - b1^2*b2 + a4*b2^2 + a5*b2^2 - b1*b2^2 - b2^3 - a4*a5*b3 + 
       a4*b1*b3 + a5*b1*b3 - b1^2*b3 + a4*b2*b3 + a5*b2*b3 - b1*b2*b3 - 
       b2^2*b3 + a4*b3^2 + a5*b3^2 - b1*b3^2 - b2*b3^2 - b3^3 - 
       (b1^2 + b1*b2 + b2^2 + a4*(a5 - b1 - b2 - b3) + (b1 + b2)*b3 + b3^2 - 
         a5*(b1 + b2 + b3))*b4 + (a4 + a5 - b1 - b2 - b3)*b4^2 - b4^3 + 
       a2*(-(a5*b1) + b1^2 - a5*b2 + b1*b2 + b2^2 - a5*b3 + b1*b3 + b2*b3 + 
         b3^2 + a4*(a5 - b1 - b2 - b3 - b4) + a3*(a4 + a5 - b1 - b2 - b3 - 
           b4) - a5*b4 + b1*b4 + b2*b4 + b3*b4 + b4^2) + 
       a3*(b1^2 + b1*b2 + b2^2 + b1*b3 + b2*b3 + b3^2 + 
         a4*(a5 - b1 - b2 - b3 - b4) + (b1 + b2 + b3)*b4 + b4^2 - 
         a5*(b1 + b2 + b3 + b4))) + a2*(a5*b1^2 - b1^3 + a5*b1*b2 - b1^2*b2 + 
       a5*b2^2 - b1*b2^2 - b2^3 + a5*b1*b3 - b1^2*b3 + a5*b2*b3 - b1*b2*b3 - 
       b2^2*b3 + a5*b3^2 - b1*b3^2 - b2*b3^2 - b3^3 - 
       (b1^2 + b2^2 + b2*b3 + b3^2 + b1*(b2 + b3) - a5*(b1 + b2 + b3))*b4 + 
       (a5 - b1 - b2 - b3)*b4^2 - b4^3 + a3*(b1^2 + b1*b2 + b2^2 + b1*b3 + 
         b2*b3 + b3^2 + a4*(a5 - b1 - b2 - b3 - b4) + (b1 + b2 + b3)*b4 + 
         b4^2 - a5*(b1 + b2 + b3 + b4)) + a4*(b1^2 + b2^2 + b2*b3 + b3^2 + 
         (b2 + b3)*b4 + b4^2 + b1*(b2 + b3 + b4) - a5*(b1 + b2 + b3 + b4)))), 
  HypExp`Private`PZ[5, 5, {2, 3}] -> (a3*a4 + a3*a5 + a4*a5 - a3*b1 - a4*b1 - 
     a5*b1 + b1^2 - a3*b2 - a4*b2 - a5*b2 + b1*b2 + b2^2 - a3*b3 - a4*b3 - 
     a5*b3 + b1*b3 + b2*b3 + b3^2 + a2*(a3 + a4 + a5 - b1 - b2 - b3 - b4) + 
     a1*(a2 + a3 + a4 + a5 - b1 - b2 - b3 - b4) - 
     (a3 + a4 + a5 - b1 - b2 - b3)*b4 + b4^2)*(a3*a4*a5 - a3*a4*b1 - 
     a3*a5*b1 - a4*a5*b1 + a3*b1^2 + a4*b1^2 + a5*b1^2 - b1^3 - a3*a4*b2 - 
     a3*a5*b2 - a4*a5*b2 + a3*b1*b2 + a4*b1*b2 + a5*b1*b2 - b1^2*b2 + 
     a3*b2^2 + a4*b2^2 + a5*b2^2 - b1*b2^2 - b2^3 - a3*a4*b3 - a3*a5*b3 - 
     a4*a5*b3 + a3*b1*b3 + a4*b1*b3 + a5*b1*b3 - b1^2*b3 + a3*b2*b3 + 
     a4*b2*b3 + a5*b2*b3 - b1*b2*b3 - b2^2*b3 + a3*b3^2 + a4*b3^2 + a5*b3^2 - 
     b1*b3^2 - b2*b3^2 - b3^3 - (-(a5*b1) + b1^2 - a5*b2 + b1*b2 + b2^2 + 
       a4*(a5 - b1 - b2 - b3) + a3*(a4 + a5 - b1 - b2 - b3) - a5*b3 + b1*b3 + 
       b2*b3 + b3^2)*b4 + (a3 + a4 + a5 - b1 - b2 - b3)*b4^2 - b4^3 + 
     a2*(-(a5*b1) + b1^2 - a5*b2 + b1*b2 + b2^2 - a5*b3 + b1*b3 + b2*b3 + 
       b3^2 + a4*(a5 - b1 - b2 - b3 - b4) + a3*(a4 + a5 - b1 - b2 - b3 - 
         b4) - a5*b4 + b1*b4 + b2*b4 + b3*b4 + b4^2) + 
     a1*(a4*a5 - a4*b1 - a5*b1 + b1^2 - a4*b2 - a5*b2 + b1*b2 + b2^2 - 
       a4*b3 - a5*b3 + b1*b3 + b2*b3 + b3^2 + 
       a3*(a4 + a5 - b1 - b2 - b3 - b4) + a2*(a3 + a4 + a5 - b1 - b2 - b3 - 
         b4) - a4*b4 - a5*b4 + b1*b4 + b2*b4 + b3*b4 + b4^2)), 
  HypExp`Private`PZ[5, 5, {3, 2}] -> (a3*a4 + a3*a5 + a4*a5 - a3*b1 - a4*b1 - 
     a5*b1 + b1^2 - a3*b2 - a4*b2 - a5*b2 + b1*b2 + b2^2 - a3*b3 - a4*b3 - 
     a5*b3 + b1*b3 + b2*b3 + b3^2 + a2*(a3 + a4 + a5 - b1 - b2 - b3 - b4) + 
     a1*(a2 + a3 + a4 + a5 - b1 - b2 - b3 - b4) - 
     (a3 + a4 + a5 - b1 - b2 - b3)*b4 + b4^2)*(a3*a4*a5 - a3*a4*b1 - 
     a3*a5*b1 - a4*a5*b1 + a3*b1^2 + a4*b1^2 + a5*b1^2 - b1^3 - a3*a4*b2 - 
     a3*a5*b2 - a4*a5*b2 + a3*b1*b2 + a4*b1*b2 + a5*b1*b2 - b1^2*b2 + 
     a3*b2^2 + a4*b2^2 + a5*b2^2 - b1*b2^2 - b2^3 - a3*a4*b3 - a3*a5*b3 - 
     a4*a5*b3 + a3*b1*b3 + a4*b1*b3 + a5*b1*b3 - b1^2*b3 + a3*b2*b3 + 
     a4*b2*b3 + a5*b2*b3 - b1*b2*b3 - b2^2*b3 + a3*b3^2 + a4*b3^2 + a5*b3^2 - 
     b1*b3^2 - b2*b3^2 - b3^3 - (-(a5*b1) + b1^2 - a5*b2 + b1*b2 + b2^2 + 
       a4*(a5 - b1 - b2 - b3) + a3*(a4 + a5 - b1 - b2 - b3) - a5*b3 + b1*b3 + 
       b2*b3 + b3^2)*b4 + (a3 + a4 + a5 - b1 - b2 - b3)*b4^2 - b4^3 + 
     a2*(-(a5*b1) + b1^2 - a5*b2 + b1*b2 + b2^2 - a5*b3 + b1*b3 + b2*b3 + 
       b3^2 + a4*(a5 - b1 - b2 - b3 - b4) + a3*(a4 + a5 - b1 - b2 - b3 - 
         b4) - a5*b4 + b1*b4 + b2*b4 + b3*b4 + b4^2) + 
     a1*(a4*a5 - a4*b1 - a5*b1 + b1^2 - a4*b2 - a5*b2 + b1*b2 + b2^2 - 
       a4*b3 - a5*b3 + b1*b3 + b2*b3 + b3^2 + 
       a3*(a4 + a5 - b1 - b2 - b3 - b4) + a2*(a3 + a4 + a5 - b1 - b2 - b3 - 
         b4) - a4*b4 - a5*b4 + b1*b4 + b2*b4 + b3*b4 + b4^2)), 
  HypExp`Private`PZ[5, 5, {4, 1}] -> (a1 + a2 + a3 + a4 + a5 - b1 - b2 - b3 - 
     b4)*(-(a3*a4*a5*b1) + a3*a4*b1^2 + a3*a5*b1^2 + a4*a5*b1^2 - a3*b1^3 - 
     a4*b1^3 - a5*b1^3 + b1^4 - a3*a4*a5*b2 + a3*a4*b1*b2 + a3*a5*b1*b2 + 
     a4*a5*b1*b2 - a3*b1^2*b2 - a4*b1^2*b2 - a5*b1^2*b2 + b1^3*b2 + 
     a3*a4*b2^2 + a3*a5*b2^2 + a4*a5*b2^2 - a3*b1*b2^2 - a4*b1*b2^2 - 
     a5*b1*b2^2 + b1^2*b2^2 - a3*b2^3 - a4*b2^3 - a5*b2^3 + b1*b2^3 + b2^4 - 
     a3*a4*a5*b3 + a3*a4*b1*b3 + a3*a5*b1*b3 + a4*a5*b1*b3 - a3*b1^2*b3 - 
     a4*b1^2*b3 - a5*b1^2*b3 + b1^3*b3 + a3*a4*b2*b3 + a3*a5*b2*b3 + 
     a4*a5*b2*b3 - a3*b1*b2*b3 - a4*b1*b2*b3 - a5*b1*b2*b3 + b1^2*b2*b3 - 
     a3*b2^2*b3 - a4*b2^2*b3 - a5*b2^2*b3 + b1*b2^2*b3 + b2^3*b3 + 
     a3*a4*b3^2 + a3*a5*b3^2 + a4*a5*b3^2 - a3*b1*b3^2 - a4*b1*b3^2 - 
     a5*b1*b3^2 + b1^2*b3^2 - a3*b2*b3^2 - a4*b2*b3^2 - a5*b2*b3^2 + 
     b1*b2*b3^2 + b2^2*b3^2 - a3*b3^3 - a4*b3^3 - a5*b3^3 + b1*b3^3 + 
     b2*b3^3 + b3^4 + (a4*a5*b1 - a4*b1^2 - a5*b1^2 + b1^3 + a4*a5*b2 - 
       a4*b1*b2 - a5*b1*b2 + b1^2*b2 - a4*b2^2 - a5*b2^2 + b1*b2^2 + b2^3 + 
       ((a4 - b1)*(a5 - b1) - (a4 + a5 - b1)*b2 + b2^2)*b3 - 
       (a4 + a5 - b1 - b2)*b3^2 + b3^3 - a3*(b1^2 + b1*b2 + b2^2 + 
         a4*(a5 - b1 - b2 - b3) + (b1 + b2)*b3 + b3^2 - a5*(b1 + b2 + b3)))*
      b4 + (-(a5*b1) + b1^2 - a5*b2 + b1*b2 + b2^2 + a4*(a5 - b1 - b2 - b3) + 
       a3*(a4 + a5 - b1 - b2 - b3) - a5*b3 + b1*b3 + b2*b3 + b3^2)*b4^2 - 
     (a3 + a4 + a5 - b1 - b2 - b3)*b4^3 + b4^4 + 
     a1*(-(a4*a5*b1) + a4*b1^2 + a5*b1^2 - b1^3 - a4*a5*b2 + a4*b1*b2 + 
       a5*b1*b2 - b1^2*b2 + a4*b2^2 + a5*b2^2 - b1*b2^2 - b2^3 - a4*a5*b3 + 
       a4*b1*b3 + a5*b1*b3 - b1^2*b3 + a4*b2*b3 + a5*b2*b3 - b1*b2*b3 - 
       b2^2*b3 + a4*b3^2 + a5*b3^2 - b1*b3^2 - b2*b3^2 - b3^3 - 
       (b1^2 + b1*b2 + b2^2 + a4*(a5 - b1 - b2 - b3) + (b1 + b2)*b3 + b3^2 - 
         a5*(b1 + b2 + b3))*b4 + (a4 + a5 - b1 - b2 - b3)*b4^2 - b4^3 + 
       a2*(-(a5*b1) + b1^2 - a5*b2 + b1*b2 + b2^2 - a5*b3 + b1*b3 + b2*b3 + 
         b3^2 + a4*(a5 - b1 - b2 - b3 - b4) + a3*(a4 + a5 - b1 - b2 - b3 - 
           b4) - a5*b4 + b1*b4 + b2*b4 + b3*b4 + b4^2) + 
       a3*(b1^2 + b1*b2 + b2^2 + b1*b3 + b2*b3 + b3^2 + 
         a4*(a5 - b1 - b2 - b3 - b4) + (b1 + b2 + b3)*b4 + b4^2 - 
         a5*(b1 + b2 + b3 + b4))) + a2*(a5*b1^2 - b1^3 + a5*b1*b2 - b1^2*b2 + 
       a5*b2^2 - b1*b2^2 - b2^3 + a5*b1*b3 - b1^2*b3 + a5*b2*b3 - b1*b2*b3 - 
       b2^2*b3 + a5*b3^2 - b1*b3^2 - b2*b3^2 - b3^3 - 
       (b1^2 + b2^2 + b2*b3 + b3^2 + b1*(b2 + b3) - a5*(b1 + b2 + b3))*b4 + 
       (a5 - b1 - b2 - b3)*b4^2 - b4^3 + a3*(b1^2 + b1*b2 + b2^2 + b1*b3 + 
         b2*b3 + b3^2 + a4*(a5 - b1 - b2 - b3 - b4) + (b1 + b2 + b3)*b4 + 
         b4^2 - a5*(b1 + b2 + b3 + b4)) + a4*(b1^2 + b2^2 + b2*b3 + b3^2 + 
         (b2 + b3)*b4 + b4^2 + b1*(b2 + b3 + b4) - a5*(b1 + b2 + b3 + b4)))), 
  HypExp`Private`PZ[5, 5, {1, 1, 3}] -> 
   (a1 + a2 + a3 + a4 + a5 - b1 - b2 - b3 - b4)^2*(a3*a4*a5 - a3*a4*b1 - 
     a3*a5*b1 - a4*a5*b1 + a3*b1^2 + a4*b1^2 + a5*b1^2 - b1^3 - a3*a4*b2 - 
     a3*a5*b2 - a4*a5*b2 + a3*b1*b2 + a4*b1*b2 + a5*b1*b2 - b1^2*b2 + 
     a3*b2^2 + a4*b2^2 + a5*b2^2 - b1*b2^2 - b2^3 - a3*a4*b3 - a3*a5*b3 - 
     a4*a5*b3 + a3*b1*b3 + a4*b1*b3 + a5*b1*b3 - b1^2*b3 + a3*b2*b3 + 
     a4*b2*b3 + a5*b2*b3 - b1*b2*b3 - b2^2*b3 + a3*b3^2 + a4*b3^2 + a5*b3^2 - 
     b1*b3^2 - b2*b3^2 - b3^3 - (-(a5*b1) + b1^2 - a5*b2 + b1*b2 + b2^2 + 
       a4*(a5 - b1 - b2 - b3) + a3*(a4 + a5 - b1 - b2 - b3) - a5*b3 + b1*b3 + 
       b2*b3 + b3^2)*b4 + (a3 + a4 + a5 - b1 - b2 - b3)*b4^2 - b4^3 + 
     a2*(-(a5*b1) + b1^2 - a5*b2 + b1*b2 + b2^2 - a5*b3 + b1*b3 + b2*b3 + 
       b3^2 + a4*(a5 - b1 - b2 - b3 - b4) + a3*(a4 + a5 - b1 - b2 - b3 - 
         b4) - a5*b4 + b1*b4 + b2*b4 + b3*b4 + b4^2) + 
     a1*(a4*a5 - a4*b1 - a5*b1 + b1^2 - a4*b2 - a5*b2 + b1*b2 + b2^2 - 
       a4*b3 - a5*b3 + b1*b3 + b2*b3 + b3^2 + 
       a3*(a4 + a5 - b1 - b2 - b3 - b4) + a2*(a3 + a4 + a5 - b1 - b2 - b3 - 
         b4) - a4*b4 - a5*b4 + b1*b4 + b2*b4 + b3*b4 + b4^2)), 
  HypExp`Private`PZ[5, 5, {1, 2, 2}] -> 
   (a1 + a2 + a3 + a4 + a5 - b1 - b2 - b3 - b4)*
    (a3*a4 + a3*a5 + a4*a5 - a3*b1 - a4*b1 - a5*b1 + b1^2 - a3*b2 - a4*b2 - 
      a5*b2 + b1*b2 + b2^2 - a3*b3 - a4*b3 - a5*b3 + b1*b3 + b2*b3 + b3^2 + 
      a2*(a3 + a4 + a5 - b1 - b2 - b3 - b4) + 
      a1*(a2 + a3 + a4 + a5 - b1 - b2 - b3 - b4) - 
      (a3 + a4 + a5 - b1 - b2 - b3)*b4 + b4^2)^2, 
  HypExp`Private`PZ[5, 5, {1, 3, 1}] -> 
   (a1 + a2 + a3 + a4 + a5 - b1 - b2 - b3 - b4)^2*(a3*a4*a5 - a3*a4*b1 - 
     a3*a5*b1 - a4*a5*b1 + a3*b1^2 + a4*b1^2 + a5*b1^2 - b1^3 - a3*a4*b2 - 
     a3*a5*b2 - a4*a5*b2 + a3*b1*b2 + a4*b1*b2 + a5*b1*b2 - b1^2*b2 + 
     a3*b2^2 + a4*b2^2 + a5*b2^2 - b1*b2^2 - b2^3 - a3*a4*b3 - a3*a5*b3 - 
     a4*a5*b3 + a3*b1*b3 + a4*b1*b3 + a5*b1*b3 - b1^2*b3 + a3*b2*b3 + 
     a4*b2*b3 + a5*b2*b3 - b1*b2*b3 - b2^2*b3 + a3*b3^2 + a4*b3^2 + a5*b3^2 - 
     b1*b3^2 - b2*b3^2 - b3^3 - (-(a5*b1) + b1^2 - a5*b2 + b1*b2 + b2^2 + 
       a4*(a5 - b1 - b2 - b3) + a3*(a4 + a5 - b1 - b2 - b3) - a5*b3 + b1*b3 + 
       b2*b3 + b3^2)*b4 + (a3 + a4 + a5 - b1 - b2 - b3)*b4^2 - b4^3 + 
     a2*(-(a5*b1) + b1^2 - a5*b2 + b1*b2 + b2^2 - a5*b3 + b1*b3 + b2*b3 + 
       b3^2 + a4*(a5 - b1 - b2 - b3 - b4) + a3*(a4 + a5 - b1 - b2 - b3 - 
         b4) - a5*b4 + b1*b4 + b2*b4 + b3*b4 + b4^2) + 
     a1*(a4*a5 - a4*b1 - a5*b1 + b1^2 - a4*b2 - a5*b2 + b1*b2 + b2^2 - 
       a4*b3 - a5*b3 + b1*b3 + b2*b3 + b3^2 + 
       a3*(a4 + a5 - b1 - b2 - b3 - b4) + a2*(a3 + a4 + a5 - b1 - b2 - b3 - 
         b4) - a4*b4 - a5*b4 + b1*b4 + b2*b4 + b3*b4 + b4^2)), 
  HypExp`Private`PZ[5, 5, {2, 1, 2}] -> 
   (a1 + a2 + a3 + a4 + a5 - b1 - b2 - b3 - b4)*
    (a3*a4 + a3*a5 + a4*a5 - a3*b1 - a4*b1 - a5*b1 + b1^2 - a3*b2 - a4*b2 - 
      a5*b2 + b1*b2 + b2^2 - a3*b3 - a4*b3 - a5*b3 + b1*b3 + b2*b3 + b3^2 + 
      a2*(a3 + a4 + a5 - b1 - b2 - b3 - b4) + 
      a1*(a2 + a3 + a4 + a5 - b1 - b2 - b3 - b4) - 
      (a3 + a4 + a5 - b1 - b2 - b3)*b4 + b4^2)^2, 
  HypExp`Private`PZ[5, 5, {2, 2, 1}] -> 
   (a1 + a2 + a3 + a4 + a5 - b1 - b2 - b3 - b4)*
    (a3*a4 + a3*a5 + a4*a5 - a3*b1 - a4*b1 - a5*b1 + b1^2 - a3*b2 - a4*b2 - 
      a5*b2 + b1*b2 + b2^2 - a3*b3 - a4*b3 - a5*b3 + b1*b3 + b2*b3 + b3^2 + 
      a2*(a3 + a4 + a5 - b1 - b2 - b3 - b4) + 
      a1*(a2 + a3 + a4 + a5 - b1 - b2 - b3 - b4) - 
      (a3 + a4 + a5 - b1 - b2 - b3)*b4 + b4^2)^2, 
  HypExp`Private`PZ[5, 5, {3, 1, 1}] -> 
   (a1 + a2 + a3 + a4 + a5 - b1 - b2 - b3 - b4)^2*(a3*a4*a5 - a3*a4*b1 - 
     a3*a5*b1 - a4*a5*b1 + a3*b1^2 + a4*b1^2 + a5*b1^2 - b1^3 - a3*a4*b2 - 
     a3*a5*b2 - a4*a5*b2 + a3*b1*b2 + a4*b1*b2 + a5*b1*b2 - b1^2*b2 + 
     a3*b2^2 + a4*b2^2 + a5*b2^2 - b1*b2^2 - b2^3 - a3*a4*b3 - a3*a5*b3 - 
     a4*a5*b3 + a3*b1*b3 + a4*b1*b3 + a5*b1*b3 - b1^2*b3 + a3*b2*b3 + 
     a4*b2*b3 + a5*b2*b3 - b1*b2*b3 - b2^2*b3 + a3*b3^2 + a4*b3^2 + a5*b3^2 - 
     b1*b3^2 - b2*b3^2 - b3^3 - (-(a5*b1) + b1^2 - a5*b2 + b1*b2 + b2^2 + 
       a4*(a5 - b1 - b2 - b3) + a3*(a4 + a5 - b1 - b2 - b3) - a5*b3 + b1*b3 + 
       b2*b3 + b3^2)*b4 + (a3 + a4 + a5 - b1 - b2 - b3)*b4^2 - b4^3 + 
     a2*(-(a5*b1) + b1^2 - a5*b2 + b1*b2 + b2^2 - a5*b3 + b1*b3 + b2*b3 + 
       b3^2 + a4*(a5 - b1 - b2 - b3 - b4) + a3*(a4 + a5 - b1 - b2 - b3 - 
         b4) - a5*b4 + b1*b4 + b2*b4 + b3*b4 + b4^2) + 
     a1*(a4*a5 - a4*b1 - a5*b1 + b1^2 - a4*b2 - a5*b2 + b1*b2 + b2^2 - 
       a4*b3 - a5*b3 + b1*b3 + b2*b3 + b3^2 + 
       a3*(a4 + a5 - b1 - b2 - b3 - b4) + a2*(a3 + a4 + a5 - b1 - b2 - b3 - 
         b4) - a4*b4 - a5*b4 + b1*b4 + b2*b4 + b3*b4 + b4^2)), 
  HypExp`Private`PZ[5, 5, {1, 1, 1, 2}] -> 
   (a1 + a2 + a3 + a4 + a5 - b1 - b2 - b3 - b4)^3*(a3*a4 + a3*a5 + a4*a5 - 
     a3*b1 - a4*b1 - a5*b1 + b1^2 - a3*b2 - a4*b2 - a5*b2 + b1*b2 + b2^2 - 
     a3*b3 - a4*b3 - a5*b3 + b1*b3 + b2*b3 + b3^2 + 
     a2*(a3 + a4 + a5 - b1 - b2 - b3 - b4) + 
     a1*(a2 + a3 + a4 + a5 - b1 - b2 - b3 - b4) - 
     (a3 + a4 + a5 - b1 - b2 - b3)*b4 + b4^2), 
  HypExp`Private`PZ[5, 5, {1, 1, 2, 1}] -> 
   (a1 + a2 + a3 + a4 + a5 - b1 - b2 - b3 - b4)^3*(a3*a4 + a3*a5 + a4*a5 - 
     a3*b1 - a4*b1 - a5*b1 + b1^2 - a3*b2 - a4*b2 - a5*b2 + b1*b2 + b2^2 - 
     a3*b3 - a4*b3 - a5*b3 + b1*b3 + b2*b3 + b3^2 + 
     a2*(a3 + a4 + a5 - b1 - b2 - b3 - b4) + 
     a1*(a2 + a3 + a4 + a5 - b1 - b2 - b3 - b4) - 
     (a3 + a4 + a5 - b1 - b2 - b3)*b4 + b4^2), 
  HypExp`Private`PZ[5, 5, {1, 2, 1, 1}] -> 
   (a1 + a2 + a3 + a4 + a5 - b1 - b2 - b3 - b4)^3*(a3*a4 + a3*a5 + a4*a5 - 
     a3*b1 - a4*b1 - a5*b1 + b1^2 - a3*b2 - a4*b2 - a5*b2 + b1*b2 + b2^2 - 
     a3*b3 - a4*b3 - a5*b3 + b1*b3 + b2*b3 + b3^2 + 
     a2*(a3 + a4 + a5 - b1 - b2 - b3 - b4) + 
     a1*(a2 + a3 + a4 + a5 - b1 - b2 - b3 - b4) - 
     (a3 + a4 + a5 - b1 - b2 - b3)*b4 + b4^2), 
  HypExp`Private`PZ[5, 5, {2, 1, 1, 1}] -> 
   (a1 + a2 + a3 + a4 + a5 - b1 - b2 - b3 - b4)^3*(a3*a4 + a3*a5 + a4*a5 - 
     a3*b1 - a4*b1 - a5*b1 + b1^2 - a3*b2 - a4*b2 - a5*b2 + b1*b2 + b2^2 - 
     a3*b3 - a4*b3 - a5*b3 + b1*b3 + b2*b3 + b3^2 + 
     a2*(a3 + a4 + a5 - b1 - b2 - b3 - b4) + 
     a1*(a2 + a3 + a4 + a5 - b1 - b2 - b3 - b4) - 
     (a3 + a4 + a5 - b1 - b2 - b3)*b4 + b4^2), 
  HypExp`Private`PZ[5, 5, {1, 1, 1, 1, 1}] -> 
   (a1 + a2 + a3 + a4 + a5 - b1 - b2 - b3 - b4)^5}]


==> anc/HypExp/PZRule6.m <==
Function[{a1, a2, a3, a4, a5, a6, b1, b2, b3, b4, b5}, 
 {HypExp`Private`PZ[6, 1, {1}] -> a1 + a2 + a3 + a4 + a5 + a6 - b1 - b2 - 
    b3 - b4 - b5, HypExp`Private`PZ[6, 2, {2}] -> 
   a3*a4 + a3*a5 + a4*a5 + a3*a6 + a4*a6 + a5*a6 - a3*b1 - a4*b1 - a5*b1 - 
    a6*b1 + b1^2 - a3*b2 - a4*b2 - a5*b2 - a6*b2 + b1*b2 + b2^2 - a3*b3 - 
    a4*b3 - a5*b3 - a6*b3 + b1*b3 + b2*b3 + b3^2 - a3*b4 - a4*b4 - a5*b4 - 
    a6*b4 + b1*b4 + b2*b4 + b3*b4 + b4^2 + 
    a2*(a3 + a4 + a5 + a6 - b1 - b2 - b3 - b4 - b5) + 
    a1*(a2 + a3 + a4 + a5 + a6 - b1 - b2 - b3 - b4 - b5) - 
    (a3 + a4 + a5 + a6 - b1 - b2 - b3 - b4)*b5 + b5^2, 
  HypExp`Private`PZ[6, 2, {1, 1}] -> (a1 + a2 + a3 + a4 + a5 + a6 - b1 - b2 - 
     b3 - b4 - b5)^2, HypExp`Private`PZ[6, 3, {3}] -> 
   a3*a4*a5 + a3*a4*a6 + a3*a5*a6 + a4*a5*a6 - a3*a4*b1 - a3*a5*b1 - 
    a4*a5*b1 - a3*a6*b1 - a4*a6*b1 - a5*a6*b1 + a3*b1^2 + a4*b1^2 + a5*b1^2 + 
    a6*b1^2 - b1^3 - a3*a4*b2 - a3*a5*b2 - a4*a5*b2 - a3*a6*b2 - a4*a6*b2 - 
    a5*a6*b2 + a3*b1*b2 + a4*b1*b2 + a5*b1*b2 + a6*b1*b2 - b1^2*b2 + 
    a3*b2^2 + a4*b2^2 + a5*b2^2 + a6*b2^2 - b1*b2^2 - b2^3 - a3*a4*b3 - 
    a3*a5*b3 - a4*a5*b3 - a3*a6*b3 - a4*a6*b3 - a5*a6*b3 + a3*b1*b3 + 
    a4*b1*b3 + a5*b1*b3 + a6*b1*b3 - b1^2*b3 + a3*b2*b3 + a4*b2*b3 + 
    a5*b2*b3 + a6*b2*b3 - b1*b2*b3 - b2^2*b3 + a3*b3^2 + a4*b3^2 + a5*b3^2 + 
    a6*b3^2 - b1*b3^2 - b2*b3^2 - b3^3 - a3*a4*b4 - a3*a5*b4 - a4*a5*b4 - 
    a3*a6*b4 - a4*a6*b4 - a5*a6*b4 + a3*b1*b4 + a4*b1*b4 + a5*b1*b4 + 
    a6*b1*b4 - b1^2*b4 + a3*b2*b4 + a4*b2*b4 + a5*b2*b4 + a6*b2*b4 - 
    b1*b2*b4 - b2^2*b4 + a3*b3*b4 + a4*b3*b4 + a5*b3*b4 + a6*b3*b4 - 
    b1*b3*b4 - b2*b3*b4 - b3^2*b4 + a3*b4^2 + a4*b4^2 + a5*b4^2 + a6*b4^2 - 
    b1*b4^2 - b2*b4^2 - b3*b4^2 - b4^3 - 
    (a5*a6 - a5*b1 - a6*b1 + b1^2 - a5*b2 - a6*b2 + b1*b2 + b2^2 - a5*b3 - 
      a6*b3 + b1*b3 + b2*b3 + b3^2 + a4*(a5 + a6 - b1 - b2 - b3 - b4) + 
      a3*(a4 + a5 + a6 - b1 - b2 - b3 - b4) - a5*b4 - a6*b4 + b1*b4 + b2*b4 + 
      b3*b4 + b4^2)*b5 + (a3 + a4 + a5 + a6 - b1 - b2 - b3 - b4)*b5^2 - 
    b5^3 + a1*(a4*a5 + a4*a6 + a5*a6 - a4*b1 - a5*b1 - a6*b1 + b1^2 - a4*b2 - 
      a5*b2 - a6*b2 + b1*b2 + b2^2 - a4*b3 - a5*b3 - a6*b3 + b1*b3 + b2*b3 + 
      b3^2 - a4*b4 - a5*b4 - a6*b4 + b1*b4 + b2*b4 + b3*b4 + b4^2 + 
      a3*(a4 + a5 + a6 - b1 - b2 - b3 - b4 - b5) + 
      a2*(a3 + a4 + a5 + a6 - b1 - b2 - b3 - b4 - b5) - 
      (a4 + a5 + a6 - b1 - b2 - b3 - b4)*b5 + b5^2) + 
    a2*(a5*a6 - a5*b1 - a6*b1 + b1^2 - a5*b2 - a6*b2 + b1*b2 + b2^2 - a5*b3 - 
      a6*b3 + b1*b3 + b2*b3 + b3^2 - a5*b4 - a6*b4 + b1*b4 + b2*b4 + b3*b4 + 
      b4^2 + a4*(a5 + a6 - b1 - b2 - b3 - b4 - b5) + 
      a3*(a4 + a5 + a6 - b1 - b2 - b3 - b4 - b5) - a5*b5 - a6*b5 + b1*b5 + 
      b2*b5 + b3*b5 + b4*b5 + b5^2), HypExp`Private`PZ[6, 3, {1, 2}] -> 
   (a1 + a2 + a3 + a4 + a5 + a6 - b1 - b2 - b3 - b4 - b5)*
    (a3*a4 + a3*a5 + a4*a5 + a3*a6 + a4*a6 + a5*a6 - a3*b1 - a4*b1 - a5*b1 - 
     a6*b1 + b1^2 - a3*b2 - a4*b2 - a5*b2 - a6*b2 + b1*b2 + b2^2 - a3*b3 - 
     a4*b3 - a5*b3 - a6*b3 + b1*b3 + b2*b3 + b3^2 - a3*b4 - a4*b4 - a5*b4 - 
     a6*b4 + b1*b4 + b2*b4 + b3*b4 + b4^2 + 
     a2*(a3 + a4 + a5 + a6 - b1 - b2 - b3 - b4 - b5) + 
     a1*(a2 + a3 + a4 + a5 + a6 - b1 - b2 - b3 - b4 - b5) - 
     (a3 + a4 + a5 + a6 - b1 - b2 - b3 - b4)*b5 + b5^2), 
  HypExp`Private`PZ[6, 3, {2, 1}] -> (a1 + a2 + a3 + a4 + a5 + a6 - b1 - b2 - 
     b3 - b4 - b5)*(a3*a4 + a3*a5 + a4*a5 + a3*a6 + a4*a6 + a5*a6 - a3*b1 - 
     a4*b1 - a5*b1 - a6*b1 + b1^2 - a3*b2 - a4*b2 - a5*b2 - a6*b2 + b1*b2 + 
     b2^2 - a3*b3 - a4*b3 - a5*b3 - a6*b3 + b1*b3 + b2*b3 + b3^2 - a3*b4 - 
     a4*b4 - a5*b4 - a6*b4 + b1*b4 + b2*b4 + b3*b4 + b4^2 + 
     a2*(a3 + a4 + a5 + a6 - b1 - b2 - b3 - b4 - b5) + 
     a1*(a2 + a3 + a4 + a5 + a6 - b1 - b2 - b3 - b4 - b5) - 
     (a3 + a4 + a5 + a6 - b1 - b2 - b3 - b4)*b5 + b5^2), 
  HypExp`Private`PZ[6, 3, {1, 1, 1}] -> 
   (a1 + a2 + a3 + a4 + a5 + a6 - b1 - b2 - b3 - b4 - b5)^3, 
  HypExp`Private`PZ[6, 4, {4}] -> a3*a4*a5*a6 - a3*a4*a5*b1 - a3*a4*a6*b1 - 
    a3*a5*a6*b1 - a4*a5*a6*b1 + a3*a4*b1^2 + a3*a5*b1^2 + a4*a5*b1^2 + 
    a3*a6*b1^2 + a4*a6*b1^2 + a5*a6*b1^2 - a3*b1^3 - a4*b1^3 - a5*b1^3 - 
    a6*b1^3 + b1^4 - a3*a4*a5*b2 - a3*a4*a6*b2 - a3*a5*a6*b2 - a4*a5*a6*b2 + 
    a3*a4*b1*b2 + a3*a5*b1*b2 + a4*a5*b1*b2 + a3*a6*b1*b2 + a4*a6*b1*b2 + 
    a5*a6*b1*b2 - a3*b1^2*b2 - a4*b1^2*b2 - a5*b1^2*b2 - a6*b1^2*b2 + 
    b1^3*b2 + a3*a4*b2^2 + a3*a5*b2^2 + a4*a5*b2^2 + a3*a6*b2^2 + 
    a4*a6*b2^2 + a5*a6*b2^2 - a3*b1*b2^2 - a4*b1*b2^2 - a5*b1*b2^2 - 
    a6*b1*b2^2 + b1^2*b2^2 - a3*b2^3 - a4*b2^3 - a5*b2^3 - a6*b2^3 + 
    b1*b2^3 + b2^4 - a3*a4*a5*b3 - a3*a4*a6*b3 - a3*a5*a6*b3 - a4*a5*a6*b3 + 
    a3*a4*b1*b3 + a3*a5*b1*b3 + a4*a5*b1*b3 + a3*a6*b1*b3 + a4*a6*b1*b3 + 
    a5*a6*b1*b3 - a3*b1^2*b3 - a4*b1^2*b3 - a5*b1^2*b3 - a6*b1^2*b3 + 
    b1^3*b3 + a3*a4*b2*b3 + a3*a5*b2*b3 + a4*a5*b2*b3 + a3*a6*b2*b3 + 
    a4*a6*b2*b3 + a5*a6*b2*b3 - a3*b1*b2*b3 - a4*b1*b2*b3 - a5*b1*b2*b3 - 
    a6*b1*b2*b3 + b1^2*b2*b3 - a3*b2^2*b3 - a4*b2^2*b3 - a5*b2^2*b3 - 
    a6*b2^2*b3 + b1*b2^2*b3 + b2^3*b3 + a3*a4*b3^2 + a3*a5*b3^2 + 
    a4*a5*b3^2 + a3*a6*b3^2 + a4*a6*b3^2 + a5*a6*b3^2 - a3*b1*b3^2 - 
    a4*b1*b3^2 - a5*b1*b3^2 - a6*b1*b3^2 + b1^2*b3^2 - a3*b2*b3^2 - 
    a4*b2*b3^2 - a5*b2*b3^2 - a6*b2*b3^2 + b1*b2*b3^2 + b2^2*b3^2 - a3*b3^3 - 
    a4*b3^3 - a5*b3^3 - a6*b3^3 + b1*b3^3 + b2*b3^3 + b3^4 - a3*a4*a5*b4 - 
    a3*a4*a6*b4 - a3*a5*a6*b4 - a4*a5*a6*b4 + a3*a4*b1*b4 + a3*a5*b1*b4 + 
    a4*a5*b1*b4 + a3*a6*b1*b4 + a4*a6*b1*b4 + a5*a6*b1*b4 - a3*b1^2*b4 - 
    a4*b1^2*b4 - a5*b1^2*b4 - a6*b1^2*b4 + b1^3*b4 + a3*a4*b2*b4 + 
    a3*a5*b2*b4 + a4*a5*b2*b4 + a3*a6*b2*b4 + a4*a6*b2*b4 + a5*a6*b2*b4 - 
    a3*b1*b2*b4 - a4*b1*b2*b4 - a5*b1*b2*b4 - a6*b1*b2*b4 + b1^2*b2*b4 - 
    a3*b2^2*b4 - a4*b2^2*b4 - a5*b2^2*b4 - a6*b2^2*b4 + b1*b2^2*b4 + 
    b2^3*b4 + a3*a4*b3*b4 + a3*a5*b3*b4 + a4*a5*b3*b4 + a3*a6*b3*b4 + 
    a4*a6*b3*b4 + a5*a6*b3*b4 - a3*b1*b3*b4 - a4*b1*b3*b4 - a5*b1*b3*b4 - 
    a6*b1*b3*b4 + b1^2*b3*b4 - a3*b2*b3*b4 - a4*b2*b3*b4 - a5*b2*b3*b4 - 
    a6*b2*b3*b4 + b1*b2*b3*b4 + b2^2*b3*b4 - a3*b3^2*b4 - a4*b3^2*b4 - 
    a5*b3^2*b4 - a6*b3^2*b4 + b1*b3^2*b4 + b2*b3^2*b4 + b3^3*b4 + 
    a3*a4*b4^2 + a3*a5*b4^2 + a4*a5*b4^2 + a3*a6*b4^2 + a4*a6*b4^2 + 
    a5*a6*b4^2 - a3*b1*b4^2 - a4*b1*b4^2 - a5*b1*b4^2 - a6*b1*b4^2 + 
    b1^2*b4^2 - a3*b2*b4^2 - a4*b2*b4^2 - a5*b2*b4^2 - a6*b2*b4^2 + 
    b1*b2*b4^2 + b2^2*b4^2 - a3*b3*b4^2 - a4*b3*b4^2 - a5*b3*b4^2 - 
    a6*b3*b4^2 + b1*b3*b4^2 + b2*b3*b4^2 + b3^2*b4^2 - a3*b4^3 - a4*b4^3 - 
    a5*b4^3 - a6*b4^3 + b1*b4^3 + b2*b4^3 + b3*b4^3 + b4^4 + 
    (a5*a6*b1 - a5*b1^2 - a6*b1^2 + b1^3 + a5*a6*b2 - a5*b1*b2 - a6*b1*b2 + 
      b1^2*b2 - a5*b2^2 - a6*b2^2 + b1*b2^2 + b2^3 + a5*a6*b3 - a5*b1*b3 - 
      a6*b1*b3 + b1^2*b3 - a5*b2*b3 - a6*b2*b3 + b1*b2*b3 + b2^2*b3 - 
      a5*b3^2 - a6*b3^2 + b1*b3^2 + b2*b3^2 + b3^3 + 
      (b1^2 + b1*b2 + b2^2 + a5*(a6 - b1 - b2 - b3) + (b1 + b2)*b3 + b3^2 - 
        a6*(b1 + b2 + b3))*b4 - (a5 + a6 - b1 - b2 - b3)*b4^2 + b4^3 - 
      a3*(-(a6*b1) + b1^2 - a6*b2 + b1*b2 + b2^2 - a6*b3 + b1*b3 + b2*b3 + 
        b3^2 + a5*(a6 - b1 - b2 - b3 - b4) + a4*(a5 + a6 - b1 - b2 - b3 - 
          b4) - a6*b4 + b1*b4 + b2*b4 + b3*b4 + b4^2) - 
      a4*(b1^2 + b1*b2 + b2^2 + b1*b3 + b2*b3 + b3^2 + 
        a5*(a6 - b1 - b2 - b3 - b4) + (b1 + b2 + b3)*b4 + b4^2 - 
        a6*(b1 + b2 + b3 + b4)))*b5 + (a5*a6 - a5*b1 - a6*b1 + b1^2 - a5*b2 - 
      a6*b2 + b1*b2 + b2^2 - a5*b3 - a6*b3 + b1*b3 + b2*b3 + b3^2 + 
      a4*(a5 + a6 - b1 - b2 - b3 - b4) + a3*(a4 + a5 + a6 - b1 - b2 - b3 - 
        b4) - a5*b4 - a6*b4 + b1*b4 + b2*b4 + b3*b4 + b4^2)*b5^2 - 
    (a3 + a4 + a5 + a6 - b1 - b2 - b3 - b4)*b5^3 + b5^4 + 
    a1*(a4*a5*a6 - a4*a5*b1 - a4*a6*b1 - a5*a6*b1 + a4*b1^2 + a5*b1^2 + 
      a6*b1^2 - b1^3 - a4*a5*b2 - a4*a6*b2 - a5*a6*b2 + a4*b1*b2 + a5*b1*b2 + 
      a6*b1*b2 - b1^2*b2 + a4*b2^2 + a5*b2^2 + a6*b2^2 - b1*b2^2 - b2^3 - 
      a4*a5*b3 - a4*a6*b3 - a5*a6*b3 + a4*b1*b3 + a5*b1*b3 + a6*b1*b3 - 
      b1^2*b3 + a4*b2*b3 + a5*b2*b3 + a6*b2*b3 - b1*b2*b3 - b2^2*b3 + 
      a4*b3^2 + a5*b3^2 + a6*b3^2 - b1*b3^2 - b2*b3^2 - b3^3 - a4*a5*b4 - 
      a4*a6*b4 - a5*a6*b4 + a4*b1*b4 + a5*b1*b4 + a6*b1*b4 - b1^2*b4 + 
      a4*b2*b4 + a5*b2*b4 + a6*b2*b4 - b1*b2*b4 - b2^2*b4 + a4*b3*b4 + 
      a5*b3*b4 + a6*b3*b4 - b1*b3*b4 - b2*b3*b4 - b3^2*b4 + a4*b4^2 + 
      a5*b4^2 + a6*b4^2 - b1*b4^2 - b2*b4^2 - b3*b4^2 - b4^3 - 
      (-(a6*b1) + b1^2 - a6*b2 + b1*b2 + b2^2 - a6*b3 + b1*b3 + b2*b3 + 
        b3^2 + a5*(a6 - b1 - b2 - b3 - b4) + a4*(a5 + a6 - b1 - b2 - b3 - 
          b4) - a6*b4 + b1*b4 + b2*b4 + b3*b4 + b4^2)*b5 + 
      (a4 + a5 + a6 - b1 - b2 - b3 - b4)*b5^2 - b5^3 + 
      a3*(-(a6*b1) + b1^2 - a6*b2 + b1*b2 + b2^2 - a6*b3 + b1*b3 + b2*b3 + 
        b3^2 - a6*b4 + b1*b4 + b2*b4 + b3*b4 + b4^2 + 
        a5*(a6 - b1 - b2 - b3 - b4 - b5) + a4*(a5 + a6 - b1 - b2 - b3 - b4 - 
          b5) - a6*b5 + b1*b5 + b2*b5 + b3*b5 + b4*b5 + b5^2) + 
      a2*(a5*a6 - a5*b1 - a6*b1 + b1^2 - a5*b2 - a6*b2 + b1*b2 + b2^2 - 
        a5*b3 - a6*b3 + b1*b3 + b2*b3 + b3^2 - a5*b4 - a6*b4 + b1*b4 + 
        b2*b4 + b3*b4 + b4^2 + a4*(a5 + a6 - b1 - b2 - b3 - b4 - b5) + 
        a3*(a4 + a5 + a6 - b1 - b2 - b3 - b4 - b5) - a5*b5 - a6*b5 + b1*b5 + 
        b2*b5 + b3*b5 + b4*b5 + b5^2)) + 
    a2*(-(a5*a6*b1) + a5*b1^2 + a6*b1^2 - b1^3 - a5*a6*b2 + a5*b1*b2 + 
      a6*b1*b2 - b1^2*b2 + a5*b2^2 + a6*b2^2 - b1*b2^2 - b2^3 - a5*a6*b3 + 
      a5*b1*b3 + a6*b1*b3 - b1^2*b3 + a5*b2*b3 + a6*b2*b3 - b1*b2*b3 - 
      b2^2*b3 + a5*b3^2 + a6*b3^2 - b1*b3^2 - b2*b3^2 - b3^3 - a5*a6*b4 + 
      a5*b1*b4 + a6*b1*b4 - b1^2*b4 + a5*b2*b4 + a6*b2*b4 - b1*b2*b4 - 
      b2^2*b4 + a5*b3*b4 + a6*b3*b4 - b1*b3*b4 - b2*b3*b4 - b3^2*b4 + 
      a5*b4^2 + a6*b4^2 - b1*b4^2 - b2*b4^2 - b3*b4^2 - b4^3 - 
      (b1^2 + b1*b2 + b2^2 + b1*b3 + b2*b3 + b3^2 + 
        a5*(a6 - b1 - b2 - b3 - b4) + (b1 + b2 + b3)*b4 + b4^2 - 
        a6*(b1 + b2 + b3 + b4))*b5 + (a5 + a6 - b1 - b2 - b3 - b4)*b5^2 - 
      b5^3 + a3*(-(a6*b1) + b1^2 - a6*b2 + b1*b2 + b2^2 - a6*b3 + b1*b3 + 
        b2*b3 + b3^2 - a6*b4 + b1*b4 + b2*b4 + b3*b4 + b4^2 + 
        a5*(a6 - b1 - b2 - b3 - b4 - b5) + a4*(a5 + a6 - b1 - b2 - b3 - b4 - 
          b5) - a6*b5 + b1*b5 + b2*b5 + b3*b5 + b4*b5 + b5^2) + 
      a4*(b1^2 + b1*b2 + b2^2 + b1*b3 + b2*b3 + b3^2 + b1*b4 + b2*b4 + 
        b3*b4 + b4^2 + a5*(a6 - b1 - b2 - b3 - b4 - b5) + 
        (b1 + b2 + b3 + b4)*b5 + b5^2 - a6*(b1 + b2 + b3 + b4 + b5))), 
  HypExp`Private`PZ[6, 4, {1, 3}] -> (a1 + a2 + a3 + a4 + a5 + a6 - b1 - b2 - 
     b3 - b4 - b5)*(a3*a4*a5 + a3*a4*a6 + a3*a5*a6 + a4*a5*a6 - a3*a4*b1 - 
     a3*a5*b1 - a4*a5*b1 - a3*a6*b1 - a4*a6*b1 - a5*a6*b1 + a3*b1^2 + 
     a4*b1^2 + a5*b1^2 + a6*b1^2 - b1^3 - a3*a4*b2 - a3*a5*b2 - a4*a5*b2 - 
     a3*a6*b2 - a4*a6*b2 - a5*a6*b2 + a3*b1*b2 + a4*b1*b2 + a5*b1*b2 + 
     a6*b1*b2 - b1^2*b2 + a3*b2^2 + a4*b2^2 + a5*b2^2 + a6*b2^2 - b1*b2^2 - 
     b2^3 - a3*a4*b3 - a3*a5*b3 - a4*a5*b3 - a3*a6*b3 - a4*a6*b3 - a5*a6*b3 + 
     a3*b1*b3 + a4*b1*b3 + a5*b1*b3 + a6*b1*b3 - b1^2*b3 + a3*b2*b3 + 
     a4*b2*b3 + a5*b2*b3 + a6*b2*b3 - b1*b2*b3 - b2^2*b3 + a3*b3^2 + 
     a4*b3^2 + a5*b3^2 + a6*b3^2 - b1*b3^2 - b2*b3^2 - b3^3 - a3*a4*b4 - 
     a3*a5*b4 - a4*a5*b4 - a3*a6*b4 - a4*a6*b4 - a5*a6*b4 + a3*b1*b4 + 
     a4*b1*b4 + a5*b1*b4 + a6*b1*b4 - b1^2*b4 + a3*b2*b4 + a4*b2*b4 + 
     a5*b2*b4 + a6*b2*b4 - b1*b2*b4 - b2^2*b4 + a3*b3*b4 + a4*b3*b4 + 
     a5*b3*b4 + a6*b3*b4 - b1*b3*b4 - b2*b3*b4 - b3^2*b4 + a3*b4^2 + 
     a4*b4^2 + a5*b4^2 + a6*b4^2 - b1*b4^2 - b2*b4^2 - b3*b4^2 - b4^3 - 
     (a5*a6 - a5*b1 - a6*b1 + b1^2 - a5*b2 - a6*b2 + b1*b2 + b2^2 - a5*b3 - 
       a6*b3 + b1*b3 + b2*b3 + b3^2 + a4*(a5 + a6 - b1 - b2 - b3 - b4) + 
       a3*(a4 + a5 + a6 - b1 - b2 - b3 - b4) - a5*b4 - a6*b4 + b1*b4 + 
       b2*b4 + b3*b4 + b4^2)*b5 + (a3 + a4 + a5 + a6 - b1 - b2 - b3 - b4)*
      b5^2 - b5^3 + a1*(a4*a5 + a4*a6 + a5*a6 - a4*b1 - a5*b1 - a6*b1 + 
       b1^2 - a4*b2 - a5*b2 - a6*b2 + b1*b2 + b2^2 - a4*b3 - a5*b3 - a6*b3 + 
       b1*b3 + b2*b3 + b3^2 - a4*b4 - a5*b4 - a6*b4 + b1*b4 + b2*b4 + b3*b4 + 
       b4^2 + a3*(a4 + a5 + a6 - b1 - b2 - b3 - b4 - b5) + 
       a2*(a3 + a4 + a5 + a6 - b1 - b2 - b3 - b4 - b5) - 
       (a4 + a5 + a6 - b1 - b2 - b3 - b4)*b5 + b5^2) + 
     a2*(a5*a6 - a5*b1 - a6*b1 + b1^2 - a5*b2 - a6*b2 + b1*b2 + b2^2 - 
       a5*b3 - a6*b3 + b1*b3 + b2*b3 + b3^2 - a5*b4 - a6*b4 + b1*b4 + b2*b4 + 
       b3*b4 + b4^2 + a4*(a5 + a6 - b1 - b2 - b3 - b4 - b5) + 
       a3*(a4 + a5 + a6 - b1 - b2 - b3 - b4 - b5) - a5*b5 - a6*b5 + b1*b5 + 
       b2*b5 + b3*b5 + b4*b5 + b5^2)), HypExp`Private`PZ[6, 4, {2, 2}] -> 
   (a3*a4 + a3*a5 + a4*a5 + a3*a6 + a4*a6 + a5*a6 - a3*b1 - a4*b1 - a5*b1 - 
     a6*b1 + b1^2 - a3*b2 - a4*b2 - a5*b2 - a6*b2 + b1*b2 + b2^2 - a3*b3 - 
     a4*b3 - a5*b3 - a6*b3 + b1*b3 + b2*b3 + b3^2 - a3*b4 - a4*b4 - a5*b4 - 
     a6*b4 + b1*b4 + b2*b4 + b3*b4 + b4^2 + 
     a2*(a3 + a4 + a5 + a6 - b1 - b2 - b3 - b4 - b5) + 
     a1*(a2 + a3 + a4 + a5 + a6 - b1 - b2 - b3 - b4 - b5) - 
     (a3 + a4 + a5 + a6 - b1 - b2 - b3 - b4)*b5 + b5^2)^2, 
  HypExp`Private`PZ[6, 4, {3, 1}] -> (a1 + a2 + a3 + a4 + a5 + a6 - b1 - b2 - 
     b3 - b4 - b5)*(a3*a4*a5 + a3*a4*a6 + a3*a5*a6 + a4*a5*a6 - a3*a4*b1 - 
     a3*a5*b1 - a4*a5*b1 - a3*a6*b1 - a4*a6*b1 - a5*a6*b1 + a3*b1^2 + 
     a4*b1^2 + a5*b1^2 + a6*b1^2 - b1^3 - a3*a4*b2 - a3*a5*b2 - a4*a5*b2 - 
     a3*a6*b2 - a4*a6*b2 - a5*a6*b2 + a3*b1*b2 + a4*b1*b2 + a5*b1*b2 + 
     a6*b1*b2 - b1^2*b2 + a3*b2^2 + a4*b2^2 + a5*b2^2 + a6*b2^2 - b1*b2^2 - 
     b2^3 - a3*a4*b3 - a3*a5*b3 - a4*a5*b3 - a3*a6*b3 - a4*a6*b3 - a5*a6*b3 + 
     a3*b1*b3 + a4*b1*b3 + a5*b1*b3 + a6*b1*b3 - b1^2*b3 + a3*b2*b3 + 
     a4*b2*b3 + a5*b2*b3 + a6*b2*b3 - b1*b2*b3 - b2^2*b3 + a3*b3^2 + 
     a4*b3^2 + a5*b3^2 + a6*b3^2 - b1*b3^2 - b2*b3^2 - b3^3 - a3*a4*b4 - 
     a3*a5*b4 - a4*a5*b4 - a3*a6*b4 - a4*a6*b4 - a5*a6*b4 + a3*b1*b4 + 
     a4*b1*b4 + a5*b1*b4 + a6*b1*b4 - b1^2*b4 + a3*b2*b4 + a4*b2*b4 + 
     a5*b2*b4 + a6*b2*b4 - b1*b2*b4 - b2^2*b4 + a3*b3*b4 + a4*b3*b4 + 
     a5*b3*b4 + a6*b3*b4 - b1*b3*b4 - b2*b3*b4 - b3^2*b4 + a3*b4^2 + 
     a4*b4^2 + a5*b4^2 + a6*b4^2 - b1*b4^2 - b2*b4^2 - b3*b4^2 - b4^3 - 
     (a5*a6 - a5*b1 - a6*b1 + b1^2 - a5*b2 - a6*b2 + b1*b2 + b2^2 - a5*b3 - 
       a6*b3 + b1*b3 + b2*b3 + b3^2 + a4*(a5 + a6 - b1 - b2 - b3 - b4) + 
       a3*(a4 + a5 + a6 - b1 - b2 - b3 - b4) - a5*b4 - a6*b4 + b1*b4 + 
       b2*b4 + b3*b4 + b4^2)*b5 + (a3 + a4 + a5 + a6 - b1 - b2 - b3 - b4)*
      b5^2 - b5^3 + a1*(a4*a5 + a4*a6 + a5*a6 - a4*b1 - a5*b1 - a6*b1 + 
       b1^2 - a4*b2 - a5*b2 - a6*b2 + b1*b2 + b2^2 - a4*b3 - a5*b3 - a6*b3 + 
       b1*b3 + b2*b3 + b3^2 - a4*b4 - a5*b4 - a6*b4 + b1*b4 + b2*b4 + b3*b4 + 
       b4^2 + a3*(a4 + a5 + a6 - b1 - b2 - b3 - b4 - b5) + 
       a2*(a3 + a4 + a5 + a6 - b1 - b2 - b3 - b4 - b5) - 
       (a4 + a5 + a6 - b1 - b2 - b3 - b4)*b5 + b5^2) + 
     a2*(a5*a6 - a5*b1 - a6*b1 + b1^2 - a5*b2 - a6*b2 + b1*b2 + b2^2 - 
       a5*b3 - a6*b3 + b1*b3 + b2*b3 + b3^2 - a5*b4 - a6*b4 + b1*b4 + b2*b4 + 
       b3*b4 + b4^2 + a4*(a5 + a6 - b1 - b2 - b3 - b4 - b5) + 
       a3*(a4 + a5 + a6 - b1 - b2 - b3 - b4 - b5) - a5*b5 - a6*b5 + b1*b5 + 
       b2*b5 + b3*b5 + b4*b5 + b5^2)), HypExp`Private`PZ[6, 4, {1, 1, 2}] -> 
   (a1 + a2 + a3 + a4 + a5 + a6 - b1 - b2 - b3 - b4 - b5)^2*
    (a3*a4 + a3*a5 + a4*a5 + a3*a6 + a4*a6 + a5*a6 - a3*b1 - a4*b1 - a5*b1 - 
     a6*b1 + b1^2 - a3*b2 - a4*b2 - a5*b2 - a6*b2 + b1*b2 + b2^2 - a3*b3 - 
     a4*b3 - a5*b3 - a6*b3 + b1*b3 + b2*b3 + b3^2 - a3*b4 - a4*b4 - a5*b4 - 
     a6*b4 + b1*b4 + b2*b4 + b3*b4 + b4^2 + 
     a2*(a3 + a4 + a5 + a6 - b1 - b2 - b3 - b4 - b5) + 
     a1*(a2 + a3 + a4 + a5 + a6 - b1 - b2 - b3 - b4 - b5) - 
     (a3 + a4 + a5 + a6 - b1 - b2 - b3 - b4)*b5 + b5^2), 
  HypExp`Private`PZ[6, 4, {1, 2, 1}] -> 
   (a1 + a2 + a3 + a4 + a5 + a6 - b1 - b2 - b3 - b4 - b5)^2*
    (a3*a4 + a3*a5 + a4*a5 + a3*a6 + a4*a6 + a5*a6 - a3*b1 - a4*b1 - a5*b1 - 
     a6*b1 + b1^2 - a3*b2 - a4*b2 - a5*b2 - a6*b2 + b1*b2 + b2^2 - a3*b3 - 
     a4*b3 - a5*b3 - a6*b3 + b1*b3 + b2*b3 + b3^2 - a3*b4 - a4*b4 - a5*b4 - 
     a6*b4 + b1*b4 + b2*b4 + b3*b4 + b4^2 + 
     a2*(a3 + a4 + a5 + a6 - b1 - b2 - b3 - b4 - b5) + 
     a1*(a2 + a3 + a4 + a5 + a6 - b1 - b2 - b3 - b4 - b5) - 
     (a3 + a4 + a5 + a6 - b1 - b2 - b3 - b4)*b5 + b5^2), 
  HypExp`Private`PZ[6, 4, {2, 1, 1}] -> 
   (a1 + a2 + a3 + a4 + a5 + a6 - b1 - b2 - b3 - b4 - b5)^2*
    (a3*a4 + a3*a5 + a4*a5 + a3*a6 + a4*a6 + a5*a6 - a3*b1 - a4*b1 - a5*b1 - 
     a6*b1 + b1^2 - a3*b2 - a4*b2 - a5*b2 - a6*b2 + b1*b2 + b2^2 - a3*b3 - 
     a4*b3 - a5*b3 - a6*b3 + b1*b3 + b2*b3 + b3^2 - a3*b4 - a4*b4 - a5*b4 - 
     a6*b4 + b1*b4 + b2*b4 + b3*b4 + b4^2 + 
     a2*(a3 + a4 + a5 + a6 - b1 - b2 - b3 - b4 - b5) + 
     a1*(a2 + a3 + a4 + a5 + a6 - b1 - b2 - b3 - b4 - b5) - 
     (a3 + a4 + a5 + a6 - b1 - b2 - b3 - b4)*b5 + b5^2), 
  HypExp`Private`PZ[6, 4, {1, 1, 1, 1}] -> 
   (a1 + a2 + a3 + a4 + a5 + a6 - b1 - b2 - b3 - b4 - b5)^4}]


==> anc/HypExp/PZRule7.m <==
Function[{a1, a2, a3, a4, a5, a6, a7, b1, b2, b3, b4, b5, b6}, 
 {HypExp`Private`PZ[7, 1, {1}] -> a1 + a2 + a3 + a4 + a5 + a6 + a7 - b1 - 
    b2 - b3 - b4 - b5 - b6, HypExp`Private`PZ[7, 2, {2}] -> 
   a3*a4 + a3*a5 + a4*a5 + a3*a6 + a4*a6 + a5*a6 + a3*a7 + a4*a7 + a5*a7 + 
    a6*a7 - a3*b1 - a4*b1 - a5*b1 - a6*b1 - a7*b1 + b1^2 - a3*b2 - a4*b2 - 
    a5*b2 - a6*b2 - a7*b2 + b1*b2 + b2^2 - a3*b3 - a4*b3 - a5*b3 - a6*b3 - 
    a7*b3 + b1*b3 + b2*b3 + b3^2 - a3*b4 - a4*b4 - a5*b4 - a6*b4 - a7*b4 + 
    b1*b4 + b2*b4 + b3*b4 + b4^2 - a3*b5 - a4*b5 - a5*b5 - a6*b5 - a7*b5 + 
    b1*b5 + b2*b5 + b3*b5 + b4*b5 + b5^2 + 
    a2*(a3 + a4 + a5 + a6 + a7 - b1 - b2 - b3 - b4 - b5 - b6) + 
    a1*(a2 + a3 + a4 + a5 + a6 + a7 - b1 - b2 - b3 - b4 - b5 - b6) - 
    (a3 + a4 + a5 + a6 + a7 - b1 - b2 - b3 - b4 - b5)*b6 + b6^2, 
  HypExp`Private`PZ[7, 2, {1, 1}] -> (a1 + a2 + a3 + a4 + a5 + a6 + a7 - b1 - 
     b2 - b3 - b4 - b5 - b6)^2, HypExp`Private`PZ[7, 3, {3}] -> 
   a3*a4*a5 + a3*a4*a6 + a3*a5*a6 + a4*a5*a6 + a3*a4*a7 + a3*a5*a7 + 
    a4*a5*a7 + a3*a6*a7 + a4*a6*a7 + a5*a6*a7 - a3*a4*b1 - a3*a5*b1 - 
    a4*a5*b1 - a3*a6*b1 - a4*a6*b1 - a5*a6*b1 - a3*a7*b1 - a4*a7*b1 - 
    a5*a7*b1 - a6*a7*b1 + a3*b1^2 + a4*b1^2 + a5*b1^2 + a6*b1^2 + a7*b1^2 - 
    b1^3 - a3*a4*b2 - a3*a5*b2 - a4*a5*b2 - a3*a6*b2 - a4*a6*b2 - a5*a6*b2 - 
    a3*a7*b2 - a4*a7*b2 - a5*a7*b2 - a6*a7*b2 + a3*b1*b2 + a4*b1*b2 + 
    a5*b1*b2 + a6*b1*b2 + a7*b1*b2 - b1^2*b2 + a3*b2^2 + a4*b2^2 + a5*b2^2 + 
    a6*b2^2 + a7*b2^2 - b1*b2^2 - b2^3 - a3*a4*b3 - a3*a5*b3 - a4*a5*b3 - 
    a3*a6*b3 - a4*a6*b3 - a5*a6*b3 - a3*a7*b3 - a4*a7*b3 - a5*a7*b3 - 
    a6*a7*b3 + a3*b1*b3 + a4*b1*b3 + a5*b1*b3 + a6*b1*b3 + a7*b1*b3 - 
    b1^2*b3 + a3*b2*b3 + a4*b2*b3 + a5*b2*b3 + a6*b2*b3 + a7*b2*b3 - 
    b1*b2*b3 - b2^2*b3 + a3*b3^2 + a4*b3^2 + a5*b3^2 + a6*b3^2 + a7*b3^2 - 
    b1*b3^2 - b2*b3^2 - b3^3 - a3*a4*b4 - a3*a5*b4 - a4*a5*b4 - a3*a6*b4 - 
    a4*a6*b4 - a5*a6*b4 - a3*a7*b4 - a4*a7*b4 - a5*a7*b4 - a6*a7*b4 + 
    a3*b1*b4 + a4*b1*b4 + a5*b1*b4 + a6*b1*b4 + a7*b1*b4 - b1^2*b4 + 
    a3*b2*b4 + a4*b2*b4 + a5*b2*b4 + a6*b2*b4 + a7*b2*b4 - b1*b2*b4 - 
    b2^2*b4 + a3*b3*b4 + a4*b3*b4 + a5*b3*b4 + a6*b3*b4 + a7*b3*b4 - 
    b1*b3*b4 - b2*b3*b4 - b3^2*b4 + a3*b4^2 + a4*b4^2 + a5*b4^2 + a6*b4^2 + 
    a7*b4^2 - b1*b4^2 - b2*b4^2 - b3*b4^2 - b4^3 - a3*a4*b5 - a3*a5*b5 - 
    a4*a5*b5 - a3*a6*b5 - a4*a6*b5 - a5*a6*b5 - a3*a7*b5 - a4*a7*b5 - 
    a5*a7*b5 - a6*a7*b5 + a3*b1*b5 + a4*b1*b5 + a5*b1*b5 + a6*b1*b5 + 
    a7*b1*b5 - b1^2*b5 + a3*b2*b5 + a4*b2*b5 + a5*b2*b5 + a6*b2*b5 + 
    a7*b2*b5 - b1*b2*b5 - b2^2*b5 + a3*b3*b5 + a4*b3*b5 + a5*b3*b5 + 
    a6*b3*b5 + a7*b3*b5 - b1*b3*b5 - b2*b3*b5 - b3^2*b5 + a3*b4*b5 + 
    a4*b4*b5 + a5*b4*b5 + a6*b4*b5 + a7*b4*b5 - b1*b4*b5 - b2*b4*b5 - 
    b3*b4*b5 - b4^2*b5 + a3*b5^2 + a4*b5^2 + a5*b5^2 + a6*b5^2 + a7*b5^2 - 
    b1*b5^2 - b2*b5^2 - b3*b5^2 - b4*b5^2 - b5^3 - 
    (a5*a6 + a5*a7 + a6*a7 - a5*b1 - a6*b1 - a7*b1 + b1^2 - a5*b2 - a6*b2 - 
      a7*b2 + b1*b2 + b2^2 - a5*b3 - a6*b3 - a7*b3 + b1*b3 + b2*b3 + b3^2 - 
      a5*b4 - a6*b4 - a7*b4 + b1*b4 + b2*b4 + b3*b4 + b4^2 + 
      a4*(a5 + a6 + a7 - b1 - b2 - b3 - b4 - b5) + 
      a3*(a4 + a5 + a6 + a7 - b1 - b2 - b3 - b4 - b5) - 
      (a5 + a6 + a7 - b1 - b2 - b3 - b4)*b5 + b5^2)*b6 + 
    (a3 + a4 + a5 + a6 + a7 - b1 - b2 - b3 - b4 - b5)*b6^2 - b6^3 + 
    a2*(a5*a6 + a5*a7 + a6*a7 - a5*b1 - a6*b1 - a7*b1 + b1^2 - a5*b2 - 
      a6*b2 - a7*b2 + b1*b2 + b2^2 - a5*b3 - a6*b3 - a7*b3 + b1*b3 + b2*b3 + 
      b3^2 - a5*b4 - a6*b4 - a7*b4 + b1*b4 + b2*b4 + b3*b4 + b4^2 - a5*b5 - 
      a6*b5 - a7*b5 + b1*b5 + b2*b5 + b3*b5 + b4*b5 + b5^2 + 
      a4*(a5 + a6 + a7 - b1 - b2 - b3 - b4 - b5 - b6) + 
      a3*(a4 + a5 + a6 + a7 - b1 - b2 - b3 - b4 - b5 - b6) - 
      (a5 + a6 + a7 - b1 - b2 - b3 - b4 - b5)*b6 + b6^2) + 
    a1*(a4*a5 + a4*a6 + a5*a6 + a4*a7 + a5*a7 + a6*a7 - a4*b1 - a5*b1 - 
      a6*b1 - a7*b1 + b1^2 - a4*b2 - a5*b2 - a6*b2 - a7*b2 + b1*b2 + b2^2 - 
      a4*b3 - a5*b3 - a6*b3 - a7*b3 + b1*b3 + b2*b3 + b3^2 - a4*b4 - a5*b4 - 
      a6*b4 - a7*b4 + b1*b4 + b2*b4 + b3*b4 + b4^2 - a4*b5 - a5*b5 - a6*b5 - 
      a7*b5 + b1*b5 + b2*b5 + b3*b5 + b4*b5 + b5^2 + 
      a3*(a4 + a5 + a6 + a7 - b1 - b2 - b3 - b4 - b5 - b6) + 
      a2*(a3 + a4 + a5 + a6 + a7 - b1 - b2 - b3 - b4 - b5 - b6) - 
      (a4 + a5 + a6 + a7 - b1 - b2 - b3 - b4 - b5)*b6 + b6^2), 
  HypExp`Private`PZ[7, 3, {1, 2}] -> (a1 + a2 + a3 + a4 + a5 + a6 + a7 - b1 - 
     b2 - b3 - b4 - b5 - b6)*(a3*a4 + a3*a5 + a4*a5 + a3*a6 + a4*a6 + a5*a6 + 
     a3*a7 + a4*a7 + a5*a7 + a6*a7 - a3*b1 - a4*b1 - a5*b1 - a6*b1 - a7*b1 + 
     b1^2 - a3*b2 - a4*b2 - a5*b2 - a6*b2 - a7*b2 + b1*b2 + b2^2 - a3*b3 - 
     a4*b3 - a5*b3 - a6*b3 - a7*b3 + b1*b3 + b2*b3 + b3^2 - a3*b4 - a4*b4 - 
     a5*b4 - a6*b4 - a7*b4 + b1*b4 + b2*b4 + b3*b4 + b4^2 - a3*b5 - a4*b5 - 
     a5*b5 - a6*b5 - a7*b5 + b1*b5 + b2*b5 + b3*b5 + b4*b5 + b5^2 + 
     a2*(a3 + a4 + a5 + a6 + a7 - b1 - b2 - b3 - b4 - b5 - b6) + 
     a1*(a2 + a3 + a4 + a5 + a6 + a7 - b1 - b2 - b3 - b4 - b5 - b6) - 
     (a3 + a4 + a5 + a6 + a7 - b1 - b2 - b3 - b4 - b5)*b6 + b6^2), 
  HypExp`Private`PZ[7, 3, {2, 1}] -> (a1 + a2 + a3 + a4 + a5 + a6 + a7 - b1 - 
     b2 - b3 - b4 - b5 - b6)*(a3*a4 + a3*a5 + a4*a5 + a3*a6 + a4*a6 + a5*a6 + 
     a3*a7 + a4*a7 + a5*a7 + a6*a7 - a3*b1 - a4*b1 - a5*b1 - a6*b1 - a7*b1 + 
     b1^2 - a3*b2 - a4*b2 - a5*b2 - a6*b2 - a7*b2 + b1*b2 + b2^2 - a3*b3 - 
     a4*b3 - a5*b3 - a6*b3 - a7*b3 + b1*b3 + b2*b3 + b3^2 - a3*b4 - a4*b4 - 
     a5*b4 - a6*b4 - a7*b4 + b1*b4 + b2*b4 + b3*b4 + b4^2 - a3*b5 - a4*b5 - 
     a5*b5 - a6*b5 - a7*b5 + b1*b5 + b2*b5 + b3*b5 + b4*b5 + b5^2 + 
     a2*(a3 + a4 + a5 + a6 + a7 - b1 - b2 - b3 - b4 - b5 - b6) + 
     a1*(a2 + a3 + a4 + a5 + a6 + a7 - b1 - b2 - b3 - b4 - b5 - b6) - 
     (a3 + a4 + a5 + a6 + a7 - b1 - b2 - b3 - b4 - b5)*b6 + b6^2), 
  HypExp`Private`PZ[7, 3, {1, 1, 1}] -> 
   (a1 + a2 + a3 + a4 + a5 + a6 + a7 - b1 - b2 - b3 - b4 - b5 - b6)^3}]


==> anc/HypExp/PZRule8.m <==
Function[{a1, a2, a3, a4, a5, a6, a7, a8, b1, b2, b3, b4, b5, b6, b7}, 
 {HypExp`Private`PZ[8, 1, {1}] -> a1 + a2 + a3 + a4 + a5 + a6 + a7 + a8 - 
    b1 - b2 - b3 - b4 - b5 - b6 - b7, HypExp`Private`PZ[8, 2, {2}] -> 
   a3*a4 + a3*a5 + a4*a5 + a3*a6 + a4*a6 + a5*a6 + a3*a7 + a4*a7 + a5*a7 + 
    a6*a7 + a3*a8 + a4*a8 + a5*a8 + a6*a8 + a7*a8 - a3*b1 - a4*b1 - a5*b1 - 
    a6*b1 - a7*b1 - a8*b1 + b1^2 - a3*b2 - a4*b2 - a5*b2 - a6*b2 - a7*b2 - 
    a8*b2 + b1*b2 + b2^2 - a3*b3 - a4*b3 - a5*b3 - a6*b3 - a7*b3 - a8*b3 + 
    b1*b3 + b2*b3 + b3^2 - a3*b4 - a4*b4 - a5*b4 - a6*b4 - a7*b4 - a8*b4 + 
    b1*b4 + b2*b4 + b3*b4 + b4^2 - a3*b5 - a4*b5 - a5*b5 - a6*b5 - a7*b5 - 
    a8*b5 + b1*b5 + b2*b5 + b3*b5 + b4*b5 + b5^2 - a3*b6 - a4*b6 - a5*b6 - 
    a6*b6 - a7*b6 - a8*b6 + b1*b6 + b2*b6 + b3*b6 + b4*b6 + b5*b6 + b6^2 + 
    a2*(a3 + a4 + a5 + a6 + a7 + a8 - b1 - b2 - b3 - b4 - b5 - b6 - b7) + 
    a1*(a2 + a3 + a4 + a5 + a6 + a7 + a8 - b1 - b2 - b3 - b4 - b5 - b6 - 
      b7) - (a3 + a4 + a5 + a6 + a7 + a8 - b1 - b2 - b3 - b4 - b5 - b6)*b7 + 
    b7^2, HypExp`Private`PZ[8, 2, {1, 1}] -> 
   (a1 + a2 + a3 + a4 + a5 + a6 + a7 + a8 - b1 - b2 - b3 - b4 - b5 - b6 - b7)^
    2, HypExp`Private`PZ[8, 3, {3}] -> a3*a4*a5 + a3*a4*a6 + a3*a5*a6 + 
    a4*a5*a6 + a3*a4*a7 + a3*a5*a7 + a4*a5*a7 + a3*a6*a7 + a4*a6*a7 + 
    a5*a6*a7 + a3*a4*a8 + a3*a5*a8 + a4*a5*a8 + a3*a6*a8 + a4*a6*a8 + 
    a5*a6*a8 + a3*a7*a8 + a4*a7*a8 + a5*a7*a8 + a6*a7*a8 - a3*a4*b1 - 
    a3*a5*b1 - a4*a5*b1 - a3*a6*b1 - a4*a6*b1 - a5*a6*b1 - a3*a7*b1 - 
    a4*a7*b1 - a5*a7*b1 - a6*a7*b1 - a3*a8*b1 - a4*a8*b1 - a5*a8*b1 - 
    a6*a8*b1 - a7*a8*b1 + a3*b1^2 + a4*b1^2 + a5*b1^2 + a6*b1^2 + a7*b1^2 + 
    a8*b1^2 - b1^3 - a3*a4*b2 - a3*a5*b2 - a4*a5*b2 - a3*a6*b2 - a4*a6*b2 - 
    a5*a6*b2 - a3*a7*b2 - a4*a7*b2 - a5*a7*b2 - a6*a7*b2 - a3*a8*b2 - 
    a4*a8*b2 - a5*a8*b2 - a6*a8*b2 - a7*a8*b2 + a3*b1*b2 + a4*b1*b2 + 
    a5*b1*b2 + a6*b1*b2 + a7*b1*b2 + a8*b1*b2 - b1^2*b2 + a3*b2^2 + a4*b2^2 + 
    a5*b2^2 + a6*b2^2 + a7*b2^2 + a8*b2^2 - b1*b2^2 - b2^3 - a3*a4*b3 - 
    a3*a5*b3 - a4*a5*b3 - a3*a6*b3 - a4*a6*b3 - a5*a6*b3 - a3*a7*b3 - 
    a4*a7*b3 - a5*a7*b3 - a6*a7*b3 - a3*a8*b3 - a4*a8*b3 - a5*a8*b3 - 
    a6*a8*b3 - a7*a8*b3 + a3*b1*b3 + a4*b1*b3 + a5*b1*b3 + a6*b1*b3 + 
    a7*b1*b3 + a8*b1*b3 - b1^2*b3 + a3*b2*b3 + a4*b2*b3 + a5*b2*b3 + 
    a6*b2*b3 + a7*b2*b3 + a8*b2*b3 - b1*b2*b3 - b2^2*b3 + a3*b3^2 + a4*b3^2 + 
    a5*b3^2 + a6*b3^2 + a7*b3^2 + a8*b3^2 - b1*b3^2 - b2*b3^2 - b3^3 - 
    a3*a4*b4 - a3*a5*b4 - a4*a5*b4 - a3*a6*b4 - a4*a6*b4 - a5*a6*b4 - 
    a3*a7*b4 - a4*a7*b4 - a5*a7*b4 - a6*a7*b4 - a3*a8*b4 - a4*a8*b4 - 
    a5*a8*b4 - a6*a8*b4 - a7*a8*b4 + a3*b1*b4 + a4*b1*b4 + a5*b1*b4 + 
    a6*b1*b4 + a7*b1*b4 + a8*b1*b4 - b1^2*b4 + a3*b2*b4 + a4*b2*b4 + 
    a5*b2*b4 + a6*b2*b4 + a7*b2*b4 + a8*b2*b4 - b1*b2*b4 - b2^2*b4 + 
    a3*b3*b4 + a4*b3*b4 + a5*b3*b4 + a6*b3*b4 + a7*b3*b4 + a8*b3*b4 - 
    b1*b3*b4 - b2*b3*b4 - b3^2*b4 + a3*b4^2 + a4*b4^2 + a5*b4^2 + a6*b4^2 + 
    a7*b4^2 + a8*b4^2 - b1*b4^2 - b2*b4^2 - b3*b4^2 - b4^3 - a3*a4*b5 - 
    a3*a5*b5 - a4*a5*b5 - a3*a6*b5 - a4*a6*b5 - a5*a6*b5 - a3*a7*b5 - 
    a4*a7*b5 - a5*a7*b5 - a6*a7*b5 - a3*a8*b5 - a4*a8*b5 - a5*a8*b5 - 
    a6*a8*b5 - a7*a8*b5 + a3*b1*b5 + a4*b1*b5 + a5*b1*b5 + a6*b1*b5 + 
    a7*b1*b5 + a8*b1*b5 - b1^2*b5 + a3*b2*b5 + a4*b2*b5 + a5*b2*b5 + 
    a6*b2*b5 + a7*b2*b5 + a8*b2*b5 - b1*b2*b5 - b2^2*b5 + a3*b3*b5 + 
    a4*b3*b5 + a5*b3*b5 + a6*b3*b5 + a7*b3*b5 + a8*b3*b5 - b1*b3*b5 - 
    b2*b3*b5 - b3^2*b5 + a3*b4*b5 + a4*b4*b5 + a5*b4*b5 + a6*b4*b5 + 
    a7*b4*b5 + a8*b4*b5 - b1*b4*b5 - b2*b4*b5 - b3*b4*b5 - b4^2*b5 + 
    a3*b5^2 + a4*b5^2 + a5*b5^2 + a6*b5^2 + a7*b5^2 + a8*b5^2 - b1*b5^2 - 
    b2*b5^2 - b3*b5^2 - b4*b5^2 - b5^3 - a3*a4*b6 - a3*a5*b6 - a4*a5*b6 - 
    a3*a6*b6 - a4*a6*b6 - a5*a6*b6 - a3*a7*b6 - a4*a7*b6 - a5*a7*b6 - 
    a6*a7*b6 - a3*a8*b6 - a4*a8*b6 - a5*a8*b6 - a6*a8*b6 - a7*a8*b6 + 
    a3*b1*b6 + a4*b1*b6 + a5*b1*b6 + a6*b1*b6 + a7*b1*b6 + a8*b1*b6 - 
    b1^2*b6 + a3*b2*b6 + a4*b2*b6 + a5*b2*b6 + a6*b2*b6 + a7*b2*b6 + 
    a8*b2*b6 - b1*b2*b6 - b2^2*b6 + a3*b3*b6 + a4*b3*b6 + a5*b3*b6 + 
    a6*b3*b6 + a7*b3*b6 + a8*b3*b6 - b1*b3*b6 - b2*b3*b6 - b3^2*b6 + 
    a3*b4*b6 + a4*b4*b6 + a5*b4*b6 + a6*b4*b6 + a7*b4*b6 + a8*b4*b6 - 
    b1*b4*b6 - b2*b4*b6 - b3*b4*b6 - b4^2*b6 + a3*b5*b6 + a4*b5*b6 + 
    a5*b5*b6 + a6*b5*b6 + a7*b5*b6 + a8*b5*b6 - b1*b5*b6 - b2*b5*b6 - 
    b3*b5*b6 - b4*b5*b6 - b5^2*b6 + a3*b6^2 + a4*b6^2 + a5*b6^2 + a6*b6^2 + 
    a7*b6^2 + a8*b6^2 - b1*b6^2 - b2*b6^2 - b3*b6^2 - b4*b6^2 - b5*b6^2 - 
    b6^3 - (a5*a6 + a5*a7 + a6*a7 + a5*a8 + a6*a8 + a7*a8 - a5*b1 - a6*b1 - 
      a7*b1 - a8*b1 + b1^2 - a5*b2 - a6*b2 - a7*b2 - a8*b2 + b1*b2 + b2^2 - 
      a5*b3 - a6*b3 - a7*b3 - a8*b3 + b1*b3 + b2*b3 + b3^2 - a5*b4 - a6*b4 - 
      a7*b4 - a8*b4 + b1*b4 + b2*b4 + b3*b4 + b4^2 - a5*b5 - a6*b5 - a7*b5 - 
      a8*b5 + b1*b5 + b2*b5 + b3*b5 + b4*b5 + b5^2 + 
      a4*(a5 + a6 + a7 + a8 - b1 - b2 - b3 - b4 - b5 - b6) + 
      a3*(a4 + a5 + a6 + a7 + a8 - b1 - b2 - b3 - b4 - b5 - b6) - 
      (a5 + a6 + a7 + a8 - b1 - b2 - b3 - b4 - b5)*b6 + b6^2)*b7 + 
    (a3 + a4 + a5 + a6 + a7 + a8 - b1 - b2 - b3 - b4 - b5 - b6)*b7^2 - b7^3 + 
    a2*(a5*a6 + a5*a7 + a6*a7 + a5*a8 + a6*a8 + a7*a8 - a5*b1 - a6*b1 - 
      a7*b1 - a8*b1 + b1^2 - a5*b2 - a6*b2 - a7*b2 - a8*b2 + b1*b2 + b2^2 - 
      a5*b3 - a6*b3 - a7*b3 - a8*b3 + b1*b3 + b2*b3 + b3^2 - a5*b4 - a6*b4 - 
      a7*b4 - a8*b4 + b1*b4 + b2*b4 + b3*b4 + b4^2 - a5*b5 - a6*b5 - a7*b5 - 
      a8*b5 + b1*b5 + b2*b5 + b3*b5 + b4*b5 + b5^2 - a5*b6 - a6*b6 - a7*b6 - 
      a8*b6 + b1*b6 + b2*b6 + b3*b6 + b4*b6 + b5*b6 + b6^2 + 
      a4*(a5 + a6 + a7 + a8 - b1 - b2 - b3 - b4 - b5 - b6 - b7) + 
      a3*(a4 + a5 + a6 + a7 + a8 - b1 - b2 - b3 - b4 - b5 - b6 - b7) - 
      (a5 + a6 + a7 + a8 - b1 - b2 - b3 - b4 - b5 - b6)*b7 + b7^2) + 
    a1*(a4*a5 + a4*a6 + a5*a6 + a4*a7 + a5*a7 + a6*a7 + a4*a8 + a5*a8 + 
      a6*a8 + a7*a8 - a4*b1 - a5*b1 - a6*b1 - a7*b1 - a8*b1 + b1^2 - a4*b2 - 
      a5*b2 - a6*b2 - a7*b2 - a8*b2 + b1*b2 + b2^2 - a4*b3 - a5*b3 - a6*b3 - 
      a7*b3 - a8*b3 + b1*b3 + b2*b3 + b3^2 - a4*b4 - a5*b4 - a6*b4 - a7*b4 - 
      a8*b4 + b1*b4 + b2*b4 + b3*b4 + b4^2 - a4*b5 - a5*b5 - a6*b5 - a7*b5 - 
      a8*b5 + b1*b5 + b2*b5 + b3*b5 + b4*b5 + b5^2 - a4*b6 - a5*b6 - a6*b6 - 
      a7*b6 - a8*b6 + b1*b6 + b2*b6 + b3*b6 + b4*b6 + b5*b6 + b6^2 + 
      a3*(a4 + a5 + a6 + a7 + a8 - b1 - b2 - b3 - b4 - b5 - b6 - b7) + 
      a2*(a3 + a4 + a5 + a6 + a7 + a8 - b1 - b2 - b3 - b4 - b5 - b6 - b7) - 
      (a4 + a5 + a6 + a7 + a8 - b1 - b2 - b3 - b4 - b5 - b6)*b7 + b7^2), 
  HypExp`Private`PZ[8, 3, {1, 2}] -> (a1 + a2 + a3 + a4 + a5 + a6 + a7 + a8 - 
     b1 - b2 - b3 - b4 - b5 - b6 - b7)*(a3*a4 + a3*a5 + a4*a5 + a3*a6 + 
     a4*a6 + a5*a6 + a3*a7 + a4*a7 + a5*a7 + a6*a7 + a3*a8 + a4*a8 + a5*a8 + 
     a6*a8 + a7*a8 - a3*b1 - a4*b1 - a5*b1 - a6*b1 - a7*b1 - a8*b1 + b1^2 - 
     a3*b2 - a4*b2 - a5*b2 - a6*b2 - a7*b2 - a8*b2 + b1*b2 + b2^2 - a3*b3 - 
     a4*b3 - a5*b3 - a6*b3 - a7*b3 - a8*b3 + b1*b3 + b2*b3 + b3^2 - a3*b4 - 
     a4*b4 - a5*b4 - a6*b4 - a7*b4 - a8*b4 + b1*b4 + b2*b4 + b3*b4 + b4^2 - 
     a3*b5 - a4*b5 - a5*b5 - a6*b5 - a7*b5 - a8*b5 + b1*b5 + b2*b5 + b3*b5 + 
     b4*b5 + b5^2 - a3*b6 - a4*b6 - a5*b6 - a6*b6 - a7*b6 - a8*b6 + b1*b6 + 
     b2*b6 + b3*b6 + b4*b6 + b5*b6 + b6^2 + 
     a2*(a3 + a4 + a5 + a6 + a7 + a8 - b1 - b2 - b3 - b4 - b5 - b6 - b7) + 
     a1*(a2 + a3 + a4 + a5 + a6 + a7 + a8 - b1 - b2 - b3 - b4 - b5 - b6 - 
       b7) - (a3 + a4 + a5 + a6 + a7 + a8 - b1 - b2 - b3 - b4 - b5 - b6)*b7 + 
     b7^2), HypExp`Private`PZ[8, 3, {2, 1}] -> 
   (a1 + a2 + a3 + a4 + a5 + a6 + a7 + a8 - b1 - b2 - b3 - b4 - b5 - b6 - b7)*
    (a3*a4 + a3*a5 + a4*a5 + a3*a6 + a4*a6 + a5*a6 + a3*a7 + a4*a7 + a5*a7 + 
     a6*a7 + a3*a8 + a4*a8 + a5*a8 + a6*a8 + a7*a8 - a3*b1 - a4*b1 - a5*b1 - 
     a6*b1 - a7*b1 - a8*b1 + b1^2 - a3*b2 - a4*b2 - a5*b2 - a6*b2 - a7*b2 - 
     a8*b2 + b1*b2 + b2^2 - a3*b3 - a4*b3 - a5*b3 - a6*b3 - a7*b3 - a8*b3 + 
     b1*b3 + b2*b3 + b3^2 - a3*b4 - a4*b4 - a5*b4 - a6*b4 - a7*b4 - a8*b4 + 
     b1*b4 + b2*b4 + b3*b4 + b4^2 - a3*b5 - a4*b5 - a5*b5 - a6*b5 - a7*b5 - 
     a8*b5 + b1*b5 + b2*b5 + b3*b5 + b4*b5 + b5^2 - a3*b6 - a4*b6 - a5*b6 - 
     a6*b6 - a7*b6 - a8*b6 + b1*b6 + b2*b6 + b3*b6 + b4*b6 + b5*b6 + b6^2 + 
     a2*(a3 + a4 + a5 + a6 + a7 + a8 - b1 - b2 - b3 - b4 - b5 - b6 - b7) + 
     a1*(a2 + a3 + a4 + a5 + a6 + a7 + a8 - b1 - b2 - b3 - b4 - b5 - b6 - 
       b7) - (a3 + a4 + a5 + a6 + a7 + a8 - b1 - b2 - b3 - b4 - b5 - b6)*b7 + 
     b7^2), HypExp`Private`PZ[8, 3, {1, 1, 1}] -> 
   (a1 + a2 + a3 + a4 + a5 + a6 + a7 + a8 - b1 - b2 - b3 - b4 - b5 - b6 - b7)^
    3}]


==> anc/HypExp/PZRule9.m <==
Function[{a1, a2, a3, a4, a5, a6, a7, a8, a9, b1, b2, b3, b4, b5, b6, b7, 
  b8}, {HypExp`Private`PZ[9, 1, {1}] -> a1 + a2 + a3 + a4 + a5 + a6 + a7 + 
    a8 + a9 - b1 - b2 - b3 - b4 - b5 - b6 - b7 - b8, 
  HypExp`Private`PZ[9, 2, {2}] -> a3*a4 + a3*a5 + a4*a5 + a3*a6 + a4*a6 + 
    a5*a6 + a3*a7 + a4*a7 + a5*a7 + a6*a7 + a3*a8 + a4*a8 + a5*a8 + a6*a8 + 
    a7*a8 + a3*a9 + a4*a9 + a5*a9 + a6*a9 + a7*a9 + a8*a9 - a3*b1 - a4*b1 - 
    a5*b1 - a6*b1 - a7*b1 - a8*b1 - a9*b1 + b1^2 - a3*b2 - a4*b2 - a5*b2 - 
    a6*b2 - a7*b2 - a8*b2 - a9*b2 + b1*b2 + b2^2 - a3*b3 - a4*b3 - a5*b3 - 
    a6*b3 - a7*b3 - a8*b3 - a9*b3 + b1*b3 + b2*b3 + b3^2 - a3*b4 - a4*b4 - 
    a5*b4 - a6*b4 - a7*b4 - a8*b4 - a9*b4 + b1*b4 + b2*b4 + b3*b4 + b4^2 - 
    a3*b5 - a4*b5 - a5*b5 - a6*b5 - a7*b5 - a8*b5 - a9*b5 + b1*b5 + b2*b5 + 
    b3*b5 + b4*b5 + b5^2 - a3*b6 - a4*b6 - a5*b6 - a6*b6 - a7*b6 - a8*b6 - 
    a9*b6 + b1*b6 + b2*b6 + b3*b6 + b4*b6 + b5*b6 + b6^2 - a3*b7 - a4*b7 - 
    a5*b7 - a6*b7 - a7*b7 - a8*b7 - a9*b7 + b1*b7 + b2*b7 + b3*b7 + b4*b7 + 
    b5*b7 + b6*b7 + b7^2 + a2*(a3 + a4 + a5 + a6 + a7 + a8 + a9 - b1 - b2 - 
      b3 - b4 - b5 - b6 - b7 - b8) + a1*(a2 + a3 + a4 + a5 + a6 + a7 + a8 + 
      a9 - b1 - b2 - b3 - b4 - b5 - b6 - b7 - b8) - 
    (a3 + a4 + a5 + a6 + a7 + a8 + a9 - b1 - b2 - b3 - b4 - b5 - b6 - b7)*
     b8 + b8^2, HypExp`Private`PZ[9, 2, {1, 1}] -> 
   (a1 + a2 + a3 + a4 + a5 + a6 + a7 + a8 + a9 - b1 - b2 - b3 - b4 - b5 - 
     b6 - b7 - b8)^2, HypExp`Private`PZ[9, 3, {3}] -> 
   a3*a4*a5 + a3*a4*a6 + a3*a5*a6 + a4*a5*a6 + a3*a4*a7 + a3*a5*a7 + 
    a4*a5*a7 + a3*a6*a7 + a4*a6*a7 + a5*a6*a7 + a3*a4*a8 + a3*a5*a8 + 
    a4*a5*a8 + a3*a6*a8 + a4*a6*a8 + a5*a6*a8 + a3*a7*a8 + a4*a7*a8 + 
    a5*a7*a8 + a6*a7*a8 + a3*a4*a9 + a3*a5*a9 + a4*a5*a9 + a3*a6*a9 + 
    a4*a6*a9 + a5*a6*a9 + a3*a7*a9 + a4*a7*a9 + a5*a7*a9 + a6*a7*a9 + 
    a3*a8*a9 + a4*a8*a9 + a5*a8*a9 + a6*a8*a9 + a7*a8*a9 - a3*a4*b1 - 
    a3*a5*b1 - a4*a5*b1 - a3*a6*b1 - a4*a6*b1 - a5*a6*b1 - a3*a7*b1 - 
    a4*a7*b1 - a5*a7*b1 - a6*a7*b1 - a3*a8*b1 - a4*a8*b1 - a5*a8*b1 - 
    a6*a8*b1 - a7*a8*b1 - a3*a9*b1 - a4*a9*b1 - a5*a9*b1 - a6*a9*b1 - 
    a7*a9*b1 - a8*a9*b1 + a3*b1^2 + a4*b1^2 + a5*b1^2 + a6*b1^2 + a7*b1^2 + 
    a8*b1^2 + a9*b1^2 - b1^3 - a3*a4*b2 - a3*a5*b2 - a4*a5*b2 - a3*a6*b2 - 
    a4*a6*b2 - a5*a6*b2 - a3*a7*b2 - a4*a7*b2 - a5*a7*b2 - a6*a7*b2 - 
    a3*a8*b2 - a4*a8*b2 - a5*a8*b2 - a6*a8*b2 - a7*a8*b2 - a3*a9*b2 - 
    a4*a9*b2 - a5*a9*b2 - a6*a9*b2 - a7*a9*b2 - a8*a9*b2 + a3*b1*b2 + 
    a4*b1*b2 + a5*b1*b2 + a6*b1*b2 + a7*b1*b2 + a8*b1*b2 + a9*b1*b2 - 
    b1^2*b2 + a3*b2^2 + a4*b2^2 + a5*b2^2 + a6*b2^2 + a7*b2^2 + a8*b2^2 + 
    a9*b2^2 - b1*b2^2 - b2^3 - a3*a4*b3 - a3*a5*b3 - a4*a5*b3 - a3*a6*b3 - 
    a4*a6*b3 - a5*a6*b3 - a3*a7*b3 - a4*a7*b3 - a5*a7*b3 - a6*a7*b3 - 
    a3*a8*b3 - a4*a8*b3 - a5*a8*b3 - a6*a8*b3 - a7*a8*b3 - a3*a9*b3 - 
    a4*a9*b3 - a5*a9*b3 - a6*a9*b3 - a7*a9*b3 - a8*a9*b3 + a3*b1*b3 + 
    a4*b1*b3 + a5*b1*b3 + a6*b1*b3 + a7*b1*b3 + a8*b1*b3 + a9*b1*b3 - 
    b1^2*b3 + a3*b2*b3 + a4*b2*b3 + a5*b2*b3 + a6*b2*b3 + a7*b2*b3 + 
    a8*b2*b3 + a9*b2*b3 - b1*b2*b3 - b2^2*b3 + a3*b3^2 + a4*b3^2 + a5*b3^2 + 
    a6*b3^2 + a7*b3^2 + a8*b3^2 + a9*b3^2 - b1*b3^2 - b2*b3^2 - b3^3 - 
    a3*a4*b4 - a3*a5*b4 - a4*a5*b4 - a3*a6*b4 - a4*a6*b4 - a5*a6*b4 - 
    a3*a7*b4 - a4*a7*b4 - a5*a7*b4 - a6*a7*b4 - a3*a8*b4 - a4*a8*b4 - 
    a5*a8*b4 - a6*a8*b4 - a7*a8*b4 - a3*a9*b4 - a4*a9*b4 - a5*a9*b4 - 
    a6*a9*b4 - a7*a9*b4 - a8*a9*b4 + a3*b1*b4 + a4*b1*b4 + a5*b1*b4 + 
    a6*b1*b4 + a7*b1*b4 + a8*b1*b4 + a9*b1*b4 - b1^2*b4 + a3*b2*b4 + 
    a4*b2*b4 + a5*b2*b4 + a6*b2*b4 + a7*b2*b4 + a8*b2*b4 + a9*b2*b4 - 
    b1*b2*b4 - b2^2*b4 + a3*b3*b4 + a4*b3*b4 + a5*b3*b4 + a6*b3*b4 + 
    a7*b3*b4 + a8*b3*b4 + a9*b3*b4 - b1*b3*b4 - b2*b3*b4 - b3^2*b4 + 
    a3*b4^2 + a4*b4^2 + a5*b4^2 + a6*b4^2 + a7*b4^2 + a8*b4^2 + a9*b4^2 - 
    b1*b4^2 - b2*b4^2 - b3*b4^2 - b4^3 - a3*a4*b5 - a3*a5*b5 - a4*a5*b5 - 
    a3*a6*b5 - a4*a6*b5 - a5*a6*b5 - a3*a7*b5 - a4*a7*b5 - a5*a7*b5 - 
    a6*a7*b5 - a3*a8*b5 - a4*a8*b5 - a5*a8*b5 - a6*a8*b5 - a7*a8*b5 - 
    a3*a9*b5 - a4*a9*b5 - a5*a9*b5 - a6*a9*b5 - a7*a9*b5 - a8*a9*b5 + 
    a3*b1*b5 + a4*b1*b5 + a5*b1*b5 + a6*b1*b5 + a7*b1*b5 + a8*b1*b5 + 
    a9*b1*b5 - b1^2*b5 + a3*b2*b5 + a4*b2*b5 + a5*b2*b5 + a6*b2*b5 + 
    a7*b2*b5 + a8*b2*b5 + a9*b2*b5 - b1*b2*b5 - b2^2*b5 + a3*b3*b5 + 
    a4*b3*b5 + a5*b3*b5 + a6*b3*b5 + a7*b3*b5 + a8*b3*b5 + a9*b3*b5 - 
    b1*b3*b5 - b2*b3*b5 - b3^2*b5 + a3*b4*b5 + a4*b4*b5 + a5*b4*b5 + 
    a6*b4*b5 + a7*b4*b5 + a8*b4*b5 + a9*b4*b5 - b1*b4*b5 - b2*b4*b5 - 
    b3*b4*b5 - b4^2*b5 + a3*b5^2 + a4*b5^2 + a5*b5^2 + a6*b5^2 + a7*b5^2 + 
    a8*b5^2 + a9*b5^2 - b1*b5^2 - b2*b5^2 - b3*b5^2 - b4*b5^2 - b5^3 - 
    a3*a4*b6 - a3*a5*b6 - a4*a5*b6 - a3*a6*b6 - a4*a6*b6 - a5*a6*b6 - 
    a3*a7*b6 - a4*a7*b6 - a5*a7*b6 - a6*a7*b6 - a3*a8*b6 - a4*a8*b6 - 
    a5*a8*b6 - a6*a8*b6 - a7*a8*b6 - a3*a9*b6 - a4*a9*b6 - a5*a9*b6 - 
    a6*a9*b6 - a7*a9*b6 - a8*a9*b6 + a3*b1*b6 + a4*b1*b6 + a5*b1*b6 + 
    a6*b1*b6 + a7*b1*b6 + a8*b1*b6 + a9*b1*b6 - b1^2*b6 + a3*b2*b6 + 
    a4*b2*b6 + a5*b2*b6 + a6*b2*b6 + a7*b2*b6 + a8*b2*b6 + a9*b2*b6 - 
    b1*b2*b6 - b2^2*b6 + a3*b3*b6 + a4*b3*b6 + a5*b3*b6 + a6*b3*b6 + 
    a7*b3*b6 + a8*b3*b6 + a9*b3*b6 - b1*b3*b6 - b2*b3*b6 - b3^2*b6 + 
    a3*b4*b6 + a4*b4*b6 + a5*b4*b6 + a6*b4*b6 + a7*b4*b6 + a8*b4*b6 + 
    a9*b4*b6 - b1*b4*b6 - b2*b4*b6 - b3*b4*b6 - b4^2*b6 + a3*b5*b6 + 
    a4*b5*b6 + a5*b5*b6 + a6*b5*b6 + a7*b5*b6 + a8*b5*b6 + a9*b5*b6 - 
    b1*b5*b6 - b2*b5*b6 - b3*b5*b6 - b4*b5*b6 - b5^2*b6 + a3*b6^2 + a4*b6^2 + 
    a5*b6^2 + a6*b6^2 + a7*b6^2 + a8*b6^2 + a9*b6^2 - b1*b6^2 - b2*b6^2 - 
    b3*b6^2 - b4*b6^2 - b5*b6^2 - b6^3 - a3*a4*b7 - a3*a5*b7 - a4*a5*b7 - 
    a3*a6*b7 - a4*a6*b7 - a5*a6*b7 - a3*a7*b7 - a4*a7*b7 - a5*a7*b7 - 
    a6*a7*b7 - a3*a8*b7 - a4*a8*b7 - a5*a8*b7 - a6*a8*b7 - a7*a8*b7 - 
    a3*a9*b7 - a4*a9*b7 - a5*a9*b7 - a6*a9*b7 - a7*a9*b7 - a8*a9*b7 + 
    a3*b1*b7 + a4*b1*b7 + a5*b1*b7 + a6*b1*b7 + a7*b1*b7 + a8*b1*b7 + 
    a9*b1*b7 - b1^2*b7 + a3*b2*b7 + a4*b2*b7 + a5*b2*b7 + a6*b2*b7 + 
    a7*b2*b7 + a8*b2*b7 + a9*b2*b7 - b1*b2*b7 - b2^2*b7 + a3*b3*b7 + 
    a4*b3*b7 + a5*b3*b7 + a6*b3*b7 + a7*b3*b7 + a8*b3*b7 + a9*b3*b7 - 
    b1*b3*b7 - b2*b3*b7 - b3^2*b7 + a3*b4*b7 + a4*b4*b7 + a5*b4*b7 + 
    a6*b4*b7 + a7*b4*b7 + a8*b4*b7 + a9*b4*b7 - b1*b4*b7 - b2*b4*b7 - 
    b3*b4*b7 - b4^2*b7 + a3*b5*b7 + a4*b5*b7 + a5*b5*b7 + a6*b5*b7 + 
    a7*b5*b7 + a8*b5*b7 + a9*b5*b7 - b1*b5*b7 - b2*b5*b7 - b3*b5*b7 - 
    b4*b5*b7 - b5^2*b7 + a3*b6*b7 + a4*b6*b7 + a5*b6*b7 + a6*b6*b7 + 
    a7*b6*b7 + a8*b6*b7 + a9*b6*b7 - b1*b6*b7 - b2*b6*b7 - b3*b6*b7 - 
    b4*b6*b7 - b5*b6*b7 - b6^2*b7 + a3*b7^2 + a4*b7^2 + a5*b7^2 + a6*b7^2 + 
    a7*b7^2 + a8*b7^2 + a9*b7^2 - b1*b7^2 - b2*b7^2 - b3*b7^2 - b4*b7^2 - 
    b5*b7^2 - b6*b7^2 - b7^3 - (a5*a6 + a5*a7 + a6*a7 + a5*a8 + a6*a8 + 
      a7*a8 + a5*a9 + a6*a9 + a7*a9 + a8*a9 - a5*b1 - a6*b1 - a7*b1 - a8*b1 - 
      a9*b1 + b1^2 - a5*b2 - a6*b2 - a7*b2 - a8*b2 - a9*b2 + b1*b2 + b2^2 - 
      a5*b3 - a6*b3 - a7*b3 - a8*b3 - a9*b3 + b1*b3 + b2*b3 + b3^2 - a5*b4 - 
      a6*b4 - a7*b4 - a8*b4 - a9*b4 + b1*b4 + b2*b4 + b3*b4 + b4^2 - a5*b5 - 
      a6*b5 - a7*b5 - a8*b5 - a9*b5 + b1*b5 + b2*b5 + b3*b5 + b4*b5 + b5^2 - 
      a5*b6 - a6*b6 - a7*b6 - a8*b6 - a9*b6 + b1*b6 + b2*b6 + b3*b6 + b4*b6 + 
      b5*b6 + b6^2 + a4*(a5 + a6 + a7 + a8 + a9 - b1 - b2 - b3 - b4 - b5 - 
        b6 - b7) + a3*(a4 + a5 + a6 + a7 + a8 + a9 - b1 - b2 - b3 - b4 - b5 - 
        b6 - b7) - (a5 + a6 + a7 + a8 + a9 - b1 - b2 - b3 - b4 - b5 - b6)*
       b7 + b7^2)*b8 + (a3 + a4 + a5 + a6 + a7 + a8 + a9 - b1 - b2 - b3 - 
      b4 - b5 - b6 - b7)*b8^2 - b8^3 + a2*(a5*a6 + a5*a7 + a6*a7 + a5*a8 + 
      a6*a8 + a7*a8 + a5*a9 + a6*a9 + a7*a9 + a8*a9 - a5*b1 - a6*b1 - a7*b1 - 
      a8*b1 - a9*b1 + b1^2 - a5*b2 - a6*b2 - a7*b2 - a8*b2 - a9*b2 + b1*b2 + 
      b2^2 - a5*b3 - a6*b3 - a7*b3 - a8*b3 - a9*b3 + b1*b3 + b2*b3 + b3^2 - 
      a5*b4 - a6*b4 - a7*b4 - a8*b4 - a9*b4 + b1*b4 + b2*b4 + b3*b4 + b4^2 - 
      a5*b5 - a6*b5 - a7*b5 - a8*b5 - a9*b5 + b1*b5 + b2*b5 + b3*b5 + b4*b5 + 
      b5^2 - a5*b6 - a6*b6 - a7*b6 - a8*b6 - a9*b6 + b1*b6 + b2*b6 + b3*b6 + 
      b4*b6 + b5*b6 + b6^2 - a5*b7 - a6*b7 - a7*b7 - a8*b7 - a9*b7 + b1*b7 + 
      b2*b7 + b3*b7 + b4*b7 + b5*b7 + b6*b7 + b7^2 + 
      a4*(a5 + a6 + a7 + a8 + a9 - b1 - b2 - b3 - b4 - b5 - b6 - b7 - b8) + 
      a3*(a4 + a5 + a6 + a7 + a8 + a9 - b1 - b2 - b3 - b4 - b5 - b6 - b7 - 
        b8) - (a5 + a6 + a7 + a8 + a9 - b1 - b2 - b3 - b4 - b5 - b6 - b7)*
       b8 + b8^2) + a1*(a4*a5 + a4*a6 + a5*a6 + a4*a7 + a5*a7 + a6*a7 + 
      a4*a8 + a5*a8 + a6*a8 + a7*a8 + a4*a9 + a5*a9 + a6*a9 + a7*a9 + a8*a9 - 
      a4*b1 - a5*b1 - a6*b1 - a7*b1 - a8*b1 - a9*b1 + b1^2 - a4*b2 - a5*b2 - 
      a6*b2 - a7*b2 - a8*b2 - a9*b2 + b1*b2 + b2^2 - a4*b3 - a5*b3 - a6*b3 - 
      a7*b3 - a8*b3 - a9*b3 + b1*b3 + b2*b3 + b3^2 - a4*b4 - a5*b4 - a6*b4 - 
      a7*b4 - a8*b4 - a9*b4 + b1*b4 + b2*b4 + b3*b4 + b4^2 - a4*b5 - a5*b5 - 
      a6*b5 - a7*b5 - a8*b5 - a9*b5 + b1*b5 + b2*b5 + b3*b5 + b4*b5 + b5^2 - 
      a4*b6 - a5*b6 - a6*b6 - a7*b6 - a8*b6 - a9*b6 + b1*b6 + b2*b6 + b3*b6 + 
      b4*b6 + b5*b6 + b6^2 - a4*b7 - a5*b7 - a6*b7 - a7*b7 - a8*b7 - a9*b7 + 
      b1*b7 + b2*b7 + b3*b7 + b4*b7 + b5*b7 + b6*b7 + b7^2 + 
      a3*(a4 + a5 + a6 + a7 + a8 + a9 - b1 - b2 - b3 - b4 - b5 - b6 - b7 - 
        b8) + a2*(a3 + a4 + a5 + a6 + a7 + a8 + a9 - b1 - b2 - b3 - b4 - b5 - 
        b6 - b7 - b8) - (a4 + a5 + a6 + a7 + a8 + a9 - b1 - b2 - b3 - b4 - 
        b5 - b6 - b7)*b8 + b8^2), HypExp`Private`PZ[9, 3, {1, 2}] -> 
   (a1 + a2 + a3 + a4 + a5 + a6 + a7 + a8 + a9 - b1 - b2 - b3 - b4 - b5 - 
     b6 - b7 - b8)*(a3*a4 + a3*a5 + a4*a5 + a3*a6 + a4*a6 + a5*a6 + a3*a7 + 
     a4*a7 + a5*a7 + a6*a7 + a3*a8 + a4*a8 + a5*a8 + a6*a8 + a7*a8 + a3*a9 + 
     a4*a9 + a5*a9 + a6*a9 + a7*a9 + a8*a9 - a3*b1 - a4*b1 - a5*b1 - a6*b1 - 
     a7*b1 - a8*b1 - a9*b1 + b1^2 - a3*b2 - a4*b2 - a5*b2 - a6*b2 - a7*b2 - 
     a8*b2 - a9*b2 + b1*b2 + b2^2 - a3*b3 - a4*b3 - a5*b3 - a6*b3 - a7*b3 - 
     a8*b3 - a9*b3 + b1*b3 + b2*b3 + b3^2 - a3*b4 - a4*b4 - a5*b4 - a6*b4 - 
     a7*b4 - a8*b4 - a9*b4 + b1*b4 + b2*b4 + b3*b4 + b4^2 - a3*b5 - a4*b5 - 
     a5*b5 - a6*b5 - a7*b5 - a8*b5 - a9*b5 + b1*b5 + b2*b5 + b3*b5 + b4*b5 + 
     b5^2 - a3*b6 - a4*b6 - a5*b6 - a6*b6 - a7*b6 - a8*b6 - a9*b6 + b1*b6 + 
     b2*b6 + b3*b6 + b4*b6 + b5*b6 + b6^2 - a3*b7 - a4*b7 - a5*b7 - a6*b7 - 
     a7*b7 - a8*b7 - a9*b7 + b1*b7 + b2*b7 + b3*b7 + b4*b7 + b5*b7 + b6*b7 + 
     b7^2 + a2*(a3 + a4 + a5 + a6 + a7 + a8 + a9 - b1 - b2 - b3 - b4 - b5 - 
       b6 - b7 - b8) + a1*(a2 + a3 + a4 + a5 + a6 + a7 + a8 + a9 - b1 - b2 - 
       b3 - b4 - b5 - b6 - b7 - b8) - (a3 + a4 + a5 + a6 + a7 + a8 + a9 - 
       b1 - b2 - b3 - b4 - b5 - b6 - b7)*b8 + b8^2), 
  HypExp`Private`PZ[9, 3, {2, 1}] -> (a1 + a2 + a3 + a4 + a5 + a6 + a7 + a8 + 
     a9 - b1 - b2 - b3 - b4 - b5 - b6 - b7 - b8)*(a3*a4 + a3*a5 + a4*a5 + 
     a3*a6 + a4*a6 + a5*a6 + a3*a7 + a4*a7 + a5*a7 + a6*a7 + a3*a8 + a4*a8 + 
     a5*a8 + a6*a8 + a7*a8 + a3*a9 + a4*a9 + a5*a9 + a6*a9 + a7*a9 + a8*a9 - 
     a3*b1 - a4*b1 - a5*b1 - a6*b1 - a7*b1 - a8*b1 - a9*b1 + b1^2 - a3*b2 - 
     a4*b2 - a5*b2 - a6*b2 - a7*b2 - a8*b2 - a9*b2 + b1*b2 + b2^2 - a3*b3 - 
     a4*b3 - a5*b3 - a6*b3 - a7*b3 - a8*b3 - a9*b3 + b1*b3 + b2*b3 + b3^2 - 
     a3*b4 - a4*b4 - a5*b4 - a6*b4 - a7*b4 - a8*b4 - a9*b4 + b1*b4 + b2*b4 + 
     b3*b4 + b4^2 - a3*b5 - a4*b5 - a5*b5 - a6*b5 - a7*b5 - a8*b5 - a9*b5 + 
     b1*b5 + b2*b5 + b3*b5 + b4*b5 + b5^2 - a3*b6 - a4*b6 - a5*b6 - a6*b6 - 
     a7*b6 - a8*b6 - a9*b6 + b1*b6 + b2*b6 + b3*b6 + b4*b6 + b5*b6 + b6^2 - 
     a3*b7 - a4*b7 - a5*b7 - a6*b7 - a7*b7 - a8*b7 - a9*b7 + b1*b7 + b2*b7 + 
     b3*b7 + b4*b7 + b5*b7 + b6*b7 + b7^2 + 
     a2*(a3 + a4 + a5 + a6 + a7 + a8 + a9 - b1 - b2 - b3 - b4 - b5 - b6 - 
       b7 - b8) + a1*(a2 + a3 + a4 + a5 + a6 + a7 + a8 + a9 - b1 - b2 - b3 - 
       b4 - b5 - b6 - b7 - b8) - (a3 + a4 + a5 + a6 + a7 + a8 + a9 - b1 - 
       b2 - b3 - b4 - b5 - b6 - b7)*b8 + b8^2), 
  HypExp`Private`PZ[9, 3, {1, 1, 1}] -> 
   (a1 + a2 + a3 + a4 + a5 + a6 + a7 + a8 + a9 - b1 - b2 - b3 - b4 - b5 - 
     b6 - b7 - b8)^3}]


==> anc/HypExp/README <==
The package HypExp

The Mathematica package HypExp allows to expand arbirtary hypergeometric functions JFJ-1 around their parameters. A detailed description can be found in  hep-ph/0507094

-------------------------------------------------------------
 Installation under Linux 
-------------------------------------------------------------

There is an installation program with the Package. It copies the files where they belong, updates the init.m file in the .Mathematica/Autoload/ directory in the home directory, so that you can load the package without having to give the whole path.  It also installs the package HPL which is used by the package HypExp.

To install the package, copy the tar file HypExp-1.0.tar.gz  to your disk, unpack it with

> gunzip HypExp-1.1.tar.gz
> tar -xf  HypExp-1.1.tar

Change directory to the HypExp-1.1 directory

> cd  HypExp-1.1

Copy in this directory the lib*.tar.gz file from the homepage 

    http://krone.physik.unizh.ch/~maitreda/HypExp/

corresponding to the libraries you want to install (it is possible to install other libraries afterwards, see below).

Change the permission of the installation script:

> chmod +x HypExpInstall

Execute it:

> ./HypExpInstall

Follow the instruction...

-----------------------------------------------------------------
HypExp installation for Windows
-----------------------------------------------------------------

There is no script which automatically installs HypExp under Windows. If you want to use HypExp under Windows you should follow the following steps:

- Download the file HypExp-win-1.1.tar.gz

- Unpack it in the directory where you want HypExp to be installed

- In this directory you find a file called init.m, modifiy the first line such that your installation path replaces

              the:\path\of\the\installation

- To load the package you have to type in Mathematica

Get[ToFileName[{"the:\path\of\the\installation"},"init.m" ]]

<<HypExp`

If you don't want to type the first line each time, you can add the content of the init.m file of HypExp to the init.m file in the AutoLoad directory of your Mathematica installation. You will then only need to type the second line.

------------------------------------------------------------------
Libraries
------------------------------------------------------------------

The libraries avoid recalculating the same expansions each time they are needed. It makes the use of the package much more efficient.

They can be found on the webpage of HypExp: 

http://krone.physik.unizh.ch/~maitreda/HypExp/

The HypExp libraries can be read from Maple, more info on this can be found at 

http://krone.physik.unizh.ch/~maitreda/HypExp/Maple.html

------------------------------------------------------------------
Installing new libraries under Linux
------------------------------------------------------------------

To install new libraries, copy the corresponding lib*.tar.gz file(s) to the installation directory of the Package (if you do not remember, the Mathematica variable $HypExpPath contains it...).  Run then the programs install_libs and lib_consistency (and NOT make_lib...)

> ./install_libs
>./lib_consistency

That's it.

------------------------------------------------------------------
Installation of the libraries for Windows
------------------------------------------------------------------

Here again, the procedure is not automated for Windows, you should follow these steps:

- copy all the library files (lib*.tar.gz and the corresponding install_lib*.m) you want in your installation directory. These libraries can be found on the HypExp Homepage.

- unpack them

- copy  the install_lib*.m file for each library in the installation directory.

- run for each install_libXXX.m file

>cd  the:\path\of\the\installation
> math< install_libXXX.m

in the command line.

------------------------------------------------------------------
Uninstall HypExp
------------------------------------------------------------------

Run the program

> ./HypExpUninstall

in the installation directory of HypExp.

------------------------------------------------------------------
Bug reports, bug fixes, new versions
------------------------------------------------------------------

Great care has been taken in testing  the HypExp package.  However, if there are problems left we would appreciate to get bug reports to the adress found on the HypExp homepage. If you want to get informed upon bug fixes and new versions, please send us your address.

-------------------------------------------------------------------
More Infos
-------------------------------------------------------------------

http://krone.physik.unizh.ch/~maitreda/HypExp/


==> anc/HypExp/h6table.mat <==
(*
Generated from/benutzer/theorie/maitreda/DA/form/htable6.frm by h6tableConvert.nm
*)
HPLatOne/:HPLatOne[{-1,-1}]:=+1/2*Log[2]^2;HPLatOne/:HPLatOne[{-1,1}]:=+1/2*Zeta[2]-1/2*Log[2]^2;HPLatOne/:HPLatOne[{-1,0}]:=-1/2*Zeta[2];HPLatOne/:HPLatOne[{1,-1}]:=-1/2*Zeta[2]+Log[2]*Sinf+1/2*Log[2]^2;HPLatOne/:HPLatOne[{1,1}]:=-1/2*Zeta[2]+1/2*Sinf^2;HPLatOne/:HPLatOne[{1,0}]:=-Zeta[2];HPLatOne/:HPLatOne[{-2}]:=+1/2*Zeta[2];HPLatOne/:HPLatOne[{2}]:=+Zeta[2];HPLatOne/:HPLatOne[{0,0}]:=0;HPLatOne/:HPLatOne[{-1,-1,-1}]:=+1/6*Log[2]^3;HPLatOne/:HPLatOne[{-1,-1,1}]:=+1/8*Zeta[3]-1/6*Log[2]^3;HPLatOne/:HPLatOne[{-1,-1,0}]:=-1/2*Zeta[2]*Log[2]+1/8*Zeta[3];HPLatOne/:HPLatOne[{-1,1,-1}]:=+1/2*Zeta[2]*Log[2]-1/4*Zeta[3]-1/6*Log[2]^3;HPLatOne/:HPLatOne[{-1,1,1}]:=-1/2*Zeta[2]*Log[2]+7/8*Zeta[3]+1/6*Log[2]^3;HPLatOne/:HPLatOne[{-1,1,0}]:=+1/2*Zeta[2]*Log[2]-Zeta[3];HPLatOne/:HPLatOne[{-1,-2}]:=+1/2*Zeta[2]*Log[2]-1/4*Zeta[3];HPLatOne/:HPLatOne[{-1,2}]:=+Zeta[2]*Log[2]-5/8*Zeta[3];HPLatOne/:HPLatOne[{-1,0,0}]:=+3/4*Zeta[3];HPLatOne/:HPLatOne[{1,-1,-1}]:=-1/2*Zeta[2]*Log[2]+1/8*Zeta[3]+1/2*Log[2]^2*Sinf+1/3*Log[2]^3;HPLatOne/:HPLatOne[{1,-1,1}]:=+Zeta[2]*Log[2]+1/2*Zeta[2]*Sinf-7/4*Zeta[3]-1/2*Log[2]^2*Sinf-1/3*Log[2]^3;HPLatOne/:HPLatOne[{1,-1,0}]:=-3/2*Zeta[2]*Log[2]-1/2*Zeta[2]*Sinf+13/8*Zeta[3];HPLatOne/:HPLatOne[{1,1,-1}]:=-Zeta[2]*Log[2]-1/2*Zeta[2]*Sinf+7/8*Zeta[3]+1/2*Log[2]*Sinf^2+1/2*Log[2]^2*Sinf+1/6*Log[2]^3;HPLatOne/:HPLatOne[{1,1,1}]:=-1/2*Zeta[2]*Sinf+1/3*Zeta[3]+1/6*Sinf^3;HPLatOne/:HPLatOne[{1,1,0}]:=-Zeta[2]*Sinf+Zeta[3];HPLatOne/:HPLatOne[{1,-2}]:=+1/2*Zeta[2]*Sinf-5/8*Zeta[3];HPLatOne/:HPLatOne[{1,2}]:=+Zeta[2]*Sinf-2*Zeta[3];HPLatOne/:HPLatOne[{1,0,0}]:=+Zeta[3];HPLatOne/:HPLatOne[{-2,-1}]:=+1/8*Zeta[3];HPLatOne/:HPLatOne[{-2,1}]:=-3/2*Zeta[2]*Log[2]+13/8*Zeta[3];HPLatOne/:HPLatOne[{-2,0}]:=-3/2*Zeta[3];HPLatOne/:HPLatOne[{2,-1}]:=+3/2*Zeta[2]*Log[2]-Zeta[3];HPLatOne/:HPLatOne[{2,1}]:=+Zeta[3];HPLatOne/:HPLatOne[{2,0}]:=-2*Zeta[3];HPLatOne/:HPLatOne[{-3}]:=+3/4*Zeta[3];HPLatOne/:HPLatOne[{3}]:=+Zeta[3];HPLatOne/:HPLatOne[{0,0,0}]:=0;HPLatOne/:HPLatOne[{-1,-1,-1,-1}]:=1/24*Log[2]^4;HPLatOne/:HPLatOne[{-1,-1,-1,1}]:=1/4*Zeta[2]*Log[2]^2+2/5*Zeta[2]^2-7/8*Zeta[3]*Log[2]-1/12*Log[2]^4-PolyLog[4,1/2];HPLatOne/:HPLatOne[{-1,-1,-1,0}]:=-1/2*Zeta[2]*Log[2]^2-2/5*Zeta[2]^2+Zeta[3]*Log[2]+1/24*Log[2]^4+PolyLog[4,1/2];HPLatOne/:HPLatOne[{-1,-1,1,-1}]:=-3/4*Zeta[2]*Log[2]^2-6/5*Zeta[2]^2+11/4*Zeta[3]*Log[2]+1/12*Log[2]^4+3*PolyLog[4,1/2];HPLatOne/:HPLatOne[{-1,-1,1,1}]:=1/20*Zeta[2]^2-1/8*Zeta[3]*Log[2]+1/24*Log[2]^4;HPLatOne/:HPLatOne[{-1,-1,1,0}]:=-1/4*Zeta[2]*Log[2]^2-7/8*Zeta[2]^2+13/8*Zeta[3]*Log[2]+1/12*Log[2]^4+2*PolyLog[4,1/2];HPLatOne/:HPLatOne[{-1,-1,-2}]:=Zeta[2]*Log[2]^2+6/5*Zeta[2]^2-23/8*Zeta[3]*Log[2]-1/8*Log[2]^4-3*PolyLog[4,1/2];HPLatOne/:HPLatOne[{-1,-1,2}]:=1/2*Zeta[2]*Log[2]^2+3/40*Zeta[2]^2-5/8*Zeta[3]*Log[2];HPLatOne/:HPLatOne[{-1,-1,0,0}]:=1/2*Zeta[2]*Log[2]^2+3/4*Zeta[2]^2-Zeta[3]*Log[2]-1/12*Log[2]^4-2*PolyLog[4,1/2];HPLatOne/:HPLatOne[{-1,1,-1,-1}]:=Zeta[2]*Log[2]^2+6/5*Zeta[2]^2-23/8*Zeta[3]*Log[2]-1/6*Log[2]^4-3*PolyLog[4,1/2];HPLatOne/:HPLatOne[{-1,1,-1,1}]:=-1/4*Zeta[2]*Log[2]^2+1/40*Zeta[2]^2+1/4*Zeta[3]*Log[2]+1/24*Log[2]^4;HPLatOne/:HPLatOne[{-1,1,-1,0}]:=1/4*Zeta[2]*Log[2]^2+1/10*Zeta[2]^2-Zeta[3]*Log[2];HPLatOne/:HPLatOne[{-1,1,1,-1}]:=-1/4*Zeta[2]*Log[2]^2-1/8*Zeta[2]^2+7/8*Zeta[3]*Log[2]+1/24*Log[2]^4;HPLatOne/:HPLatOne[{-1,1,1,1}]:=PolyLog[4,1/2];HPLatOne/:HPLatOne[{-1,1,1,0}]:=-1/20*Zeta[2]^2+1/8*Zeta[3]*Log[2]-1/24*Log[2]^4-PolyLog[4,1/2];HPLatOne/:HPLatOne[{-1,1,-2}]:=3/4*Zeta[2]*Log[2]^2+33/20*Zeta[2]^2-13/4*Zeta[3]*Log[2]-1/6*Log[2]^4-4*PolyLog[4,1/2];HPLatOne/:HPLatOne[{-1,1,2}]:=-1/4*Zeta[2]*Log[2]^2+19/40*Zeta[2]^2-1/4*Zeta[3]*Log[2]-1/24*Log[2]^4-PolyLog[4,1/2];HPLatOne/:HPLatOne[{-1,1,0,0}]:=19/40*Zeta[2]^2-3/4*Zeta[3]*Log[2];HPLatOne/:HPLatOne[{-1,-2,-1}]:=-3/4*Zeta[2]*Log[2]^2-6/5*Zeta[2]^2+11/4*Zeta[3]*Log[2]+1/8*Log[2]^4+3*PolyLog[4,1/2];HPLatOne/:HPLatOne[{-1,-2,1}]:=-1/2*Zeta[2]*Log[2]^2+5/4*Zeta[2]^2-Zeta[3]*Log[2]-1/6*Log[2]^4-4*PolyLog[4,1/2];HPLatOne/:HPLatOne[{-1,-2,0}]:=-Zeta[2]*Log[2]^2-11/8*Zeta[2]^2+2*Zeta[3]*Log[2]+1/6*Log[2]^4+4*PolyLog[4,1/2];HPLatOne/:HPLatOne[{-1,2,-1}]:=1/2*Zeta[2]*Log[2]^2-7/5*Zeta[2]^2+13/8*Zeta[3]*Log[2]+1/6*Log[2]^4+4*PolyLog[4,1/2];HPLatOne/:HPLatOne[{-1,2,1}]:=1/4*Zeta[2]*Log[2]^2+1/8*Zeta[2]^2+1/8*Zeta[3]*Log[2]-1/24*Log[2]^4-PolyLog[4,1/2];HPLatOne/:HPLatOne[{-1,2,0}]:=-Zeta[2]*Log[2]^2-51/40*Zeta[2]^2+3/2*Zeta[3]*Log[2]+1/6*Log[2]^4+4*PolyLog[4,1/2];HPLatOne/:HPLatOne[{-1,-3}]:=-1/8*Zeta[2]^2+3/4*Zeta[3]*Log[2];HPLatOne/:HPLatOne[{-1,3}]:=1/2*Zeta[2]*Log[2]^2+3/5*Zeta[2]^2-3/4*Zeta[3]*Log[2]-1/12*Log[2]^4-2*PolyLog[4,1/2];HPLatOne/:HPLatOne[{-1,0,0,0}]:=-7/20*Zeta[2]^2;HPLatOne/:HPLatOne[{1,-1,-1,-1}]:=-1/2*Zeta[2]*Log[2]^2-2/5*Zeta[2]^2+Zeta[3]*Log[2]+1/6*Log[2]^3*Sinf+1/6*Log[2]^4+PolyLog[4,1/2];HPLatOne/:HPLatOne[{1,-1,-1,1}]:=1/4*Zeta[2]*Log[2]^2-1/8*Zeta[2]^2+1/8*Zeta[3]*Sinf-1/6*Log[2]^3*Sinf-1/8*Log[2]^4;HPLatOne/:HPLatOne[{1,-1,-1,0}]:=-1/2*Zeta[2]*Log[2]*Sinf-1/2*Zeta[2]*Log[2]^2+7/10*Zeta[2]^2+1/8*Zeta[3]*Sinf-1/12*Log[2]^4-2*PolyLog[4,1/2];HPLatOne/:HPLatOne[{1,-1,1,-1}]:=1/2*Zeta[2]*Log[2]*Sinf+3/4*Zeta[2]*Log[2]^2+9/40*Zeta[2]^2-2*Zeta[3]*Log[2]-1/4*Zeta[3]*Sinf-1/6*Log[2]^3*Sinf-1/8*Log[2]^4;HPLatOne/:HPLatOne[{1,-1,1,1}]:=-1/2*Zeta[2]*Log[2]*Sinf+7/8*Zeta[3]*Sinf+1/6*Log[2]^3*Sinf-3*PolyLog[4,1/2];HPLatOne/:HPLatOne[{1,-1,1,0}]:=1/2*Zeta[2]*Log[2]*Sinf+1/4*Zeta[2]*Log[2]^2-3/8*Zeta[2]^2-Zeta[3]*Sinf+1/8*Log[2]^4+3*PolyLog[4,1/2];HPLatOne/:HPLatOne[{1,-1,-2}]:=1/2*Zeta[2]*Log[2]*Sinf-3/4*Zeta[2]*Log[2]^2-3/2*Zeta[2]^2+21/8*Zeta[3]*Log[2]-1/4*Zeta[3]*Sinf+1/6*Log[2]^4+4*PolyLog[4,1/2];HPLatOne/:HPLatOne[{1,-1,2}]:=Zeta[2]*Log[2]*Sinf-1/4*Zeta[2]*Log[2]^2-29/40*Zeta[2]^2-5/8*Zeta[3]*Sinf+1/8*Log[2]^4+3*PolyLog[4,1/2];HPLatOne/:HPLatOne[{1,-1,0,0}]:=1/2*Zeta[2]*Log[2]^2+1/5*Zeta[2]^2+3/4*Zeta[3]*Sinf-1/12*Log[2]^4-2*PolyLog[4,1/2];HPLatOne/:HPLatOne[{1,1,-1,-1}]:=-1/2*Zeta[2]*Log[2]*Sinf-3/4*Zeta[2]*Log[2]^2-1/20*Zeta[2]^2+Zeta[3]*Log[2]+1/8*Zeta[3]*Sinf+1/4*Log[2]^2*Sinf^2+1/3*Log[2]^3*Sinf+1/8*Log[2]^4;HPLatOne/:HPLatOne[{1,1,-1,1}]:=Zeta[2]*Log[2]*Sinf+1/4*Zeta[2]*Log[2]^2+1/4*Zeta[2]*Sinf^2-1/4*Zeta[2]^2-7/4*Zeta[3]*Sinf-1/4*Log[2]^2*Sinf^2-1/3*Log[2]^3*Sinf+3*PolyLog[4,1/2];HPLatOne/:HPLatOne[{1,1,-1,0}]:=-3/2*Zeta[2]*Log[2]*Sinf-1/4*Zeta[2]*Sinf^2+4/5*Zeta[2]^2+13/8*Zeta[3]*Sinf-1/8*Log[2]^4-3*PolyLog[4,1/2];HPLatOne/:HPLatOne[{1,1,1,-1}]:=-Zeta[2]*Log[2]*Sinf-1/4*Zeta[2]*Log[2]^2-1/4*Zeta[2]*Sinf^2+1/4*Zeta[2]^2+1/3*Zeta[3]*Log[2]+7/8*Zeta[3]*Sinf+1/6*Log[2]*Sinf^3+1/4*Log[2]^2*Sinf^2+1/6*Log[2]^3*Sinf-PolyLog[4,1/2];HPLatOne/:HPLatOne[{1,1,1,1}]:=-1/4*Zeta[2]*Sinf^2+1/40*Zeta[2]^2+1/3*Zeta[3]*Sinf+1/24*Sinf^4;HPLatOne/:HPLatOne[{1,1,1,0}]:=-1/2*Zeta[2]*Sinf^2+1/10*Zeta[2]^2+Zeta[3]*Sinf;HPLatOne/:HPLatOne[{1,1,-2}]:=-1/4*Zeta[2]*Log[2]^2+1/4*Zeta[2]*Sinf^2-3/8*Zeta[2]^2+7/8*Zeta[3]*Log[2]-5/8*Zeta[3]*Sinf+1/24*Log[2]^4+PolyLog[4,1/2];HPLatOne/:HPLatOne[{1,1,2}]:=1/2*Zeta[2]*Sinf^2+7/10*Zeta[2]^2-2*Zeta[3]*Sinf;HPLatOne/:HPLatOne[{1,1,0,0}]:=-1/10*Zeta[2]^2+Zeta[3]*Sinf;HPLatOne/:HPLatOne[{1,-2,-1}]:=-3/40*Zeta[2]^2+1/8*Zeta[3]*Sinf;HPLatOne/:HPLatOne[{1,-2,1}]:=-3/2*Zeta[2]*Log[2]*Sinf+3/4*Zeta[2]*Log[2]^2+9/40*Zeta[2]^2+13/8*Zeta[3]*Sinf-1/8*Log[2]^4-3*PolyLog[4,1/2];HPLatOne/:HPLatOne[{1,-2,0}]:=17/40*Zeta[2]^2-3/2*Zeta[3]*Sinf;HPLatOne/:HPLatOne[{1,2,-1}]:=3/2*Zeta[2]*Log[2]*Sinf-1/4*Zeta[2]*Log[2]^2+1/40*Zeta[2]^2-7/4*Zeta[3]*Log[2]-Zeta[3]*Sinf+1/24*Log[2]^4+PolyLog[4,1/2];HPLatOne/:HPLatOne[{1,2,1}]:=-6/5*Zeta[2]^2+Zeta[3]*Sinf;HPLatOne/:HPLatOne[{1,2,0}]:=7/10*Zeta[2]^2-2*Zeta[3]*Sinf;HPLatOne/:HPLatOne[{1,-3}]:=-1/2*Zeta[2]*Log[2]^2-11/10*Zeta[2]^2+7/4*Zeta[3]*Log[2]+3/4*Zeta[3]*Sinf+1/12*Log[2]^4+2*PolyLog[4,1/2];HPLatOne/:HPLatOne[{1,3}]:=-1/2*Zeta[2]^2+Zeta[3]*Sinf;HPLatOne/:HPLatOne[{1,0,0,0}]:=-2/5*Zeta[2]^2;HPLatOne/:HPLatOne[{-2,-1,-1}]:=1/4*Zeta[2]*Log[2]^2+2/5*Zeta[2]^2-7/8*Zeta[3]*Log[2]-1/24*Log[2]^4-PolyLog[4,1/2];HPLatOne/:HPLatOne[{-2,-1,1}]:=1/4*Zeta[2]*Log[2]^2-9/20*Zeta[2]^2+1/12*Log[2]^4+2*PolyLog[4,1/2];HPLatOne/:HPLatOne[{-2,-1,0}]:=-1/8*Zeta[2]^2;HPLatOne/:HPLatOne[{-2,1,-1}]:=-3/2*Zeta[2]*Log[2]^2-7/20*Zeta[2]^2+21/8*Zeta[3]*Log[2];HPLatOne/:HPLatOne[{-2,1,1}]:=-11/20*Zeta[2]^2+1/8*Log[2]^4+3*PolyLog[4,1/2];HPLatOne/:HPLatOne[{-2,1,0}]:=Zeta[2]*Log[2]^2+13/40*Zeta[2]^2-1/6*Log[2]^4-4*PolyLog[4,1/2];HPLatOne/:HPLatOne[{-2,-2}]:=Zeta[2]*Log[2]^2+13/8*Zeta[2]^2-7/2*Zeta[3]*Log[2]-1/6*Log[2]^4-4*PolyLog[4,1/2];HPLatOne/:HPLatOne[{-2,2}]:=3/40*Zeta[2]^2;HPLatOne/:HPLatOne[{-2,0,0}]:=21/20*Zeta[2]^2;HPLatOne/:HPLatOne[{2,-1,-1}]:=5/4*Zeta[2]*Log[2]^2+7/8*Zeta[2]^2-21/8*Zeta[3]*Log[2]-1/12*Log[2]^4-2*PolyLog[4,1/2];HPLatOne/:HPLatOne[{2,-1,1}]:=-3/4*Zeta[2]*Log[2]^2+7/8*Zeta[2]^2-1/8*Log[2]^4-3*PolyLog[4,1/2];HPLatOne/:HPLatOne[{2,-1,0}]:=-Zeta[2]*Log[2]^2-33/40*Zeta[2]^2+1/6*Log[2]^4+4*PolyLog[4,1/2];HPLatOne/:HPLatOne[{2,1,-1}]:=1/2*Zeta[2]*Log[2]^2-9/20*Zeta[2]^2+7/8*Zeta[3]*Log[2]+1/24*Log[2]^4+PolyLog[4,1/2];HPLatOne/:HPLatOne[{2,1,1}]:=2/5*Zeta[2]^2;HPLatOne/:HPLatOne[{2,1,0}]:=-1/2*Zeta[2]^2;HPLatOne/:HPLatOne[{2,-2}]:=Zeta[2]*Log[2]^2+71/40*Zeta[2]^2-7/2*Zeta[3]*Log[2]-1/6*Log[2]^4-4*PolyLog[4,1/2];HPLatOne/:HPLatOne[{2,2}]:=3/10*Zeta[2]^2;HPLatOne/:HPLatOne[{2,0,0}]:=6/5*Zeta[2]^2;HPLatOne/:HPLatOne[{-3,-1}]:=-1/2*Zeta[2]*Log[2]^2-3/4*Zeta[2]^2+7/4*Zeta[3]*Log[2]+1/12*Log[2]^4+2*PolyLog[4,1/2];HPLatOne/:HPLatOne[{-3,1}]:=-1/2*Zeta[2]*Log[2]^2-1/5*Zeta[2]^2+1/12*Log[2]^4+2*PolyLog[4,1/2];HPLatOne/:HPLatOne[{-3,0}]:=-21/20*Zeta[2]^2;HPLatOne/:HPLatOne[{3,-1}]:=-19/40*Zeta[2]^2+7/4*Zeta[3]*Log[2];HPLatOne/:HPLatOne[{3,1}]:=1/10*Zeta[2]^2;HPLatOne/:HPLatOne[{3,0}]:=-6/5*Zeta[2]^2;HPLatOne/:HPLatOne[{-4}]:=7/20*Zeta[2]^2;HPLatOne/:HPLatOne[{4}]:=2/5*Zeta[2]^2;HPLatOne/:HPLatOne[{0,0,0,0}]:=0;HPLatOne/:HPLatOne[{-1,-1,-1,-1,-1}]:=1/120*Log[2]^5;HPLatOne/:HPLatOne[{-1,-1,-1,-1,1}]:=1/6*Zeta[2]*Log[2]^3-7/16*Zeta[3]*Log[2]^2+Zeta[5]-Log[2]*PolyLog[4,1/2]-1/24*Log[2]^5-PolyLog[5,1/2];HPLatOne/:HPLatOne[{-1,-1,-1,-1,0}]:=-1/6*Zeta[2]*Log[2]^3-2/5*Zeta[2]^2*Log[2]+1/2*Zeta[3]*Log[2]^2+Zeta[5]+1/120*Log[2]^5-PolyLog[5,1/2];HPLatOne/:HPLatOne[{-1,-1,-1,1,-1}]:=-5/12*Zeta[2]*Log[2]^3+2/5*Zeta[2]^2*Log[2]+7/8*Zeta[3]*Log[2]^2-4*Zeta[5]+3*Log[2]*PolyLog[4,1/2]+1/12*Log[2]^5+4*PolyLog[5,1/2];HPLatOne/:HPLatOne[{-1,-1,-1,1,1}]:=-1/2*Zeta[2]*Zeta[3]-1/12*Zeta[2]*Log[2]^3-2/5*Zeta[2]^2*Log[2]+7/16*Zeta[3]*Log[2]^2+63/32*Zeta[5]+1/60*Log[2]^5-PolyLog[5,1/2];HPLatOne/:HPLatOne[{-1,-1,-1,1,0}]:=7/16*Zeta[2]*Zeta[3]-1/3*Zeta[2]*Log[2]^3+2/5*Zeta[2]^2*Log[2]+13/16*Zeta[3]*Log[2]^2-39/8*Zeta[5]+3*Log[2]*PolyLog[4,1/2]+11/120*Log[2]^5+4*PolyLog[5,1/2];HPLatOne/:HPLatOne[{-1,-1,-1,-2}]:=1/6*Zeta[2]*Log[2]^3+6/5*Zeta[2]^2*Log[2]-Zeta[3]*Log[2]^2-4*Zeta[5]+Log[2]*PolyLog[4,1/2]+1/120*Log[2]^5+4*PolyLog[5,1/2];HPLatOne/:HPLatOne[{-1,-1,-1,2}]:=7/16*Zeta[2]*Zeta[3]+1/3*Zeta[2]*Log[2]^3+3/40*Zeta[2]^2*Log[2]-3/4*Zeta[3]*Log[2]^2+1/8*Zeta[5]-Log[2]*PolyLog[4,1/2]-1/30*Log[2]^5-PolyLog[5,1/2];HPLatOne/:HPLatOne[{-1,-1,-1,0,0}]:=-1/2*Zeta[2]*Zeta[3]+1/6*Zeta[2]*Log[2]^3+3/4*Zeta[2]^2*Log[2]-1/2*Zeta[3]*Log[2]^2-33/32*Zeta[5]-1/60*Log[2]^5+2*PolyLog[5,1/2];HPLatOne/:HPLatOne[{-1,-1,1,-1,-1}]:=1/4*Zeta[2]*Log[2]^3-6/5*Zeta[2]^2*Log[2]+1/16*Zeta[3]*Log[2]^2+6*Zeta[5]-3*Log[2]*PolyLog[4,1/2]-1/12*Log[2]^5-6*PolyLog[5,1/2];HPLatOne/:HPLatOne[{-1,-1,1,-1,1}]:=3/2*Zeta[2]*Zeta[3]+1/4*Zeta[2]*Log[2]^3+6/5*Zeta[2]^2*Log[2]-11/8*Zeta[3]*Log[2]^2-375/64*Zeta[5]-1/60*Log[2]^5+3*PolyLog[5,1/2];HPLatOne/:HPLatOne[{-1,-1,1,-1,0}]:=-11/8*Zeta[2]*Zeta[3]+5/12*Zeta[2]*Log[2]^3-7/8*Zeta[2]^2*Log[2]-1/2*Zeta[3]*Log[2]^2+247/32*Zeta[5]-3*Log[2]*PolyLog[4,1/2]-1/12*Log[2]^5-5*PolyLog[5,1/2];HPLatOne/:HPLatOne[{-1,-1,1,1,-1}]:=1/20*Zeta[2]^2*Log[2]-1/16*Zeta[3]*Log[2]^2-3/64*Zeta[5]+1/120*Log[2]^5;HPLatOne/:HPLatOne[{-1,-1,1,1,1}]:=-1/2*Zeta[2]*Zeta[3]-1/6*Zeta[2]*Log[2]^3-1/20*Zeta[2]^2*Log[2]+1/2*Zeta[3]*Log[2]^2+1/32*Zeta[5]+Log[2]*PolyLog[4,1/2]+1/40*Log[2]^5+PolyLog[5,1/2];HPLatOne/:HPLatOne[{-1,-1,1,1,0}]:=1/16*Zeta[2]*Zeta[3]-1/4*Zeta[2]*Log[2]^3+7/8*Zeta[2]^2*Log[2]+1/16*Zeta[3]*Log[2]^2-277/64*Zeta[5]+2*Log[2]*PolyLog[4,1/2]+1/20*Log[2]^5+4*PolyLog[5,1/2];HPLatOne/:HPLatOne[{-1,-1,1,-2}]:=1/16*Zeta[2]*Zeta[3]+1/3*Zeta[2]*Log[2]^3-6/5*Zeta[2]^2*Log[2]-5/16*Zeta[3]*Log[2]^2+221/32*Zeta[5]-4*Log[2]*PolyLog[4,1/2]-13/120*Log[2]^5-7*PolyLog[5,1/2];HPLatOne/:HPLatOne[{-1,-1,1,2}]:=23/16*Zeta[2]*Zeta[3]+1/2*Zeta[2]*Log[2]^3-3/40*Zeta[2]^2*Log[2]-23/16*Zeta[3]*Log[2]^2+85/64*Zeta[5]-4*Log[2]*PolyLog[4,1/2]-2/15*Log[2]^5-4*PolyLog[5,1/2];HPLatOne/:HPLatOne[{-1,-1,1,0,0}]:=-13/16*Zeta[2]*Zeta[3]+1/6*Zeta[2]*Log[2]^3-3/4*Zeta[2]^2*Log[2]-3/8*Zeta[3]*Log[2]^2+47/8*Zeta[5]-2*Log[2]*PolyLog[4,1/2]-1/20*Log[2]^5-4*PolyLog[5,1/2];HPLatOne/:HPLatOne[{-1,-1,-2,-1}]:=1/4*Zeta[2]*Log[2]^3-6/5*Zeta[2]^2*Log[2]+1/16*Zeta[3]*Log[2]^2+6*Zeta[5]-3*Log[2]*PolyLog[4,1/2]-3/40*Log[2]^5-6*PolyLog[5,1/2];HPLatOne/:HPLatOne[{-1,-1,-2,1}]:=-21/16*Zeta[2]*Zeta[3]-1/2*Zeta[2]*Log[2]^3-1/40*Zeta[2]^2*Log[2]+13/16*Zeta[3]*Log[2]^2+87/32*Zeta[5]-Log[2]*PolyLog[4,1/2]-1/24*Log[2]^5;HPLatOne/:HPLatOne[{-1,-1,-2,0}]:=23/16*Zeta[2]*Zeta[3]-1/3*Zeta[2]*Log[2]^3-11/8*Zeta[2]^2*Log[2]+Zeta[3]*Log[2]^2+73/64*Zeta[5]+1/30*Log[2]^5-4*PolyLog[5,1/2];HPLatOne/:HPLatOne[{-1,-1,2,-1}]:=-1/8*Zeta[2]^2*Log[2]+13/16*Zeta[3]*Log[2]^2-99/32*Zeta[5]+4*Log[2]*PolyLog[4,1/2]+17/120*Log[2]^5+3*PolyLog[5,1/2];HPLatOne/:HPLatOne[{-1,-1,2,1}]:=1/12*Zeta[2]*Log[2]^3+1/8*Zeta[2]^2*Log[2]+1/16*Zeta[3]*Log[2]^2-25/32*Zeta[5]-1/120*Log[2]^5+PolyLog[5,1/2];HPLatOne/:HPLatOne[{-1,-1,2,0}]:=5/16*Zeta[2]*Zeta[3]-1/3*Zeta[2]*Log[2]^3-51/40*Zeta[2]^2*Log[2]+3/4*Zeta[3]*Log[2]^2+103/32*Zeta[5]+1/30*Log[2]^5-4*PolyLog[5,1/2];HPLatOne/:HPLatOne[{-1,-1,-3}]:=1/16*Zeta[2]*Zeta[3]+1/3*Zeta[2]*Log[2]^3-1/8*Zeta[2]^2*Log[2]-1/2*Zeta[3]*Log[2]^2+125/64*Zeta[5]-2*Log[2]*PolyLog[4,1/2]-1/15*Log[2]^5-2*PolyLog[5,1/2];HPLatOne/:HPLatOne[{-1,-1,3}]:=-3/4*Zeta[2]*Zeta[3]-1/6*Zeta[2]*Log[2]^3+3/5*Zeta[2]^2*Log[2]+1/2*Zeta[3]*Log[2]^2-39/16*Zeta[5]+2*Log[2]*PolyLog[4,1/2]+1/20*Log[2]^5+4*PolyLog[5,1/2];HPLatOne/:HPLatOne[{-1,-1,0,0,0}]:=1/2*Zeta[2]*Zeta[3]-7/20*Zeta[2]^2*Log[2]-29/32*Zeta[5];HPLatOne/:HPLatOne[{-1,1,-1,-1,-1}]:=1/6*Zeta[2]*Log[2]^3+6/5*Zeta[2]^2*Log[2]-Zeta[3]*Log[2]^2-4*Zeta[5]+Log[2]*PolyLog[4,1/2]+4*PolyLog[5,1/2];HPLatOne/:HPLatOne[{-1,1,-1,-1,1}]:=-23/16*Zeta[2]*Zeta[3]-1/3*Zeta[2]*Log[2]^3-6/5*Zeta[2]^2*Log[2]+23/16*Zeta[3]*Log[2]^2+369/64*Zeta[5]+1/30*Log[2]^5-3*PolyLog[5,1/2];HPLatOne/:HPLatOne[{-1,1,-1,-1,0}]:=3/2*Zeta[2]*Zeta[3]-1/12*Zeta[2]*Log[2]^3+1/10*Zeta[2]^2*Log[2]-1/16*Zeta[3]*Log[2]^2-125/32*Zeta[5]+Log[2]*PolyLog[4,1/2]+1/30*Log[2]^5+PolyLog[5,1/2];HPLatOne/:HPLatOne[{-1,1,-1,1,-1}]:=-1/8*Zeta[2]*Zeta[3]-1/12*Zeta[2]*Log[2]^3+1/40*Zeta[2]^2*Log[2]+1/8*Zeta[3]*Log[2]^2+3/16*Zeta[5]+1/120*Log[2]^5;HPLatOne/:HPLatOne[{-1,1,-1,1,1}]:=23/16*Zeta[2]*Zeta[3]+7/12*Zeta[2]*Log[2]^3-1/40*Zeta[2]^2*Log[2]-23/16*Zeta[3]*Log[2]^2+23/64*Zeta[5]-3*Log[2]*PolyLog[4,1/2]-13/120*Log[2]^5-3*PolyLog[5,1/2];HPLatOne/:HPLatOne[{-1,1,-1,1,0}]:=-5/8*Zeta[2]*Zeta[3]-1/12*Zeta[2]*Log[2]^3-1/10*Zeta[2]^2*Log[2]+1/2*Zeta[3]*Log[2]^2+Zeta[5];HPLatOne/:HPLatOne[{-1,1,-1,-2}]:=-1/4*Zeta[2]*Zeta[3]-5/12*Zeta[2]*Log[2]^3+33/20*Zeta[2]^2*Log[2]+1/8*Zeta[3]*Log[2]^2-61/8*Zeta[5]+4*Log[2]*PolyLog[4,1/2]+1/10*Log[2]^5+8*PolyLog[5,1/2];HPLatOne/:HPLatOne[{-1,1,-1,2}]:=-15/8*Zeta[2]*Zeta[3]-3/4*Zeta[2]*Log[2]^3+19/40*Zeta[2]^2*Log[2]+13/8*Zeta[3]*Log[2]^2-101/64*Zeta[5]+4*Log[2]*PolyLog[4,1/2]+1/8*Log[2]^5+5*PolyLog[5,1/2];HPLatOne/:HPLatOne[{-1,1,-1,0,0}]:=7/8*Zeta[2]*Zeta[3]+19/40*Zeta[2]^2*Log[2]-3/8*Zeta[3]*Log[2]^2-15/8*Zeta[5];HPLatOne/:HPLatOne[{-1,1,1,-1,-1}]:=1/16*Zeta[2]*Zeta[3]-1/12*Zeta[2]*Log[2]^3-1/8*Zeta[2]^2*Log[2]+7/16*Zeta[3]*Log[2]^2-3/64*Zeta[5]+1/120*Log[2]^5;HPLatOne/:HPLatOne[{-1,1,1,-1,1}]:=-7/8*Zeta[2]*Zeta[3]-5/12*Zeta[2]*Log[2]^3+1/8*Zeta[2]^2*Log[2]+7/8*Zeta[3]*Log[2]^2-81/64*Zeta[5]+3*Log[2]*PolyLog[4,1/2]+11/120*Log[2]^5+3*PolyLog[5,1/2];HPLatOne/:HPLatOne[{-1,1,1,-1,0}]:=3/8*Zeta[2]*Zeta[3]+1/3*Zeta[2]*Log[2]^3-1/20*Zeta[2]^2*Log[2]-13/16*Zeta[3]*Log[2]^2+33/64*Zeta[5]-2*Log[2]*PolyLog[4,1/2]-3/40*Log[2]^5-PolyLog[5,1/2];HPLatOne/:HPLatOne[{-1,1,1,1,-1}]:=7/16*Zeta[2]*Zeta[3]+1/6*Zeta[2]*Log[2]^3-7/16*Zeta[3]*Log[2]^2+27/32*Zeta[5]-Log[2]*PolyLog[4,1/2]-1/30*Log[2]^5-2*PolyLog[5,1/2];HPLatOne/:HPLatOne[{-1,1,1,1,1}]:=PolyLog[5,1/2];HPLatOne/:HPLatOne[{-1,1,1,1,0}]:=1/2*Zeta[2]*Zeta[3]+1/6*Zeta[2]*Log[2]^3+1/20*Zeta[2]^2*Log[2]-1/2*Zeta[3]*Log[2]^2-1/32*Zeta[5]-Log[2]*PolyLog[4,1/2]-1/40*Log[2]^5-2*PolyLog[5,1/2];HPLatOne/:HPLatOne[{-1,1,1,-2}]:=1/8*Zeta[2]*Zeta[3]+1/4*Zeta[2]*Log[2]^3-33/20*Zeta[2]^2*Log[2]+5/16*Zeta[3]*Log[2]^2+457/64*Zeta[5]-3*Log[2]*PolyLog[4,1/2]-1/15*Log[2]^5-7*PolyLog[5,1/2];HPLatOne/:HPLatOne[{-1,1,1,2}]:=-9/16*Zeta[2]*Zeta[3]-5/12*Zeta[2]*Log[2]^3-19/40*Zeta[2]^2*Log[2]+23/16*Zeta[3]*Log[2]^2-23/64*Zeta[5]+3*Log[2]*PolyLog[4,1/2]+13/120*Log[2]^5+2*PolyLog[5,1/2];HPLatOne/:HPLatOne[{-1,1,1,0,0}]:=7/16*Zeta[2]*Zeta[3]+1/3*Zeta[2]*Log[2]^3-19/40*Zeta[2]^2*Log[2]-1/2*Zeta[3]*Log[2]^2+151/64*Zeta[5]-2*Log[2]*PolyLog[4,1/2]-1/15*Log[2]^5-2*PolyLog[5,1/2];HPLatOne/:HPLatOne[{-1,1,-2,-1}]:=1/16*Zeta[2]*Zeta[3]+1/4*Zeta[2]*Log[2]^3+6/5*Zeta[2]^2*Log[2]-11/8*Zeta[3]*Log[2]^2-99/32*Zeta[5]-1/40*Log[2]^5+3*PolyLog[5,1/2];HPLatOne/:HPLatOne[{-1,1,-2,1}]:=-1/2*Zeta[2]*Zeta[3]+2/3*Zeta[2]*Log[2]^3-27/8*Zeta[2]^2*Log[2]+1/2*Zeta[3]*Log[2]^2+911/64*Zeta[5]-4*Log[2]*PolyLog[4,1/2]-7/120*Log[2]^5-13*PolyLog[5,1/2];HPLatOne/:HPLatOne[{-1,1,-2,0}]:=7/8*Zeta[2]*Zeta[3]-1/3*Zeta[2]*Log[2]^3+11/8*Zeta[2]^2*Log[2]+3/4*Zeta[3]*Log[2]^2-331/32*Zeta[5]+4*Log[2]*PolyLog[4,1/2]+1/10*Log[2]^5+8*PolyLog[5,1/2];HPLatOne/:HPLatOne[{-1,1,2,-1}]:=-1/2*Zeta[2]*Zeta[3]-7/6*Zeta[2]*Log[2]^3+141/40*Zeta[2]^2*Log[2]+1/2*Zeta[3]*Log[2]^2-245/16*Zeta[5]+7*Log[2]*PolyLog[4,1/2]+19/120*Log[2]^5+16*PolyLog[5,1/2];HPLatOne/:HPLatOne[{-1,1,2,1}]:=11/8*Zeta[2]*Zeta[3]+5/12*Zeta[2]*Log[2]^3-1/8*Zeta[2]^2*Log[2]-11/8*Zeta[3]*Log[2]^2+81/64*Zeta[5]-3*Log[2]*PolyLog[4,1/2]-11/120*Log[2]^5-4*PolyLog[5,1/2];HPLatOne/:HPLatOne[{-1,1,2,0}]:=-7/8*Zeta[2]*Zeta[3]-1/3*Zeta[2]*Log[2]^3+51/40*Zeta[2]^2*Log[2]+Zeta[3]*Log[2]^2-227/32*Zeta[5]+4*Log[2]*PolyLog[4,1/2]+1/10*Log[2]^5+8*PolyLog[5,1/2];HPLatOne/:HPLatOne[{-1,1,-3}]:=-1/8*Zeta[2]*Zeta[3]+1/8*Zeta[2]^2*Log[2]-3/8*Zeta[3]*Log[2]^2+15/32*Zeta[5];HPLatOne/:HPLatOne[{-1,1,3}]:=-11/8*Zeta[2]*Zeta[3]-1/6*Zeta[2]*Log[2]^3-3/5*Zeta[2]^2*Log[2]+3/8*Zeta[3]*Log[2]^2+311/64*Zeta[5]+1/60*Log[2]^5-2*PolyLog[5,1/2];HPLatOne/:HPLatOne[{-1,1,0,0,0}]:=3/8*Zeta[2]*Zeta[3]+7/20*Zeta[2]^2*Log[2]-2*Zeta[5];HPLatOne/:HPLatOne[{-1,-2,-1,-1}]:=-5/12*Zeta[2]*Log[2]^3+2/5*Zeta[2]^2*Log[2]+7/8*Zeta[3]*Log[2]^2-4*Zeta[5]+3*Log[2]*PolyLog[4,1/2]+11/120*Log[2]^5+4*PolyLog[5,1/2];HPLatOne/:HPLatOne[{-1,-2,-1,1}]:=21/16*Zeta[2]*Zeta[3]+2/3*Zeta[2]*Log[2]^3-1/2*Zeta[2]^2*Log[2]-21/16*Zeta[3]*Log[2]^2+35/32*Zeta[5]-Log[2]*PolyLog[4,1/2]-1/120*Log[2]^5-4*PolyLog[5,1/2];HPLatOne/:HPLatOne[{-1,-2,-1,0}]:=-11/8*Zeta[2]*Zeta[3]-1/8*Zeta[2]^2*Log[2]+177/64*Zeta[5];HPLatOne/:HPLatOne[{-1,-2,1,-1}]:=-5/6*Zeta[2]*Log[2]^3+23/10*Zeta[2]^2*Log[2]-61/8*Zeta[5]-1/15*Log[2]^5+8*PolyLog[5,1/2];HPLatOne/:HPLatOne[{-1,-2,1,1}]:=-21/16*Zeta[2]*Zeta[3]-1/4*Zeta[2]*Log[2]^3-77/40*Zeta[2]^2*Log[2]+21/16*Zeta[3]*Log[2]^2+61/8*Zeta[5]+2*Log[2]*PolyLog[4,1/2]+2/15*Log[2]^5-6*PolyLog[5,1/2];HPLatOne/:HPLatOne[{-1,-2,1,0}]:=1/2*Zeta[2]*Zeta[3]+1/3*Zeta[2]*Log[2]^3+119/40*Zeta[2]^2*Log[2]-507/32*Zeta[5]+4*Log[2]*PolyLog[4,1/2]+1/30*Log[2]^5+16*PolyLog[5,1/2];HPLatOne/:HPLatOne[{-1,-2,-2}]:=-1/8*Zeta[2]*Zeta[3]-1/3*Zeta[2]*Log[2]^3+13/8*Zeta[2]^2*Log[2]-125/16*Zeta[5]+4*Log[2]*PolyLog[4,1/2]+1/10*Log[2]^5+8*PolyLog[5,1/2];HPLatOne/:HPLatOne[{-1,-2,2}]:=3/2*Zeta[2]*Zeta[3]+2/3*Zeta[2]*Log[2]^3+3/40*Zeta[2]^2*Log[2]-7/4*Zeta[3]*Log[2]^2+33/32*Zeta[5]-4*Log[2]*PolyLog[4,1/2]-2/15*Log[2]^5-4*PolyLog[5,1/2];HPLatOne/:HPLatOne[{-1,-2,0,0}]:=-Zeta[2]*Zeta[3]+21/20*Zeta[2]^2*Log[2]+41/32*Zeta[5];HPLatOne/:HPLatOne[{-1,2,-1,-1}]:=2/3*Zeta[2]*Log[2]^3-69/40*Zeta[2]^2*Log[2]+221/32*Zeta[5]-2*Log[2]*PolyLog[4,1/2]-1/40*Log[2]^5-7*PolyLog[5,1/2];HPLatOne/:HPLatOne[{-1,2,-1,1}]:=21/16*Zeta[2]*Zeta[3]-7/12*Zeta[2]*Log[2]^3+141/40*Zeta[2]^2*Log[2]-21/16*Zeta[3]*Log[2]^2-845/64*Zeta[5]-11/120*Log[2]^5+11*PolyLog[5,1/2];HPLatOne/:HPLatOne[{-1,2,-1,0}]:=-13/16*Zeta[2]*Zeta[3]-1/3*Zeta[2]*Log[2]^3-139/40*Zeta[2]^2*Log[2]+547/32*Zeta[5]-4*Log[2]*PolyLog[4,1/2]-1/30*Log[2]^5-16*PolyLog[5,1/2];HPLatOne/:HPLatOne[{-1,2,1,-1}]:=11/12*Zeta[2]*Log[2]^3-69/40*Zeta[2]^2*Log[2]+457/64*Zeta[5]-3*Log[2]*PolyLog[4,1/2]-1/15*Log[2]^5-7*PolyLog[5,1/2];HPLatOne/:HPLatOne[{-1,2,1,1}]:=-7/16*Zeta[2]*Zeta[3]-1/6*Zeta[2]*Log[2]^3+2/5*Zeta[2]^2*Log[2]+7/16*Zeta[3]*Log[2]^2-27/32*Zeta[5]+Log[2]*PolyLog[4,1/2]+1/30*Log[2]^5+PolyLog[5,1/2];HPLatOne/:HPLatOne[{-1,2,1,0}]:=-1/16*Zeta[2]*Zeta[3]-1/2*Zeta[2]^2*Log[2]+53/64*Zeta[5];HPLatOne/:HPLatOne[{-1,2,-2}]:=-5/16*Zeta[2]*Zeta[3]-1/3*Zeta[2]*Log[2]^3+71/40*Zeta[2]^2*Log[2]-123/16*Zeta[5]+4*Log[2]*PolyLog[4,1/2]+1/10*Log[2]^5+8*PolyLog[5,1/2];HPLatOne/:HPLatOne[{-1,2,2}]:=9/8*Zeta[2]*Zeta[3]+2/3*Zeta[2]*Log[2]^3+3/10*Zeta[2]^2*Log[2]-7/4*Zeta[3]*Log[2]^2+89/64*Zeta[5]-4*Log[2]*PolyLog[4,1/2]-2/15*Log[2]^5-4*PolyLog[5,1/2];HPLatOne/:HPLatOne[{-1,2,0,0}]:=-3/4*Zeta[2]*Zeta[3]+6/5*Zeta[2]^2*Log[2]+21/32*Zeta[5];HPLatOne/:HPLatOne[{-1,-3,-1}]:=-1/6*Zeta[2]*Log[2]^3-3/4*Zeta[2]^2*Log[2]+7/8*Zeta[3]*Log[2]^2+125/64*Zeta[5]+1/60*Log[2]^5-2*PolyLog[5,1/2];HPLatOne/:HPLatOne[{-1,-3,1}]:=-1/3*Zeta[2]*Log[2]^3-27/40*Zeta[2]^2*Log[2]+27/8*Zeta[5]+1/30*Log[2]^5-4*PolyLog[5,1/2];HPLatOne/:HPLatOne[{-1,-3,0}]:=-3/8*Zeta[2]*Zeta[3]-21/20*Zeta[2]^2*Log[2]+51/32*Zeta[5];HPLatOne/:HPLatOne[{-1,3,-1}]:=1/2*Zeta[2]*Log[2]^3+15/32*Zeta[5]-2*Log[2]*PolyLog[4,1/2]-1/12*Log[2]^5;HPLatOne/:HPLatOne[{-1,3,1}]:=-7/8*Zeta[2]*Zeta[3]-1/3*Zeta[2]*Log[2]^3+1/10*Zeta[2]^2*Log[2]+7/8*Zeta[3]*Log[2]^2-15/32*Zeta[5]+2*Log[2]*PolyLog[4,1/2]+1/15*Log[2]^5+2*PolyLog[5,1/2];HPLatOne/:HPLatOne[{-1,3,0}]:=3/8*Zeta[2]*Zeta[3]-6/5*Zeta[2]^2*Log[2]+11/32*Zeta[5];HPLatOne/:HPLatOne[{-1,-4}]:=3/8*Zeta[2]*Zeta[3]+7/20*Zeta[2]^2*Log[2]-17/16*Zeta[5];HPLatOne/:HPLatOne[{-1,4}]:=3/4*Zeta[2]*Zeta[3]+2/5*Zeta[2]^2*Log[2]-59/32*Zeta[5];HPLatOne/:HPLatOne[{-1,0,0,0,0}]:=15/16*Zeta[5];HPLatOne/:HPLatOne[{1,-1,-1,-1,-1}]:=-1/6*Zeta[2]*Log[2]^3-2/5*Zeta[2]^2*Log[2]+1/2*Zeta[3]*Log[2]^2+Zeta[5]+1/24*Log[2]^4*Sinf+1/24*Log[2]^5-PolyLog[5,1/2];HPLatOne/:HPLatOne[{1,-1,-1,-1,1}]:=15/16*Zeta[2]*Zeta[3]+1/4*Zeta[2]*Log[2]^2*Sinf+1/4*Zeta[2]*Log[2]^3+4/5*Zeta[2]^2*Log[2]+2/5*Zeta[2]^2*Sinf-7/8*Zeta[3]*Log[2]*Sinf-15/16*Zeta[3]*Log[2]^2-123/32*Zeta[5]-1/12*Log[2]^4*Sinf-1/20*Log[2]^5-Sinf*PolyLog[4,1/2]+2*PolyLog[5,1/2];HPLatOne/:HPLatOne[{1,-1,-1,-1,0}]:=-Zeta[2]*Zeta[3]-1/2*Zeta[2]*Log[2]^2*Sinf-1/3*Zeta[2]*Log[2]^3+3/10*Zeta[2]^2*Log[2]-2/5*Zeta[2]^2*Sinf+Zeta[3]*Log[2]*Sinf+1/2*Zeta[3]*Log[2]^2+15/16*Zeta[5]+1/24*Log[2]^4*Sinf-1/120*Log[2]^5+Sinf*PolyLog[4,1/2]+PolyLog[5,1/2];HPLatOne/:HPLatOne[{1,-1,-1,1,-1}]:=-11/8*Zeta[2]*Zeta[3]-3/4*Zeta[2]*Log[2]^2*Sinf-1/6*Zeta[2]*Log[2]^3-53/40*Zeta[2]^2*Log[2]-6/5*Zeta[2]^2*Sinf+11/4*Zeta[3]*Log[2]*Sinf+11/8*Zeta[3]*Log[2]^2+369/64*Zeta[5]+1/12*Log[2]^4*Sinf-1/120*Log[2]^5+3*Sinf*PolyLog[4,1/2]-3*PolyLog[5,1/2];HPLatOne/:HPLatOne[{1,-1,-1,1,1}]:=1/16*Zeta[2]*Zeta[3]-1/12*Zeta[2]*Log[2]^3+7/40*Zeta[2]^2*Log[2]+1/20*Zeta[2]^2*Sinf-1/8*Zeta[3]*Log[2]*Sinf-1/16*Zeta[3]*Log[2]^2-29/64*Zeta[5]+1/24*Log[2]^4*Sinf+1/30*Log[2]^5;HPLatOne/:HPLatOne[{1,-1,-1,1,0}]:=-15/16*Zeta[2]*Zeta[3]-1/4*Zeta[2]*Log[2]^2*Sinf+1/12*Zeta[2]*Log[2]^3-63/40*Zeta[2]^2*Log[2]-7/8*Zeta[2]^2*Sinf+13/8*Zeta[3]*Log[2]*Sinf+13/16*Zeta[3]*Log[2]^2+405/64*Zeta[5]+1/12*Log[2]^4*Sinf+1/30*Log[2]^5+2*Sinf*PolyLog[4,1/2]-4*PolyLog[5,1/2];HPLatOne/:HPLatOne[{1,-1,-1,-2}]:=3/2*Zeta[2]*Zeta[3]+Zeta[2]*Log[2]^2*Sinf+7/12*Zeta[2]*Log[2]^3-3/10*Zeta[2]^2*Log[2]+6/5*Zeta[2]^2*Sinf-23/8*Zeta[3]*Log[2]*Sinf-23/16*Zeta[3]*Log[2]^2+35/32*Zeta[5]-3*Log[2]*PolyLog[4,1/2]-1/8*Log[2]^4*Sinf-11/120*Log[2]^5-3*Sinf*PolyLog[4,1/2]-4*PolyLog[5,1/2];HPLatOne/:HPLatOne[{1,-1,-1,2}]:=7/16*Zeta[2]*Zeta[3]+1/2*Zeta[2]*Log[2]^2*Sinf+1/12*Zeta[2]*Log[2]^3-13/20*Zeta[2]^2*Log[2]+3/40*Zeta[2]^2*Sinf-5/8*Zeta[3]*Log[2]*Sinf-5/16*Zeta[3]*Log[2]^2+29/16*Zeta[5]+1/40*Log[2]^5-3*PolyLog[5,1/2];HPLatOne/:HPLatOne[{1,-1,-1,0,0}]:=3/8*Zeta[2]*Zeta[3]+1/2*Zeta[2]*Log[2]^2*Sinf+1/3*Zeta[2]*Log[2]^3+19/20*Zeta[2]^2*Log[2]+3/4*Zeta[2]^2*Sinf-Zeta[3]*Log[2]*Sinf-1/2*Zeta[3]*Log[2]^2-153/32*Zeta[5]-1/12*Log[2]^4*Sinf-1/30*Log[2]^5-2*Sinf*PolyLog[4,1/2]+4*PolyLog[5,1/2];HPLatOne/:HPLatOne[{1,-1,1,-1,-1}]:=23/16*Zeta[2]*Zeta[3]+Zeta[2]*Log[2]^2*Sinf+7/12*Zeta[2]*Log[2]^3+57/40*Zeta[2]^2*Log[2]+6/5*Zeta[2]^2*Sinf-23/8*Zeta[3]*Log[2]*Sinf-39/16*Zeta[3]*Log[2]^2-375/64*Zeta[5]-1/6*Log[2]^4*Sinf-7/120*Log[2]^5-3*Sinf*PolyLog[4,1/2]+3*PolyLog[5,1/2];HPLatOne/:HPLatOne[{1,-1,1,-1,1}]:=-9/8*Zeta[2]*Zeta[3]-1/4*Zeta[2]*Log[2]^2*Sinf-1/3*Zeta[2]*Log[2]^3-1/5*Zeta[2]^2*Log[2]+1/40*Zeta[2]^2*Sinf+1/4*Zeta[3]*Log[2]*Sinf+9/8*Zeta[3]*Log[2]^2+29/16*Zeta[5]+1/24*Log[2]^4*Sinf+1/30*Log[2]^5;HPLatOne/:HPLatOne[{1,-1,1,-1,0}]:=7/4*Zeta[2]*Zeta[3]+1/4*Zeta[2]*Log[2]^2*Sinf+1/6*Zeta[2]*Log[2]^3-11/40*Zeta[2]^2*Log[2]+1/10*Zeta[2]^2*Sinf-Zeta[3]*Log[2]*Sinf-1/2*Zeta[3]*Log[2]^2-29/64*Zeta[5]+1/40*Log[2]^5-3*PolyLog[5,1/2];HPLatOne/:HPLatOne[{1,-1,1,1,-1}]:=-7/16*Zeta[2]*Zeta[3]-1/4*Zeta[2]*Log[2]^2*Sinf-1/12*Zeta[2]*Log[2]^3-1/8*Zeta[2]^2*Log[2]-1/8*Zeta[2]^2*Sinf+7/8*Zeta[3]*Log[2]*Sinf+7/16*Zeta[3]*Log[2]^2-81/64*Zeta[5]+1/24*Log[2]^4*Sinf+1/120*Log[2]^5+3*PolyLog[5,1/2];HPLatOne/:HPLatOne[{1,-1,1,1,1}]:=Sinf*PolyLog[4,1/2]-4*PolyLog[5,1/2];HPLatOne/:HPLatOne[{1,-1,1,1,0}]:=-15/16*Zeta[2]*Zeta[3]-1/12*Zeta[2]*Log[2]^3+13/40*Zeta[2]^2*Log[2]-1/20*Zeta[2]^2*Sinf+1/8*Zeta[3]*Log[2]*Sinf+1/16*Zeta[3]*Log[2]^2+29/64*Zeta[5]-1/24*Log[2]^4*Sinf-1/30*Log[2]^5-Sinf*PolyLog[4,1/2]+4*PolyLog[5,1/2];HPLatOne/:HPLatOne[{1,-1,1,-2}]:=3/4*Zeta[2]*Zeta[3]+3/4*Zeta[2]*Log[2]^2*Sinf+63/20*Zeta[2]^2*Log[2]+33/20*Zeta[2]^2*Sinf-13/4*Zeta[3]*Log[2]*Sinf-13/8*Zeta[3]*Log[2]^2-845/64*Zeta[5]+3*Log[2]*PolyLog[4,1/2]-1/6*Log[2]^4*Sinf+1/30*Log[2]^5-4*Sinf*PolyLog[4,1/2]+11*PolyLog[5,1/2];HPLatOne/:HPLatOne[{1,-1,1,2}]:=-13/8*Zeta[2]*Zeta[3]-1/4*Zeta[2]*Log[2]^2*Sinf+6/5*Zeta[2]^2*Log[2]+19/40*Zeta[2]^2*Sinf-1/4*Zeta[3]*Log[2]*Sinf-1/8*Zeta[3]*Log[2]^2-29/16*Zeta[5]-1/24*Log[2]^4*Sinf-1/30*Log[2]^5-Sinf*PolyLog[4,1/2]+4*PolyLog[5,1/2];HPLatOne/:HPLatOne[{1,-1,1,0,0}]:=11/8*Zeta[2]*Zeta[3]-1/6*Zeta[2]*Log[2]^3+11/40*Zeta[2]^2*Log[2]+19/40*Zeta[2]^2*Sinf-3/4*Zeta[3]*Log[2]*Sinf-3/8*Zeta[3]*Log[2]^2-159/64*Zeta[5]+1/60*Log[2]^5-2*PolyLog[5,1/2];HPLatOne/:HPLatOne[{1,-1,-2,-1}]:=-11/8*Zeta[2]*Zeta[3]-3/4*Zeta[2]*Log[2]^2*Sinf-3/4*Zeta[2]*Log[2]^3-51/40*Zeta[2]^2*Log[2]-6/5*Zeta[2]^2*Sinf+11/4*Zeta[3]*Log[2]*Sinf+43/16*Zeta[3]*Log[2]^2+87/32*Zeta[5]+3*Log[2]*PolyLog[4,1/2]+1/8*Log[2]^4*Sinf+1/8*Log[2]^5+3*Sinf*PolyLog[4,1/2];HPLatOne/:HPLatOne[{1,-1,-2,1}]:=29/16*Zeta[2]*Zeta[3]-1/2*Zeta[2]*Log[2]^2*Sinf+5/12*Zeta[2]*Log[2]^3+37/10*Zeta[2]^2*Log[2]+5/4*Zeta[2]^2*Sinf-Zeta[3]*Log[2]*Sinf-29/16*Zeta[3]*Log[2]^2-521/32*Zeta[5]-1/6*Log[2]^4*Sinf-7/60*Log[2]^5-4*Sinf*PolyLog[4,1/2]+14*PolyLog[5,1/2];HPLatOne/:HPLatOne[{1,-1,-2,0}]:=-33/16*Zeta[2]*Zeta[3]-Zeta[2]*Log[2]^2*Sinf-1/3*Zeta[2]*Log[2]^3-19/20*Zeta[2]^2*Log[2]-11/8*Zeta[2]^2*Sinf+2*Zeta[3]*Log[2]*Sinf+Zeta[3]*Log[2]^2+129/16*Zeta[5]+1/6*Log[2]^4*Sinf+1/30*Log[2]^5+4*Sinf*PolyLog[4,1/2]-4*PolyLog[5,1/2];HPLatOne/:HPLatOne[{1,-1,2,-1}]:=-13/16*Zeta[2]*Zeta[3]+1/2*Zeta[2]*Log[2]^2*Sinf-1/12*Zeta[2]*Log[2]^3-18/5*Zeta[2]^2*Log[2]-7/5*Zeta[2]^2*Sinf+13/8*Zeta[3]*Log[2]*Sinf+13/16*Zeta[3]*Log[2]^2+911/64*Zeta[5]-Log[2]*PolyLog[4,1/2]+1/6*Log[2]^4*Sinf+1/15*Log[2]^5+4*Sinf*PolyLog[4,1/2]-13*PolyLog[5,1/2];HPLatOne/:HPLatOne[{1,-1,2,1}]:=-1/16*Zeta[2]*Zeta[3]+1/4*Zeta[2]*Log[2]^2*Sinf+1/12*Zeta[2]*Log[2]^3-43/40*Zeta[2]^2*Log[2]+1/8*Zeta[2]^2*Sinf+1/8*Zeta[3]*Log[2]*Sinf+1/16*Zeta[3]*Log[2]^2+81/64*Zeta[5]-1/24*Log[2]^4*Sinf-1/120*Log[2]^5-Sinf*PolyLog[4,1/2]+PolyLog[5,1/2];HPLatOne/:HPLatOne[{1,-1,2,0}]:=-1/8*Zeta[2]*Zeta[3]-Zeta[2]*Log[2]^2*Sinf-1/3*Zeta[2]*Log[2]^3-23/40*Zeta[2]^2*Log[2]-51/40*Zeta[2]^2*Sinf+3/2*Zeta[3]*Log[2]*Sinf+3/4*Zeta[3]*Log[2]^2+259/64*Zeta[5]+1/6*Log[2]^4*Sinf+1/30*Log[2]^5+4*Sinf*PolyLog[4,1/2]-4*PolyLog[5,1/2];HPLatOne/:HPLatOne[{1,-1,-3}]:=7/16*Zeta[2]*Zeta[3]+1/6*Zeta[2]*Log[2]^3-49/40*Zeta[2]^2*Log[2]-1/8*Zeta[2]^2*Sinf+3/4*Zeta[3]*Log[2]*Sinf+3/8*Zeta[3]*Log[2]^2+27/8*Zeta[5]-2*Log[2]*PolyLog[4,1/2]-1/20*Log[2]^5-4*PolyLog[5,1/2];HPLatOne/:HPLatOne[{1,-1,3}]:=2*Zeta[2]*Zeta[3]+1/2*Zeta[2]*Log[2]^2*Sinf+1/6*Zeta[2]*Log[2]^3+1/10*Zeta[2]^2*Log[2]+3/5*Zeta[2]^2*Sinf-3/4*Zeta[3]*Log[2]*Sinf-3/8*Zeta[3]*Log[2]^2-85/16*Zeta[5]-1/12*Log[2]^4*Sinf-1/60*Log[2]^5-2*Sinf*PolyLog[4,1/2]+2*PolyLog[5,1/2];HPLatOne/:HPLatOne[{1,-1,0,0,0}]:=-3/4*Zeta[2]*Zeta[3]-3/4*Zeta[2]^2*Log[2]-7/20*Zeta[2]^2*Sinf+91/32*Zeta[5];HPLatOne/:HPLatOne[{1,1,-1,-1,-1}]:=-1/2*Zeta[2]*Zeta[3]-1/2*Zeta[2]*Log[2]^2*Sinf-5/12*Zeta[2]*Log[2]^3-9/20*Zeta[2]^2*Log[2]-2/5*Zeta[2]^2*Sinf+Zeta[3]*Log[2]*Sinf+Zeta[3]*Log[2]^2+63/32*Zeta[5]+1/12*Log[2]^3*Sinf^2+1/6*Log[2]^4*Sinf+7/120*Log[2]^5+Sinf*PolyLog[4,1/2]-PolyLog[5,1/2];HPLatOne/:HPLatOne[{1,1,-1,-1,1}]:=7/16*Zeta[2]*Zeta[3]+1/4*Zeta[2]*Log[2]^2*Sinf+1/3*Zeta[2]*Log[2]^3-3/40*Zeta[2]^2*Log[2]-1/8*Zeta[2]^2*Sinf-1/2*Zeta[3]*Log[2]^2+1/16*Zeta[3]*Sinf^2-29/64*Zeta[5]-1/12*Log[2]^3*Sinf^2-1/8*Log[2]^4*Sinf-1/20*Log[2]^5;HPLatOne/:HPLatOne[{1,1,-1,-1,0}]:=-11/16*Zeta[2]*Zeta[3]-1/4*Zeta[2]*Log[2]*Sinf^2-1/2*Zeta[2]*Log[2]^2*Sinf-1/6*Zeta[2]*Log[2]^3+3/2*Zeta[2]^2*Log[2]+7/10*Zeta[2]^2*Sinf+1/16*Zeta[3]*Sinf^2-123/32*Zeta[5]-1/12*Log[2]^4*Sinf-1/24*Log[2]^5-2*Sinf*PolyLog[4,1/2]+5*PolyLog[5,1/2];HPLatOne/:HPLatOne[{1,1,-1,1,-1}]:=9/8*Zeta[2]*Zeta[3]+1/4*Zeta[2]*Log[2]*Sinf^2+3/4*Zeta[2]*Log[2]^2*Sinf+1/3*Zeta[2]*Log[2]^3-1/40*Zeta[2]^2*Log[2]+9/40*Zeta[2]^2*Sinf-2*Zeta[3]*Log[2]*Sinf-Zeta[3]*Log[2]^2-1/8*Zeta[3]*Sinf^2+23/64*Zeta[5]-1/12*Log[2]^3*Sinf^2-1/8*Log[2]^4*Sinf-1/40*Log[2]^5-3*PolyLog[5,1/2];HPLatOne/:HPLatOne[{1,1,-1,1,1}]:=-7/16*Zeta[2]*Zeta[3]-1/4*Zeta[2]*Log[2]*Sinf^2-1/12*Zeta[2]*Log[2]^3+1/4*Zeta[2]^2*Log[2]+7/16*Zeta[3]*Sinf^2+1/12*Log[2]^3*Sinf^2-3*Sinf*PolyLog[4,1/2]+6*PolyLog[5,1/2];HPLatOne/:HPLatOne[{1,1,-1,1,0}]:=9/4*Zeta[2]*Zeta[3]+1/4*Zeta[2]*Log[2]*Sinf^2+1/4*Zeta[2]*Log[2]^2*Sinf+1/12*Zeta[2]*Log[2]^3-47/40*Zeta[2]^2*Log[2]-3/8*Zeta[2]^2*Sinf-1/2*Zeta[3]*Sinf^2+29/64*Zeta[5]+1/8*Log[2]^4*Sinf+1/20*Log[2]^5+3*Sinf*PolyLog[4,1/2]-6*PolyLog[5,1/2];HPLatOne/:HPLatOne[{1,1,-1,-2}]:=-3/4*Zeta[2]*Zeta[3]+1/4*Zeta[2]*Log[2]*Sinf^2-3/4*Zeta[2]*Log[2]^2*Sinf-1/6*Zeta[2]*Log[2]^3-15/8*Zeta[2]^2*Log[2]-3/2*Zeta[2]^2*Sinf+21/8*Zeta[3]*Log[2]*Sinf+21/16*Zeta[3]*Log[2]^2-1/8*Zeta[3]*Sinf^2+61/8*Zeta[5]-Log[2]*PolyLog[4,1/2]+1/6*Log[2]^4*Sinf+1/120*Log[2]^5+4*Sinf*PolyLog[4,1/2]-6*PolyLog[5,1/2];HPLatOne/:HPLatOne[{1,1,-1,2}]:=19/16*Zeta[2]*Zeta[3]+1/2*Zeta[2]*Log[2]*Sinf^2-1/4*Zeta[2]*Log[2]^2*Sinf-1/12*Zeta[2]*Log[2]^3-1/40*Zeta[2]^2*Log[2]-29/40*Zeta[2]^2*Sinf-5/16*Zeta[3]*Sinf^2-23/64*Zeta[5]+1/8*Log[2]^4*Sinf+1/40*Log[2]^5+3*Sinf*PolyLog[4,1/2]-3*PolyLog[5,1/2];HPLatOne/:HPLatOne[{1,1,-1,0,0}]:=-2*Zeta[2]*Zeta[3]+1/2*Zeta[2]*Log[2]^2*Sinf+1/6*Zeta[2]*Log[2]^3+1/10*Zeta[2]^2*Log[2]+1/5*Zeta[2]^2*Sinf+3/8*Zeta[3]*Sinf^2+15/8*Zeta[5]-1/12*Log[2]^4*Sinf-1/60*Log[2]^5-2*Sinf*PolyLog[4,1/2]+2*PolyLog[5,1/2];HPLatOne/:HPLatOne[{1,1,1,-1,-1}]:=-9/16*Zeta[2]*Zeta[3]-1/4*Zeta[2]*Log[2]*Sinf^2-3/4*Zeta[2]*Log[2]^2*Sinf-1/3*Zeta[2]*Log[2]^3+1/5*Zeta[2]^2*Log[2]-1/20*Zeta[2]^2*Sinf+Zeta[3]*Log[2]*Sinf+2/3*Zeta[3]*Log[2]^2+1/16*Zeta[3]*Sinf^2+1/32*Zeta[5]+1/12*Log[2]^2*Sinf^3+1/6*Log[2]^3*Sinf^2+1/8*Log[2]^4*Sinf+1/40*Log[2]^5+PolyLog[5,1/2];HPLatOne/:HPLatOne[{1,1,1,-1,1}]:=25/24*Zeta[2]*Zeta[3]+1/2*Zeta[2]*Log[2]*Sinf^2+1/4*Zeta[2]*Log[2]^2*Sinf+1/6*Zeta[2]*Log[2]^3+1/12*Zeta[2]*Sinf^3-1/2*Zeta[2]^2*Log[2]-1/4*Zeta[2]^2*Sinf-1/6*Zeta[3]*Log[2]^2-7/8*Zeta[3]*Sinf^2-1/12*Log[2]^2*Sinf^3-1/6*Log[2]^3*Sinf^2+3*Sinf*PolyLog[4,1/2]-4*PolyLog[5,1/2];HPLatOne/:HPLatOne[{1,1,1,-1,0}]:=-89/48*Zeta[2]*Zeta[3]-3/4*Zeta[2]*Log[2]*Sinf^2-1/12*Zeta[2]*Sinf^3+9/10*Zeta[2]^2*Log[2]+4/5*Zeta[2]^2*Sinf+13/16*Zeta[3]*Sinf^2-1/32*Zeta[5]-1/8*Log[2]^4*Sinf-1/40*Log[2]^5-3*Sinf*PolyLog[4,1/2]+3*PolyLog[5,1/2];HPLatOne/:HPLatOne[{1,1,1,1,-1}]:=-29/48*Zeta[2]*Zeta[3]-1/2*Zeta[2]*Log[2]*Sinf^2-1/4*Zeta[2]*Log[2]^2*Sinf-1/12*Zeta[2]*Log[2]^3-1/12*Zeta[2]*Sinf^3+11/40*Zeta[2]^2*Log[2]+1/4*Zeta[2]^2*Sinf+1/3*Zeta[3]*Log[2]*Sinf+1/6*Zeta[3]*Log[2]^2+7/16*Zeta[3]*Sinf^2+1/24*Log[2]*Sinf^4+1/12*Log[2]^2*Sinf^3+1/12*Log[2]^3*Sinf^2-Sinf*PolyLog[4,1/2]+PolyLog[5,1/2];HPLatOne/:HPLatOne[{1,1,1,1,1}]:=-1/6*Zeta[2]*Zeta[3]-1/12*Zeta[2]*Sinf^3+1/40*Zeta[2]^2*Sinf+1/6*Zeta[3]*Sinf^2+1/5*Zeta[5]+1/120*Sinf^5;HPLatOne/:HPLatOne[{1,1,1,1,0}]:=-5/6*Zeta[2]*Zeta[3]-1/6*Zeta[2]*Sinf^3+1/10*Zeta[2]^2*Sinf+1/2*Zeta[3]*Sinf^2+Zeta[5];HPLatOne/:HPLatOne[{1,1,1,-2}]:=1/24*Zeta[2]*Zeta[3]-1/4*Zeta[2]*Log[2]^2*Sinf-1/6*Zeta[2]*Log[2]^3+1/12*Zeta[2]*Sinf^3-3/8*Zeta[2]^2*Sinf+7/8*Zeta[3]*Log[2]*Sinf+7/16*Zeta[3]*Log[2]^2-5/16*Zeta[3]*Sinf^2-27/32*Zeta[5]+Log[2]*PolyLog[4,1/2]+1/24*Log[2]^4*Sinf+1/30*Log[2]^5+Sinf*PolyLog[4,1/2]+PolyLog[5,1/2];HPLatOne/:HPLatOne[{1,1,1,2}]:=4/3*Zeta[2]*Zeta[3]+1/6*Zeta[2]*Sinf^3+7/10*Zeta[2]^2*Sinf-Zeta[3]*Sinf^2-4*Zeta[5];HPLatOne/:HPLatOne[{1,1,1,0,0}]:=-3/2*Zeta[2]*Zeta[3]-1/10*Zeta[2]^2*Sinf+1/2*Zeta[3]*Sinf^2+2*Zeta[5];HPLatOne/:HPLatOne[{1,1,-2,-1}]:=-1/16*Zeta[2]*Zeta[3]-1/6*Zeta[2]*Log[2]^3-3/40*Zeta[2]^2*Sinf+7/16*Zeta[3]*Log[2]^2+1/16*Zeta[3]*Sinf^2-25/32*Zeta[5]+Log[2]*PolyLog[4,1/2]+1/30*Log[2]^5+PolyLog[5,1/2];HPLatOne/:HPLatOne[{1,1,-2,1}]:=-3/8*Zeta[2]*Zeta[3]-3/4*Zeta[2]*Log[2]*Sinf^2+3/4*Zeta[2]*Log[2]^2*Sinf+1/12*Zeta[2]*Log[2]^3-13/40*Zeta[2]^2*Log[2]+9/40*Zeta[2]^2*Sinf-7/16*Zeta[3]*Log[2]^2+13/16*Zeta[3]*Sinf^2+81/64*Zeta[5]-1/8*Log[2]^4*Sinf-1/120*Log[2]^5-3*Sinf*PolyLog[4,1/2]+PolyLog[5,1/2];HPLatOne/:HPLatOne[{1,1,-2,0}]:=15/16*Zeta[2]*Zeta[3]+17/40*Zeta[2]^2*Sinf-3/4*Zeta[3]*Sinf^2-41/32*Zeta[5];HPLatOne/:HPLatOne[{1,1,2,-1}]:=11/8*Zeta[2]*Zeta[3]+3/4*Zeta[2]*Log[2]*Sinf^2-1/4*Zeta[2]*Log[2]^2*Sinf+5/12*Zeta[2]*Log[2]^3+13/40*Zeta[2]^2*Log[2]+1/40*Zeta[2]^2*Sinf-7/4*Zeta[3]*Log[2]*Sinf-7/8*Zeta[3]*Log[2]^2-1/2*Zeta[3]*Sinf^2+81/64*Zeta[5]-3*Log[2]*PolyLog[4,1/2]+1/24*Log[2]^4*Sinf-11/120*Log[2]^5+Sinf*PolyLog[4,1/2]-4*PolyLog[5,1/2];HPLatOne/:HPLatOne[{1,1,2,1}]:=-1/2*Zeta[2]*Zeta[3]-6/5*Zeta[2]^2*Sinf+1/2*Zeta[3]*Sinf^2+6*Zeta[5];HPLatOne/:HPLatOne[{1,1,2,0}]:=3*Zeta[2]*Zeta[3]+7/10*Zeta[2]^2*Sinf-Zeta[3]*Sinf^2-11/2*Zeta[5];HPLatOne/:HPLatOne[{1,1,-3}]:=-3/4*Zeta[2]*Zeta[3]-1/2*Zeta[2]*Log[2]^2*Sinf-1/3*Zeta[2]*Log[2]^3-11/10*Zeta[2]^2*Sinf+7/4*Zeta[3]*Log[2]*Sinf+7/8*Zeta[3]*Log[2]^2+3/8*Zeta[3]*Sinf^2-15/32*Zeta[5]+2*Log[2]*PolyLog[4,1/2]+1/12*Log[2]^4*Sinf+1/15*Log[2]^5+2*Sinf*PolyLog[4,1/2]+2*PolyLog[5,1/2];HPLatOne/:HPLatOne[{1,1,3}]:=1/2*Zeta[2]*Zeta[3]-1/2*Zeta[2]^2*Sinf+1/2*Zeta[3]*Sinf^2-1/2*Zeta[5];HPLatOne/:HPLatOne[{1,1,0,0,0}]:=-Zeta[2]*Zeta[3]-2/5*Zeta[2]^2*Sinf+2*Zeta[5];HPLatOne/:HPLatOne[{1,-2,-1,-1}]:=7/16*Zeta[2]*Zeta[3]+1/4*Zeta[2]*Log[2]^2*Sinf+1/6*Zeta[2]*Log[2]^3+2/5*Zeta[2]^2*Sinf-7/8*Zeta[3]*Log[2]*Sinf-7/16*Zeta[3]*Log[2]^2+1/8*Zeta[5]-Log[2]*PolyLog[4,1/2]-1/24*Log[2]^4*Sinf-1/30*Log[2]^5-Sinf*PolyLog[4,1/2]-PolyLog[5,1/2];HPLatOne/:HPLatOne[{1,-2,-1,1}]:=1/4*Zeta[2]*Log[2]^2*Sinf-1/4*Zeta[2]*Log[2]^3-3/20*Zeta[2]^2*Log[2]-9/20*Zeta[2]^2*Sinf+29/16*Zeta[5]+1/12*Log[2]^4*Sinf+1/40*Log[2]^5+2*Sinf*PolyLog[4,1/2]-3*PolyLog[5,1/2];HPLatOne/:HPLatOne[{1,-2,-1,0}]:=-1/8*Zeta[2]*Zeta[3]-1/8*Zeta[2]^2*Sinf+5/8*Zeta[5];HPLatOne/:HPLatOne[{1,-2,1,-1}]:=-21/16*Zeta[2]*Zeta[3]-3/2*Zeta[2]*Log[2]^2*Sinf+1/6*Zeta[2]*Log[2]^3+1/5*Zeta[2]^2*Log[2]-7/20*Zeta[2]^2*Sinf+21/8*Zeta[3]*Log[2]*Sinf+21/16*Zeta[3]*Log[2]^2-101/64*Zeta[5]+Log[2]*PolyLog[4,1/2]+5*PolyLog[5,1/2];HPLatOne/:HPLatOne[{1,-2,1,1}]:=-1/4*Zeta[2]*Log[2]^3+39/40*Zeta[2]^2*Log[2]-11/20*Zeta[2]^2*Sinf-23/64*Zeta[5]+1/8*Log[2]^4*Sinf+1/40*Log[2]^5+3*Sinf*PolyLog[4,1/2]-3*PolyLog[5,1/2];HPLatOne/:HPLatOne[{1,-2,1,0}]:=-13/8*Zeta[2]*Zeta[3]+Zeta[2]*Log[2]^2*Sinf-9/8*Zeta[2]^2*Log[2]+13/40*Zeta[2]^2*Sinf+363/64*Zeta[5]-1/6*Log[2]^4*Sinf-4*Sinf*PolyLog[4,1/2];HPLatOne/:HPLatOne[{1,-2,-2}]:=23/16*Zeta[2]*Zeta[3]+Zeta[2]*Log[2]^2*Sinf+2/3*Zeta[2]*Log[2]^3+13/8*Zeta[2]^2*Sinf-7/2*Zeta[3]*Log[2]*Sinf-7/4*Zeta[3]*Log[2]^2+33/32*Zeta[5]-4*Log[2]*PolyLog[4,1/2]-1/6*Log[2]^4*Sinf-2/15*Log[2]^5-4*Sinf*PolyLog[4,1/2]-4*PolyLog[5,1/2];HPLatOne/:HPLatOne[{1,-2,2}]:=-5/8*Zeta[2]*Zeta[3]+3/40*Zeta[2]^2*Sinf+29/32*Zeta[5];HPLatOne/:HPLatOne[{1,-2,0,0}]:=3/2*Zeta[2]*Zeta[3]+21/20*Zeta[2]^2*Sinf-67/16*Zeta[5];HPLatOne/:HPLatOne[{1,2,-1,-1}]:=21/16*Zeta[2]*Zeta[3]+5/4*Zeta[2]*Log[2]^2*Sinf+5/12*Zeta[2]*Log[2]^3-1/20*Zeta[2]^2*Log[2]+7/8*Zeta[2]^2*Sinf-21/8*Zeta[3]*Log[2]*Sinf-35/16*Zeta[3]*Log[2]^2+85/64*Zeta[5]-3*Log[2]*PolyLog[4,1/2]-1/12*Log[2]^4*Sinf-11/120*Log[2]^5-2*Sinf*PolyLog[4,1/2]-4*PolyLog[5,1/2];HPLatOne/:HPLatOne[{1,2,-1,1}]:=-7/8*Zeta[2]*Zeta[3]-3/4*Zeta[2]*Log[2]^2*Sinf+1/3*Zeta[2]*Log[2]^3+1/5*Zeta[2]^2*Log[2]+7/8*Zeta[2]^2*Sinf+7/8*Zeta[3]*Log[2]^2-29/16*Zeta[5]-1/8*Log[2]^4*Sinf-1/30*Log[2]^5-3*Sinf*PolyLog[4,1/2]+4*PolyLog[5,1/2];HPLatOne/:HPLatOne[{1,2,-1,0}]:=15/8*Zeta[2]*Zeta[3]-Zeta[2]*Log[2]^2*Sinf+9/8*Zeta[2]^2*Log[2]-33/40*Zeta[2]^2*Sinf-257/64*Zeta[5]+1/6*Log[2]^4*Sinf+4*Sinf*PolyLog[4,1/2];HPLatOne/:HPLatOne[{1,2,1,-1}]:=-7/16*Zeta[2]*Zeta[3]+1/2*Zeta[2]*Log[2]^2*Sinf-7/12*Zeta[2]*Log[2]^3-47/40*Zeta[2]^2*Log[2]-9/20*Zeta[2]^2*Sinf+7/8*Zeta[3]*Log[2]*Sinf+7/16*Zeta[3]*Log[2]^2-23/64*Zeta[5]+3*Log[2]*PolyLog[4,1/2]+1/24*Log[2]^4*Sinf+13/120*Log[2]^5+Sinf*PolyLog[4,1/2]+2*PolyLog[5,1/2];HPLatOne/:HPLatOne[{1,2,1,1}]:=2/5*Zeta[2]^2*Sinf-4*Zeta[5];HPLatOne/:HPLatOne[{1,2,1,0}]:=-Zeta[2]*Zeta[3]-1/2*Zeta[2]^2*Sinf+9/2*Zeta[5];HPLatOne/:HPLatOne[{1,2,-2}]:=3/4*Zeta[2]*Zeta[3]+Zeta[2]*Log[2]^2*Sinf+2/3*Zeta[2]*Log[2]^3+71/40*Zeta[2]^2*Sinf-7/2*Zeta[3]*Log[2]*Sinf-7/4*Zeta[3]*Log[2]^2+89/64*Zeta[5]-4*Log[2]*PolyLog[4,1/2]-1/6*Log[2]^4*Sinf-2/15*Log[2]^5-4*Sinf*PolyLog[4,1/2]-4*PolyLog[5,1/2];HPLatOne/:HPLatOne[{1,2,2}]:=-2*Zeta[2]*Zeta[3]+3/10*Zeta[2]^2*Sinf+2*Zeta[5];HPLatOne/:HPLatOne[{1,2,0,0}]:=2*Zeta[2]*Zeta[3]+6/5*Zeta[2]^2*Sinf-11/2*Zeta[5];HPLatOne/:HPLatOne[{1,-3,-1}]:=-7/8*Zeta[2]*Zeta[3]-1/2*Zeta[2]*Log[2]^2*Sinf-2/3*Zeta[2]*Log[2]^3-3/4*Zeta[2]^2*Sinf+7/4*Zeta[3]*Log[2]*Sinf+7/4*Zeta[3]*Log[2]^2-39/16*Zeta[5]+4*Log[2]*PolyLog[4,1/2]+1/12*Log[2]^4*Sinf+2/15*Log[2]^5+2*Sinf*PolyLog[4,1/2]+4*PolyLog[5,1/2];HPLatOne/:HPLatOne[{1,-3,1}]:=7/8*Zeta[2]*Zeta[3]-1/2*Zeta[2]*Log[2]^2*Sinf+1/6*Zeta[2]*Log[2]^3+8/5*Zeta[2]^2*Log[2]-1/5*Zeta[2]^2*Sinf-7/8*Zeta[3]*Log[2]^2-85/16*Zeta[5]+1/12*Log[2]^4*Sinf-1/60*Log[2]^5+2*Sinf*PolyLog[4,1/2]+2*PolyLog[5,1/2];HPLatOne/:HPLatOne[{1,-3,0}]:=-13/8*Zeta[2]*Zeta[3]-21/20*Zeta[2]^2*Sinf+83/16*Zeta[5];HPLatOne/:HPLatOne[{1,3,-1}]:=-7/8*Zeta[2]*Zeta[3]-1/6*Zeta[2]*Log[2]^3-8/5*Zeta[2]^2*Log[2]-19/40*Zeta[2]^2*Sinf+7/4*Zeta[3]*Log[2]*Sinf+7/8*Zeta[3]*Log[2]^2+311/64*Zeta[5]+1/60*Log[2]^5-2*PolyLog[5,1/2];HPLatOne/:HPLatOne[{1,3,1}]:=1/10*Zeta[2]^2*Sinf-1/2*Zeta[5];HPLatOne/:HPLatOne[{1,3,0}]:=-Zeta[2]*Zeta[3]-6/5*Zeta[2]^2*Sinf+9/2*Zeta[5];HPLatOne/:HPLatOne[{1,-4}]:=1/2*Zeta[2]*Zeta[3]+7/20*Zeta[2]^2*Sinf-59/32*Zeta[5];HPLatOne/:HPLatOne[{1,4}]:=Zeta[2]*Zeta[3]+2/5*Zeta[2]^2*Sinf-3*Zeta[5];HPLatOne/:HPLatOne[{1,0,0,0,0}]:=Zeta[5];HPLatOne/:HPLatOne[{-2,-1,-1,-1}]:=1/6*Zeta[2]*Log[2]^3-7/16*Zeta[3]*Log[2]^2+Zeta[5]-Log[2]*PolyLog[4,1/2]-1/30*Log[2]^5-PolyLog[5,1/2];HPLatOne/:HPLatOne[{-2,-1,-1,1}]:=-7/8*Zeta[2]*Zeta[3]-1/6*Zeta[2]*Log[2]^3+1/20*Zeta[2]^2*Log[2]+7/16*Zeta[3]*Log[2]^2+15/16*Zeta[5]-1/120*Log[2]^5+PolyLog[5,1/2];HPLatOne/:HPLatOne[{-2,-1,-1,0}]:=15/16*Zeta[2]*Zeta[3]-59/32*Zeta[5];HPLatOne/:HPLatOne[{-2,-1,1,-1}]:=21/16*Zeta[2]*Zeta[3]+1/12*Zeta[2]*Log[2]^3-1/10*Zeta[2]^2*Log[2]-125/32*Zeta[5]+3*Log[2]*PolyLog[4,1/2]+7/60*Log[2]^5+PolyLog[5,1/2];HPLatOne/:HPLatOne[{-2,-1,1,1}]:=-3/16*Zeta[2]*Zeta[3]-1/12*Zeta[2]*Log[2]^3+Zeta[2]^2*Log[2]-123/32*Zeta[5]-1/24*Log[2]^5+5*PolyLog[5,1/2];HPLatOne/:HPLatOne[{-2,-1,1,0}]:=13/16*Zeta[2]*Zeta[3]-1/3*Zeta[2]*Log[2]^3-1/5*Zeta[2]^2*Log[2]+7/8*Zeta[5]+1/30*Log[2]^5-4*PolyLog[5,1/2];HPLatOne/:HPLatOne[{-2,-1,-2}]:=-23/16*Zeta[2]*Zeta[3]+177/64*Zeta[5];HPLatOne/:HPLatOne[{-2,-1,2}]:=-5/16*Zeta[2]*Zeta[3]+5/8*Zeta[5];HPLatOne/:HPLatOne[{-2,-1,0,0}]:=-1/2*Zeta[2]*Zeta[3]+23/16*Zeta[5];HPLatOne/:HPLatOne[{-2,1,-1,-1}]:=-21/16*Zeta[2]*Zeta[3]-5/12*Zeta[2]*Log[2]^3-49/40*Zeta[2]^2*Log[2]+21/16*Zeta[3]*Log[2]^2+247/32*Zeta[5]-3*Log[2]*PolyLog[4,1/2]-1/12*Log[2]^5-5*PolyLog[5,1/2];HPLatOne/:HPLatOne[{-2,1,-1,1}]:=27/16*Zeta[2]*Zeta[3]+3/4*Zeta[2]*Log[2]^3-21/40*Zeta[2]^2*Log[2]-21/16*Zeta[3]*Log[2]^2-29/64*Zeta[5]+1/40*Log[2]^5-3*PolyLog[5,1/2];HPLatOne/:HPLatOne[{-2,1,-1,0}]:=-29/16*Zeta[2]*Zeta[3]+2/3*Zeta[2]*Log[2]^3+23/20*Zeta[2]^2*Log[2]-3*Zeta[5]-1/15*Log[2]^5+8*PolyLog[5,1/2];HPLatOne/:HPLatOne[{-2,1,1,-1}]:=-1/3*Zeta[2]*Log[2]^3-1/10*Zeta[2]^2*Log[2]+33/64*Zeta[5]+Log[2]*PolyLog[4,1/2]+1/20*Log[2]^5-PolyLog[5,1/2];HPLatOne/:HPLatOne[{-2,1,1,1}]:=-7/8*Zeta[2]*Zeta[3]+3/20*Zeta[2]^2*Log[2]-1/32*Zeta[5]-1/40*Log[2]^5+3*PolyLog[5,1/2];HPLatOne/:HPLatOne[{-2,1,1,0}]:=1/16*Zeta[2]*Zeta[3]-1/3*Zeta[2]*Log[2]^3+7/40*Zeta[2]^2*Log[2]+99/64*Zeta[5]+1/30*Log[2]^5-4*PolyLog[5,1/2];HPLatOne/:HPLatOne[{-2,1,-2}]:=-5/16*Zeta[2]*Zeta[3]+2/3*Zeta[2]*Log[2]^3-17/5*Zeta[2]^2*Log[2]+547/32*Zeta[5]-8*Log[2]*PolyLog[4,1/2]-1/5*Log[2]^5-16*PolyLog[5,1/2];HPLatOne/:HPLatOne[{-2,1,2}]:=5/2*Zeta[2]*Zeta[3]-3/8*Zeta[2]^2*Log[2]-257/64*Zeta[5];HPLatOne/:HPLatOne[{-2,1,0,0}]:=-3/8*Zeta[2]*Zeta[3]-9/4*Zeta[2]^2*Log[2]+171/32*Zeta[5];HPLatOne/:HPLatOne[{-2,-2,-1}]:=3/2*Zeta[2]*Zeta[3]+2/3*Zeta[2]*Log[2]^3-7/4*Zeta[3]*Log[2]^2+73/64*Zeta[5]-4*Log[2]*PolyLog[4,1/2]-2/15*Log[2]^5-4*PolyLog[5,1/2];HPLatOne/:HPLatOne[{-2,-2,1}]:=-2*Zeta[2]*Zeta[3]-1/3*Zeta[2]*Log[2]^3-17/10*Zeta[2]^2*Log[2]+7/4*Zeta[3]*Log[2]^2+129/16*Zeta[5]+1/30*Log[2]^5-4*PolyLog[5,1/2];HPLatOne/:HPLatOne[{-2,-2,0}]:=11/4*Zeta[2]*Zeta[3]-23/4*Zeta[5];HPLatOne/:HPLatOne[{-2,2,-1}]:=9/8*Zeta[2]*Zeta[3]-1/3*Zeta[2]*Log[2]^3+17/10*Zeta[2]^2*Log[2]-331/32*Zeta[5]+4*Log[2]*PolyLog[4,1/2]+1/10*Log[2]^5+8*PolyLog[5,1/2];HPLatOne/:HPLatOne[{-2,2,1}]:=11/16*Zeta[2]*Zeta[3]-41/32*Zeta[5];HPLatOne/:HPLatOne[{-2,2,0}]:=3/4*Zeta[2]*Zeta[3]-2*Zeta[5];HPLatOne/:HPLatOne[{-2,-3}]:=-3/4*Zeta[2]*Zeta[3]+51/32*Zeta[5];HPLatOne/:HPLatOne[{-2,3}]:=-21/8*Zeta[2]*Zeta[3]+83/16*Zeta[5];HPLatOne/:HPLatOne[{-2,0,0,0}]:=-15/4*Zeta[5];HPLatOne/:HPLatOne[{2,-1,-1,-1}]:=7/16*Zeta[2]*Zeta[3]+1/3*Zeta[2]*Log[2]^3+51/40*Zeta[2]^2*Log[2]-21/16*Zeta[3]*Log[2]^2-39/8*Zeta[5]+Log[2]*PolyLog[4,1/2]+1/120*Log[2]^5+4*PolyLog[5,1/2];HPLatOne/:HPLatOne[{2,-1,-1,1}]:=-21/16*Zeta[2]*Zeta[3]-1/3*Zeta[2]*Log[2]^3-53/40*Zeta[2]^2*Log[2]+21/16*Zeta[3]*Log[2]^2+405/64*Zeta[5]+1/30*Log[2]^5-4*PolyLog[5,1/2];HPLatOne/:HPLatOne[{2,-1,-1,0}]:=23/16*Zeta[2]*Zeta[3]-1/3*Zeta[2]*Log[2]^3-19/20*Zeta[2]^2*Log[2]+7/8*Zeta[5]+1/30*Log[2]^5-4*PolyLog[5,1/2];HPLatOne/:HPLatOne[{2,-1,1,-1}]:=-3/8*Zeta[2]*Zeta[3]-1/4*Zeta[2]*Log[2]^3+21/40*Zeta[2]^2*Log[2]+Zeta[5]-3*Log[2]*PolyLog[4,1/2]-1/8*Log[2]^5;HPLatOne/:HPLatOne[{2,-1,1,1}]:=21/8*Zeta[2]*Zeta[3]+1/4*Zeta[2]*Log[2]^3-57/40*Zeta[2]^2*Log[2]+29/64*Zeta[5]+1/20*Log[2]^5-6*PolyLog[5,1/2];HPLatOne/:HPLatOne[{2,-1,1,0}]:=-Zeta[2]*Zeta[3]+2/3*Zeta[2]*Log[2]^3+23/20*Zeta[2]^2*Log[2]-19/4*Zeta[5]-1/15*Log[2]^5+8*PolyLog[5,1/2];HPLatOne/:HPLatOne[{2,-1,-2}]:=-1/4*Zeta[2]*Zeta[3]-2/3*Zeta[2]*Log[2]^3+17/5*Zeta[2]^2*Log[2]-507/32*Zeta[5]+8*Log[2]*PolyLog[4,1/2]+1/5*Log[2]^5+16*PolyLog[5,1/2];HPLatOne/:HPLatOne[{2,-1,2}]:=-13/4*Zeta[2]*Zeta[3]+3/8*Zeta[2]^2*Log[2]+363/64*Zeta[5];HPLatOne/:HPLatOne[{2,-1,0,0}]:=3/4*Zeta[2]*Zeta[3]+9/4*Zeta[2]^2*Log[2]-139/32*Zeta[5];HPLatOne/:HPLatOne[{2,1,-1,-1}]:=3/16*Zeta[2]*Zeta[3]+1/12*Zeta[2]*Log[2]^3+17/40*Zeta[2]^2*Log[2]+7/16*Zeta[3]*Log[2]^2-277/64*Zeta[5]+3*Log[2]*PolyLog[4,1/2]+11/120*Log[2]^5+4*PolyLog[5,1/2];HPLatOne/:HPLatOne[{2,1,-1,1}]:=-35/16*Zeta[2]*Zeta[3]-5/12*Zeta[2]*Log[2]^3+53/40*Zeta[2]^2*Log[2]-7/16*Zeta[3]*Log[2]^2+29/64*Zeta[5]-1/30*Log[2]^5+4*PolyLog[5,1/2];HPLatOne/:HPLatOne[{2,1,-1,0}]:=19/16*Zeta[2]*Zeta[3]-1/3*Zeta[2]*Log[2]^3-53/40*Zeta[2]^2*Log[2]+99/64*Zeta[5]+1/30*Log[2]^5-4*PolyLog[5,1/2];HPLatOne/:HPLatOne[{2,1,1,-1}]:=7/8*Zeta[2]*Zeta[3]+1/3*Zeta[2]*Log[2]^3-1/20*Zeta[2]^2*Log[2]-1/32*Zeta[5]-Log[2]*PolyLog[4,1/2]-1/40*Log[2]^5-2*PolyLog[5,1/2];HPLatOne/:HPLatOne[{2,1,1,1}]:=Zeta[5];HPLatOne/:HPLatOne[{2,1,1,0}]:=Zeta[2]*Zeta[3]-3*Zeta[5];HPLatOne/:HPLatOne[{2,1,-2}]:=-3/16*Zeta[2]*Zeta[3]+53/64*Zeta[5];HPLatOne/:HPLatOne[{2,1,2}]:=-2*Zeta[2]*Zeta[3]+9/2*Zeta[5];HPLatOne/:HPLatOne[{2,1,0,0}]:=Zeta[2]*Zeta[3]-1/2*Zeta[5];HPLatOne/:HPLatOne[{2,-2,-1}]:=7/16*Zeta[2]*Zeta[3]+2/3*Zeta[2]*Log[2]^3-7/4*Zeta[3]*Log[2]^2+103/32*Zeta[5]-4*Log[2]*PolyLog[4,1/2]-2/15*Log[2]^5-4*PolyLog[5,1/2];HPLatOne/:HPLatOne[{2,-2,1}]:=1/2*Zeta[2]*Zeta[3]-1/3*Zeta[2]*Log[2]^3-83/40*Zeta[2]^2*Log[2]+7/4*Zeta[3]*Log[2]^2+259/64*Zeta[5]+1/30*Log[2]^5-4*PolyLog[5,1/2];HPLatOne/:HPLatOne[{2,-2,0}]:=1/4*Zeta[2]*Zeta[3]-2*Zeta[5];HPLatOne/:HPLatOne[{2,2,-1}]:=-7/8*Zeta[2]*Zeta[3]-1/3*Zeta[2]*Log[2]^3+83/40*Zeta[2]^2*Log[2]-227/32*Zeta[5]+4*Log[2]*PolyLog[4,1/2]+1/10*Log[2]^5+8*PolyLog[5,1/2];HPLatOne/:HPLatOne[{2,2,1}]:=3*Zeta[2]*Zeta[3]-11/2*Zeta[5];HPLatOne/:HPLatOne[{2,2,0}]:=-2*Zeta[2]*Zeta[3]+2*Zeta[5];HPLatOne/:HPLatOne[{2,-3}]:=1/8*Zeta[2]*Zeta[3]+11/32*Zeta[5];HPLatOne/:HPLatOne[{2,3}]:=-2*Zeta[2]*Zeta[3]+9/2*Zeta[5];HPLatOne/:HPLatOne[{2,0,0,0}]:=-4*Zeta[5];HPLatOne/:HPLatOne[{-3,-1,-1}]:=-1/2*Zeta[2]*Zeta[3]-1/3*Zeta[2]*Log[2]^3+7/8*Zeta[3]*Log[2]^2-33/32*Zeta[5]+2*Log[2]*PolyLog[4,1/2]+1/15*Log[2]^5+2*PolyLog[5,1/2];HPLatOne/:HPLatOne[{-3,-1,1}]:=3/4*Zeta[2]*Zeta[3]+1/3*Zeta[2]*Log[2]^3+19/20*Zeta[2]^2*Log[2]-7/8*Zeta[3]*Log[2]^2-153/32*Zeta[5]-1/30*Log[2]^5+4*PolyLog[5,1/2];HPLatOne/:HPLatOne[{-3,-1,0}]:=-7/8*Zeta[2]*Zeta[3]+23/16*Zeta[5];HPLatOne/:HPLatOne[{-3,1,-1}]:=1/2*Zeta[2]*Zeta[3]-1/2*Zeta[2]*Log[2]^3+11/40*Zeta[2]^2*Log[2]-15/8*Zeta[5]+2*Log[2]*PolyLog[4,1/2]+1/12*Log[2]^5;HPLatOne/:HPLatOne[{-3,1,1}]:=-13/8*Zeta[2]*Zeta[3]+1/6*Zeta[2]*Log[2]^3+1/10*Zeta[2]^2*Log[2]+15/8*Zeta[5]-1/60*Log[2]^5+2*PolyLog[5,1/2];HPLatOne/:HPLatOne[{-3,1,0}]:=9/4*Zeta[2]^2*Log[2]-139/32*Zeta[5];HPLatOne/:HPLatOne[{-3,-2}]:=-5/8*Zeta[2]*Zeta[3]+41/32*Zeta[5];HPLatOne/:HPLatOne[{-3,2}]:=9/4*Zeta[2]*Zeta[3]-67/16*Zeta[5];HPLatOne/:HPLatOne[{-3,0,0}]:=45/8*Zeta[5];HPLatOne/:HPLatOne[{3,-1,-1}]:=-13/16*Zeta[2]*Zeta[3]+1/6*Zeta[2]*Log[2]^3-49/40*Zeta[2]^2*Log[2]+7/8*Zeta[3]*Log[2]^2+47/8*Zeta[5]-2*Log[2]*PolyLog[4,1/2]-1/20*Log[2]^5-4*PolyLog[5,1/2];HPLatOne/:HPLatOne[{3,-1,1}]:=15/8*Zeta[2]*Zeta[3]-1/6*Zeta[2]*Log[2]^3+11/40*Zeta[2]^2*Log[2]-7/8*Zeta[3]*Log[2]^2-159/64*Zeta[5]+1/60*Log[2]^5-2*PolyLog[5,1/2];HPLatOne/:HPLatOne[{3,-1,0}]:=-7/8*Zeta[2]*Zeta[3]-9/4*Zeta[2]^2*Log[2]+171/32*Zeta[5];HPLatOne/:HPLatOne[{3,1,-1}]:=-1/16*Zeta[2]*Zeta[3]+1/3*Zeta[2]*Log[2]^3-3/8*Zeta[2]^2*Log[2]+151/64*Zeta[5]-2*Log[2]*PolyLog[4,1/2]-1/15*Log[2]^5-2*PolyLog[5,1/2];HPLatOne/:HPLatOne[{3,1,1}]:=-Zeta[2]*Zeta[3]+2*Zeta[5];HPLatOne/:HPLatOne[{3,1,0}]:=-1/2*Zeta[5];HPLatOne/:HPLatOne[{3,-2}]:=-1/4*Zeta[2]*Zeta[3]+21/32*Zeta[5];HPLatOne/:HPLatOne[{3,2}]:=3*Zeta[2]*Zeta[3]-11/2*Zeta[5];HPLatOne/:HPLatOne[{3,0,0}]:=6*Zeta[5];HPLatOne/:HPLatOne[{-4,-1}]:=1/2*Zeta[2]*Zeta[3]-29/32*Zeta[5];HPLatOne/:HPLatOne[{-4,1}]:=-3/4*Zeta[2]*Zeta[3]-3/4*Zeta[2]^2*Log[2]+91/32*Zeta[5];HPLatOne/:HPLatOne[{-4,0}]:=-15/4*Zeta[5];HPLatOne/:HPLatOne[{4,-1}]:=3/8*Zeta[2]*Zeta[3]+3/4*Zeta[2]^2*Log[2]-2*Zeta[5];HPLatOne/:HPLatOne[{4,1}]:=-Zeta[2]*Zeta[3]+2*Zeta[5];HPLatOne/:HPLatOne[{4,0}]:=-4*Zeta[5];HPLatOne/:HPLatOne[{-5}]:=15/16*Zeta[5];HPLatOne/:HPLatOne[{5}]:=Zeta[5];HPLatOne/:HPLatOne[{0,0,0,0,0}]:=0;HPLatOne/:HPLatOne[{-1,-1,-1,-1,-1,-1}]:=1/720*Log[2]^6;HPLatOne/:HPLatOne[{-1,-1,-1,-1,-1,1}]:=1/16*Zeta[2]*Log[2]^4+8/35*Zeta[2]^3-7/48*Zeta[3]*Log[2]^3-Log[2]*PolyLog[5,1/2]-1/2*Log[2]^2*PolyLog[4,1/2]-11/720*Log[2]^6-PolyLog[6,1/2];HPLatOne/:HPLatOne[{-1,-1,-1,-1,-1,0}]:=-1/24*Zeta[2]*Log[2]^4-1/5*Zeta[2]^2*Log[2]^2-8/35*Zeta[2]^3+1/6*Zeta[3]*Log[2]^3+Zeta[5]*Log[2]+1/720*Log[2]^6+PolyLog[6,1/2];HPLatOne/:HPLatOne[{-1,-1,-1,-1,1,-1}]:=-7/48*Zeta[2]*Log[2]^4-8/7*Zeta[2]^3+7/24*Zeta[3]*Log[2]^3+Zeta[5]*Log[2]+4*Log[2]*PolyLog[5,1/2]+3/2*Log[2]^2*PolyLog[4,1/2]+5/144*Log[2]^6+5*PolyLog[6,1/2];HPLatOne/:HPLatOne[{-1,-1,-1,-1,1,1}]:=-1/24*Zeta[2]*Log[2]^4+13/35*Zeta[2]^3+7/48*Zeta[3]*Log[2]^3+1/8*Zeta[3]^2-1/32*Zeta[5]*Log[2]-Log[2]*PolyLog[5,1/2]+1/144*Log[2]^6-2*PolyLog[6,1/2]-1/2*HPLs6;HPLatOne/:HPLatOne[{-1,-1,-1,-1,1,0}]:=7/16*Zeta[2]*Zeta[3]*Log[2]-1/8*Zeta[2]*Log[2]^4+1/2*Zeta[2]*PolyLog[4,1/2]+3/40*Zeta[2]^2*Log[2]^2-26/35*Zeta[2]^3+13/48*Zeta[3]*Log[2]^3+17/128*Zeta[3]^2-1/32*Zeta[5]*Log[2]+3*Log[2]*PolyLog[5,1/2]+3/2*Log[2]^2*PolyLog[4,1/2]+29/720*Log[2]^6+2*PolyLog[6,1/2]-1/2*HPLs6;HPLatOne/:HPLatOne[{-1,-1,-1,-1,-2}]:=1/24*Zeta[2]*Log[2]^4+3/5*Zeta[2]^2*Log[2]^2+8/7*Zeta[2]^3-1/3*Zeta[3]*Log[2]^3-4*Zeta[5]*Log[2]-Log[2]*PolyLog[5,1/2]+1/720*Log[2]^6-5*PolyLog[6,1/2];HPLatOne/:HPLatOne[{-1,-1,-1,-1,2}]:=1/16*Zeta[2]*Log[2]^4-1/2*Zeta[2]*PolyLog[4,1/2]+13/80*Zeta[2]^2*Log[2]^2-6/35*Zeta[2]^3-1/4*Zeta[3]*Log[2]^3-17/128*Zeta[3]^2-27/32*Zeta[5]*Log[2]+Log[2]*PolyLog[5,1/2]-1/180*Log[2]^6+2*PolyLog[6,1/2]+1/2*HPLs6;HPLatOne/:HPLatOne[{-1,-1,-1,-1,0,0}]:=-1/2*Zeta[2]*Zeta[3]*Log[2]+1/24*Zeta[2]*Log[2]^4+3/8*Zeta[2]^2*Log[2]^2+19/35*Zeta[2]^3-1/6*Zeta[3]*Log[2]^3-1/8*Zeta[3]^2-2*Zeta[5]*Log[2]-1/360*Log[2]^6-2*PolyLog[6,1/2]+1/2*HPLs6;HPLatOne/:HPLatOne[{-1,-1,-1,1,-1,-1}]:=1/12*Zeta[2]*Log[2]^4+1/5*Zeta[2]^2*Log[2]^2+16/7*Zeta[2]^3-7/48*Zeta[3]*Log[2]^3-4*Zeta[5]*Log[2]-6*Log[2]*PolyLog[5,1/2]-3/2*Log[2]^2*PolyLog[4,1/2]-1/36*Log[2]^6-10*PolyLog[6,1/2];HPLatOne/:HPLatOne[{-1,-1,-1,1,-1,1}]:=5/48*Zeta[2]*Log[2]^4-1/5*Zeta[2]^2*Log[2]^2-122/105*Zeta[2]^3-7/24*Zeta[3]*Log[2]^3-23/32*Zeta[3]^2-23/64*Zeta[5]*Log[2]+3*Log[2]*PolyLog[5,1/2]-1/72*Log[2]^6+7*PolyLog[6,1/2]+9/4*HPLs6;HPLatOne/:HPLatOne[{-1,-1,-1,1,-1,0}]:=-7/8*Zeta[2]*Zeta[3]*Log[2]+1/24*Zeta[2]*Log[2]^4-3/2*Zeta[2]*PolyLog[4,1/2]+23/40*Zeta[2]^2*Log[2]^2+79/35*Zeta[2]^3-1/6*Zeta[3]*Log[2]^3+73/64*Zeta[3]^2+29/64*Zeta[5]*Log[2]-6*Log[2]*PolyLog[5,1/2]-3/2*Log[2]^2*PolyLog[4,1/2]-19/720*Log[2]^6-10*PolyLog[6,1/2]-11/4*HPLs6;HPLatOne/:HPLatOne[{-1,-1,-1,1,1,-1}]:=-1/2*Zeta[2]*Zeta[3]*Log[2]-1/48*Zeta[2]*Log[2]^4-1/5*Zeta[2]^2*Log[2]^2-34/105*Zeta[2]^3+7/48*Zeta[3]*Log[2]^3+7/32*Zeta[3]^2+157/64*Zeta[5]*Log[2]+1/360*Log[2]^6+PolyLog[6,1/2]-1/4*HPLs6;HPLatOne/:HPLatOne[{-1,-1,-1,1,1,1}]:=1/2*Zeta[2]*Zeta[3]*Log[2]-1/24*Zeta[2]*Log[2]^4+1/5*Zeta[2]^2*Log[2]^2+23/140*Zeta[2]^3-1/2*Zeta[3]^2-63/32*Zeta[5]*Log[2]+Log[2]*PolyLog[5,1/2]+1/2*Log[2]^2*PolyLog[4,1/2]+1/90*Log[2]^6;HPLatOne/:HPLatOne[{-1,-1,-1,1,1,0}]:=-7/16*Zeta[2]*Zeta[3]*Log[2]-1/24*Zeta[2]*Log[2]^4-1/5*Zeta[2]^2*Log[2]^2-71/56*Zeta[2]^3+1/48*Zeta[3]*Log[2]^3-153/128*Zeta[3]^2-123/32*Zeta[5]*Log[2]+5*Log[2]*PolyLog[5,1/2]+Log[2]^2*PolyLog[4,1/2]+1/80*Log[2]^6+9*PolyLog[6,1/2]+9/2*HPLs6;HPLatOne/:HPLatOne[{-1,-1,-1,1,-2}]:=-7/16*Zeta[2]*Zeta[3]*Log[2]+1/8*Zeta[2]*Log[2]^4-1/2*Zeta[2]*PolyLog[4,1/2]-19/40*Zeta[2]^2*Log[2]^2+5/7*Zeta[2]^3-5/48*Zeta[3]*Log[2]^3-107/64*Zeta[3]^2-333/64*Zeta[5]*Log[2]-2*Log[2]*PolyLog[5,1/2]-3/2*Log[2]^2*PolyLog[4,1/2]-31/720*Log[2]^6+2*PolyLog[6,1/2]+19/4*HPLs6;HPLatOne/:HPLatOne[{-1,-1,-1,1,2}]:=-7/8*Zeta[2]*Zeta[3]*Log[2]+5/24*Zeta[2]*Log[2]^4-1/2*Zeta[2]*PolyLog[4,1/2]+7/80*Zeta[2]^2*Log[2]^2+449/560*Zeta[2]^3-23/48*Zeta[3]*Log[2]^3+31/16*Zeta[3]^2+61/8*Zeta[5]*Log[2]-6*Log[2]*PolyLog[5,1/2]-5/2*Log[2]^2*PolyLog[4,1/2]-23/360*Log[2]^6-7*PolyLog[6,1/2]-4*HPLs6;HPLatOne/:HPLatOne[{-1,-1,-1,1,0,0}]:=-13/16*Zeta[2]*Zeta[3]*Log[2]+1/48*Zeta[2]*Log[2]^4-3/2*Zeta[2]*PolyLog[4,1/2]+279/280*Zeta[2]^3-1/8*Zeta[3]*Log[2]^3-101/128*Zeta[3]^2-15/8*Zeta[5]*Log[2]-2*Log[2]*PolyLog[5,1/2]-Log[2]^2*PolyLog[4,1/2]-1/40*Log[2]^6+3/2*HPLs6;HPLatOne/:HPLatOne[{-1,-1,-1,-2,-1}]:=-3/5*Zeta[2]^2*Log[2]^2-16/7*Zeta[2]^3+1/6*Zeta[3]*Log[2]^3+6*Zeta[5]*Log[2]+4*Log[2]*PolyLog[5,1/2]+1/2*Log[2]^2*PolyLog[4,1/2]+1/720*Log[2]^6+10*PolyLog[6,1/2];HPLatOne/:HPLatOne[{-1,-1,-1,-2,1}]:=7/48*Zeta[2]*Log[2]^4+2*Zeta[2]*PolyLog[4,1/2]-23/20*Zeta[2]^2*Log[2]^2+2/35*Zeta[2]^3+1/8*Zeta[3]*Log[2]^3-73/64*Zeta[3]^2+81/64*Zeta[5]*Log[2]-4*Log[2]*PolyLog[5,1/2]-5/2*Log[2]^2*PolyLog[4,1/2]-13/180*Log[2]^6-PolyLog[6,1/2]+11/4*HPLs6;HPLatOne/:HPLatOne[{-1,-1,-1,-2,0}]:=Zeta[2]*Zeta[3]*Log[2]-5/48*Zeta[2]*Log[2]^4-1/2*Zeta[2]*PolyLog[4,1/2]-9/16*Zeta[2]^2*Log[2]^2-121/105*Zeta[2]^3+1/3*Zeta[3]*Log[2]^3+23/32*Zeta[3]^2+11/2*Zeta[5]*Log[2]+1/180*Log[2]^6+4*PolyLog[6,1/2]-9/4*HPLs6;HPLatOne/:HPLatOne[{-1,-1,-1,2,-1}]:=7/16*Zeta[2]*Zeta[3]*Log[2]-1/16*Zeta[2]*Log[2]^4+23/40*Zeta[2]^2*Log[2]^2+22/35*Zeta[2]^3+1/8*Zeta[3]*Log[2]^3+107/64*Zeta[3]^2+143/64*Zeta[5]*Log[2]-Log[2]*PolyLog[5,1/2]+3/2*Log[2]^2*PolyLog[4,1/2]+11/180*Log[2]^6-7*PolyLog[6,1/2]-19/4*HPLs6;HPLatOne/:HPLatOne[{-1,-1,-1,2,1}]:=-7/16*Zeta[2]*Zeta[3]*Log[2]-1/16*Zeta[2]*Log[2]^4-1/2*Zeta[2]*PolyLog[4,1/2]+3/16*Zeta[2]^2*Log[2]^2+17/280*Zeta[2]^3+1/6*Zeta[3]*Log[2]^3+49/128*Zeta[3]^2-25/32*Zeta[5]*Log[2]+Log[2]*PolyLog[5,1/2]+1/2*Log[2]^2*PolyLog[4,1/2]+1/80*Log[2]^6;HPLatOne/:HPLatOne[{-1,-1,-1,2,0}]:=3/4*Zeta[2]*Zeta[3]*Log[2]-1/16*Zeta[2]*Log[2]^4+1/2*Zeta[2]*PolyLog[4,1/2]-61/80*Zeta[2]^2*Log[2]^2-247/336*Zeta[2]^3+1/4*Zeta[3]*Log[2]^3-109/128*Zeta[3]^2+41/32*Zeta[5]*Log[2]+1/180*Log[2]^6+4*PolyLog[6,1/2]+HPLs6;HPLatOne/:HPLatOne[{-1,-1,-1,-3}]:=1/2*Zeta[2]*Zeta[3]*Log[2]+5/48*Zeta[2]*Log[2]^4+1/2*Zeta[2]*PolyLog[4,1/2]-3/16*Zeta[2]^2*Log[2]^2-107/105*Zeta[2]^3-1/6*Zeta[3]*Log[2]^3-7/32*Zeta[3]^2+47/32*Zeta[5]*Log[2]+2*Log[2]*PolyLog[5,1/2]-1/90*Log[2]^6+4*PolyLog[6,1/2]+1/4*HPLs6;HPLatOne/:HPLatOne[{-1,-1,-1,3}]:=Zeta[2]*Zeta[3]*Log[2]+1/24*Zeta[2]*Log[2]^4+2*Zeta[2]*PolyLog[4,1/2]-1/5*Zeta[2]^2*Log[2]^2+337/840*Zeta[2]^3+1/6*Zeta[3]*Log[2]^3+9/64*Zeta[3]^2+15/32*Zeta[5]*Log[2]-2*Log[2]*PolyLog[5,1/2]+1/120*Log[2]^6-6*PolyLog[6,1/2]-3/2*HPLs6;HPLatOne/:HPLatOne[{-1,-1,-1,0,0,0}]:=1/2*Zeta[2]*Zeta[3]*Log[2]-7/40*Zeta[2]^2*Log[2]^2-59/140*Zeta[2]^3+7/8*Zeta[3]^2+2*Zeta[5]*Log[2]-3/2*HPLs6;HPLatOne/:HPLatOne[{-1,-1,1,-1,-1,-1}]:=-3/5*Zeta[2]^2*Log[2]^2-16/7*Zeta[2]^3+1/6*Zeta[3]*Log[2]^3+6*Zeta[5]*Log[2]+4*Log[2]*PolyLog[5,1/2]+1/2*Log[2]^2*PolyLog[4,1/2]+10*PolyLog[6,1/2];HPLatOne/:HPLatOne[{-1,-1,1,-1,-1,1}]:=-1/16*Zeta[2]*Log[2]^4+3/5*Zeta[2]^2*Log[2]^2+44/35*Zeta[2]^3-1/48*Zeta[3]*Log[2]^3+181/128*Zeta[3]^2+81/64*Zeta[5]*Log[2]-3*Log[2]*PolyLog[5,1/2]+1/72*Log[2]^6-9*PolyLog[6,1/2]-15/4*HPLs6;HPLatOne/:HPLatOne[{-1,-1,1,-1,-1,0}]:=-1/16*Zeta[2]*Zeta[3]*Log[2]+5/48*Zeta[2]*Log[2]^4+3/2*Zeta[2]*PolyLog[4,1/2]-13/16*Zeta[2]^2*Log[2]^2-13/7*Zeta[2]^3-1/48*Zeta[3]*Log[2]^3-89/64*Zeta[3]^2+29/64*Zeta[5]*Log[2]+4*Log[2]*PolyLog[5,1/2]+1/2*Log[2]^2*PolyLog[4,1/2]+9*PolyLog[6,1/2]+15/4*HPLs6;HPLatOne/:HPLatOne[{-1,-1,1,-1,1,-1}]:=3/2*Zeta[2]*Zeta[3]*Log[2]+1/16*Zeta[2]*Log[2]^4+3/5*Zeta[2]^2*Log[2]^2+34/35*Zeta[2]^3-11/24*Zeta[3]*Log[2]^3-43/64*Zeta[3]^2-117/16*Zeta[5]*Log[2]-1/360*Log[2]^6-3*PolyLog[6,1/2]+3/4*HPLs6;HPLatOne/:HPLatOne[{-1,-1,1,-1,1,1}]:=-3/2*Zeta[2]*Zeta[3]*Log[2]+1/8*Zeta[2]*Log[2]^4-3/5*Zeta[2]^2*Log[2]^2-29/60*Zeta[2]^3+1/48*Zeta[3]*Log[2]^3+191/128*Zeta[3]^2+375/64*Zeta[5]*Log[2]-3*Log[2]*PolyLog[5,1/2]-3/2*Log[2]^2*PolyLog[4,1/2]-7/180*Log[2]^6;HPLatOne/:HPLatOne[{-1,-1,1,-1,1,0}]:=11/8*Zeta[2]*Zeta[3]*Log[2]-5/48*Zeta[2]*Log[2]^4+7/16*Zeta[2]^2*Log[2]^2+859/560*Zeta[2]^3+1/6*Zeta[3]*Log[2]^3-9/64*Zeta[3]^2-29/64*Zeta[5]*Log[2]-3*Log[2]*PolyLog[5,1/2]+1/72*Log[2]^6-8*PolyLog[6,1/2]-15/4*HPLs6;HPLatOne/:HPLatOne[{-1,-1,1,-1,-2}]:=11/8*Zeta[2]*Zeta[3]*Log[2]+1/12*Zeta[2]*Log[2]^4+3/2*Zeta[2]*PolyLog[4,1/2]-39/40*Zeta[2]^2*Log[2]^2-107/35*Zeta[2]^3+1/24*Zeta[3]*Log[2]^3-41/64*Zeta[3]^2+349/64*Zeta[5]*Log[2]+5*Log[2]*PolyLog[5,1/2]+1/2*Log[2]^2*PolyLog[4,1/2]-1/240*Log[2]^6+12*PolyLog[6,1/2]+3/4*HPLs6;HPLatOne/:HPLatOne[{-1,-1,1,-1,2}]:=11/4*Zeta[2]*Zeta[3]*Log[2]-1/4*Zeta[2]*Log[2]^4+3/2*Zeta[2]*PolyLog[4,1/2]-33/80*Zeta[2]^2*Log[2]^2-233/112*Zeta[2]^3+13/24*Zeta[3]*Log[2]^3-31/8*Zeta[3]^2-845/64*Zeta[5]*Log[2]+11*Log[2]*PolyLog[5,1/2]+7/2*Log[2]^2*PolyLog[4,1/2]+3/40*Log[2]^6+15*PolyLog[6,1/2]+15/2*HPLs6;HPLatOne/:HPLatOne[{-1,-1,1,-1,0,0}]:=1/2*Zeta[2]*Zeta[3]*Log[2]+5/48*Zeta[2]*Log[2]^4+3/2*Zeta[2]*PolyLog[4,1/2]-3/4*Zeta[2]^2*Log[2]^2-1091/560*Zeta[2]^3-1/8*Zeta[3]*Log[2]^3+23/64*Zeta[3]^2+159/64*Zeta[5]*Log[2]+2*Log[2]*PolyLog[5,1/2]-1/120*Log[2]^6+6*PolyLog[6,1/2]+7/4*HPLs6;HPLatOne/:HPLatOne[{-1,-1,1,1,-1,-1}]:=1/40*Zeta[2]^2*Log[2]^2-1/48*Zeta[3]*Log[2]^3+1/128*Zeta[3]^2-3/64*Zeta[5]*Log[2]+1/720*Log[2]^6;HPLatOne/:HPLatOne[{-1,-1,1,1,-1,1}]:=-3/16*Zeta[2]*Log[2]^4-1/40*Zeta[2]^2*Log[2]^2+1/140*Zeta[2]^3+11/24*Zeta[3]*Log[2]^3-83/64*Zeta[3]^2-369/64*Zeta[5]*Log[2]+3*Log[2]*PolyLog[5,1/2]+3/2*Log[2]^2*PolyLog[4,1/2]+29/720*Log[2]^6+3*PolyLog[6,1/2]+3*HPLs6;HPLatOne/:HPLatOne[{-1,-1,1,1,-1,0}]:=1/16*Zeta[2]*Zeta[3]*Log[2]+1/16*Zeta[2]*Log[2]^4+7/16*Zeta[2]^2*Log[2]^2+361/560*Zeta[2]^3-13/48*Zeta[3]*Log[2]^3+69/32*Zeta[3]^2+405/64*Zeta[5]*Log[2]-4*Log[2]*PolyLog[5,1/2]-Log[2]^2*PolyLog[4,1/2]-7/360*Log[2]^6-8*PolyLog[6,1/2]-11/2*HPLs6;HPLatOne/:HPLatOne[{-1,-1,1,1,1,-1}]:=-1/2*Zeta[2]*Zeta[3]*Log[2]+1/48*Zeta[2]*Log[2]^4-1/40*Zeta[2]^2*Log[2]^2-1/60*Zeta[2]^3+1/48*Zeta[3]*Log[2]^3+167/128*Zeta[3]^2+187/32*Zeta[5]*Log[2]-2*Log[2]*PolyLog[5,1/2]-1/2*Log[2]^2*PolyLog[4,1/2]-7/720*Log[2]^6-3*PolyLog[6,1/2]-3*HPLs6;HPLatOne/:HPLatOne[{-1,-1,1,1,1,1}]:=1/2*Zeta[2]*Zeta[3]*Log[2]+1/24*Zeta[2]*Log[2]^4+1/40*Zeta[2]^2*Log[2]^2-1/5*Zeta[2]^3-1/6*Zeta[3]*Log[2]^3-5/8*Zeta[3]^2-Zeta[5]*Log[2]+Log[2]*PolyLog[5,1/2]-1/240*Log[2]^6+2*PolyLog[6,1/2]+1/2*HPLs6;HPLatOne/:HPLatOne[{-1,-1,1,1,1,0}]:=-1/2*Zeta[2]*Zeta[3]*Log[2]+5/48*Zeta[2]*Log[2]^4-1/2*Zeta[2]*PolyLog[4,1/2]-5/16*Zeta[2]^2*Log[2]^2-11/14*Zeta[2]^3-1/6*Zeta[3]*Log[2]^3-3/32*Zeta[3]^2+15/16*Zeta[5]*Log[2]+Log[2]*PolyLog[5,1/2]-1/2*Log[2]^2*PolyLog[4,1/2]-1/45*Log[2]^6+5*PolyLog[6,1/2]+7/4*HPLs6;HPLatOne/:HPLatOne[{-1,-1,1,1,-2}]:=-1/16*Zeta[2]*Zeta[3]*Log[2]-1/12*Zeta[2]*Log[2]^4+3/5*Zeta[2]^2*Log[2]^2+13/8*Zeta[2]^3+5/48*Zeta[3]*Log[2]^3+201/128*Zeta[3]^2+85/64*Zeta[5]*Log[2]-4*Log[2]*PolyLog[5,1/2]+13/720*Log[2]^6-11*PolyLog[6,1/2]-17/4*HPLs6;HPLatOne/:HPLatOne[{-1,-1,1,1,2}]:=-1/8*Zeta[2]*Zeta[3]*Log[2]-1/16*Zeta[2]*Log[2]^4+3/2*Zeta[2]*PolyLog[4,1/2]-27/80*Zeta[2]^2*Log[2]^2+289/280*Zeta[2]^3+23/48*Zeta[3]*Log[2]^3+21/64*Zeta[3]^2+35/32*Zeta[5]*Log[2]-4*Log[2]*PolyLog[5,1/2]+1/45*Log[2]^6-8*PolyLog[6,1/2]-5/4*HPLs6;HPLatOne/:HPLatOne[{-1,-1,1,1,0,0}]:=-1/16*Zeta[2]*Zeta[3]*Log[2]+1/24*Zeta[2]*Log[2]^4-Zeta[2]*PolyLog[4,1/2]+5/8*Zeta[2]^2*Log[2]^2+31/28*Zeta[2]^3-1/6*Zeta[3]*Log[2]^3+267/128*Zeta[3]^2+153/32*Zeta[5]*Log[2]-4*Log[2]*PolyLog[5,1/2]-Log[2]^2*PolyLog[4,1/2]-7/360*Log[2]^6-8*PolyLog[6,1/2]-11/2*HPLs6;HPLatOne/:HPLatOne[{-1,-1,1,-2,-1}]:=-1/16*Zeta[2]*Log[2]^4+3/5*Zeta[2]^2*Log[2]^2+16/35*Zeta[2]^3-1/48*Zeta[3]*Log[2]^3+181/64*Zeta[3]^2+273/32*Zeta[5]*Log[2]-3*Log[2]*PolyLog[5,1/2]+1/80*Log[2]^6-9*PolyLog[6,1/2]-15/2*HPLs6;HPLatOne/:HPLatOne[{-1,-1,1,-2,1}]:=-3/16*Zeta[2]*Zeta[3]*Log[2]+1/6*Zeta[2]*Log[2]^4+13/20*Zeta[2]^2*Log[2]^2+107/40*Zeta[2]^3-13/48*Zeta[3]*Log[2]^3+325/64*Zeta[3]^2+911/64*Zeta[5]*Log[2]-13*Log[2]*PolyLog[5,1/2]-2*Log[2]^2*PolyLog[4,1/2]-1/120*Log[2]^6-24*PolyLog[6,1/2]-13*HPLs6;HPLatOne/:HPLatOne[{-1,-1,1,-2,0}]:=5/16*Zeta[2]*Zeta[3]*Log[2]-1/12*Zeta[2]*Log[2]^4+2*Zeta[2]*PolyLog[4,1/2]+3/16*Zeta[2]^2*Log[2]^2-44/105*Zeta[2]^3+1/4*Zeta[3]*Log[2]^3-101/128*Zeta[3]^2-259/64*Zeta[5]*Log[2]+4*Log[2]*PolyLog[5,1/2]+2*Log[2]^2*PolyLog[4,1/2]+1/20*Log[2]^6+3/2*HPLs6;HPLatOne/:HPLatOne[{-1,-1,1,2,-1}]:=3/2*Zeta[2]*Zeta[3]*Log[2]-1/24*Zeta[2]*Log[2]^4-23/40*Zeta[2]^2*Log[2]^2-3*Zeta[2]^3-13/48*Zeta[3]*Log[2]^3-449/64*Zeta[3]^2-1445/64*Zeta[5]*Log[2]+16*Log[2]*PolyLog[5,1/2]+2*Log[2]^2*PolyLog[4,1/2]-1/120*Log[2]^6+30*PolyLog[6,1/2]+35/2*HPLs6;HPLatOne/:HPLatOne[{-1,-1,1,2,1}]:=-21/16*Zeta[2]*Zeta[3]*Log[2]-1/12*Zeta[2]*Log[2]^4-3/2*Zeta[2]*PolyLog[4,1/2]+5/16*Zeta[2]^2*Log[2]^2-163/560*Zeta[2]^3-1/48*Zeta[3]*Log[2]^3+225/128*Zeta[3]^2+87/32*Zeta[5]*Log[2]+1/720*Log[2]^6+PolyLog[6,1/2]-HPLs6;HPLatOne/:HPLatOne[{-1,-1,1,2,0}]:=23/16*Zeta[2]*Zeta[3]*Log[2]-1/12*Zeta[2]*Log[2]^4+2*Zeta[2]*PolyLog[4,1/2]+11/80*Zeta[2]^2*Log[2]^2+19/84*Zeta[2]^3+1/3*Zeta[3]*Log[2]^3-161/64*Zeta[3]^2-129/16*Zeta[5]*Log[2]+4*Log[2]*PolyLog[5,1/2]+2*Log[2]^2*PolyLog[4,1/2]+1/20*Log[2]^6+5/2*HPLs6;HPLatOne/:HPLatOne[{-1,-1,1,-3}]:=13/16*Zeta[2]*Zeta[3]*Log[2]+1/12*Zeta[2]*Log[2]^4+Zeta[2]*PolyLog[4,1/2]-3/16*Zeta[2]^2*Log[2]^2-209/336*Zeta[2]^3-1/8*Zeta[3]*Log[2]^3+179/64*Zeta[3]^2+209/16*Zeta[5]*Log[2]-4*Log[2]*PolyLog[5,1/2]-Log[2]^2*PolyLog[4,1/2]-1/60*Log[2]^6-6*PolyLog[6,1/2]-31/4*HPLs6;HPLatOne/:HPLatOne[{-1,-1,1,3}]:=13/8*Zeta[2]*Zeta[3]*Log[2]-1/24*Zeta[2]*Log[2]^4+Zeta[2]*PolyLog[4,1/2]-11/20*Zeta[2]^2*Log[2]^2-2363/1680*Zeta[2]^3+1/8*Zeta[3]*Log[2]^3-207/128*Zeta[3]^2-27/8*Zeta[5]*Log[2]+4*Log[2]*PolyLog[5,1/2]+Log[2]^2*PolyLog[4,1/2]+7/360*Log[2]^6+8*PolyLog[6,1/2]+3*HPLs6;HPLatOne/:HPLatOne[{-1,-1,1,0,0,0}]:=3/8*Zeta[2]*Zeta[3]*Log[2]+1/24*Zeta[2]*Log[2]^4+Zeta[2]*PolyLog[4,1/2]-3/40*Zeta[2]^2*Log[2]^2-123/140*Zeta[2]^3+15/16*Zeta[3]^2+91/32*Zeta[5]*Log[2]-HPLs6;HPLatOne/:HPLatOne[{-1,-1,-2,-1,-1}]:=1/12*Zeta[2]*Log[2]^4+1/5*Zeta[2]^2*Log[2]^2+16/7*Zeta[2]^3-7/48*Zeta[3]*Log[2]^3-4*Zeta[5]*Log[2]-6*Log[2]*PolyLog[5,1/2]-3/2*Log[2]^2*PolyLog[4,1/2]-19/720*Log[2]^6-10*PolyLog[6,1/2];HPLatOne/:HPLatOne[{-1,-1,-2,-1,1}]:=-5/24*Zeta[2]*Log[2]^4-3*Zeta[2]*PolyLog[4,1/2]+89/80*Zeta[2]^2*Log[2]^2+2/5*Zeta[2]^3+45/32*Zeta[3]^2-23/64*Zeta[5]*Log[2]+2*Log[2]*PolyLog[5,1/2]+5/2*Log[2]^2*PolyLog[4,1/2]+7/80*Log[2]^6-15/4*HPLs6;HPLatOne/:HPLatOne[{-1,-1,-2,-1,0}]:=-1/16*Zeta[2]*Zeta[3]*Log[2]+1/16*Zeta[2]*Log[2]^4+3/2*Zeta[2]*PolyLog[4,1/2]-7/16*Zeta[2]^2*Log[2]^2+1/5*Zeta[2]^3-179/128*Zeta[3]^2-9/2*Zeta[5]*Log[2]+15/4*HPLs6;HPLatOne/:HPLatOne[{-1,-1,-2,1,-1}]:=-21/16*Zeta[2]*Zeta[3]*Log[2]-25/48*Zeta[2]*Log[2]^4+6/5*Zeta[2]^2*Log[2]^2-34/35*Zeta[2]^3+7/16*Zeta[3]*Log[2]^3+39/64*Zeta[3]^2-23/64*Zeta[5]*Log[2]+8*Log[2]*PolyLog[5,1/2]+3/2*Log[2]^2*PolyLog[4,1/2]+3*PolyLog[6,1/2]-3/4*HPLs6;HPLatOne/:HPLatOne[{-1,-1,-2,1,1}]:=21/16*Zeta[2]*Zeta[3]*Log[2]+1/6*Zeta[2]*Log[2]^4+3/2*Zeta[2]*PolyLog[4,1/2]-111/80*Zeta[2]^2*Log[2]^2-173/560*Zeta[2]^3-69/32*Zeta[3]^2+85/64*Zeta[5]*Log[2]-4*Log[2]*PolyLog[5,1/2]-1/2*Log[2]^2*PolyLog[4,1/2]+1/60*Log[2]^6+3*PolyLog[6,1/2]+9/4*HPLs6;HPLatOne/:HPLatOne[{-1,-1,-2,1,0}]:=-13/16*Zeta[2]*Zeta[3]*Log[2]+1/48*Zeta[2]*Log[2]^4+1/2*Zeta[2]*PolyLog[4,1/2]+43/16*Zeta[2]^2*Log[2]^2+1213/560*Zeta[2]^3+95/16*Zeta[3]^2+257/64*Zeta[5]*Log[2]+2*Log[2]^2*PolyLog[4,1/2]+1/20*Log[2]^6-24*PolyLog[6,1/2]-25/2*HPLs6;HPLatOne/:HPLatOne[{-1,-1,-2,-2}]:=-23/16*Zeta[2]*Zeta[3]*Log[2]-7/48*Zeta[2]*Log[2]^4-3/2*Zeta[2]*PolyLog[4,1/2]+19/16*Zeta[2]^2*Log[2]^2+107/35*Zeta[2]^3+41/64*Zeta[3]^2-407/64*Zeta[5]*Log[2]-4*Log[2]*PolyLog[5,1/2]+1/60*Log[2]^6-12*PolyLog[6,1/2]-3/4*HPLs6;HPLatOne/:HPLatOne[{-1,-1,-2,2}]:=-23/8*Zeta[2]*Zeta[3]*Log[2]-1/24*Zeta[2]*Log[2]^4-5*Zeta[2]*PolyLog[4,1/2]+103/80*Zeta[2]^2*Log[2]^2+3/80*Zeta[2]^3-7/12*Zeta[3]*Log[2]^3+83/128*Zeta[3]^2-89/64*Zeta[5]*Log[2]+4*Log[2]*PolyLog[5,1/2]-1/45*Log[2]^6+8*PolyLog[6,1/2]+5/4*HPLs6;HPLatOne/:HPLatOne[{-1,-1,-2,0,0}]:=-Zeta[2]*Zeta[3]*Log[2]+21/40*Zeta[2]^2*Log[2]^2+13/12*Zeta[2]^3-145/64*Zeta[3]^2-11/2*Zeta[5]*Log[2]+7/2*HPLs6;HPLatOne/:HPLatOne[{-1,-1,2,-1,-1}]:=17/48*Zeta[2]*Log[2]^4-61/40*Zeta[2]^2*Log[2]^2-16/35*Zeta[2]^3-45/16*Zeta[3]^2-151/32*Zeta[5]*Log[2]-Log[2]*PolyLog[5,1/2]-Log[2]^2*PolyLog[4,1/2]-1/48*Log[2]^6+9*PolyLog[6,1/2]+15/2*HPLs6;HPLatOne/:HPLatOne[{-1,-1,2,-1,1}]:=-13/48*Zeta[2]*Log[2]^4+29/16*Zeta[2]^2*Log[2]^2-11/560*Zeta[2]^3-7/16*Zeta[3]*Log[2]^3+165/128*Zeta[3]^2-101/64*Zeta[5]*Log[2]+5*Log[2]*PolyLog[5,1/2]-11/240*Log[2]^6-3*PolyLog[6,1/2]-3*HPLs6;HPLatOne/:HPLatOne[{-1,-1,2,-1,0}]:=-13/16*Zeta[2]*Zeta[3]*Log[2]-1/12*Zeta[2]*Log[2]^4-2*Zeta[2]*PolyLog[4,1/2]-41/16*Zeta[2]^2*Log[2]^2-195/112*Zeta[2]^3-659/128*Zeta[3]^2-363/64*Zeta[5]*Log[2]-2*Log[2]^2*PolyLog[4,1/2]-1/20*Log[2]^6+24*PolyLog[6,1/2]+14*HPLs6;HPLatOne/:HPLatOne[{-1,-1,2,1,-1}]:=3/8*Zeta[2]*Log[2]^4-69/80*Zeta[2]^2*Log[2]^2+41/280*Zeta[2]^3-9/32*Zeta[3]^2+29/16*Zeta[5]*Log[2]-3*Log[2]*PolyLog[5,1/2]-Log[2]^2*PolyLog[4,1/2]-1/60*Log[2]^6+3/4*HPLs6;HPLatOne/:HPLatOne[{-1,-1,2,1,1}]:=-1/48*Zeta[2]*Log[2]^4+1/2*Zeta[2]*PolyLog[4,1/2]+3/40*Zeta[2]^2*Log[2]^2+9/40*Zeta[2]^3+7/48*Zeta[3]*Log[2]^3+17/128*Zeta[3]^2+1/8*Zeta[5]*Log[2]-Log[2]*PolyLog[5,1/2]+1/180*Log[2]^6-2*PolyLog[6,1/2]-1/2*HPLs6;HPLatOne/:HPLatOne[{-1,-1,2,1,0}]:=-1/16*Zeta[2]*Zeta[3]*Log[2]-1/4*Zeta[2]^2*Log[2]^2+61/560*Zeta[2]^3-35/128*Zeta[3]^2-5/8*Zeta[5]*Log[2]+3/4*HPLs6;HPLatOne/:HPLatOne[{-1,-1,2,-2}]:=-5/16*Zeta[2]*Zeta[3]*Log[2]-1/12*Zeta[2]*Log[2]^4+71/80*Zeta[2]^2*Log[2]^2+997/560*Zeta[2]^3+113/64*Zeta[3]^2+33/32*Zeta[5]*Log[2]-4*Log[2]*PolyLog[5,1/2]+1/60*Log[2]^6-12*PolyLog[6,1/2]-9/2*HPLs6;HPLatOne/:HPLatOne[{-1,-1,2,2}]:=-5/8*Zeta[2]*Zeta[3]*Log[2]+1/12*Zeta[2]*Log[2]^4-2*Zeta[2]*PolyLog[4,1/2]+13/20*Zeta[2]^2*Log[2]^2-247/280*Zeta[2]^3-7/12*Zeta[3]*Log[2]^3-7/128*Zeta[3]^2-33/32*Zeta[5]*Log[2]+4*Log[2]*PolyLog[5,1/2]-1/45*Log[2]^6+8*PolyLog[6,1/2]+5/4*HPLs6;HPLatOne/:HPLatOne[{-1,-1,2,0,0}]:=-3/4*Zeta[2]*Zeta[3]*Log[2]+3/5*Zeta[2]^2*Log[2]^2+1033/1680*Zeta[2]^3-69/64*Zeta[3]^2-67/16*Zeta[5]*Log[2]+5/2*HPLs6;HPLatOne/:HPLatOne[{-1,-1,-3,-1}]:=1/12*Zeta[2]*Log[2]^4-3/8*Zeta[2]^2*Log[2]^2+1/128*Zeta[3]^2+125/64*Zeta[5]*Log[2]-2*Log[2]*PolyLog[5,1/2]-Log[2]^2*PolyLog[4,1/2]-1/40*Log[2]^6;HPLatOne/:HPLatOne[{-1,-1,-3,1}]:=-3/16*Zeta[2]*Zeta[3]*Log[2]-7/24*Zeta[2]*Log[2]^4-Zeta[2]*PolyLog[4,1/2]-13/40*Zeta[2]^2*Log[2]^2-247/560*Zeta[2]^3+7/24*Zeta[3]*Log[2]^3-217/128*Zeta[3]^2-311/64*Zeta[5]*Log[2]+2*Log[2]*PolyLog[5,1/2]+Log[2]^2*PolyLog[4,1/2]+13/360*Log[2]^6+8*PolyLog[6,1/2]+9/2*HPLs6;HPLatOne/:HPLatOne[{-1,-1,-3,0}]:=1/2*Zeta[2]*Zeta[3]*Log[2]+1/24*Zeta[2]*Log[2]^4+Zeta[2]*PolyLog[4,1/2]-31/40*Zeta[2]^2*Log[2]^2-593/840*Zeta[2]^3+13/32*Zeta[3]^2+9/2*Zeta[5]*Log[2]-3/2*HPLs6;HPLatOne/:HPLatOne[{-1,-1,3,-1}]:=-11/16*Zeta[2]*Zeta[3]*Log[2]+1/24*Zeta[2]*Log[2]^4+19/80*Zeta[2]^2*Log[2]^2-4/5*Zeta[2]^3+7/24*Zeta[3]*Log[2]^3+5/8*Zeta[3]^2+77/32*Zeta[5]*Log[2]+4*Log[2]*PolyLog[5,1/2]+Log[2]^2*PolyLog[4,1/2]+1/90*Log[2]^6+2*PolyLog[6,1/2]-5/4*HPLs6;HPLatOne/:HPLatOne[{-1,-1,3,1}]:=7/8*Zeta[2]*Zeta[3]*Log[2]+1/8*Zeta[2]*Log[2]^4+2*Zeta[2]*PolyLog[4,1/2]-9/20*Zeta[2]^2*Log[2]^2+19/35*Zeta[2]^3-1/4*Zeta[3]^2+39/16*Zeta[5]*Log[2]-4*Log[2]*PolyLog[5,1/2]-Log[2]^2*PolyLog[4,1/2]-1/60*Log[2]^6-6*PolyLog[6,1/2]-3/2*HPLs6;HPLatOne/:HPLatOne[{-1,-1,3,0}]:=-1/2*Zeta[2]*Zeta[3]*Log[2]-1/24*Zeta[2]*Log[2]^4-Zeta[2]*PolyLog[4,1/2]-7/20*Zeta[2]^2*Log[2]^2-179/420*Zeta[2]^3+105/64*Zeta[3]^2+83/16*Zeta[5]*Log[2]-5/2*HPLs6;HPLatOne/:HPLatOne[{-1,-1,-4}]:=-1/2*Zeta[2]*Zeta[3]*Log[2]-1/24*Zeta[2]*Log[2]^4-Zeta[2]*PolyLog[4,1/2]+17/40*Zeta[2]^2*Log[2]^2+149/168*Zeta[2]^3-49/64*Zeta[3]^2-189/32*Zeta[5]*Log[2]+5/2*HPLs6;HPLatOne/:HPLatOne[{-1,-1,4}]:=-Zeta[2]*Zeta[3]*Log[2]-1/12*Zeta[2]*Log[2]^4-2*Zeta[2]*PolyLog[4,1/2]+7/10*Zeta[2]^2*Log[2]^2+115/168*Zeta[2]^3+3/8*Zeta[3]^2-59/32*Zeta[5]*Log[2];HPLatOne/:HPLatOne[{-1,-1,0,0,0,0}]:=23/70*Zeta[2]^3-3/4*Zeta[3]^2-Zeta[5]*Log[2]+HPLs6;HPLatOne/:HPLatOne[{-1,1,-1,-1,-1,-1}]:=1/24*Zeta[2]*Log[2]^4+3/5*Zeta[2]^2*Log[2]^2+8/7*Zeta[2]^3-1/3*Zeta[3]*Log[2]^3-4*Zeta[5]*Log[2]-Log[2]*PolyLog[5,1/2]-5*PolyLog[6,1/2];HPLatOne/:HPLatOne[{-1,1,-1,-1,-1,1}]:=-7/16*Zeta[2]*Zeta[3]*Log[2]-1/8*Zeta[2]*Log[2]^4-1/2*Zeta[2]*PolyLog[4,1/2]-19/40*Zeta[2]^2*Log[2]^2-67/105*Zeta[2]^3+23/48*Zeta[3]*Log[2]^3-61/64*Zeta[3]^2-27/32*Zeta[5]*Log[2]+2*Log[2]*PolyLog[5,1/2]+1/2*Log[2]^2*PolyLog[4,1/2]+1/72*Log[2]^6+6*PolyLog[6,1/2]+5/2*HPLs6;HPLatOne/:HPLatOne[{-1,1,-1,-1,-1,0}]:=3/2*Zeta[2]*Zeta[3]*Log[2]+1/24*Zeta[2]*Log[2]^4+1/20*Zeta[2]^2*Log[2]^2+12/35*Zeta[2]^3-1/6*Zeta[3]*Log[2]^3+1/2*Zeta[3]^2-1/32*Zeta[5]*Log[2]-2*Log[2]*PolyLog[5,1/2]-1/2*Log[2]^2*PolyLog[4,1/2]-1/120*Log[2]^6-3*PolyLog[6,1/2]-2*HPLs6;HPLatOne/:HPLatOne[{-1,1,-1,-1,1,-1}]:=-1/8*Zeta[2]*Zeta[3]*Log[2]+1/6*Zeta[2]*Log[2]^4+3/2*Zeta[2]*PolyLog[4,1/2]-39/40*Zeta[2]^2*Log[2]^2-3/5*Zeta[2]^3+1/24*Zeta[3]*Log[2]^3+1/32*Zeta[3]^2+369/64*Zeta[5]*Log[2]-3*Log[2]*PolyLog[5,1/2]-3/2*Log[2]^2*PolyLog[4,1/2]-13/360*Log[2]^6;HPLatOne/:HPLatOne[{-1,1,-1,-1,1,1}]:=23/16*Zeta[2]*Zeta[3]*Log[2]+1/12*Zeta[2]*Log[2]^4+3/5*Zeta[2]^2*Log[2]^2+397/840*Zeta[2]^3-23/48*Zeta[3]*Log[2]^3-11/64*Zeta[3]^2+3/64*Zeta[5]*Log[2]-1/180*Log[2]^6-3*PolyLog[6,1/2]-3*HPLs6;HPLatOne/:HPLatOne[{-1,1,-1,-1,1,0}]:=-5/8*Zeta[2]*Zeta[3]*Log[2]+3/16*Zeta[2]*Log[2]^4+Zeta[2]*PolyLog[4,1/2]-3/10*Zeta[2]^2*Log[2]^2-121/280*Zeta[2]^3-13/48*Zeta[3]*Log[2]^3+37/64*Zeta[3]^2+33/64*Zeta[5]*Log[2]-Log[2]*PolyLog[5,1/2]-Log[2]^2*PolyLog[4,1/2]-1/30*Log[2]^6+7/4*HPLs6;HPLatOne/:HPLatOne[{-1,1,-1,-1,-2}]:=-23/8*Zeta[2]*Zeta[3]*Log[2]-5/12*Zeta[2]*Log[2]^4-3*Zeta[2]*PolyLog[4,1/2]+63/40*Zeta[2]^2*Log[2]^2+94/35*Zeta[2]^3+23/48*Zeta[3]*Log[2]^3+41/32*Zeta[3]^2-151/32*Zeta[5]*Log[2]-Log[2]*PolyLog[5,1/2]+3/2*Log[2]^2*PolyLog[4,1/2]+7/120*Log[2]^6-9*PolyLog[6,1/2]-3/2*HPLs6;HPLatOne/:HPLatOne[{-1,1,-1,-1,2}]:=-51/16*Zeta[2]*Zeta[3]*Log[2]-1/16*Zeta[2]*Log[2]^4-3/2*Zeta[2]*PolyLog[4,1/2]+49/80*Zeta[2]^2*Log[2]^2+1157/560*Zeta[2]^3+5/48*Zeta[3]*Log[2]^3+341/128*Zeta[3]^2+457/64*Zeta[5]*Log[2]-7*Log[2]*PolyLog[5,1/2]-3/2*Log[2]^2*PolyLog[4,1/2]-1/48*Log[2]^6-12*PolyLog[6,1/2]-9/2*HPLs6;HPLatOne/:HPLatOne[{-1,1,-1,-1,0,0}]:=-7/16*Zeta[2]*Zeta[3]*Log[2]-3/16*Zeta[2]*Log[2]^4-3/2*Zeta[2]*PolyLog[4,1/2]+49/80*Zeta[2]^2*Log[2]^2+73/140*Zeta[2]^3+1/6*Zeta[3]*Log[2]^3-71/64*Zeta[3]^2-151/64*Zeta[5]*Log[2]+2*Log[2]*PolyLog[5,1/2]+Log[2]^2*PolyLog[4,1/2]+1/36*Log[2]^6+2*PolyLog[6,1/2]+1/4*HPLs6;HPLatOne/:HPLatOne[{-1,1,-1,1,-1,-1}]:=-23/16*Zeta[2]*Zeta[3]*Log[2]-13/48*Zeta[2]*Log[2]^4-3/2*Zeta[2]*PolyLog[4,1/2]+31/80*Zeta[2]^2*Log[2]^2-13/35*Zeta[2]^3+23/48*Zeta[3]*Log[2]^3+41/64*Zeta[3]^2+105/64*Zeta[5]*Log[2]+3*Log[2]*PolyLog[5,1/2]+3/2*Log[2]^2*PolyLog[4,1/2]+31/720*Log[2]^6+3*PolyLog[6,1/2]-3/4*HPLs6;HPLatOne/:HPLatOne[{-1,1,-1,1,-1,1}]:=1/8*Zeta[2]*Zeta[3]*Log[2]+1/48*Zeta[2]*Log[2]^4-1/80*Zeta[2]^2*Log[2]^2+1/112*Zeta[2]^3-1/24*Zeta[3]*Log[2]^3-1/32*Zeta[3]^2-3/16*Zeta[5]*Log[2]-1/720*Log[2]^6;HPLatOne/:HPLatOne[{-1,1,-1,1,-1,0}]:=-5/8*Zeta[2]*Zeta[3]*Log[2]-1/48*Zeta[2]*Log[2]^4-1/20*Zeta[2]^2*Log[2]^2-33/560*Zeta[2]^3+1/6*Zeta[3]*Log[2]^3+1/4*Zeta[3]^2+Zeta[5]*Log[2];HPLatOne/:HPLatOne[{-1,1,-1,1,1,-1}]:=23/16*Zeta[2]*Zeta[3]*Log[2]+7/48*Zeta[2]*Log[2]^4-1/80*Zeta[2]^2*Log[2]^2+1/80*Zeta[2]^3-23/48*Zeta[3]*Log[2]^3-167/64*Zeta[3]^2-721/64*Zeta[5]*Log[2]+3*Log[2]*PolyLog[5,1/2]-13/720*Log[2]^6+6*PolyLog[6,1/2]+6*HPLs6;HPLatOne/:HPLatOne[{-1,1,-1,1,1,1}]:=-Zeta[2]*Zeta[3]*Log[2]-1/16*Zeta[2]*Log[2]^4+1/2*Zeta[2]*PolyLog[4,1/2]-9/80*Zeta[2]^2*Log[2]^2+23/35*Zeta[2]^3+1/3*Zeta[3]*Log[2]^3+55/32*Zeta[3]^2+4*Zeta[5]*Log[2]-4*Log[2]*PolyLog[5,1/2]-1/2*Log[2]^2*PolyLog[4,1/2]+1/240*Log[2]^6-7*PolyLog[6,1/2]-9/4*HPLs6;HPLatOne/:HPLatOne[{-1,1,-1,1,1,0}]:=3/2*Zeta[2]*Zeta[3]*Log[2]+Zeta[2]*PolyLog[4,1/2]-1/5*Zeta[2]^2*Log[2]^2+1/8*Zeta[2]^3-1/48*Zeta[3]*Log[2]^3-129/64*Zeta[3]^2-125/32*Zeta[5]*Log[2]+Log[2]*PolyLog[5,1/2]+1/2*Log[2]^2*PolyLog[4,1/2]+1/72*Log[2]^6+PolyLog[6,1/2]+3/2*HPLs6;HPLatOne/:HPLatOne[{-1,1,-1,1,-2}]:=-3/2*Zeta[2]*Zeta[3]*Log[2]-11/48*Zeta[2]*Log[2]^4-2*Zeta[2]*PolyLog[4,1/2]-13/40*Zeta[2]^2*Log[2]^2-1201/560*Zeta[2]^3+13/24*Zeta[3]*Log[2]^3-9/8*Zeta[3]^2-1/8*Zeta[5]*Log[2]+8*Log[2]*PolyLog[5,1/2]+2*Log[2]^2*PolyLog[4,1/2]+7/180*Log[2]^6+16*PolyLog[6,1/2]+4*HPLs6;HPLatOne/:HPLatOne[{-1,1,-1,1,2}]:=1/8*Zeta[2]*Zeta[3]*Log[2]-7/48*Zeta[2]*Log[2]^4-2*Zeta[2]*PolyLog[4,1/2]+21/80*Zeta[2]^2*Log[2]^2-163/140*Zeta[2]^3+1/24*Zeta[3]*Log[2]^3-117/64*Zeta[3]^2-61/8*Zeta[5]*Log[2]+8*Log[2]*PolyLog[5,1/2]+2*Log[2]^2*PolyLog[4,1/2]+5/144*Log[2]^6+13*PolyLog[6,1/2]+19/4*HPLs6;HPLatOne/:HPLatOne[{-1,1,-1,1,0,0}]:=-7/8*Zeta[2]*Zeta[3]*Log[2]-19/80*Zeta[2]^2*Log[2]^2-89/560*Zeta[2]^3+1/8*Zeta[3]*Log[2]^3+11/16*Zeta[3]^2+15/8*Zeta[5]*Log[2];HPLatOne/:HPLatOne[{-1,1,-1,-2,-1}]:=11/8*Zeta[2]*Zeta[3]*Log[2]+1/8*Zeta[2]*Log[2]^4+3/2*Zeta[2]*PolyLog[4,1/2]+9/40*Zeta[2]^2*Log[2]^2+13/35*Zeta[2]^3-11/24*Zeta[3]*Log[2]^3-41/64*Zeta[3]^2-291/64*Zeta[5]*Log[2]-1/240*Log[2]^6-3*PolyLog[6,1/2]+3/4*HPLs6;HPLatOne/:HPLatOne[{-1,1,-1,-2,1}]:=-1/8*Zeta[2]*Zeta[3]*Log[2]+1/8*Zeta[2]*Log[2]^4-2*Zeta[2]*PolyLog[4,1/2]-9/4*Zeta[2]^2*Log[2]^2-321/70*Zeta[2]^3+1/6*Zeta[3]*Log[2]^3-485/64*Zeta[3]^2-245/16*Zeta[5]*Log[2]+16*Log[2]*PolyLog[5,1/2]+2*Log[2]^2*PolyLog[4,1/2]+1/120*Log[2]^6+42*PolyLog[6,1/2]+20*HPLs6;HPLatOne/:HPLatOne[{-1,1,-1,-2,0}]:=7/8*Zeta[2]*Zeta[3]*Log[2]+1/6*Zeta[2]*Log[2]^4+11/16*Zeta[2]^2*Log[2]^2+605/336*Zeta[2]^3-1/3*Zeta[3]*Log[2]^3+55/16*Zeta[3]^2+227/32*Zeta[5]*Log[2]-8*Log[2]*PolyLog[5,1/2]-2*Log[2]^2*PolyLog[4,1/2]-7/180*Log[2]^6-16*PolyLog[6,1/2]-9*HPLs6;HPLatOne/:HPLatOne[{-1,1,-1,2,-1}]:=-7/8*Zeta[2]*Zeta[3]*Log[2]-1/4*Zeta[2]*Log[2]^4+2*Zeta[2]*PolyLog[4,1/2]+93/40*Zeta[2]^2*Log[2]^2+323/70*Zeta[2]^3+1/6*Zeta[3]*Log[2]^3+10*Zeta[3]^2+1655/64*Zeta[5]*Log[2]-19*Log[2]*PolyLog[5,1/2]-2*Log[2]^2*PolyLog[4,1/2]+1/120*Log[2]^6-48*PolyLog[6,1/2]-26*HPLs6;HPLatOne/:HPLatOne[{-1,1,-1,2,1}]:=11/8*Zeta[2]*Zeta[3]*Log[2]+5/48*Zeta[2]*Log[2]^4-1/16*Zeta[2]^2*Log[2]^2-99/140*Zeta[2]^3-11/24*Zeta[3]*Log[2]^3-273/128*Zeta[3]^2-99/32*Zeta[5]*Log[2]+3*Log[2]*PolyLog[5,1/2]-11/720*Log[2]^6+7*PolyLog[6,1/2]+9/4*HPLs6;HPLatOne/:HPLatOne[{-1,1,-1,2,0}]:=-7/8*Zeta[2]*Zeta[3]*Log[2]+1/6*Zeta[2]*Log[2]^4+51/80*Zeta[2]^2*Log[2]^2+433/336*Zeta[2]^3-1/4*Zeta[3]*Log[2]^3+81/16*Zeta[3]^2+331/32*Zeta[5]*Log[2]-8*Log[2]*PolyLog[5,1/2]-2*Log[2]^2*PolyLog[4,1/2]-7/180*Log[2]^6-16*PolyLog[6,1/2]-9*HPLs6;HPLatOne/:HPLatOne[{-1,1,-1,-3}]:=-1/8*Zeta[2]*Zeta[3]*Log[2]+1/16*Zeta[2]^2*Log[2]^2+1769/1680*Zeta[2]^3-1/8*Zeta[3]*Log[2]^3-31/16*Zeta[3]^2-295/32*Zeta[5]*Log[2]+5*HPLs6;HPLatOne/:HPLatOne[{-1,1,-1,3}]:=-11/8*Zeta[2]*Zeta[3]*Log[2]-1/24*Zeta[2]*Log[2]^4-3/10*Zeta[2]^2*Log[2]^2+1/1680*Zeta[2]^3+1/8*Zeta[3]*Log[2]^3-3/4*Zeta[3]^2-15/32*Zeta[5]*Log[2]+1/360*Log[2]^6+2*PolyLog[6,1/2]+11/4*HPLs6;HPLatOne/:HPLatOne[{-1,1,-1,0,0,0}]:=3/8*Zeta[2]*Zeta[3]*Log[2]+7/40*Zeta[2]^2*Log[2]^2+159/560*Zeta[2]^3-3/4*Zeta[3]^2-2*Zeta[5]*Log[2];HPLatOne/:HPLatOne[{-1,1,1,-1,-1,-1}]:=1/2*Zeta[2]*Zeta[3]*Log[2]+1/16*Zeta[2]*Log[2]^4+1/2*Zeta[2]*PolyLog[4,1/2]-3/16*Zeta[2]^2*Log[2]^2+13/105*Zeta[2]^3-7/32*Zeta[3]^2-17/32*Zeta[5]*Log[2]-Log[2]*PolyLog[5,1/2]-1/2*Log[2]^2*PolyLog[4,1/2]-1/80*Log[2]^6-PolyLog[6,1/2]+1/4*HPLs6;HPLatOne/:HPLatOne[{-1,1,1,-1,-1,1}]:=-1/16*Zeta[2]*Zeta[3]*Log[2]+1/48*Zeta[2]*Log[2]^4+1/16*Zeta[2]^2*Log[2]^2-17/560*Zeta[2]^3-7/48*Zeta[3]*Log[2]^3+15/128*Zeta[3]^2+3/64*Zeta[5]*Log[2]-1/720*Log[2]^6;HPLatOne/:HPLatOne[{-1,1,1,-1,-1,0}]:=-1/2*Zeta[2]*Zeta[3]*Log[2]-1/12*Zeta[2]*Log[2]^4-Zeta[2]*PolyLog[4,1/2]+9/40*Zeta[2]^2*Log[2]^2-69/280*Zeta[2]^3+1/48*Zeta[3]*Log[2]^3-113/128*Zeta[3]^2-277/64*Zeta[5]*Log[2]+4*Log[2]*PolyLog[5,1/2]+Log[2]^2*PolyLog[4,1/2]+11/720*Log[2]^6+5*PolyLog[6,1/2]+5/2*HPLs6;HPLatOne/:HPLatOne[{-1,1,1,-1,1,-1}]:=-7/8*Zeta[2]*Zeta[3]*Log[2]-5/48*Zeta[2]*Log[2]^4+1/16*Zeta[2]^2*Log[2]^2+3/80*Zeta[2]^3+7/24*Zeta[3]*Log[2]^3+153/64*Zeta[3]^2+663/64*Zeta[5]*Log[2]-3*Log[2]*PolyLog[5,1/2]+11/720*Log[2]^6-6*PolyLog[6,1/2]-6*HPLs6;HPLatOne/:HPLatOne[{-1,1,1,-1,1,1}]:=-7/16*Zeta[2]*Zeta[3]*Log[2]-7/48*Zeta[2]*Log[2]^4-3/2*Zeta[2]*PolyLog[4,1/2]+5/16*Zeta[2]^2*Log[2]^2-27/35*Zeta[2]^3+7/48*Zeta[3]*Log[2]^3-131/128*Zeta[3]^2-6*Zeta[5]*Log[2]+6*Log[2]*PolyLog[5,1/2]+3/2*Log[2]^2*PolyLog[4,1/2]+19/720*Log[2]^6+9*PolyLog[6,1/2]+15/4*HPLs6;HPLatOne/:HPLatOne[{-1,1,1,-1,1,0}]:=-3/8*Zeta[2]*Zeta[3]*Log[2]+5/48*Zeta[2]*Log[2]^4+1/40*Zeta[2]^2*Log[2]^2+157/560*Zeta[2]^3-1/6*Zeta[3]*Log[2]^3+65/32*Zeta[3]^2+247/32*Zeta[5]*Log[2]-5*Log[2]*PolyLog[5,1/2]-3/2*Log[2]^2*PolyLog[4,1/2]-7/240*Log[2]^6-6*PolyLog[6,1/2]-17/4*HPLs6;HPLatOne/:HPLatOne[{-1,1,1,-1,-2}]:=15/8*Zeta[2]*Zeta[3]*Log[2]+19/48*Zeta[2]*Log[2]^4+2*Zeta[2]*PolyLog[4,1/2]-53/40*Zeta[2]^2*Log[2]^2-59/80*Zeta[2]^3-23/48*Zeta[3]*Log[2]^3-179/64*Zeta[3]^2-287/64*Zeta[5]*Log[2]-Log[2]*PolyLog[5,1/2]-2*Log[2]^2*PolyLog[4,1/2]-1/15*Log[2]^6+6*PolyLog[6,1/2]+6*HPLs6;HPLatOne/:HPLatOne[{-1,1,1,-1,2}]:=19/16*Zeta[2]*Zeta[3]*Log[2]+11/48*Zeta[2]*Log[2]^4+2*Zeta[2]*PolyLog[4,1/2]-59/80*Zeta[2]^2*Log[2]^2+167/280*Zeta[2]^3-5/48*Zeta[3]*Log[2]^3+55/64*Zeta[3]^2+221/32*Zeta[5]*Log[2]-7*Log[2]*PolyLog[5,1/2]-2*Log[2]^2*PolyLog[4,1/2]-3/80*Log[2]^6-9*PolyLog[6,1/2]-15/4*HPLs6;HPLatOne/:HPLatOne[{-1,1,1,-1,0,0}]:=7/16*Zeta[2]*Zeta[3]*Log[2]-1/24*Zeta[2]*Log[2]^4-19/80*Zeta[2]^2*Log[2]^2-51/112*Zeta[2]^3+1/8*Zeta[3]*Log[2]^3-7/4*Zeta[3]^2-47/8*Zeta[5]*Log[2]+4*Log[2]*PolyLog[5,1/2]+Log[2]^2*PolyLog[4,1/2]+1/60*Log[2]^6+6*PolyLog[6,1/2]+17/4*HPLs6;HPLatOne/:HPLatOne[{-1,1,1,1,-1,-1}]:=7/16*Zeta[2]*Zeta[3]*Log[2]+1/24*Zeta[2]*Log[2]^4-1/120*Zeta[2]^3-7/48*Zeta[3]*Log[2]^3-153/128*Zeta[3]^2-159/32*Zeta[5]*Log[2]+Log[2]*PolyLog[5,1/2]-1/180*Log[2]^6+3*PolyLog[6,1/2]+3*HPLs6;HPLatOne/:HPLatOne[{-1,1,1,1,-1,1}]:=7/8*Zeta[2]*Zeta[3]*Log[2]+5/24*Zeta[2]*Log[2]^4+3/2*Zeta[2]*PolyLog[4,1/2]-3/8*Zeta[2]^2*Log[2]^2+18/35*Zeta[2]^3-7/24*Zeta[3]*Log[2]^3+11/64*Zeta[3]^2+4*Zeta[5]*Log[2]-4*Log[2]*PolyLog[5,1/2]-3/2*Log[2]^2*PolyLog[4,1/2]-13/360*Log[2]^6-6*PolyLog[6,1/2]-5/2*HPLs6;HPLatOne/:HPLatOne[{-1,1,1,1,-1,0}]:=-3/8*Zeta[2]*Zeta[3]*Log[2]-3/16*Zeta[2]*Log[2]^4-Zeta[2]*PolyLog[4,1/2]+11/40*Zeta[2]^2*Log[2]^2-137/280*Zeta[2]^3+13/48*Zeta[3]*Log[2]^3-85/128*Zeta[3]^2-39/8*Zeta[5]*Log[2]+4*Log[2]*PolyLog[5,1/2]+3/2*Log[2]^2*PolyLog[4,1/2]+3/80*Log[2]^6+6*PolyLog[6,1/2]+5/2*HPLs6;HPLatOne/:HPLatOne[{-1,1,1,1,1,-1}]:=-7/16*Zeta[2]*Zeta[3]*Log[2]-1/12*Zeta[2]*Log[2]^4-1/2*Zeta[2]*PolyLog[4,1/2]+1/8*Zeta[2]^2*Log[2]^2+7/48*Zeta[3]*Log[2]^3+49/128*Zeta[3]^2+Log[2]*PolyLog[5,1/2]+1/2*Log[2]^2*PolyLog[4,1/2]+1/72*Log[2]^6;HPLatOne/:HPLatOne[{-1,1,1,1,1,1}]:=PolyLog[6,1/2];HPLatOne/:HPLatOne[{-1,1,1,1,1,0}]:=-1/2*Zeta[2]*Zeta[3]*Log[2]-1/24*Zeta[2]*Log[2]^4-1/40*Zeta[2]^2*Log[2]^2+1/5*Zeta[2]^3+1/6*Zeta[3]*Log[2]^3+5/8*Zeta[3]^2+Zeta[5]*Log[2]-Log[2]*PolyLog[5,1/2]+1/240*Log[2]^6-3*PolyLog[6,1/2]-1/2*HPLs6;HPLatOne/:HPLatOne[{-1,1,1,1,-2}]:=3/4*Zeta[2]*Zeta[3]*Log[2]+1/24*Zeta[2]*Log[2]^4+Zeta[2]*PolyLog[4,1/2]+23/40*Zeta[2]^2*Log[2]^2+927/560*Zeta[2]^3-1/4*Zeta[3]*Log[2]^3+107/128*Zeta[3]^2-27/32*Zeta[5]*Log[2]-4*Log[2]*PolyLog[5,1/2]-1/2*Log[2]^2*PolyLog[4,1/2]-1/360*Log[2]^6-11*PolyLog[6,1/2]-13/4*HPLs6;HPLatOne/:HPLatOne[{-1,1,1,1,2}]:=Zeta[2]*Zeta[3]*Log[2]+1/16*Zeta[2]*Log[2]^4+1/2*Zeta[2]*PolyLog[4,1/2]+9/80*Zeta[2]^2*Log[2]^2-23/35*Zeta[2]^3-1/3*Zeta[3]*Log[2]^3-55/32*Zeta[3]^2-4*Zeta[5]*Log[2]+4*Log[2]*PolyLog[5,1/2]+1/2*Log[2]^2*PolyLog[4,1/2]-1/240*Log[2]^6+6*PolyLog[6,1/2]+9/4*HPLs6;HPLatOne/:HPLatOne[{-1,1,1,1,0,0}]:=-1/16*Zeta[2]*Log[2]^4+1/2*Zeta[2]*PolyLog[4,1/2]+9/80*Zeta[2]^2*Log[2]^2+87/140*Zeta[2]^3+1/6*Zeta[3]*Log[2]^3+19/32*Zeta[3]^2+33/32*Zeta[5]*Log[2]-2*Log[2]*PolyLog[5,1/2]+1/90*Log[2]^6-4*PolyLog[6,1/2]-7/4*HPLs6;HPLatOne/:HPLatOne[{-1,1,1,-2,-1}]:=-1/16*Zeta[2]*Zeta[3]*Log[2]+1/8*Zeta[2]*Log[2]^4-3/5*Zeta[2]^2*Log[2]^2-103/560*Zeta[2]^3+1/48*Zeta[3]*Log[2]^3+25/64*Zeta[3]^2+291/64*Zeta[5]*Log[2]-3*Log[2]*PolyLog[5,1/2]-3/2*Log[2]^2*PolyLog[4,1/2]-3/80*Log[2]^6-3/4*HPLs6;HPLatOne/:HPLatOne[{-1,1,1,-2,1}]:=-17/8*Zeta[2]*Zeta[3]*Log[2]-17/24*Zeta[2]*Log[2]^4-7/2*Zeta[2]*PolyLog[4,1/2]+29/8*Zeta[2]^2*Log[2]^2+203/80*Zeta[2]^3+13/48*Zeta[3]*Log[2]^3+313/64*Zeta[3]^2-99/32*Zeta[5]*Log[2]+3*Log[2]*PolyLog[5,1/2]+7/2*Log[2]^2*PolyLog[4,1/2]+1/10*Log[2]^6-15*PolyLog[6,1/2]-37/4*HPLs6;HPLatOne/:HPLatOne[{-1,1,1,-2,0}]:=7/16*Zeta[2]*Zeta[3]*Log[2]+7/48*Zeta[2]*Log[2]^4+3/2*Zeta[2]*PolyLog[4,1/2]-17/16*Zeta[2]^2*Log[2]^2-1487/840*Zeta[2]^3-1/4*Zeta[3]*Log[2]^3-29/8*Zeta[3]^2-103/32*Zeta[5]*Log[2]+4*Log[2]*PolyLog[5,1/2]-1/60*Log[2]^6+12*PolyLog[6,1/2]+7*HPLs6;HPLatOne/:HPLatOne[{-1,1,1,2,-1}]:=1/2*Zeta[2]*Zeta[3]*Log[2]+1/3*Zeta[2]*Log[2]^4+1/2*Zeta[2]*PolyLog[4,1/2]-59/20*Zeta[2]^2*Log[2]^2-2259/560*Zeta[2]^3+13/48*Zeta[3]*Log[2]^3-293/64*Zeta[3]^2+81/64*Zeta[5]*Log[2]+6*Log[2]*PolyLog[5,1/2]-1/2*Log[2]^2*PolyLog[4,1/2]-1/30*Log[2]^6+27*PolyLog[6,1/2]+43/4*HPLs6;HPLatOne/:HPLatOne[{-1,1,1,2,1}]:=-1/16*Zeta[2]*Zeta[3]*Log[2]+7/48*Zeta[2]*Log[2]^4+3/2*Zeta[2]*PolyLog[4,1/2]-5/16*Zeta[2]^2*Log[2]^2+27/35*Zeta[2]^3+1/48*Zeta[3]*Log[2]^3+243/128*Zeta[3]^2+6*Zeta[5]*Log[2]-6*Log[2]*PolyLog[5,1/2]-3/2*Log[2]^2*PolyLog[4,1/2]-19/720*Log[2]^6-10*PolyLog[6,1/2]-15/4*HPLs6;HPLatOne/:HPLatOne[{-1,1,1,2,0}]:=-7/16*Zeta[2]*Zeta[3]*Log[2]+1/48*Zeta[2]*Log[2]^4-3/2*Zeta[2]*PolyLog[4,1/2]-21/80*Zeta[2]^2*Log[2]^2-611/420*Zeta[2]^3-1/3*Zeta[3]*Log[2]^3-61/32*Zeta[3]^2-73/64*Zeta[5]*Log[2]+4*Log[2]*PolyLog[5,1/2]-1/60*Log[2]^6+12*PolyLog[6,1/2]+17/4*HPLs6;HPLatOne/:HPLatOne[{-1,1,1,-3}]:=9/16*Zeta[2]*Zeta[3]*Log[2]+7/48*Zeta[2]*Log[2]^4+1/2*Zeta[2]*PolyLog[4,1/2]-3/16*Zeta[2]^2*Log[2]^2+143/840*Zeta[2]^3-1/6*Zeta[3]*Log[2]^3+33/64*Zeta[3]^2+1/64*Zeta[5]*Log[2]-2*Log[2]*PolyLog[5,1/2]-Log[2]^2*PolyLog[4,1/2]-1/36*Log[2]^6-2*PolyLog[6,1/2]-1/4*HPLs6;HPLatOne/:HPLatOne[{-1,1,1,3}]:=-3/8*Zeta[2]*Zeta[3]*Log[2]-1/6*Zeta[2]*Log[2]^4-2*Zeta[2]*PolyLog[4,1/2]+4/5*Zeta[2]^2*Log[2]^2+37/120*Zeta[2]^3+1/6*Zeta[3]*Log[2]^3+179/128*Zeta[3]^2-125/64*Zeta[5]*Log[2]+2*Log[2]*PolyLog[5,1/2]+Log[2]^2*PolyLog[4,1/2]+1/40*Log[2]^6-3/2*HPLs6;HPLatOne/:HPLatOne[{-1,1,1,0,0,0}]:=1/2*Zeta[2]*Zeta[3]*Log[2]+1/24*Zeta[2]*Log[2]^4+Zeta[2]*PolyLog[4,1/2]-17/40*Zeta[2]^2*Log[2]^2-59/280*Zeta[2]^3-65/64*Zeta[3]^2-29/32*Zeta[5]*Log[2]+3/2*HPLs6;HPLatOne/:HPLatOne[{-1,1,-2,-1,-1}]:=-7/16*Zeta[2]*Zeta[3]*Log[2]+1/12*Zeta[2]*Log[2]^4-1/2*Zeta[2]*PolyLog[4,1/2]-3/40*Zeta[2]^2*Log[2]^2-3/7*Zeta[2]^3-7/24*Zeta[3]*Log[2]^3-107/64*Zeta[3]^2-333/64*Zeta[5]*Log[2]+3*Log[2]*PolyLog[5,1/2]-11/720*Log[2]^6+7*PolyLog[6,1/2]+19/4*HPLs6;HPLatOne/:HPLatOne[{-1,1,-2,-1,1}]:=-11/48*Zeta[2]*Log[2]^4+Zeta[2]*PolyLog[4,1/2]+87/80*Zeta[2]^2*Log[2]^2+189/80*Zeta[2]^3+7/16*Zeta[3]*Log[2]^3+459/128*Zeta[3]^2+457/64*Zeta[5]*Log[2]-7*Log[2]*PolyLog[5,1/2]-Log[2]^2*PolyLog[4,1/2]-1/80*Log[2]^6-21*PolyLog[6,1/2]-10*HPLs6;HPLatOne/:HPLatOne[{-1,1,-2,-1,0}]:=11/8*Zeta[2]*Zeta[3]*Log[2]+1/16*Zeta[2]^2*Log[2]^2-17/112*Zeta[2]^3+19/128*Zeta[3]^2-53/64*Zeta[5]*Log[2]-HPLs6;HPLatOne/:HPLatOne[{-1,1,-2,1,-1}]:=2/3*Zeta[2]*Log[2]^4-23/5*Zeta[2]^2*Log[2]^2-1537/280*Zeta[2]^3-39/4*Zeta[3]^2-845/64*Zeta[5]*Log[2]+11*Log[2]*PolyLog[5,1/2]-1/40*Log[2]^6+48*PolyLog[6,1/2]+26*HPLs6;HPLatOne/:HPLatOne[{-1,1,-2,1,1}]:=21/16*Zeta[2]*Zeta[3]*Log[2]-1/24*Zeta[2]*Log[2]^4+Zeta[2]*PolyLog[4,1/2]+197/80*Zeta[2]^2*Log[2]^2+1987/560*Zeta[2]^3-7/16*Zeta[3]*Log[2]^3+597/128*Zeta[3]^2+221/32*Zeta[5]*Log[2]-7*Log[2]*PolyLog[5,1/2]-Log[2]^2*PolyLog[4,1/2]-1/40*Log[2]^6-30*PolyLog[6,1/2]-31/2*HPLs6;HPLatOne/:HPLatOne[{-1,1,-2,1,0}]:=-1/2*Zeta[2]*Zeta[3]*Log[2]-1/6*Zeta[2]*Log[2]^4-45/16*Zeta[2]^2*Log[2]^2-3277/560*Zeta[2]^3-37/4*Zeta[3]^2-547/32*Zeta[5]*Log[2]+16*Log[2]*PolyLog[5,1/2]+2*Log[2]^2*PolyLog[4,1/2]+1/60*Log[2]^6+48*PolyLog[6,1/2]+26*HPLs6;HPLatOne/:HPLatOne[{-1,1,-2,-2}]:=-27/8*Zeta[2]*Zeta[3]*Log[2]-1/3*Zeta[2]*Log[2]^4-4*Zeta[2]*PolyLog[4,1/2]+3/16*Zeta[2]^2*Log[2]^2-369/560*Zeta[2]^3+7/12*Zeta[3]*Log[2]^3-69/32*Zeta[3]^2-123/16*Zeta[5]*Log[2]+8*Log[2]*PolyLog[5,1/2]+2*Log[2]^2*PolyLog[4,1/2]+7/180*Log[2]^6+16*PolyLog[6,1/2]+8*HPLs6;HPLatOne/:HPLatOne[{-1,1,-2,2}]:=-13/4*Zeta[2]*Zeta[3]*Log[2]-2*Zeta[2]*PolyLog[4,1/2]+37/80*Zeta[2]^2*Log[2]^2+251/112*Zeta[2]^3+173/64*Zeta[3]^2+123/16*Zeta[5]*Log[2]-8*Log[2]*PolyLog[5,1/2]-2*Log[2]^2*PolyLog[4,1/2]-1/30*Log[2]^6-12*PolyLog[6,1/2]-9/2*HPLs6;HPLatOne/:HPLatOne[{-1,1,-2,0,0}]:=-3/4*Zeta[2]*Zeta[3]*Log[2]-1/12*Zeta[2]*Log[2]^4-2*Zeta[2]*PolyLog[4,1/2]-1/40*Zeta[2]^2*Log[2]^2+347/336*Zeta[2]^3-3/32*Zeta[3]^2+21/32*Zeta[5]*Log[2]-HPLs6;HPLatOne/:HPLatOne[{-1,1,2,-1,-1}]:=-21/16*Zeta[2]*Zeta[3]*Log[2]-3/4*Zeta[2]*Log[2]^4-Zeta[2]*PolyLog[4,1/2]+139/40*Zeta[2]^2*Log[2]^2+55/16*Zeta[2]^3+7/16*Zeta[3]*Log[2]^3+441/64*Zeta[3]^2+275/32*Zeta[5]*Log[2]-4*Log[2]*PolyLog[5,1/2]+5/2*Log[2]^2*PolyLog[4,1/2]+23/240*Log[2]^6-30*PolyLog[6,1/2]-35/2*HPLs6;HPLatOne/:HPLatOne[{-1,1,2,-1,1}]:=41/48*Zeta[2]*Log[2]^4+3/2*Zeta[2]*PolyLog[4,1/2]-447/80*Zeta[2]^2*Log[2]^2-681/112*Zeta[2]^3-39/4*Zeta[3]^2-61/8*Zeta[5]*Log[2]+8*Log[2]*PolyLog[5,1/2]-3/2*Log[2]^2*PolyLog[4,1/2]-1/16*Log[2]^6+48*PolyLog[6,1/2]+26*HPLs6;HPLatOne/:HPLatOne[{-1,1,2,-1,0}]:=-1/2*Zeta[2]*Zeta[3]*Log[2]+5/48*Zeta[2]*Log[2]^4-3/2*Zeta[2]*PolyLog[4,1/2]+55/16*Zeta[2]^2*Log[2]^2+853/140*Zeta[2]^3+41/4*Zeta[3]^2+507/32*Zeta[5]*Log[2]-16*Log[2]*PolyLog[5,1/2]-2*Log[2]^2*PolyLog[4,1/2]-1/60*Log[2]^6-48*PolyLog[6,1/2]-26*HPLs6;HPLatOne/:HPLatOne[{-1,1,2,1,-1}]:=21/16*Zeta[2]*Zeta[3]*Log[2]-1/3*Zeta[2]*Log[2]^4+1/2*Zeta[2]*PolyLog[4,1/2]+39/16*Zeta[2]^2*Log[2]^2+107/28*Zeta[2]^3-7/16*Zeta[3]*Log[2]^3+237/64*Zeta[3]^2-23/64*Zeta[5]*Log[2]-8*Log[2]*PolyLog[5,1/2]-1/2*Log[2]^2*PolyLog[4,1/2]+1/120*Log[2]^6-27*PolyLog[6,1/2]-43/4*HPLs6;HPLatOne/:HPLatOne[{-1,1,2,1,1}]:=-7/8*Zeta[2]*Zeta[3]*Log[2]-5/24*Zeta[2]*Log[2]^4-3/2*Zeta[2]*PolyLog[4,1/2]+7/40*Zeta[2]^2*Log[2]^2-11/35*Zeta[2]^3+7/24*Zeta[3]*Log[2]^3-11/64*Zeta[3]^2-4*Zeta[5]*Log[2]+4*Log[2]*PolyLog[5,1/2]+3/2*Log[2]^2*PolyLog[4,1/2]+13/360*Log[2]^6+5*PolyLog[6,1/2]+5/2*HPLs6;HPLatOne/:HPLatOne[{-1,1,2,1,0}]:=11/8*Zeta[2]*Zeta[3]*Log[2]+1/16*Zeta[2]*Log[2]^4+3/2*Zeta[2]*PolyLog[4,1/2]-1/8*Zeta[2]^2*Log[2]^2+1/14*Zeta[2]^3-7/4*Zeta[3]^2-177/64*Zeta[5]*Log[2]+HPLs6;HPLatOne/:HPLatOne[{-1,1,2,-2}]:=-15/8*Zeta[2]*Zeta[3]*Log[2]-13/48*Zeta[2]*Log[2]^4-5/2*Zeta[2]*PolyLog[4,1/2]-21/80*Zeta[2]^2*Log[2]^2-111/56*Zeta[2]^3+7/12*Zeta[3]*Log[2]^3-33/32*Zeta[3]^2-1/16*Zeta[5]*Log[2]+8*Log[2]*PolyLog[5,1/2]+2*Log[2]^2*PolyLog[4,1/2]+7/180*Log[2]^6+16*PolyLog[6,1/2]+4*HPLs6;HPLatOne/:HPLatOne[{-1,1,2,2}]:=-1/4*Zeta[2]*Zeta[3]*Log[2]+1/8*Zeta[2]*Log[2]^4+Zeta[2]*PolyLog[4,1/2]-2/5*Zeta[2]^2*Log[2]^2+731/560*Zeta[2]^3+119/64*Zeta[3]^2+125/16*Zeta[5]*Log[2]-8*Log[2]*PolyLog[5,1/2]-2*Log[2]^2*PolyLog[4,1/2]-1/30*Log[2]^6-12*PolyLog[6,1/2]-19/4*HPLs6;HPLatOne/:HPLatOne[{-1,1,2,0,0}]:=-Zeta[2]*Zeta[3]*Log[2]-1/12*Zeta[2]*Log[2]^4-2*Zeta[2]*PolyLog[4,1/2]-1/10*Zeta[2]^2*Log[2]^2+205/336*Zeta[2]^3+41/32*Zeta[3]^2+41/32*Zeta[5]*Log[2]-HPLs6;HPLatOne/:HPLatOne[{-1,1,-3,-1}]:=7/8*Zeta[2]*Zeta[3]*Log[2]+1/12*Zeta[2]*Log[2]^4+Zeta[2]*PolyLog[4,1/2]+1/8*Zeta[2]^2*Log[2]^2+17/40*Zeta[2]^3-7/24*Zeta[3]*Log[2]^3-3/4*Zeta[3]^2-35/8*Zeta[5]*Log[2]-1/360*Log[2]^6-2*PolyLog[6,1/2]+5/4*HPLs6;HPLatOne/:HPLatOne[{-1,1,-3,1}]:=3/2*Zeta[2]*Zeta[3]*Log[2]+1/8*Zeta[2]*Log[2]^4+23/40*Zeta[2]^2*Log[2]^2+453/560*Zeta[2]^3+25/32*Zeta[3]^2-15/32*Zeta[5]*Log[2]-1/120*Log[2]^6-6*PolyLog[6,1/2]-17/4*HPLs6;HPLatOne/:HPLatOne[{-1,1,-3,0}]:=3/8*Zeta[2]*Zeta[3]*Log[2]+21/40*Zeta[2]^2*Log[2]^2-187/336*Zeta[2]^3+3/4*Zeta[3]^2+11/32*Zeta[5]*Log[2]-HPLs6;HPLatOne/:HPLatOne[{-1,1,3,-1}]:=-3/2*Zeta[2]*Zeta[3]*Log[2]-1/6*Zeta[2]*Log[2]^4-19/80*Zeta[2]^2*Log[2]^2-19/80*Zeta[2]^3+1/2*Zeta[3]^2+311/64*Zeta[5]*Log[2]-2*Log[2]*PolyLog[5,1/2]+1/60*Log[2]^6;HPLatOne/:HPLatOne[{-1,1,3,1}]:=7/8*Zeta[2]*Zeta[3]*Log[2]+1/12*Zeta[2]*Log[2]^4-1/20*Zeta[2]^2*Log[2]^2-19/80*Zeta[2]^3-7/24*Zeta[3]*Log[2]^3-111/64*Zeta[3]^2-125/64*Zeta[5]*Log[2]+2*Log[2]*PolyLog[5,1/2]-1/90*Log[2]^6+4*PolyLog[6,1/2]+5/4*HPLs6;HPLatOne/:HPLatOne[{-1,1,3,0}]:=-3/8*Zeta[2]*Zeta[3]*Log[2]+3/5*Zeta[2]^2*Log[2]^2-1501/1680*Zeta[2]^3+7/4*Zeta[3]^2+51/32*Zeta[5]*Log[2]-HPLs6;HPLatOne/:HPLatOne[{-1,1,-4}]:=-3/8*Zeta[2]*Zeta[3]*Log[2]-7/40*Zeta[2]^2*Log[2]^2+335/336*Zeta[2]^3-57/32*Zeta[3]^2-107/16*Zeta[5]*Log[2]+4*HPLs6;HPLatOne/:HPLatOne[{-1,1,4}]:=-3/4*Zeta[2]*Zeta[3]*Log[2]-1/5*Zeta[2]^2*Log[2]^2+97/210*Zeta[2]^3-53/64*Zeta[3]^2-17/16*Zeta[5]*Log[2]+3/2*HPLs6;HPLatOne/:HPLatOne[{-1,1,0,0,0,0}]:=111/280*Zeta[2]^3-9/32*Zeta[3]^2-15/16*Zeta[5]*Log[2];HPLatOne/:HPLatOne[{-1,-2,-1,-1,-1}]:=-7/48*Zeta[2]*Log[2]^4-8/7*Zeta[2]^3+7/24*Zeta[3]*Log[2]^3+Zeta[5]*Log[2]+4*Log[2]*PolyLog[5,1/2]+3/2*Log[2]^2*PolyLog[4,1/2]+13/360*Log[2]^6+5*PolyLog[6,1/2];HPLatOne/:HPLatOne[{-1,-2,-1,-1,1}]:=-7/16*Zeta[2]*Zeta[3]*Log[2]+11/48*Zeta[2]*Log[2]^4+2*Zeta[2]*PolyLog[4,1/2]-17/40*Zeta[2]^2*Log[2]^2+8/35*Zeta[2]^3-7/24*Zeta[3]*Log[2]^3-17/32*Zeta[3]^2-1/32*Zeta[5]*Log[2]-2*Log[2]*PolyLog[5,1/2]-2*Log[2]^2*PolyLog[4,1/2]-17/240*Log[2]^6-3*PolyLog[6,1/2]+2*HPLs6;HPLatOne/:HPLatOne[{-1,-2,-1,-1,0}]:=-3/8*Zeta[2]*Zeta[3]*Log[2]-1/16*Zeta[2]*Log[2]^4-3/2*Zeta[2]*PolyLog[4,1/2]+3/8*Zeta[2]^2*Log[2]^2+1/15*Zeta[2]^3+59/64*Zeta[3]^2+3*Zeta[5]*Log[2]-5/2*HPLs6;HPLatOne/:HPLatOne[{-1,-2,-1,1,-1}]:=21/8*Zeta[2]*Zeta[3]*Log[2]+19/48*Zeta[2]*Log[2]^4-29/20*Zeta[2]^2*Log[2]^2-52/35*Zeta[2]^3-7/16*Zeta[3]*Log[2]^3-39/32*Zeta[3]^2+61/32*Zeta[5]*Log[2]-2*Log[2]*PolyLog[5,1/2]+7/240*Log[2]^6+9*PolyLog[6,1/2]+3/2*HPLs6;HPLatOne/:HPLatOne[{-1,-2,-1,1,1}]:=-3/2*Zeta[2]*Zeta[3]*Log[2]-3/8*Zeta[2]*Log[2]^4-3/2*Zeta[2]*PolyLog[4,1/2]+167/80*Zeta[2]^2*Log[2]^2+479/280*Zeta[2]^3+7/16*Zeta[3]*Log[2]^3+179/64*Zeta[3]^2-277/64*Zeta[5]*Log[2]+4*Log[2]*PolyLog[5,1/2]+3/2*Log[2]^2*PolyLog[4,1/2]+1/72*Log[2]^6-11*PolyLog[6,1/2]-17/4*HPLs6;HPLatOne/:HPLatOne[{-1,-2,-1,1,0}]:=17/8*Zeta[2]*Zeta[3]*Log[2]-7/48*Zeta[2]*Log[2]^4+1/2*Zeta[2]*PolyLog[4,1/2]-33/20*Zeta[2]^2*Log[2]^2-352/105*Zeta[2]^3-289/64*Zeta[3]^2-99/64*Zeta[5]*Log[2]+4*Log[2]*PolyLog[5,1/2]+24*PolyLog[6,1/2]+8*HPLs6;HPLatOne/:HPLatOne[{-1,-2,-1,-2}]:=-1/8*Zeta[2]*Zeta[3]*Log[2]+1/16*Zeta[2]*Log[2]^4+3/2*Zeta[2]*PolyLog[4,1/2]-3/8*Zeta[2]^2*Log[2]^2-3/5*Zeta[2]^3+1/32*Zeta[3]^2+177/64*Zeta[5]*Log[2];HPLatOne/:HPLatOne[{-1,-2,-1,2}]:=37/16*Zeta[2]*Zeta[3]*Log[2]+1/8*Zeta[2]*Log[2]^4+3*Zeta[2]*PolyLog[4,1/2]-3/4*Zeta[2]^2*Log[2]^2-87/112*Zeta[2]^3-131/128*Zeta[3]^2-53/64*Zeta[5]*Log[2]+3/4*HPLs6;HPLatOne/:HPLatOne[{-1,-2,-1,0,0}]:=-1/2*Zeta[2]*Zeta[3]*Log[2]-22/105*Zeta[2]^3+25/32*Zeta[3]^2-1/2*Zeta[5]*Log[2]+HPLs6;HPLatOne/:HPLatOne[{-1,-2,1,-1,-1}]:=-21/16*Zeta[2]*Zeta[3]*Log[2]-7/24*Zeta[2]*Log[2]^4+7/5*Zeta[2]^2*Log[2]^2+86/35*Zeta[2]^3+39/64*Zeta[3]^2-343/64*Zeta[5]*Log[2]-2*Log[2]*PolyLog[5,1/2]-3/2*Log[2]^2*PolyLog[4,1/2]-1/16*Log[2]^6-12*PolyLog[6,1/2]-3/4*HPLs6;HPLatOne/:HPLatOne[{-1,-2,1,-1,1}]:=3/8*Zeta[2]*Zeta[3]*Log[2]+13/24*Zeta[2]*Log[2]^4-127/40*Zeta[2]^2*Log[2]^2-799/280*Zeta[2]^3-247/64*Zeta[3]^2+Zeta[5]*Log[2]+11/360*Log[2]^6+22*PolyLog[6,1/2]+10*HPLs6;HPLatOne/:HPLatOne[{-1,-2,1,-1,0}]:=-1/2*Zeta[2]*Zeta[3]*Log[2]+1/3*Zeta[2]*Log[2]^4+19/5*Zeta[2]^2*Log[2]^2+1339/210*Zeta[2]^3+8*Zeta[3]^2+19/4*Zeta[5]*Log[2]-8*Log[2]*PolyLog[5,1/2]-48*PolyLog[6,1/2]-21*HPLs6;HPLatOne/:HPLatOne[{-1,-2,1,1,-1}]:=-21/16*Zeta[2]*Zeta[3]*Log[2]-3/8*Zeta[2]*Log[2]^4-3/20*Zeta[2]^2*Log[2]^2+1/20*Zeta[2]^3+7/16*Zeta[3]*Log[2]^3+165/64*Zeta[3]^2+101/8*Zeta[5]*Log[2]-6*Log[2]*PolyLog[5,1/2]+1/24*Log[2]^6-6*PolyLog[6,1/2]-6*HPLs6;HPLatOne/:HPLatOne[{-1,-2,1,1,1}]:=7/16*Zeta[2]*Zeta[3]*Log[2]+1/48*Zeta[2]*Log[2]^4-1/2*Zeta[2]*PolyLog[4,1/2]+77/80*Zeta[2]^2*Log[2]^2+559/560*Zeta[2]^3-7/16*Zeta[3]*Log[2]^3-1/2*Zeta[3]^2-39/8*Zeta[5]*Log[2]+4*Log[2]*PolyLog[5,1/2]+1/2*Log[2]^2*PolyLog[4,1/2]-13/720*Log[2]^6-4*PolyLog[6,1/2]-HPLs6;HPLatOne/:HPLatOne[{-1,-2,1,1,0}]:=-5/4*Zeta[2]*Zeta[3]*Log[2]-5/24*Zeta[2]*Log[2]^4-Zeta[2]*PolyLog[4,1/2]-9/10*Zeta[2]^2*Log[2]^2-5651/1680*Zeta[2]^3-133/64*Zeta[3]^2-7/8*Zeta[5]*Log[2]+4*Log[2]*PolyLog[5,1/2]+24*PolyLog[6,1/2]+9*HPLs6;HPLatOne/:HPLatOne[{-1,-2,1,-2}]:=-13/8*Zeta[2]*Zeta[3]*Log[2]+1/4*Zeta[2]*Log[2]^4-2*Zeta[2]*PolyLog[4,1/2]-29/10*Zeta[2]^2*Log[2]^2-1121/280*Zeta[2]^3-347/32*Zeta[3]^2-817/32*Zeta[5]*Log[2]+16*Log[2]*PolyLog[5,1/2]-1/15*Log[2]^6+48*PolyLog[6,1/2]+30*HPLs6;HPLatOne/:HPLatOne[{-1,-2,1,2}]:=-1/8*Zeta[2]*Zeta[3]*Log[2]+1/6*Zeta[2]*Log[2]^4-3/8*Zeta[2]^2*Log[2]^2+41/14*Zeta[2]^3+139/32*Zeta[3]^2+507/32*Zeta[5]*Log[2]-16*Log[2]*PolyLog[5,1/2]-4*Log[2]^2*PolyLog[4,1/2]-1/15*Log[2]^6-24*PolyLog[6,1/2]-23/2*HPLs6;HPLatOne/:HPLatOne[{-1,-2,1,0,0}]:=-3/8*Zeta[2]*Zeta[3]*Log[2]-1/12*Zeta[2]*Log[2]^4-2*Zeta[2]*PolyLog[4,1/2]-7/4*Zeta[2]^2*Log[2]^2+485/336*Zeta[2]^3-57/32*Zeta[3]^2-139/32*Zeta[5]*Log[2]+4*HPLs6;HPLatOne/:HPLatOne[{-1,-2,-2,-1}]:=3/2*Zeta[2]*Zeta[3]*Log[2]-1/12*Zeta[2]*Log[2]^4-86/35*Zeta[2]^3-43/64*Zeta[3]^2-5/16*Zeta[5]*Log[2]+8*Log[2]*PolyLog[5,1/2]+2*Log[2]^2*PolyLog[4,1/2]+1/30*Log[2]^6+12*PolyLog[6,1/2]+3/4*HPLs6;HPLatOne/:HPLatOne[{-1,-2,-2,1}]:=1/8*Zeta[2]*Zeta[3]*Log[2]+1/2*Zeta[2]*Log[2]^4+4*Zeta[2]*PolyLog[4,1/2]-27/10*Zeta[2]^2*Log[2]^2-97/140*Zeta[2]^3-53/32*Zeta[3]^2+227/32*Zeta[5]*Log[2]-8*Log[2]*PolyLog[5,1/2]-4*Log[2]^2*PolyLog[4,1/2]-1/10*Log[2]^6+4*HPLs6;HPLatOne/:HPLatOne[{-1,-2,-2,0}]:=Zeta[2]*Zeta[3]*Log[2]-1/12*Zeta[2]*Log[2]^4-2*Zeta[2]*PolyLog[4,1/2]+1/2*Zeta[2]^2*Log[2]^2+3/560*Zeta[2]^3+23/16*Zeta[3]^2+2*Zeta[5]*Log[2]-4*HPLs6;HPLatOne/:HPLatOne[{-1,-2,2,-1}]:=5/2*Zeta[2]*Zeta[3]*Log[2]+17/10*Zeta[2]^2*Log[2]^2+76/35*Zeta[2]^3-7/12*Zeta[3]*Log[2]^3+77/32*Zeta[3]^2-13/8*Zeta[5]*Log[2]-4*Log[2]*PolyLog[5,1/2]+1/90*Log[2]^6-16*PolyLog[6,1/2]-8*HPLs6;HPLatOne/:HPLatOne[{-1,-2,2,1}]:=-17/16*Zeta[2]*Zeta[3]*Log[2]-1/3*Zeta[2]*Log[2]^4-2*Zeta[2]*PolyLog[4,1/2]+1/2*Zeta[2]^2*Log[2]^2-87/280*Zeta[2]^3+7/12*Zeta[3]*Log[2]^3+105/128*Zeta[3]^2-103/32*Zeta[5]*Log[2]+4*Log[2]*PolyLog[5,1/2]+2*Log[2]^2*PolyLog[4,1/2]+1/18*Log[2]^6+4*PolyLog[6,1/2]+HPLs6;HPLatOne/:HPLatOne[{-1,-2,2,0}]:=5/2*Zeta[2]*Zeta[3]*Log[2]+1/12*Zeta[2]*Log[2]^4+2*Zeta[2]*PolyLog[4,1/2]-1/2*Zeta[2]^2*Log[2]^2-97/560*Zeta[2]^3-27/16*Zeta[3]^2-2*Zeta[5]*Log[2];HPLatOne/:HPLatOne[{-1,-2,-3}]:=Zeta[2]*Zeta[3]*Log[2]+1/12*Zeta[2]*Log[2]^4+2*Zeta[2]*PolyLog[4,1/2]-1/2*Zeta[2]^2*Log[2]^2-589/336*Zeta[2]^3+49/32*Zeta[3]^2+361/32*Zeta[5]*Log[2]-5*HPLs6;HPLatOne/:HPLatOne[{-1,-2,3}]:=7/8*Zeta[2]*Zeta[3]*Log[2]+1/6*Zeta[2]*Log[2]^4+4*Zeta[2]*PolyLog[4,1/2]-Zeta[2]^2*Log[2]^2-11/12*Zeta[2]^3-87/64*Zeta[3]^2+11/32*Zeta[5]*Log[2]+5/2*HPLs6;HPLatOne/:HPLatOne[{-1,-2,0,0,0}]:=-391/420*Zeta[2]^3+9/4*Zeta[3]^2+4*Zeta[5]*Log[2]-4*HPLs6;HPLatOne/:HPLatOne[{-1,2,-1,-1,-1}]:=7/16*Zeta[2]*Zeta[3]*Log[2]+1/12*Zeta[2]*Log[2]^4-1/40*Zeta[2]^2*Log[2]^2-18/35*Zeta[2]^3+107/64*Zeta[3]^2+463/64*Zeta[5]*Log[2]-Log[2]*PolyLog[5,1/2]+1/2*Log[2]^2*PolyLog[4,1/2]+19/720*Log[2]^6-2*PolyLog[6,1/2]-19/4*HPLs6;HPLatOne/:HPLatOne[{-1,2,-1,-1,1}]:=-1/12*Zeta[2]*Log[2]^4-1/20*Zeta[2]^2*Log[2]^2+1/56*Zeta[2]^3+33/64*Zeta[5]*Log[2]-Log[2]*PolyLog[5,1/2]+1/120*Log[2]^6;HPLatOne/:HPLatOne[{-1,2,-1,-1,0}]:=1/8*Zeta[2]*Zeta[3]*Log[2]-1/8*Zeta[2]*Log[2]^4+Zeta[2]*PolyLog[4,1/2]-101/40*Zeta[2]^2*Log[2]^2-5731/1680*Zeta[2]^3-557/128*Zeta[3]^2-99/64*Zeta[5]*Log[2]+4*Log[2]*PolyLog[5,1/2]+24*PolyLog[6,1/2]+23/2*HPLs6;HPLatOne/:HPLatOne[{-1,2,-1,1,-1}]:=15/16*Zeta[2]*Zeta[3]*Log[2]-5/12*Zeta[2]*Log[2]^4+127/40*Zeta[2]^2*Log[2]^2+20/7*Zeta[2]^3-7/16*Zeta[3]*Log[2]^3+41/32*Zeta[3]^2-773/64*Zeta[5]*Log[2]+3*Log[2]*PolyLog[5,1/2]-17/360*Log[2]^6-16*PolyLog[6,1/2]-4*HPLs6;HPLatOne/:HPLatOne[{-1,2,-1,1,1}]:=21/16*Zeta[2]*Zeta[3]*Log[2]+19/48*Zeta[2]*Log[2]^4+3/2*Zeta[2]*PolyLog[4,1/2]-61/16*Zeta[2]^2*Log[2]^2-261/80*Zeta[2]^3+7/16*Zeta[3]*Log[2]^3-147/64*Zeta[3]^2+247/32*Zeta[5]*Log[2]-5*Log[2]*PolyLog[5,1/2]-3/2*Log[2]^2*PolyLog[4,1/2]+1/240*Log[2]^6+18*PolyLog[6,1/2]+7*HPLs6;HPLatOne/:HPLatOne[{-1,2,-1,1,0}]:=5/16*Zeta[2]*Zeta[3]*Log[2]+1/3*Zeta[2]*Log[2]^4+19/5*Zeta[2]^2*Log[2]^2+5687/840*Zeta[2]^3+55/8*Zeta[3]^2+3*Zeta[5]*Log[2]-8*Log[2]*PolyLog[5,1/2]-48*PolyLog[6,1/2]-21*HPLs6;HPLatOne/:HPLatOne[{-1,2,-1,-2}]:=17/16*Zeta[2]*Zeta[3]*Log[2]-1/4*Zeta[2]*Log[2]^4+2*Zeta[2]*PolyLog[4,1/2]+29/10*Zeta[2]^2*Log[2]^2+55/14*Zeta[2]^3+11*Zeta[3]^2+857/32*Zeta[5]*Log[2]-16*Log[2]*PolyLog[5,1/2]+1/15*Log[2]^6-48*PolyLog[6,1/2]-30*HPLs6;HPLatOne/:HPLatOne[{-1,2,-1,2}]:=-5/8*Zeta[2]*Zeta[3]*Log[2]-1/6*Zeta[2]*Log[2]^4+3/8*Zeta[2]^2*Log[2]^2-19/7*Zeta[2]^3-599/128*Zeta[3]^2-547/32*Zeta[5]*Log[2]+16*Log[2]*PolyLog[5,1/2]+4*Log[2]^2*PolyLog[4,1/2]+1/15*Log[2]^6+24*PolyLog[6,1/2]+13*HPLs6;HPLatOne/:HPLatOne[{-1,2,-1,0,0}]:=3/4*Zeta[2]*Zeta[3]*Log[2]+1/12*Zeta[2]*Log[2]^4+2*Zeta[2]*PolyLog[4,1/2]+7/4*Zeta[2]^2*Log[2]^2-559/336*Zeta[2]^3+15/8*Zeta[3]^2+171/32*Zeta[5]*Log[2]-4*HPLs6;HPLatOne/:HPLatOne[{-1,2,1,-1,-1}]:=3/16*Zeta[2]*Zeta[3]*Log[2]+23/48*Zeta[2]*Log[2]^4-121/80*Zeta[2]^2*Log[2]^2-8/5*Zeta[2]^3-211/128*Zeta[3]^2+95/64*Zeta[5]*Log[2]+Log[2]*PolyLog[5,1/2]-1/2*Log[2]^2*PolyLog[4,1/2]-1/72*Log[2]^6+11*PolyLog[6,1/2]+17/4*HPLs6;HPLatOne/:HPLatOne[{-1,2,1,-1,1}]:=-21/8*Zeta[2]*Zeta[3]*Log[2]-13/16*Zeta[2]*Log[2]^4-2*Zeta[2]*PolyLog[4,1/2]+303/80*Zeta[2]^2*Log[2]^2+989/280*Zeta[2]^3+501/128*Zeta[3]^2-125/32*Zeta[5]*Log[2]+Log[2]*PolyLog[5,1/2]+2*Log[2]^2*PolyLog[4,1/2]+11/240*Log[2]^6-21*PolyLog[6,1/2]-33/4*HPLs6;HPLatOne/:HPLatOne[{-1,2,1,-1,0}]:=13/8*Zeta[2]*Zeta[3]*Log[2]-5/48*Zeta[2]*Log[2]^4+3/2*Zeta[2]*PolyLog[4,1/2]-121/40*Zeta[2]^2*Log[2]^2-3097/840*Zeta[2]^3-569/128*Zeta[3]^2-7/8*Zeta[5]*Log[2]+4*Log[2]*PolyLog[5,1/2]+24*PolyLog[6,1/2]+21/2*HPLs6;HPLatOne/:HPLatOne[{-1,2,1,1,-1}]:=7/16*Zeta[2]*Zeta[3]*Log[2]+13/48*Zeta[2]*Log[2]^4-11/16*Zeta[2]^2*Log[2]^2-481/280*Zeta[2]^3+7/48*Zeta[3]*Log[2]^3-177/128*Zeta[3]^2-1/32*Zeta[5]*Log[2]+3*Log[2]*PolyLog[5,1/2]-7/720*Log[2]^6+11*PolyLog[6,1/2]+13/4*HPLs6;HPLatOne/:HPLatOne[{-1,2,1,1,1}]:=7/16*Zeta[2]*Zeta[3]*Log[2]+1/12*Zeta[2]*Log[2]^4+1/2*Zeta[2]*PolyLog[4,1/2]-1/8*Zeta[2]^2*Log[2]^2-7/48*Zeta[3]*Log[2]^3-49/128*Zeta[3]^2+Zeta[5]*Log[2]-Log[2]*PolyLog[5,1/2]-1/2*Log[2]^2*PolyLog[4,1/2]-1/72*Log[2]^6-PolyLog[6,1/2];HPLatOne/:HPLatOne[{-1,2,1,1,0}]:=9/16*Zeta[2]*Zeta[3]*Log[2]-1/48*Zeta[2]*Log[2]^4-1/2*Zeta[2]*PolyLog[4,1/2]+1/8*Zeta[2]^2*Log[2]^2-13/60*Zeta[2]^3+17/16*Zeta[3]^2+59/32*Zeta[5]*Log[2]-5/2*HPLs6;HPLatOne/:HPLatOne[{-1,2,1,-2}]:=-5/8*Zeta[2]*Zeta[3]*Log[2]-1/48*Zeta[2]*Log[2]^4-1/2*Zeta[2]*PolyLog[4,1/2]+1/8*Zeta[2]^2*Log[2]^2+1/16*Zeta[2]^3+25/128*Zeta[3]^2+53/64*Zeta[5]*Log[2];HPLatOne/:HPLatOne[{-1,2,1,2}]:=-23/8*Zeta[2]*Zeta[3]*Log[2]-1/24*Zeta[2]*Log[2]^4-Zeta[2]*PolyLog[4,1/2]+1/4*Zeta[2]^2*Log[2]^2+89/112*Zeta[2]^3-65/128*Zeta[3]^2-177/64*Zeta[5]*Log[2]+15/4*HPLs6;HPLatOne/:HPLatOne[{-1,2,1,0,0}]:=Zeta[2]*Zeta[3]*Log[2]-493/1680*Zeta[2]^3+7/64*Zeta[3]^2+23/16*Zeta[5]*Log[2]-HPLs6;HPLatOne/:HPLatOne[{-1,2,-2,-1}]:=7/16*Zeta[2]*Zeta[3]*Log[2]-1/12*Zeta[2]*Log[2]^4-61/35*Zeta[2]^3-59/32*Zeta[3]^2-11/2*Zeta[5]*Log[2]+8*Log[2]*PolyLog[5,1/2]+2*Log[2]^2*PolyLog[4,1/2]+1/30*Log[2]^6+12*PolyLog[6,1/2]+9/2*HPLs6;HPLatOne/:HPLatOne[{-1,2,-2,1}]:=51/16*Zeta[2]*Zeta[3]*Log[2]+1/2*Zeta[2]*Log[2]^4+4*Zeta[2]*PolyLog[4,1/2]-123/40*Zeta[2]^2*Log[2]^2-183/140*Zeta[2]^3-155/128*Zeta[3]^2+331/32*Zeta[5]*Log[2]-8*Log[2]*PolyLog[5,1/2]-4*Log[2]^2*PolyLog[4,1/2]-1/10*Log[2]^6;HPLatOne/:HPLatOne[{-1,2,-2,0}]:=-3/2*Zeta[2]*Zeta[3]*Log[2]-1/12*Zeta[2]*Log[2]^4-2*Zeta[2]*PolyLog[4,1/2]+1/2*Zeta[2]^2*Log[2]^2+75/112*Zeta[2]^3+15/16*Zeta[3]^2-2*Zeta[5]*Log[2];HPLatOne/:HPLatOne[{-1,2,2,-1}]:=-1/16*Zeta[2]*Zeta[3]*Log[2]+83/40*Zeta[2]^2*Log[2]^2+20/7*Zeta[2]^3-7/12*Zeta[3]*Log[2]^3+53/32*Zeta[3]^2-361/64*Zeta[5]*Log[2]-4*Log[2]*PolyLog[5,1/2]+1/90*Log[2]^6-16*PolyLog[6,1/2]-4*HPLs6;HPLatOne/:HPLatOne[{-1,2,2,1}]:=5/4*Zeta[2]*Zeta[3]*Log[2]-1/3*Zeta[2]*Log[2]^4-2*Zeta[2]*PolyLog[4,1/2]+1/2*Zeta[2]^2*Log[2]^2-411/560*Zeta[2]^3+7/12*Zeta[3]*Log[2]^3+9/8*Zeta[3]^2-73/64*Zeta[5]*Log[2]+4*Log[2]*PolyLog[5,1/2]+2*Log[2]^2*PolyLog[4,1/2]+1/18*Log[2]^6+4*PolyLog[6,1/2]-9/4*HPLs6;HPLatOne/:HPLatOne[{-1,2,2,0}]:=-1/4*Zeta[2]*Zeta[3]*Log[2]+1/12*Zeta[2]*Log[2]^4+2*Zeta[2]*PolyLog[4,1/2]-1/2*Zeta[2]^2*Log[2]^2+37/80*Zeta[2]^3-2*Zeta[3]^2-23/4*Zeta[5]*Log[2]+4*HPLs6;HPLatOne/:HPLatOne[{-1,2,-3}]:=15/8*Zeta[2]*Zeta[3]*Log[2]+1/12*Zeta[2]*Log[2]^4+2*Zeta[2]*PolyLog[4,1/2]-1/2*Zeta[2]^2*Log[2]^2-403/240*Zeta[2]^3+9/8*Zeta[3]^2+321/32*Zeta[5]*Log[2]-5*HPLs6;HPLatOne/:HPLatOne[{-1,2,3}]:=3/2*Zeta[2]*Zeta[3]*Log[2]+1/6*Zeta[2]*Log[2]^4+4*Zeta[2]*PolyLog[4,1/2]-Zeta[2]^2*Log[2]^2-13/12*Zeta[2]^3-43/32*Zeta[3]^2+51/32*Zeta[5]*Log[2]+3/2*HPLs6;HPLatOne/:HPLatOne[{-1,2,0,0,0}]:=-143/168*Zeta[2]^3+33/16*Zeta[3]^2+15/4*Zeta[5]*Log[2]-4*HPLs6;HPLatOne/:HPLatOne[{-1,-3,-1,-1}]:=-1/2*Zeta[2]*Zeta[3]*Log[2]-1/12*Zeta[2]*Log[2]^4+86/105*Zeta[2]^3+7/24*Zeta[3]*Log[2]^3+7/32*Zeta[3]^2-35/64*Zeta[5]*Log[2]-2*Log[2]*PolyLog[5,1/2]+1/90*Log[2]^6-4*PolyLog[6,1/2]-1/4*HPLs6;HPLatOne/:HPLatOne[{-1,-3,-1,1}]:=-1/8*Zeta[2]*Zeta[3]*Log[2]+1/24*Zeta[2]*Log[2]^4-Zeta[2]*PolyLog[4,1/2]+23/16*Zeta[2]^2*Log[2]^2+2113/1680*Zeta[2]^3-7/24*Zeta[3]*Log[2]^3+211/128*Zeta[3]^2-151/64*Zeta[5]*Log[2]+2*Log[2]*PolyLog[5,1/2]+Log[2]^2*PolyLog[4,1/2]+1/72*Log[2]^6-8*PolyLog[6,1/2]-4*HPLs6;HPLatOne/:HPLatOne[{-1,-3,-1,0}]:=-7/8*Zeta[2]*Zeta[3]*Log[2]+113/560*Zeta[2]^3-17/64*Zeta[3]^2-1/2*Zeta[5]*Log[2]+HPLs6;HPLatOne/:HPLatOne[{-1,-3,1,-1}]:=1/2*Zeta[2]*Zeta[3]*Log[2]-1/3*Zeta[2]*Log[2]^4-1/5*Zeta[2]^2*Log[2]^2-79/84*Zeta[2]^3+7/4*Zeta[3]^2+343/32*Zeta[5]*Log[2]-4*Log[2]*PolyLog[5,1/2]+1/30*Log[2]^6-5*HPLs6;HPLatOne/:HPLatOne[{-1,-3,1,1}]:=-13/8*Zeta[2]*Zeta[3]*Log[2]+1/24*Zeta[2]*Log[2]^4-Zeta[2]*PolyLog[4,1/2]+47/80*Zeta[2]^2*Log[2]^2+1139/1680*Zeta[2]^3-55/128*Zeta[3]^2-47/8*Zeta[5]*Log[2]+4*Log[2]*PolyLog[5,1/2]+Log[2]^2*PolyLog[4,1/2]+1/120*Log[2]^6+5/2*HPLs6;HPLatOne/:HPLatOne[{-1,-3,1,0}]:=9/4*Zeta[2]^2*Log[2]^2-523/560*Zeta[2]^3+9/4*Zeta[3]^2+171/32*Zeta[5]*Log[2]-6*HPLs6;HPLatOne/:HPLatOne[{-1,-3,-2}]:=-5/8*Zeta[2]*Zeta[3]*Log[2]+337/336*Zeta[2]^3-55/32*Zeta[3]^2-269/32*Zeta[5]*Log[2]+5*HPLs6;HPLatOne/:HPLatOne[{-1,-3,2}]:=9/4*Zeta[2]*Zeta[3]*Log[2]-53/168*Zeta[2]^3+15/64*Zeta[3]^2+21/32*Zeta[5]*Log[2]-5/2*HPLs6;HPLatOne/:HPLatOne[{-1,-3,0,0}]:=23/28*Zeta[2]^3-63/32*Zeta[3]^2-6*Zeta[5]*Log[2]+6*HPLs6;HPLatOne/:HPLatOne[{-1,3,-1,-1}]:=-13/16*Zeta[2]*Zeta[3]*Log[2]+3/8*Zeta[2]*Log[2]^4-79/80*Zeta[2]^2*Log[2]^2+31/168*Zeta[2]^3-173/64*Zeta[3]^2-215/32*Zeta[5]*Log[2]-2*Log[2]^2*PolyLog[4,1/2]-3/40*Log[2]^6+6*PolyLog[6,1/2]+31/4*HPLs6;HPLatOne/:HPLatOne[{-1,3,-1,1}]:=Zeta[2]*Zeta[3]*Log[2]-5/12*Zeta[2]*Log[2]^4-Zeta[2]*PolyLog[4,1/2]+1/20*Zeta[2]^2*Log[2]^2-1609/1680*Zeta[2]^3-1/32*Zeta[3]^2+15/8*Zeta[5]*Log[2]+Log[2]^2*PolyLog[4,1/2]+1/20*Log[2]^6+6*PolyLog[6,1/2]-3/4*HPLs6;HPLatOne/:HPLatOne[{-1,3,-1,0}]:=1/24*Zeta[2]*Log[2]^4+Zeta[2]*PolyLog[4,1/2]-5/2*Zeta[2]^2*Log[2]^2+173/280*Zeta[2]^3-9/4*Zeta[3]^2-139/32*Zeta[5]*Log[2]+6*HPLs6;HPLatOne/:HPLatOne[{-1,3,1,-1}]:=-15/16*Zeta[2]*Zeta[3]*Log[2]+1/8*Zeta[2]*Log[2]^4-11/80*Zeta[2]^2*Log[2]^2-52/105*Zeta[2]^3+7/24*Zeta[3]*Log[2]^3+9/64*Zeta[3]^2+15/8*Zeta[5]*Log[2]+2*Log[2]*PolyLog[5,1/2]-1/72*Log[2]^6+2*PolyLog[6,1/2]+1/4*HPLs6;HPLatOne/:HPLatOne[{-1,3,1,1}]:=-1/8*Zeta[2]*Zeta[3]*Log[2]+1/6*Zeta[2]*Log[2]^4+Zeta[2]*PolyLog[4,1/2]-1/4*Zeta[2]^2*Log[2]^2+257/840*Zeta[2]^3-7/24*Zeta[3]*Log[2]^3-41/64*Zeta[3]^2+33/32*Zeta[5]*Log[2]-2*Log[2]*PolyLog[5,1/2]-Log[2]^2*PolyLog[4,1/2]-1/36*Log[2]^6-2*PolyLog[6,1/2]+1/2*HPLs6;HPLatOne/:HPLatOne[{-1,3,1,0}]:=-7/8*Zeta[2]*Zeta[3]*Log[2]-1/24*Zeta[2]*Log[2]^4-Zeta[2]*PolyLog[4,1/2]+1/4*Zeta[2]^2*Log[2]^2-13/280*Zeta[2]^3+5/4*Zeta[3]^2+23/16*Zeta[5]*Log[2]-HPLs6;HPLatOne/:HPLatOne[{-1,3,-2}]:=-9/8*Zeta[2]*Zeta[3]*Log[2]-1/24*Zeta[2]*Log[2]^4-Zeta[2]*PolyLog[4,1/2]+1/4*Zeta[2]^2*Log[2]^2+161/120*Zeta[2]^3-51/32*Zeta[3]^2-289/32*Zeta[5]*Log[2]+5*HPLs6;HPLatOne/:HPLatOne[{-1,3,2}]:=5/4*Zeta[2]*Zeta[3]*Log[2]-1/12*Zeta[2]*Log[2]^4-2*Zeta[2]*PolyLog[4,1/2]+1/2*Zeta[2]^2*Log[2]^2+23/168*Zeta[2]^3+59/64*Zeta[3]^2+41/32*Zeta[5]*Log[2]-7/2*HPLs6;HPLatOne/:HPLatOne[{-1,3,0,0}]:=271/280*Zeta[2]^3-81/32*Zeta[3]^2-45/8*Zeta[5]*Log[2]+6*HPLs6;HPLatOne/:HPLatOne[{-1,-4,-1}]:=1/2*Zeta[2]*Zeta[3]*Log[2]-43/84*Zeta[2]^3+55/64*Zeta[3]^2+63/16*Zeta[5]*Log[2]-5/2*HPLs6;HPLatOne/:HPLatOne[{-1,-4,1}]:=-15/8*Zeta[2]*Zeta[3]*Log[2]-3/4*Zeta[2]^2*Log[2]^2+47/105*Zeta[2]^3-21/32*Zeta[3]^2-2*Zeta[5]*Log[2]+4*HPLs6;HPLatOne/:HPLatOne[{-1,-4,0}]:=-313/840*Zeta[2]^3+15/16*Zeta[3]^2+4*Zeta[5]*Log[2]-4*HPLs6;HPLatOne/:HPLatOne[{-1,4,-1}]:=3/2*Zeta[2]*Zeta[3]*Log[2]+3/4*Zeta[2]^2*Log[2]^2-491/840*Zeta[2]^3+33/32*Zeta[3]^2+91/32*Zeta[5]*Log[2]-4*HPLs6;HPLatOne/:HPLatOne[{-1,4,1}]:=-Zeta[2]*Zeta[3]*Log[2]+71/840*Zeta[2]^3+1/8*Zeta[3]^2-29/32*Zeta[5]*Log[2]+3/2*HPLs6;HPLatOne/:HPLatOne[{-1,4,0}]:=-239/840*Zeta[2]^3+3/4*Zeta[3]^2+15/4*Zeta[5]*Log[2]-4*HPLs6;HPLatOne/:HPLatOne[{-1,-5}]:=-7/40*Zeta[2]^3+9/32*Zeta[3]^2+15/16*Zeta[5]*Log[2];HPLatOne/:HPLatOne[{-1,5}]:=-15/16*Zeta[5]*Log[2]+HPLs6;HPLatOne/:HPLatOne[{-1,0,0,0,0,0}]:=-31/140*Zeta[2]^3;HPLatOne/:HPLatOne[{1,-1,-1,-1,-1,-1}]:=-1/24*Zeta[2]*Log[2]^4-1/5*Zeta[2]^2*Log[2]^2-8/35*Zeta[2]^3+1/6*Zeta[3]*Log[2]^3+Zeta[5]*Log[2]+1/120*Log[2]^5*Sinf+1/120*Log[2]^6+PolyLog[6,1/2];HPLatOne/:HPLatOne[{1,-1,-1,-1,-1,1}]:=7/16*Zeta[2]*Zeta[3]*Log[2]+1/6*Zeta[2]*Log[2]^3*Sinf+1/6*Zeta[2]*Log[2]^4+1/2*Zeta[2]*PolyLog[4,1/2]+3/40*Zeta[2]^2*Log[2]^2-1/5*Zeta[2]^3-7/16*Zeta[3]*Log[2]^2*Sinf-11/24*Zeta[3]*Log[2]^3+1/128*Zeta[3]^2+Zeta[5]*Sinf-Log[2]*Sinf*PolyLog[4,1/2]-1/2*Log[2]^2*PolyLog[4,1/2]-1/24*Log[2]^5*Sinf-1/36*Log[2]^6-Sinf*PolyLog[5,1/2];HPLatOne/:HPLatOne[{1,-1,-1,-1,-1,0}]:=-Zeta[2]*Zeta[3]*Log[2]-1/6*Zeta[2]*Log[2]^3*Sinf-1/8*Zeta[2]*Log[2]^4-2/5*Zeta[2]^2*Log[2]*Sinf-1/20*Zeta[2]^2*Log[2]^2+6/35*Zeta[2]^3+1/2*Zeta[3]*Log[2]^2*Sinf+1/3*Zeta[3]*Log[2]^3-1/4*Zeta[3]^2+Zeta[5]*Sinf+1/120*Log[2]^5*Sinf-Sinf*PolyLog[5,1/2]+HPLs6;HPLatOne/:HPLatOne[{1,-1,-1,-1,1,-1}]:=-3/8*Zeta[2]*Zeta[3]*Log[2]-5/12*Zeta[2]*Log[2]^3*Sinf-7/24*Zeta[2]*Log[2]^4-3/2*Zeta[2]*PolyLog[4,1/2]+2/5*Zeta[2]^2*Log[2]*Sinf+39/40*Zeta[2]^2*Log[2]^2+151/105*Zeta[2]^3+7/8*Zeta[3]*Log[2]^2*Sinf+5/12*Zeta[3]*Log[2]^3+59/64*Zeta[3]^2-3*Zeta[5]*Log[2]-4*Zeta[5]*Sinf+3*Log[2]*Sinf*PolyLog[4,1/2]+3/2*Log[2]^2*PolyLog[4,1/2]+1/12*Log[2]^5*Sinf+17/360*Log[2]^6+4*Sinf*PolyLog[5,1/2]-6*PolyLog[6,1/2]-5/2*HPLs6;HPLatOne/:HPLatOne[{1,-1,-1,-1,1,1}]:=-23/16*Zeta[2]*Zeta[3]*Log[2]-1/2*Zeta[2]*Zeta[3]*Sinf-1/12*Zeta[2]*Log[2]^3*Sinf-1/12*Zeta[2]*Log[2]^4-2/5*Zeta[2]^2*Log[2]*Sinf-3/5*Zeta[2]^2*Log[2]^2-27/56*Zeta[2]^3+7/16*Zeta[3]*Log[2]^2*Sinf+11/24*Zeta[3]*Log[2]^3+23/128*Zeta[3]^2+63/32*Zeta[5]*Sinf+1/60*Log[2]^5*Sinf+1/90*Log[2]^6-Sinf*PolyLog[5,1/2]+3*PolyLog[6,1/2]+3*HPLs6;HPLatOne/:HPLatOne[{1,-1,-1,-1,1,0}]:=Zeta[2]*Zeta[3]*Log[2]+7/16*Zeta[2]*Zeta[3]*Sinf-1/3*Zeta[2]*Log[2]^3*Sinf-5/24*Zeta[2]*Log[2]^4-1/2*Zeta[2]*PolyLog[4,1/2]+2/5*Zeta[2]^2*Log[2]*Sinf+7/40*Zeta[2]^2*Log[2]^2+177/280*Zeta[2]^3+13/16*Zeta[3]*Log[2]^2*Sinf+13/24*Zeta[3]*Log[2]^3+1/64*Zeta[3]^2-39/8*Zeta[5]*Sinf+3*Log[2]*Sinf*PolyLog[4,1/2]+3/2*Log[2]^2*PolyLog[4,1/2]+11/120*Log[2]^5*Sinf+7/120*Log[2]^6+4*Sinf*PolyLog[5,1/2]-3*PolyLog[6,1/2]-3*HPLs6;HPLatOne/:HPLatOne[{1,-1,-1,-1,-2}]:=3/2*Zeta[2]*Zeta[3]*Log[2]+1/6*Zeta[2]*Log[2]^3*Sinf+1/8*Zeta[2]*Log[2]^4+6/5*Zeta[2]^2*Log[2]*Sinf+9/20*Zeta[2]^2*Log[2]^2-36/35*Zeta[2]^3-Zeta[3]*Log[2]^2*Sinf-2/3*Zeta[3]*Log[2]^3+1/2*Zeta[3]^2+31/32*Zeta[5]*Log[2]-4*Zeta[5]*Sinf+Log[2]*Sinf*PolyLog[4,1/2]+3*Log[2]*PolyLog[5,1/2]+1/2*Log[2]^2*PolyLog[4,1/2]+1/120*Log[2]^5*Sinf+4*Sinf*PolyLog[5,1/2]+3*PolyLog[6,1/2]-2*HPLs6;HPLatOne/:HPLatOne[{1,-1,-1,-1,2}]:=35/16*Zeta[2]*Zeta[3]*Log[2]+7/16*Zeta[2]*Zeta[3]*Sinf+1/3*Zeta[2]*Log[2]^3*Sinf+11/48*Zeta[2]*Log[2]^4+3/2*Zeta[2]*PolyLog[4,1/2]+3/40*Zeta[2]^2*Log[2]*Sinf-53/80*Zeta[2]^2*Log[2]^2-509/560*Zeta[2]^3-3/4*Zeta[3]*Log[2]^2*Sinf-1/2*Zeta[3]*Log[2]^3-191/128*Zeta[3]^2+1/8*Zeta[5]*Sinf-Log[2]*Sinf*PolyLog[4,1/2]-1/2*Log[2]^2*PolyLog[4,1/2]-1/30*Log[2]^5*Sinf-11/720*Log[2]^6-Sinf*PolyLog[5,1/2]+4*PolyLog[6,1/2]+HPLs6;HPLatOne/:HPLatOne[{1,-1,-1,-1,0,0}]:=-Zeta[2]*Zeta[3]*Log[2]-1/2*Zeta[2]*Zeta[3]*Sinf+1/6*Zeta[2]*Log[2]^3*Sinf+1/12*Zeta[2]*Log[2]^4-Zeta[2]*PolyLog[4,1/2]+3/4*Zeta[2]^2*Log[2]*Sinf+11/10*Zeta[2]^2*Log[2]^2+107/140*Zeta[2]^3-1/2*Zeta[3]*Log[2]^2*Sinf-1/3*Zeta[3]*Log[2]^3+9/4*Zeta[3]^2-33/32*Zeta[5]*Sinf-1/60*Log[2]^5*Sinf-1/120*Log[2]^6+2*Sinf*PolyLog[5,1/2]-6*PolyLog[6,1/2]-3*HPLs6;HPLatOne/:HPLatOne[{1,-1,-1,1,-1,-1}]:=-1/16*Zeta[2]*Zeta[3]*Log[2]+1/4*Zeta[2]*Log[2]^3*Sinf+13/48*Zeta[2]*Log[2]^4+3/2*Zeta[2]*PolyLog[4,1/2]-6/5*Zeta[2]^2*Log[2]*Sinf-131/80*Zeta[2]^2*Log[2]^2-13/7*Zeta[2]^3+1/16*Zeta[3]*Log[2]^2*Sinf+1/24*Zeta[3]*Log[2]^3-179/128*Zeta[3]^2+9/2*Zeta[5]*Log[2]+6*Zeta[5]*Sinf-3*Log[2]*Sinf*PolyLog[4,1/2]-3/2*Log[2]^2*PolyLog[4,1/2]-1/12*Log[2]^5*Sinf-41/720*Log[2]^6-6*Sinf*PolyLog[5,1/2]+9*PolyLog[6,1/2]+15/4*HPLs6;HPLatOne/:HPLatOne[{1,-1,-1,1,-1,1}]:=23/8*Zeta[2]*Zeta[3]*Log[2]+3/2*Zeta[2]*Zeta[3]*Sinf+1/4*Zeta[2]*Log[2]^3*Sinf+5/48*Zeta[2]*Log[2]^4+6/5*Zeta[2]^2*Log[2]*Sinf+101/80*Zeta[2]^2*Log[2]^2+317/336*Zeta[2]^3-11/8*Zeta[3]*Log[2]^2*Sinf-11/12*Zeta[3]*Log[2]^3-23/64*Zeta[3]^2-375/64*Zeta[5]*Sinf-1/60*Log[2]^5*Sinf-1/720*Log[2]^6+3*Sinf*PolyLog[5,1/2]-6*PolyLog[6,1/2]-6*HPLs6;HPLatOne/:HPLatOne[{1,-1,-1,1,-1,0}]:=-29/8*Zeta[2]*Zeta[3]*Log[2]-11/8*Zeta[2]*Zeta[3]*Sinf+5/12*Zeta[2]*Log[2]^3*Sinf+1/4*Zeta[2]*Log[2]^4-3/2*Zeta[2]*PolyLog[4,1/2]-7/8*Zeta[2]^2*Log[2]*Sinf-17/20*Zeta[2]^2*Log[2]^2-383/560*Zeta[2]^3-1/2*Zeta[3]*Log[2]^2*Sinf-1/3*Zeta[3]*Log[2]^3-35/64*Zeta[3]^2+247/32*Zeta[5]*Sinf-3*Log[2]*Sinf*PolyLog[4,1/2]-3/2*Log[2]^2*PolyLog[4,1/2]-1/12*Log[2]^5*Sinf-1/20*Log[2]^6-5*Sinf*PolyLog[5,1/2]+9*PolyLog[6,1/2]+29/4*HPLs6;HPLatOne/:HPLatOne[{1,-1,-1,1,1,-1}]:=1/16*Zeta[2]*Zeta[3]*Log[2]-1/48*Zeta[2]*Log[2]^4+1/20*Zeta[2]^2*Log[2]*Sinf+9/80*Zeta[2]^2*Log[2]^2+17/560*Zeta[2]^3-1/16*Zeta[3]*Log[2]^2*Sinf-1/24*Zeta[3]*Log[2]^3-1/128*Zeta[3]^2-1/2*Zeta[5]*Log[2]-3/64*Zeta[5]*Sinf+1/120*Log[2]^5*Sinf+1/144*Log[2]^6;HPLatOne/:HPLatOne[{1,-1,-1,1,1,1}]:=-Zeta[2]*Zeta[3]*Log[2]-1/2*Zeta[2]*Zeta[3]*Sinf-1/6*Zeta[2]*Log[2]^3*Sinf-5/48*Zeta[2]*Log[2]^4-1/2*Zeta[2]*PolyLog[4,1/2]-1/20*Zeta[2]^2*Log[2]*Sinf+1/80*Zeta[2]^2*Log[2]^2+1/7*Zeta[2]^3+1/2*Zeta[3]*Log[2]^2*Sinf+1/3*Zeta[3]*Log[2]^3+25/32*Zeta[3]^2+1/32*Zeta[5]*Sinf+Log[2]*Sinf*PolyLog[4,1/2]+1/2*Log[2]^2*PolyLog[4,1/2]+1/40*Log[2]^5*Sinf+1/80*Log[2]^6+Sinf*PolyLog[5,1/2]-PolyLog[6,1/2]+1/4*HPLs6;HPLatOne/:HPLatOne[{1,-1,-1,1,1,0}]:=1/8*Zeta[2]*Zeta[3]*Log[2]+1/16*Zeta[2]*Zeta[3]*Sinf-1/4*Zeta[2]*Log[2]^3*Sinf-1/4*Zeta[2]*Log[2]^4-Zeta[2]*PolyLog[4,1/2]+7/8*Zeta[2]^2*Log[2]*Sinf+59/40*Zeta[2]^2*Log[2]^2+6/5*Zeta[2]^3+1/16*Zeta[3]*Log[2]^2*Sinf+1/24*Zeta[3]*Log[2]^3+63/32*Zeta[3]^2-277/64*Zeta[5]*Sinf+2*Log[2]*Sinf*PolyLog[4,1/2]+Log[2]^2*PolyLog[4,1/2]+1/20*Log[2]^5*Sinf+11/360*Log[2]^6+4*Sinf*PolyLog[5,1/2]-8*PolyLog[6,1/2]-11/2*HPLs6;HPLatOne/:HPLatOne[{1,-1,-1,1,-2}]:=5/16*Zeta[2]*Zeta[3]*Log[2]+1/16*Zeta[2]*Zeta[3]*Sinf+1/3*Zeta[2]*Log[2]^3*Sinf+13/48*Zeta[2]*Log[2]^4+2*Zeta[2]*PolyLog[4,1/2]-6/5*Zeta[2]^2*Log[2]*Sinf-19/20*Zeta[2]^2*Log[2]^2-437/560*Zeta[2]^3-5/16*Zeta[3]*Log[2]^2*Sinf-5/24*Zeta[3]*Log[2]^3-5/64*Zeta[3]^2+93/16*Zeta[5]*Log[2]+221/32*Zeta[5]*Sinf-4*Log[2]*Sinf*PolyLog[4,1/2]-3*Log[2]*PolyLog[5,1/2]-2*Log[2]^2*PolyLog[4,1/2]-13/120*Log[2]^5*Sinf-7/120*Log[2]^6-7*Sinf*PolyLog[5,1/2];HPLatOne/:HPLatOne[{1,-1,-1,1,2}]:=11/4*Zeta[2]*Zeta[3]*Log[2]+23/16*Zeta[2]*Zeta[3]*Sinf+1/2*Zeta[2]*Log[2]^3*Sinf+7/16*Zeta[2]*Log[2]^4+2*Zeta[2]*PolyLog[4,1/2]-3/40*Zeta[2]^2*Log[2]*Sinf-17/80*Zeta[2]^2*Log[2]^2-89/280*Zeta[2]^3-23/16*Zeta[3]*Log[2]^2*Sinf-23/24*Zeta[3]*Log[2]^3-75/32*Zeta[3]^2+85/64*Zeta[5]*Sinf-4*Log[2]*Sinf*PolyLog[4,1/2]-2*Log[2]^2*PolyLog[4,1/2]-2/15*Log[2]^5*Sinf-59/720*Log[2]^6-4*Sinf*PolyLog[5,1/2]+PolyLog[6,1/2]-1/4*HPLs6;HPLatOne/:HPLatOne[{1,-1,-1,1,0,0}]:=-33/16*Zeta[2]*Zeta[3]*Log[2]-13/16*Zeta[2]*Zeta[3]*Sinf+1/6*Zeta[2]*Log[2]^3*Sinf+1/24*Zeta[2]*Log[2]^4-Zeta[2]*PolyLog[4,1/2]-3/4*Zeta[2]^2*Log[2]*Sinf-3/5*Zeta[2]^2*Log[2]^2-7/8*Zeta[2]^3-3/8*Zeta[3]*Log[2]^2*Sinf-1/4*Zeta[3]*Log[2]^3-93/128*Zeta[3]^2+47/8*Zeta[5]*Sinf-2*Log[2]*Sinf*PolyLog[4,1/2]-Log[2]^2*PolyLog[4,1/2]-1/20*Log[2]^5*Sinf-11/360*Log[2]^6-4*Sinf*PolyLog[5,1/2]+8*PolyLog[6,1/2]+11/2*HPLs6;HPLatOne/:HPLatOne[{1,-1,-1,-2,-1}]:=-1/16*Zeta[2]*Zeta[3]*Log[2]+1/4*Zeta[2]*Log[2]^3*Sinf+5/16*Zeta[2]*Log[2]^4+3/2*Zeta[2]*PolyLog[4,1/2]-6/5*Zeta[2]^2*Log[2]*Sinf-129/80*Zeta[2]^2*Log[2]^2+1/5*Zeta[2]^3+1/16*Zeta[3]*Log[2]^2*Sinf+1/24*Zeta[3]*Log[2]^3-89/64*Zeta[3]^2+93/64*Zeta[5]*Log[2]+6*Zeta[5]*Sinf-3*Log[2]*Sinf*PolyLog[4,1/2]-6*Log[2]*PolyLog[5,1/2]-3*Log[2]^2*PolyLog[4,1/2]-3/40*Log[2]^5*Sinf-3/40*Log[2]^6-6*Sinf*PolyLog[5,1/2]+15/4*HPLs6;HPLatOne/:HPLatOne[{1,-1,-1,-2,1}]:=-37/16*Zeta[2]*Zeta[3]*Log[2]-21/16*Zeta[2]*Zeta[3]*Sinf-1/2*Zeta[2]*Log[2]^3*Sinf-17/48*Zeta[2]*Log[2]^4-Zeta[2]*PolyLog[4,1/2]-1/40*Zeta[2]^2*Log[2]*Sinf+41/16*Zeta[2]^2*Log[2]^2+1427/560*Zeta[2]^3+13/16*Zeta[3]*Log[2]^2*Sinf+13/24*Zeta[3]*Log[2]^3+707/128*Zeta[3]^2+87/32*Zeta[5]*Sinf-Log[2]*Sinf*PolyLog[4,1/2]+Log[2]^2*PolyLog[4,1/2]-1/24*Log[2]^5*Sinf+1/80*Log[2]^6-21*PolyLog[6,1/2]-17/2*HPLs6;HPLatOne/:HPLatOne[{1,-1,-1,-2,0}]:=53/16*Zeta[2]*Zeta[3]*Log[2]+23/16*Zeta[2]*Zeta[3]*Sinf-1/3*Zeta[2]*Log[2]^3*Sinf+1/48*Zeta[2]*Log[2]^4+9/2*Zeta[2]*PolyLog[4,1/2]-11/8*Zeta[2]^2*Log[2]*Sinf-183/80*Zeta[2]^2*Log[2]^2-1549/840*Zeta[2]^3+Zeta[3]*Log[2]^2*Sinf+2/3*Zeta[3]*Log[2]^3-523/128*Zeta[3]^2+73/64*Zeta[5]*Sinf+1/30*Log[2]^5*Sinf+1/90*Log[2]^6-4*Sinf*PolyLog[5,1/2]+8*PolyLog[6,1/2]+19/4*HPLs6;HPLatOne/:HPLatOne[{1,-1,-1,2,-1}]:=-5/8*Zeta[2]*Zeta[3]*Log[2]-3/16*Zeta[2]*Log[2]^4-2*Zeta[2]*PolyLog[4,1/2]-1/8*Zeta[2]^2*Log[2]*Sinf-147/80*Zeta[2]^2*Log[2]^2-151/80*Zeta[2]^3+13/16*Zeta[3]*Log[2]^2*Sinf+13/24*Zeta[3]*Log[2]^3-475/128*Zeta[3]^2-341/64*Zeta[5]*Log[2]-99/32*Zeta[5]*Sinf+4*Log[2]*Sinf*PolyLog[4,1/2]+4*Log[2]*PolyLog[5,1/2]+2*Log[2]^2*PolyLog[4,1/2]+17/120*Log[2]^5*Sinf+19/240*Log[2]^6+3*Sinf*PolyLog[5,1/2]+21*PolyLog[6,1/2]+10*HPLs6;HPLatOne/:HPLatOne[{1,-1,-1,2,1}]:=-1/16*Zeta[2]*Zeta[3]*Log[2]+1/12*Zeta[2]*Log[2]^3*Sinf+1/24*Zeta[2]*Log[2]^4+1/8*Zeta[2]^2*Log[2]*Sinf-19/40*Zeta[2]^2*Log[2]^2+181/560*Zeta[2]^3+1/16*Zeta[3]*Log[2]^2*Sinf+1/24*Zeta[3]*Log[2]^3-3/128*Zeta[3]^2-25/32*Zeta[5]*Sinf-1/120*Log[2]^5*Sinf-1/360*Log[2]^6+Sinf*PolyLog[5,1/2]-2*PolyLog[6,1/2]+1/4*HPLs6;HPLatOne/:HPLatOne[{1,-1,-1,2,0}]:=3/16*Zeta[2]*Zeta[3]*Log[2]+5/16*Zeta[2]*Zeta[3]*Sinf-1/3*Zeta[2]*Log[2]^3*Sinf-1/6*Zeta[2]*Log[2]^4-51/40*Zeta[2]^2*Log[2]*Sinf-37/40*Zeta[2]^2*Log[2]^2-1429/1680*Zeta[2]^3+3/4*Zeta[3]*Log[2]^2*Sinf+1/2*Zeta[3]*Log[2]^3-249/128*Zeta[3]^2+103/32*Zeta[5]*Sinf+1/30*Log[2]^5*Sinf+1/90*Log[2]^6-4*Sinf*PolyLog[5,1/2]+8*PolyLog[6,1/2]+15/4*HPLs6;HPLatOne/:HPLatOne[{1,-1,-1,-3}]:=1/2*Zeta[2]*Zeta[3]*Log[2]+1/16*Zeta[2]*Zeta[3]*Sinf+1/3*Zeta[2]*Log[2]^3*Sinf+1/4*Zeta[2]*Log[2]^4-1/8*Zeta[2]^2*Log[2]*Sinf-27/40*Zeta[2]^2*Log[2]^2-163/168*Zeta[2]^3-1/2*Zeta[3]*Log[2]^2*Sinf-1/3*Zeta[3]*Log[2]^3-199/128*Zeta[3]^2-155/64*Zeta[5]*Log[2]+125/64*Zeta[5]*Sinf-2*Log[2]*Sinf*PolyLog[4,1/2]+2*Log[2]*PolyLog[5,1/2]-Log[2]^2*PolyLog[4,1/2]-1/15*Log[2]^5*Sinf-17/360*Log[2]^6-2*Sinf*PolyLog[5,1/2]+8*PolyLog[6,1/2]+4*HPLs6;HPLatOne/:HPLatOne[{1,-1,-1,3}]:=-11/8*Zeta[2]*Zeta[3]*Log[2]-3/4*Zeta[2]*Zeta[3]*Sinf-1/6*Zeta[2]*Log[2]^3*Sinf-1/4*Zeta[2]*Log[2]^4-3*Zeta[2]*PolyLog[4,1/2]+3/5*Zeta[2]^2*Log[2]*Sinf+11/10*Zeta[2]^2*Log[2]^2+101/84*Zeta[2]^3+1/2*Zeta[3]*Log[2]^2*Sinf+1/3*Zeta[3]*Log[2]^3+187/64*Zeta[3]^2-39/16*Zeta[5]*Sinf+2*Log[2]*Sinf*PolyLog[4,1/2]+Log[2]^2*PolyLog[4,1/2]+1/20*Log[2]^5*Sinf+1/30*Log[2]^6+4*Sinf*PolyLog[5,1/2]-6*PolyLog[6,1/2]-4*HPLs6;HPLatOne/:HPLatOne[{1,-1,-1,0,0,0}]:=3/2*Zeta[2]*Zeta[3]*Log[2]+1/2*Zeta[2]*Zeta[3]*Sinf+1/12*Zeta[2]*Log[2]^4+2*Zeta[2]*PolyLog[4,1/2]-7/20*Zeta[2]^2*Log[2]*Sinf-21/20*Zeta[2]^2*Log[2]^2-39/140*Zeta[2]^3-9/8*Zeta[3]^2-29/32*Zeta[5]*Sinf+HPLs6;HPLatOne/:HPLatOne[{1,-1,1,-1,-1,-1}]:=Zeta[2]*Zeta[3]*Log[2]+1/6*Zeta[2]*Log[2]^3*Sinf+5/48*Zeta[2]*Log[2]^4-1/2*Zeta[2]*PolyLog[4,1/2]+6/5*Zeta[2]^2*Log[2]*Sinf+23/16*Zeta[2]^2*Log[2]^2+143/105*Zeta[2]^3-Zeta[3]*Log[2]^2*Sinf-Zeta[3]*Log[2]^3+23/32*Zeta[3]^2-11/2*Zeta[5]*Log[2]-4*Zeta[5]*Sinf+Log[2]*Sinf*PolyLog[4,1/2]+1/2*Log[2]^2*PolyLog[4,1/2]+1/240*Log[2]^6+4*Sinf*PolyLog[5,1/2]-7*PolyLog[6,1/2]-9/4*HPLs6;HPLatOne/:HPLatOne[{1,-1,1,-1,-1,1}]:=-23/8*Zeta[2]*Zeta[3]*Log[2]-23/16*Zeta[2]*Zeta[3]*Sinf-1/3*Zeta[2]*Log[2]^3*Sinf-11/48*Zeta[2]*Log[2]^4-6/5*Zeta[2]^2*Log[2]*Sinf-21/16*Zeta[2]^2*Log[2]^2-1501/1680*Zeta[2]^3+23/16*Zeta[3]*Log[2]^2*Sinf+31/24*Zeta[3]*Log[2]^3+9/64*Zeta[3]^2+369/64*Zeta[5]*Sinf+1/30*Log[2]^5*Sinf+11/720*Log[2]^6-3*Sinf*PolyLog[5,1/2]+6*PolyLog[6,1/2]+6*HPLs6;HPLatOne/:HPLatOne[{1,-1,1,-1,-1,0}]:=87/16*Zeta[2]*Zeta[3]*Log[2]+3/2*Zeta[2]*Zeta[3]*Sinf-1/12*Zeta[2]*Log[2]^3*Sinf+1/16*Zeta[2]*Log[2]^4+5/2*Zeta[2]*PolyLog[4,1/2]+1/10*Zeta[2]^2*Log[2]*Sinf-57/80*Zeta[2]^2*Log[2]^2-303/280*Zeta[2]^3-1/16*Zeta[3]*Log[2]^2*Sinf-1/24*Zeta[3]*Log[2]^3-221/128*Zeta[3]^2-125/32*Zeta[5]*Sinf+Log[2]*Sinf*PolyLog[4,1/2]+1/2*Log[2]^2*PolyLog[4,1/2]+1/30*Log[2]^5*Sinf+17/720*Log[2]^6+Sinf*PolyLog[5,1/2]+2*PolyLog[6,1/2]-9/4*HPLs6;HPLatOne/:HPLatOne[{1,-1,1,-1,1,-1}]:=-5/4*Zeta[2]*Zeta[3]*Log[2]-1/8*Zeta[2]*Zeta[3]*Sinf-1/12*Zeta[2]*Log[2]^3*Sinf-5/48*Zeta[2]*Log[2]^4+1/40*Zeta[2]^2*Log[2]*Sinf-7/80*Zeta[2]^2*Log[2]^2-61/560*Zeta[2]^3+1/8*Zeta[3]*Log[2]^2*Sinf+5/12*Zeta[3]*Log[2]^3+15/32*Zeta[3]^2+2*Zeta[5]*Log[2]+3/16*Zeta[5]*Sinf+1/120*Log[2]^5*Sinf+1/144*Log[2]^6;HPLatOne/:HPLatOne[{1,-1,1,-1,1,1}]:=31/8*Zeta[2]*Zeta[3]*Log[2]+23/16*Zeta[2]*Zeta[3]*Sinf+7/12*Zeta[2]*Log[2]^3*Sinf+23/48*Zeta[2]*Log[2]^4+3/2*Zeta[2]*PolyLog[4,1/2]-1/40*Zeta[2]^2*Log[2]*Sinf-23/80*Zeta[2]^2*Log[2]^2-3/7*Zeta[2]^3-23/16*Zeta[3]*Log[2]^2*Sinf-31/24*Zeta[3]*Log[2]^3-199/64*Zeta[3]^2+23/64*Zeta[5]*Sinf-3*Log[2]*Sinf*PolyLog[4,1/2]-3/2*Log[2]^2*PolyLog[4,1/2]-13/120*Log[2]^5*Sinf-47/720*Log[2]^6-3*Sinf*PolyLog[5,1/2]+3*PolyLog[6,1/2]-3/4*HPLs6;HPLatOne/:HPLatOne[{1,-1,1,-1,1,0}]:=-19/8*Zeta[2]*Zeta[3]*Log[2]-5/8*Zeta[2]*Zeta[3]*Sinf-1/12*Zeta[2]*Log[2]^3*Sinf-1/16*Zeta[2]*Log[2]^4-1/10*Zeta[2]^2*Log[2]*Sinf+7/80*Zeta[2]^2*Log[2]^2+99/280*Zeta[2]^3+1/2*Zeta[3]*Log[2]^2*Sinf+1/3*Zeta[3]*Log[2]^3+115/64*Zeta[3]^2+Zeta[5]*Sinf-1/240*Log[2]^6-3*PolyLog[6,1/2]+3/4*HPLs6;HPLatOne/:HPLatOne[{1,-1,1,-1,-2}]:=-5/4*Zeta[2]*Zeta[3]*Log[2]-1/4*Zeta[2]*Zeta[3]*Sinf-5/12*Zeta[2]*Log[2]^3*Sinf-7/16*Zeta[2]*Log[2]^4-2*Zeta[2]*PolyLog[4,1/2]+33/20*Zeta[2]^2*Log[2]*Sinf+29/10*Zeta[2]^2*Log[2]^2+2011/560*Zeta[2]^3+1/8*Zeta[3]*Log[2]^2*Sinf+1/12*Zeta[3]*Log[2]^3+275/64*Zeta[3]^2-93/64*Zeta[5]*Log[2]-61/8*Zeta[5]*Sinf+4*Log[2]*Sinf*PolyLog[4,1/2]-3*Log[2]*PolyLog[5,1/2]+2*Log[2]^2*PolyLog[4,1/2]+1/10*Log[2]^5*Sinf+7/90*Log[2]^6+8*Sinf*PolyLog[5,1/2]-22*PolyLog[6,1/2]-10*HPLs6;HPLatOne/:HPLatOne[{1,-1,1,-1,2}]:=-21/4*Zeta[2]*Zeta[3]*Log[2]-15/8*Zeta[2]*Zeta[3]*Sinf-3/4*Zeta[2]*Log[2]^3*Sinf-25/48*Zeta[2]*Log[2]^4-2*Zeta[2]*PolyLog[4,1/2]+19/40*Zeta[2]^2*Log[2]*Sinf+107/80*Zeta[2]^2*Log[2]^2+97/70*Zeta[2]^3+13/8*Zeta[3]*Log[2]^2*Sinf+13/12*Zeta[3]*Log[2]^3+35/8*Zeta[3]^2-101/64*Zeta[5]*Sinf+4*Log[2]*Sinf*PolyLog[4,1/2]+2*Log[2]^2*PolyLog[4,1/2]+1/8*Log[2]^5*Sinf+17/240*Log[2]^6+5*Sinf*PolyLog[5,1/2]-9*PolyLog[6,1/2]-7/4*HPLs6;HPLatOne/:HPLatOne[{1,-1,1,-1,0,0}]:=9/4*Zeta[2]*Zeta[3]*Log[2]+7/8*Zeta[2]*Zeta[3]*Sinf-1/24*Zeta[2]*Log[2]^4+19/40*Zeta[2]^2*Log[2]*Sinf+3/8*Zeta[2]^2*Log[2]^2-123/560*Zeta[2]^3-3/8*Zeta[3]*Log[2]^2*Sinf-1/4*Zeta[3]*Log[2]^3-3/2*Zeta[3]^2-15/8*Zeta[5]*Sinf+1/360*Log[2]^6+2*PolyLog[6,1/2]-9/4*HPLs6;HPLatOne/:HPLatOne[{1,-1,1,1,-1,-1}]:=-3/8*Zeta[2]*Zeta[3]*Log[2]+1/16*Zeta[2]*Zeta[3]*Sinf-1/12*Zeta[2]*Log[2]^3*Sinf-1/24*Zeta[2]*Log[2]^4-1/8*Zeta[2]^2*Log[2]*Sinf-1/8*Zeta[2]^2*Log[2]^2+1/56*Zeta[2]^3+7/16*Zeta[3]*Log[2]^2*Sinf+7/24*Zeta[3]*Log[2]^3+69/64*Zeta[3]^2+9/2*Zeta[5]*Log[2]-3/64*Zeta[5]*Sinf+1/120*Log[2]^5*Sinf+1/360*Log[2]^6-3*PolyLog[6,1/2]-3*HPLs6;HPLatOne/:HPLatOne[{1,-1,1,1,-1,1}]:=-7/4*Zeta[2]*Zeta[3]*Log[2]-7/8*Zeta[2]*Zeta[3]*Sinf-5/12*Zeta[2]*Log[2]^3*Sinf-1/3*Zeta[2]*Log[2]^4-3/2*Zeta[2]*PolyLog[4,1/2]+1/8*Zeta[2]^2*Log[2]*Sinf+1/2*Zeta[2]^2*Log[2]^2+7/8*Zeta[3]*Log[2]^2*Sinf+7/12*Zeta[3]*Log[2]^3+49/32*Zeta[3]^2-81/64*Zeta[5]*Sinf+3*Log[2]*Sinf*PolyLog[4,1/2]+3/2*Log[2]^2*PolyLog[4,1/2]+11/120*Log[2]^5*Sinf+1/18*Log[2]^6+3*Sinf*PolyLog[5,1/2];HPLatOne/:HPLatOne[{1,-1,1,1,-1,0}]:=5/16*Zeta[2]*Zeta[3]*Log[2]+3/8*Zeta[2]*Zeta[3]*Sinf+1/3*Zeta[2]*Log[2]^3*Sinf+11/48*Zeta[2]*Log[2]^4+Zeta[2]*PolyLog[4,1/2]-1/20*Zeta[2]^2*Log[2]*Sinf-9/80*Zeta[2]^2*Log[2]^2+331/560*Zeta[2]^3-13/16*Zeta[3]*Log[2]^2*Sinf-13/24*Zeta[3]*Log[2]^3-115/128*Zeta[3]^2+33/64*Zeta[5]*Sinf-2*Log[2]*Sinf*PolyLog[4,1/2]-Log[2]^2*PolyLog[4,1/2]-3/40*Log[2]^5*Sinf-11/240*Log[2]^6-Sinf*PolyLog[5,1/2]-3*PolyLog[6,1/2]+1/2*HPLs6;HPLatOne/:HPLatOne[{1,-1,1,1,1,-1}]:=7/8*Zeta[2]*Zeta[3]*Log[2]+7/16*Zeta[2]*Zeta[3]*Sinf+1/6*Zeta[2]*Log[2]^3*Sinf+1/8*Zeta[2]*Log[2]^4+1/2*Zeta[2]*PolyLog[4,1/2]-1/8*Zeta[2]^2*Log[2]^2-18/35*Zeta[2]^3-7/16*Zeta[3]*Log[2]^2*Sinf-7/24*Zeta[3]*Log[2]^3-109/64*Zeta[3]^2-4*Zeta[5]*Log[2]+27/32*Zeta[5]*Sinf-Log[2]*Sinf*PolyLog[4,1/2]-1/2*Log[2]^2*PolyLog[4,1/2]-1/30*Log[2]^5*Sinf-7/360*Log[2]^6-2*Sinf*PolyLog[5,1/2]+6*PolyLog[6,1/2]+5/2*HPLs6;HPLatOne/:HPLatOne[{1,-1,1,1,1,1}]:=Sinf*PolyLog[5,1/2]-5*PolyLog[6,1/2];HPLatOne/:HPLatOne[{1,-1,1,1,1,0}]:=Zeta[2]*Zeta[3]*Log[2]+1/2*Zeta[2]*Zeta[3]*Sinf+1/6*Zeta[2]*Log[2]^3*Sinf+5/48*Zeta[2]*Log[2]^4-1/2*Zeta[2]*PolyLog[4,1/2]+1/20*Zeta[2]^2*Log[2]*Sinf-1/80*Zeta[2]^2*Log[2]^2-1/7*Zeta[2]^3-1/2*Zeta[3]*Log[2]^2*Sinf-1/3*Zeta[3]*Log[2]^3-25/32*Zeta[3]^2-1/32*Zeta[5]*Sinf-Log[2]*Sinf*PolyLog[4,1/2]-1/2*Log[2]^2*PolyLog[4,1/2]-1/40*Log[2]^5*Sinf-1/80*Log[2]^6-2*Sinf*PolyLog[5,1/2]+6*PolyLog[6,1/2]-1/4*HPLs6;HPLatOne/:HPLatOne[{1,-1,1,1,-2}]:=-5/8*Zeta[2]*Zeta[3]*Log[2]+1/8*Zeta[2]*Zeta[3]*Sinf+1/4*Zeta[2]*Log[2]^3*Sinf+1/4*Zeta[2]*Log[2]^4-33/20*Zeta[2]^2*Log[2]*Sinf-12/5*Zeta[2]^2*Log[2]^2-1943/560*Zeta[2]^3+5/16*Zeta[3]*Log[2]^2*Sinf+5/24*Zeta[3]*Log[2]^3-361/128*Zeta[3]^2+279/64*Zeta[5]*Log[2]+457/64*Zeta[5]*Sinf-3*Log[2]*Sinf*PolyLog[4,1/2]+3*Log[2]*PolyLog[5,1/2]-3/2*Log[2]^2*PolyLog[4,1/2]-1/15*Log[2]^5*Sinf-7/120*Log[2]^6-7*Sinf*PolyLog[5,1/2]+21*PolyLog[6,1/2]+33/4*HPLs6;HPLatOne/:HPLatOne[{1,-1,1,1,2}]:=-23/8*Zeta[2]*Zeta[3]*Log[2]-9/16*Zeta[2]*Zeta[3]*Sinf-5/12*Zeta[2]*Log[2]^3*Sinf-23/48*Zeta[2]*Log[2]^4-9/2*Zeta[2]*PolyLog[4,1/2]-19/40*Zeta[2]^2*Log[2]*Sinf+23/80*Zeta[2]^2*Log[2]^2+3/7*Zeta[2]^3+23/16*Zeta[3]*Log[2]^2*Sinf+23/24*Zeta[3]*Log[2]^3+87/64*Zeta[3]^2-23/64*Zeta[5]*Sinf+3*Log[2]*Sinf*PolyLog[4,1/2]+3/2*Log[2]^2*PolyLog[4,1/2]+13/120*Log[2]^5*Sinf+47/720*Log[2]^6+2*Sinf*PolyLog[5,1/2]+2*PolyLog[6,1/2]+3/4*HPLs6;HPLatOne/:HPLatOne[{1,-1,1,1,0,0}]:=13/16*Zeta[2]*Zeta[3]*Log[2]+7/16*Zeta[2]*Zeta[3]*Sinf+1/3*Zeta[2]*Log[2]^3*Sinf+1/3*Zeta[2]*Log[2]^4+2*Zeta[2]*PolyLog[4,1/2]-19/40*Zeta[2]^2*Log[2]*Sinf-7/8*Zeta[2]^2*Log[2]^2-201/280*Zeta[2]^3-1/2*Zeta[3]*Log[2]^2*Sinf-1/3*Zeta[3]*Log[2]^3-163/128*Zeta[3]^2+151/64*Zeta[5]*Sinf-2*Log[2]*Sinf*PolyLog[4,1/2]-Log[2]^2*PolyLog[4,1/2]-1/15*Log[2]^5*Sinf-1/24*Log[2]^6-2*Sinf*PolyLog[5,1/2]+5/2*HPLs6;HPLatOne/:HPLatOne[{1,-1,1,-2,-1}]:=23/16*Zeta[2]*Zeta[3]*Log[2]+1/16*Zeta[2]*Zeta[3]*Sinf+1/4*Zeta[2]*Log[2]^3*Sinf+1/16*Zeta[2]*Log[2]^4+6/5*Zeta[2]^2*Log[2]*Sinf+99/80*Zeta[2]^2*Log[2]^2+2/35*Zeta[2]^3-11/8*Zeta[3]*Log[2]^2*Sinf-11/12*Zeta[3]*Log[2]^3-193/128*Zeta[3]^2-93/8*Zeta[5]*Log[2]-99/32*Zeta[5]*Sinf+6*Log[2]*PolyLog[5,1/2]+3/2*Log[2]^2*PolyLog[4,1/2]-1/40*Log[2]^5*Sinf+1/60*Log[2]^6+3*Sinf*PolyLog[5,1/2]+3*PolyLog[6,1/2]+3*HPLs6;HPLatOne/:HPLatOne[{1,-1,1,-2,1}]:=13/8*Zeta[2]*Zeta[3]*Log[2]-1/2*Zeta[2]*Zeta[3]*Sinf+2/3*Zeta[2]*Log[2]^3*Sinf+31/48*Zeta[2]*Log[2]^4+7/2*Zeta[2]*PolyLog[4,1/2]-27/8*Zeta[2]^2*Log[2]*Sinf-527/80*Zeta[2]^2*Log[2]^2-3411/560*Zeta[2]^3+1/2*Zeta[3]*Log[2]^2*Sinf+1/3*Zeta[3]*Log[2]^3-599/64*Zeta[3]^2+911/64*Zeta[5]*Sinf-4*Log[2]*Sinf*PolyLog[4,1/2]-7/2*Log[2]^2*PolyLog[4,1/2]-7/120*Log[2]^5*Sinf-7/80*Log[2]^6-13*Sinf*PolyLog[5,1/2]+42*PolyLog[6,1/2]+47/2*HPLs6;HPLatOne/:HPLatOne[{1,-1,1,-2,0}]:=27/8*Zeta[2]*Zeta[3]*Log[2]+7/8*Zeta[2]*Zeta[3]*Sinf-1/3*Zeta[2]*Log[2]^3*Sinf-11/48*Zeta[2]*Log[2]^4+1/2*Zeta[2]*PolyLog[4,1/2]+11/8*Zeta[2]^2*Log[2]*Sinf+83/80*Zeta[2]^2*Log[2]^2+127/120*Zeta[2]^3+3/4*Zeta[3]*Log[2]^2*Sinf+1/2*Zeta[3]*Log[2]^3+227/64*Zeta[3]^2-331/32*Zeta[5]*Sinf+4*Log[2]*Sinf*PolyLog[4,1/2]+2*Log[2]^2*PolyLog[4,1/2]+1/10*Log[2]^5*Sinf+1/15*Log[2]^6+8*Sinf*PolyLog[5,1/2]-12*PolyLog[6,1/2]-19/2*HPLs6;HPLatOne/:HPLatOne[{1,-1,1,2,-1}]:=-29/8*Zeta[2]*Zeta[3]*Log[2]-1/2*Zeta[2]*Zeta[3]*Sinf-7/6*Zeta[2]*Log[2]^3*Sinf-41/48*Zeta[2]*Log[2]^4-7/2*Zeta[2]*PolyLog[4,1/2]+141/40*Zeta[2]^2*Log[2]*Sinf+529/80*Zeta[2]^2*Log[2]^2+3643/560*Zeta[2]^3+1/2*Zeta[3]*Log[2]^2*Sinf+1/3*Zeta[3]*Log[2]^3+23/2*Zeta[3]^2+93/16*Zeta[5]*Log[2]-245/16*Zeta[5]*Sinf+7*Log[2]*Sinf*PolyLog[4,1/2]-4*Log[2]*PolyLog[5,1/2]+7/2*Log[2]^2*PolyLog[4,1/2]+19/120*Log[2]^5*Sinf+9/80*Log[2]^6+16*Sinf*PolyLog[5,1/2]-48*PolyLog[6,1/2]-26*HPLs6;HPLatOne/:HPLatOne[{1,-1,1,2,1}]:=11/4*Zeta[2]*Zeta[3]*Log[2]+11/8*Zeta[2]*Zeta[3]*Sinf+5/12*Zeta[2]*Log[2]^3*Sinf+1/3*Zeta[2]*Log[2]^4+3/2*Zeta[2]*PolyLog[4,1/2]-1/8*Zeta[2]^2*Log[2]*Sinf+1/10*Zeta[2]^2*Log[2]^2-3/5*Zeta[2]^3-11/8*Zeta[3]*Log[2]^2*Sinf-11/12*Zeta[3]*Log[2]^3-105/32*Zeta[3]^2+81/64*Zeta[5]*Sinf-3*Log[2]*Sinf*PolyLog[4,1/2]-3/2*Log[2]^2*PolyLog[4,1/2]-11/120*Log[2]^5*Sinf-1/18*Log[2]^6-4*Sinf*PolyLog[5,1/2]+5*PolyLog[6,1/2];HPLatOne/:HPLatOne[{1,-1,1,2,0}]:=-13/8*Zeta[2]*Zeta[3]*Log[2]-7/8*Zeta[2]*Zeta[3]*Sinf-1/3*Zeta[2]*Log[2]^3*Sinf-7/24*Zeta[2]*Log[2]^4-Zeta[2]*PolyLog[4,1/2]+51/40*Zeta[2]^2*Log[2]*Sinf+47/40*Zeta[2]^2*Log[2]^2+491/336*Zeta[2]^3+Zeta[3]*Log[2]^2*Sinf+2/3*Zeta[3]*Log[2]^3+349/64*Zeta[3]^2-227/32*Zeta[5]*Sinf+4*Log[2]*Sinf*PolyLog[4,1/2]+2*Log[2]^2*PolyLog[4,1/2]+1/10*Log[2]^5*Sinf+1/15*Log[2]^6+8*Sinf*PolyLog[5,1/2]-12*PolyLog[6,1/2]-23/4*HPLs6;HPLatOne/:HPLatOne[{1,-1,1,-3}]:=3/4*Zeta[2]*Zeta[3]*Log[2]-1/8*Zeta[2]*Zeta[3]*Sinf+1/48*Zeta[2]*Log[2]^4+3/2*Zeta[2]*PolyLog[4,1/2]+1/8*Zeta[2]^2*Log[2]*Sinf+3/10*Zeta[2]^2*Log[2]^2+899/840*Zeta[2]^3-3/8*Zeta[3]*Log[2]^2*Sinf-1/4*Zeta[3]*Log[2]^3-41/32*Zeta[3]^2-279/64*Zeta[5]*Log[2]+15/32*Zeta[5]*Sinf-2*Log[2]*PolyLog[5,1/2]+1/120*Log[2]^6-6*PolyLog[6,1/2]+3/4*HPLs6;HPLatOne/:HPLatOne[{1,-1,1,3}]:=-3/4*Zeta[2]*Zeta[3]*Log[2]-11/8*Zeta[2]*Zeta[3]*Sinf-1/6*Zeta[2]*Log[2]^3*Sinf+1/24*Zeta[2]*Log[2]^4+3*Zeta[2]*PolyLog[4,1/2]-3/5*Zeta[2]^2*Log[2]*Sinf-11/10*Zeta[2]^2*Log[2]^2-2431/1680*Zeta[2]^3+3/8*Zeta[3]*Log[2]^2*Sinf+1/4*Zeta[3]*Log[2]^3-19/16*Zeta[3]^2+311/64*Zeta[5]*Sinf+1/60*Log[2]^5*Sinf+1/180*Log[2]^6-2*Sinf*PolyLog[5,1/2]+4*PolyLog[6,1/2]+21/4*HPLs6;HPLatOne/:HPLatOne[{1,-1,1,0,0,0}]:=9/8*Zeta[2]*Zeta[3]*Log[2]+3/8*Zeta[2]*Zeta[3]*Sinf+7/20*Zeta[2]^2*Log[2]*Sinf+11/20*Zeta[2]^2*Log[2]^2+17/70*Zeta[2]^3-11/64*Zeta[3]^2-2*Zeta[5]*Sinf-5/2*HPLs6;HPLatOne/:HPLatOne[{1,-1,-2,-1,-1}]:=-7/8*Zeta[2]*Zeta[3]*Log[2]-5/12*Zeta[2]*Log[2]^3*Sinf-1/2*Zeta[2]*Log[2]^4-3/2*Zeta[2]*PolyLog[4,1/2]+2/5*Zeta[2]^2*Log[2]*Sinf+23/40*Zeta[2]^2*Log[2]^2-9/35*Zeta[2]^3+7/8*Zeta[3]*Log[2]^2*Sinf+49/48*Zeta[3]*Log[2]^3+73/64*Zeta[3]^2+93/64*Zeta[5]*Log[2]-4*Zeta[5]*Sinf+3*Log[2]*Sinf*PolyLog[4,1/2]+4*Log[2]*PolyLog[5,1/2]+3*Log[2]^2*PolyLog[4,1/2]+11/120*Log[2]^5*Sinf+67/720*Log[2]^6+4*Sinf*PolyLog[5,1/2]+PolyLog[6,1/2]-11/4*HPLs6;HPLatOne/:HPLatOne[{1,-1,-2,-1,1}]:=21/8*Zeta[2]*Zeta[3]*Log[2]+21/16*Zeta[2]*Zeta[3]*Sinf+2/3*Zeta[2]*Log[2]^3*Sinf+25/48*Zeta[2]*Log[2]^4+2*Zeta[2]*PolyLog[4,1/2]-1/2*Zeta[2]^2*Log[2]*Sinf-163/80*Zeta[2]^2*Log[2]^2-1651/560*Zeta[2]^3-21/16*Zeta[3]*Log[2]^2*Sinf-21/16*Zeta[3]*Log[2]^3-681/128*Zeta[3]^2+35/32*Zeta[5]*Sinf-Log[2]*Sinf*PolyLog[4,1/2]-2*Log[2]^2*PolyLog[4,1/2]-1/120*Log[2]^5*Sinf-13/240*Log[2]^6-4*Sinf*PolyLog[5,1/2]+21*PolyLog[6,1/2]+17/2*HPLs6;HPLatOne/:HPLatOne[{1,-1,-2,-1,0}]:=-87/16*Zeta[2]*Zeta[3]*Log[2]-11/8*Zeta[2]*Zeta[3]*Sinf-3/16*Zeta[2]*Log[2]^4-9/2*Zeta[2]*PolyLog[4,1/2]-1/8*Zeta[2]^2*Log[2]*Sinf+17/16*Zeta[2]^2*Log[2]^2+737/560*Zeta[2]^3+223/128*Zeta[3]^2+177/64*Zeta[5]*Sinf+7/4*HPLs6;HPLatOne/:HPLatOne[{1,-1,-2,1,-1}]:=21/16*Zeta[2]*Zeta[3]*Log[2]-5/6*Zeta[2]*Log[2]^3*Sinf-1/24*Zeta[2]*Log[2]^4+23/10*Zeta[2]^2*Log[2]*Sinf+49/10*Zeta[2]^2*Log[2]^2+377/70*Zeta[2]^3-7/16*Zeta[3]*Log[2]^3+459/64*Zeta[3]^2-31/32*Zeta[5]*Log[2]-61/8*Zeta[5]*Sinf-2*Log[2]*PolyLog[5,1/2]-1/15*Log[2]^5*Sinf-1/24*Log[2]^6+8*Sinf*PolyLog[5,1/2]-42*PolyLog[6,1/2]-20*HPLs6;HPLatOne/:HPLatOne[{1,-1,-2,1,1}]:=-63/16*Zeta[2]*Zeta[3]*Log[2]-21/16*Zeta[2]*Zeta[3]*Sinf-1/4*Zeta[2]*Log[2]^3*Sinf-5/12*Zeta[2]*Log[2]^4-Zeta[2]*PolyLog[4,1/2]-77/40*Zeta[2]^2*Log[2]*Sinf-123/80*Zeta[2]^2*Log[2]^2-1837/560*Zeta[2]^3+21/16*Zeta[3]*Log[2]^2*Sinf+21/16*Zeta[3]*Log[2]^3-111/128*Zeta[3]^2+61/8*Zeta[5]*Sinf+2*Log[2]*Sinf*PolyLog[4,1/2]+Log[2]^2*PolyLog[4,1/2]+2/15*Log[2]^5*Sinf+3/40*Log[2]^6-6*Sinf*PolyLog[5,1/2]+24*PolyLog[6,1/2]+23/2*HPLs6;HPLatOne/:HPLatOne[{1,-1,-2,1,0}]:=45/16*Zeta[2]*Zeta[3]*Log[2]+1/2*Zeta[2]*Zeta[3]*Sinf+1/3*Zeta[2]*Log[2]^3*Sinf+1/12*Zeta[2]*Log[2]^4+2*Zeta[2]*PolyLog[4,1/2]+119/40*Zeta[2]^2*Log[2]*Sinf+19/16*Zeta[2]^2*Log[2]^2+1613/560*Zeta[2]^3+35/16*Zeta[3]^2-507/32*Zeta[5]*Sinf+4*Log[2]*Sinf*PolyLog[4,1/2]+2*Log[2]^2*PolyLog[4,1/2]+1/30*Log[2]^5*Sinf+1/20*Log[2]^6+16*Sinf*PolyLog[5,1/2]-24*PolyLog[6,1/2]-23/2*HPLs6;HPLatOne/:HPLatOne[{1,-1,-2,-2}]:=21/16*Zeta[2]*Zeta[3]*Log[2]-1/8*Zeta[2]*Zeta[3]*Sinf-1/3*Zeta[2]*Log[2]^3*Sinf-1/6*Zeta[2]*Log[2]^4+13/8*Zeta[2]^2*Log[2]*Sinf+13/16*Zeta[2]^2*Log[2]^2-417/560*Zeta[2]^3+5/4*Zeta[3]^2+31/32*Zeta[5]*Log[2]-125/16*Zeta[5]*Sinf+4*Log[2]*Sinf*PolyLog[4,1/2]+4*Log[2]*PolyLog[5,1/2]+2*Log[2]^2*PolyLog[4,1/2]+1/10*Log[2]^5*Sinf+1/20*Log[2]^6+8*Sinf*PolyLog[5,1/2]-4*HPLs6;HPLatOne/:HPLatOne[{1,-1,-2,2}]:=49/8*Zeta[2]*Zeta[3]*Log[2]+3/2*Zeta[2]*Zeta[3]*Sinf+2/3*Zeta[2]*Log[2]^3*Sinf+2/3*Zeta[2]*Log[2]^4+6*Zeta[2]*PolyLog[4,1/2]+3/40*Zeta[2]^2*Log[2]*Sinf-117/80*Zeta[2]^2*Log[2]^2-1027/560*Zeta[2]^3-7/4*Zeta[3]*Log[2]^2*Sinf-7/6*Zeta[3]*Log[2]^3-513/128*Zeta[3]^2+33/32*Zeta[5]*Sinf-4*Log[2]*Sinf*PolyLog[4,1/2]-2*Log[2]^2*PolyLog[4,1/2]-2/15*Log[2]^5*Sinf-7/90*Log[2]^6-4*Sinf*PolyLog[5,1/2]+4*PolyLog[6,1/2]+HPLs6;HPLatOne/:HPLatOne[{1,-1,-2,0,0}]:=-3*Zeta[2]*Zeta[3]*Log[2]-Zeta[2]*Zeta[3]*Sinf-1/6*Zeta[2]*Log[2]^4-4*Zeta[2]*PolyLog[4,1/2]+21/20*Zeta[2]^2*Log[2]*Sinf+61/40*Zeta[2]^2*Log[2]^2+233/840*Zeta[2]^3+195/64*Zeta[3]^2+41/32*Zeta[5]*Sinf-3/2*HPLs6;HPLatOne/:HPLatOne[{1,-1,2,-1,-1}]:=2/3*Zeta[2]*Log[2]^3*Sinf+7/24*Zeta[2]*Log[2]^4+Zeta[2]*PolyLog[4,1/2]-69/40*Zeta[2]^2*Log[2]*Sinf-143/40*Zeta[2]^2*Log[2]^2-249/80*Zeta[2]^3-39/8*Zeta[3]^2+221/32*Zeta[5]*Sinf-2*Log[2]*Sinf*PolyLog[4,1/2]-3/2*Log[2]^2*PolyLog[4,1/2]-1/40*Log[2]^5*Sinf-7/240*Log[2]^6-7*Sinf*PolyLog[5,1/2]+24*PolyLog[6,1/2]+13*HPLs6;HPLatOne/:HPLatOne[{1,-1,2,-1,1}]:=21/8*Zeta[2]*Zeta[3]*Log[2]+21/16*Zeta[2]*Zeta[3]*Sinf-7/12*Zeta[2]*Log[2]^3*Sinf-1/48*Zeta[2]*Log[2]^4-1/2*Zeta[2]*PolyLog[4,1/2]+141/40*Zeta[2]^2*Log[2]*Sinf+451/80*Zeta[2]^2*Log[2]^2+3103/560*Zeta[2]^3-21/16*Zeta[3]*Log[2]^2*Sinf-7/8*Zeta[3]*Log[2]^3+417/64*Zeta[3]^2-845/64*Zeta[5]*Sinf+1/2*Log[2]^2*PolyLog[4,1/2]-11/120*Log[2]^5*Sinf-3/80*Log[2]^6+11*Sinf*PolyLog[5,1/2]-42*PolyLog[6,1/2]-47/2*HPLs6;HPLatOne/:HPLatOne[{1,-1,2,-1,0}]:=-39/16*Zeta[2]*Zeta[3]*Log[2]-13/16*Zeta[2]*Zeta[3]*Sinf-1/3*Zeta[2]*Log[2]^3*Sinf-1/16*Zeta[2]*Log[2]^4-3/2*Zeta[2]*PolyLog[4,1/2]-139/40*Zeta[2]^2*Log[2]*Sinf-25/16*Zeta[2]^2*Log[2]^2-111/40*Zeta[2]^3-455/128*Zeta[3]^2+547/32*Zeta[5]*Sinf-4*Log[2]*Sinf*PolyLog[4,1/2]-2*Log[2]^2*PolyLog[4,1/2]-1/30*Log[2]^5*Sinf-1/20*Log[2]^6-16*Sinf*PolyLog[5,1/2]+24*PolyLog[6,1/2]+13*HPLs6;HPLatOne/:HPLatOne[{1,-1,2,1,-1}]:=11/12*Zeta[2]*Log[2]^3*Sinf+1/3*Zeta[2]*Log[2]^4+3/2*Zeta[2]*PolyLog[4,1/2]-69/40*Zeta[2]^2*Log[2]*Sinf-333/80*Zeta[2]^2*Log[2]^2-11/5*Zeta[2]^3-111/32*Zeta[3]^2+279/64*Zeta[5]*Log[2]+457/64*Zeta[5]*Sinf-3*Log[2]*Sinf*PolyLog[4,1/2]-2*Log[2]*PolyLog[5,1/2]-3/2*Log[2]^2*PolyLog[4,1/2]-1/15*Log[2]^5*Sinf-1/40*Log[2]^6-7*Sinf*PolyLog[5,1/2]+15*PolyLog[6,1/2]+37/4*HPLs6;HPLatOne/:HPLatOne[{1,-1,2,1,1}]:=-7/8*Zeta[2]*Zeta[3]*Log[2]-7/16*Zeta[2]*Zeta[3]*Sinf-1/6*Zeta[2]*Log[2]^3*Sinf-1/8*Zeta[2]*Log[2]^4-1/2*Zeta[2]*PolyLog[4,1/2]+2/5*Zeta[2]^2*Log[2]*Sinf+13/40*Zeta[2]^2*Log[2]^2+11/35*Zeta[2]^3+7/16*Zeta[3]*Log[2]^2*Sinf+7/24*Zeta[3]*Log[2]^3+109/64*Zeta[3]^2-27/32*Zeta[5]*Sinf+Log[2]*Sinf*PolyLog[4,1/2]+1/2*Log[2]^2*PolyLog[4,1/2]+1/30*Log[2]^5*Sinf+7/360*Log[2]^6+Sinf*PolyLog[5,1/2]-PolyLog[6,1/2]-5/2*HPLs6;HPLatOne/:HPLatOne[{1,-1,2,1,0}]:=-3/16*Zeta[2]*Zeta[3]*Log[2]-1/16*Zeta[2]*Zeta[3]*Sinf+1/24*Zeta[2]*Log[2]^4+Zeta[2]*PolyLog[4,1/2]-1/2*Zeta[2]^2*Log[2]*Sinf-1/2*Zeta[2]^2*Log[2]^2-121/560*Zeta[2]^3-119/128*Zeta[3]^2+53/64*Zeta[5]*Sinf+11/4*HPLs6;HPLatOne/:HPLatOne[{1,-1,2,-2}]:=-5/16*Zeta[2]*Zeta[3]*Sinf-1/3*Zeta[2]*Log[2]^3*Sinf-3/16*Zeta[2]*Log[2]^4-1/2*Zeta[2]*PolyLog[4,1/2]+71/40*Zeta[2]^2*Log[2]*Sinf+81/80*Zeta[2]^2*Log[2]^2+43/140*Zeta[2]^3+25/128*Zeta[3]^2-403/64*Zeta[5]*Log[2]-123/16*Zeta[5]*Sinf+4*Log[2]*Sinf*PolyLog[4,1/2]+4*Log[2]*PolyLog[5,1/2]+2*Log[2]^2*PolyLog[4,1/2]+1/10*Log[2]^5*Sinf+1/20*Log[2]^6+8*Sinf*PolyLog[5,1/2];HPLatOne/:HPLatOne[{1,-1,2,2}]:=7/2*Zeta[2]*Zeta[3]*Log[2]+9/8*Zeta[2]*Zeta[3]*Sinf+2/3*Zeta[2]*Log[2]^3*Sinf+5/8*Zeta[2]*Log[2]^4+5*Zeta[2]*PolyLog[4,1/2]+3/10*Zeta[2]^2*Log[2]*Sinf-11/10*Zeta[2]^2*Log[2]^2-799/560*Zeta[2]^3-7/4*Zeta[3]*Log[2]^2*Sinf-7/6*Zeta[3]*Log[2]^3-99/32*Zeta[3]^2+89/64*Zeta[5]*Sinf-4*Log[2]*Sinf*PolyLog[4,1/2]-2*Log[2]^2*PolyLog[4,1/2]-2/15*Log[2]^5*Sinf-7/90*Log[2]^6-4*Sinf*PolyLog[5,1/2]+4*PolyLog[6,1/2]+7/4*HPLs6;HPLatOne/:HPLatOne[{1,-1,2,0,0}]:=-9/4*Zeta[2]*Zeta[3]*Log[2]-3/4*Zeta[2]*Zeta[3]*Sinf-1/6*Zeta[2]*Log[2]^4-4*Zeta[2]*PolyLog[4,1/2]+6/5*Zeta[2]^2*Log[2]*Sinf+8/5*Zeta[2]^2*Log[2]^2+251/420*Zeta[2]^3+59/32*Zeta[3]^2+21/32*Zeta[5]*Sinf-5/2*HPLs6;HPLatOne/:HPLatOne[{1,-1,-3,-1}]:=-7/8*Zeta[2]*Zeta[3]*Log[2]-1/6*Zeta[2]*Log[2]^3*Sinf-1/12*Zeta[2]*Log[2]^4-3/4*Zeta[2]^2*Log[2]*Sinf-3/8*Zeta[2]^2*Log[2]^2+457/560*Zeta[2]^3+7/8*Zeta[3]*Log[2]^2*Sinf+7/12*Zeta[3]*Log[2]^3+243/128*Zeta[3]^2+527/64*Zeta[5]*Log[2]+125/64*Zeta[5]*Sinf-6*Log[2]*PolyLog[5,1/2]-Log[2]^2*PolyLog[4,1/2]+1/60*Log[2]^5*Sinf-1/360*Log[2]^6-2*Sinf*PolyLog[5,1/2]-8*PolyLog[6,1/2]-9/2*HPLs6;HPLatOne/:HPLatOne[{1,-1,-3,1}]:=-39/16*Zeta[2]*Zeta[3]*Log[2]-1/3*Zeta[2]*Log[2]^3*Sinf-7/24*Zeta[2]*Log[2]^4-Zeta[2]*PolyLog[4,1/2]-27/40*Zeta[2]^2*Log[2]*Sinf+51/40*Zeta[2]^2*Log[2]^2+1/10*Zeta[2]^3+169/128*Zeta[3]^2+27/8*Zeta[5]*Sinf+Log[2]^2*PolyLog[4,1/2]+1/30*Log[2]^5*Sinf+1/24*Log[2]^6-4*Sinf*PolyLog[5,1/2];HPLatOne/:HPLatOne[{1,-1,-3,0}]:=-9/8*Zeta[2]*Zeta[3]*Log[2]-3/8*Zeta[2]*Zeta[3]*Sinf+1/24*Zeta[2]*Log[2]^4+Zeta[2]*PolyLog[4,1/2]-21/20*Zeta[2]^2*Log[2]*Sinf-31/40*Zeta[2]^2*Log[2]^2+871/1680*Zeta[2]^3-123/64*Zeta[3]^2+51/32*Zeta[5]*Sinf+7/2*HPLs6;HPLatOne/:HPLatOne[{1,-1,3,-1}]:=39/16*Zeta[2]*Zeta[3]*Log[2]+1/2*Zeta[2]*Log[2]^3*Sinf+1/3*Zeta[2]*Log[2]^4+Zeta[2]*PolyLog[4,1/2]-129/80*Zeta[2]^2*Log[2]^2-47/70*Zeta[2]^3-77/32*Zeta[3]^2-155/32*Zeta[5]*Log[2]+15/32*Zeta[5]*Sinf-2*Log[2]*Sinf*PolyLog[4,1/2]+2*Log[2]*PolyLog[5,1/2]-Log[2]^2*PolyLog[4,1/2]-1/12*Log[2]^5*Sinf-1/20*Log[2]^6+6*PolyLog[6,1/2]+17/4*HPLs6;HPLatOne/:HPLatOne[{1,-1,3,1}]:=-7/4*Zeta[2]*Zeta[3]*Log[2]-7/8*Zeta[2]*Zeta[3]*Sinf-1/3*Zeta[2]*Log[2]^3*Sinf-1/4*Zeta[2]*Log[2]^4-Zeta[2]*PolyLog[4,1/2]+1/10*Zeta[2]^2*Log[2]*Sinf+3/10*Zeta[2]^2*Log[2]^2+3/56*Zeta[2]^3+7/8*Zeta[3]*Log[2]^2*Sinf+7/12*Zeta[3]*Log[2]^3+81/32*Zeta[3]^2-15/32*Zeta[5]*Sinf+2*Log[2]*Sinf*PolyLog[4,1/2]+Log[2]^2*PolyLog[4,1/2]+1/15*Log[2]^5*Sinf+7/180*Log[2]^6+2*Sinf*PolyLog[5,1/2]-2*PolyLog[6,1/2]-1/2*HPLs6;HPLatOne/:HPLatOne[{1,-1,3,0}]:=9/8*Zeta[2]*Zeta[3]*Log[2]+3/8*Zeta[2]*Zeta[3]*Sinf+1/12*Zeta[2]*Log[2]^4+2*Zeta[2]*PolyLog[4,1/2]-6/5*Zeta[2]^2*Log[2]*Sinf-11/10*Zeta[2]^2*Log[2]^2+65/168*Zeta[2]^3-203/64*Zeta[3]^2+11/32*Zeta[5]*Sinf+5/2*HPLs6;HPLatOne/:HPLatOne[{1,-1,-4}]:=3/8*Zeta[2]*Zeta[3]*Sinf-1/24*Zeta[2]*Log[2]^4-Zeta[2]*PolyLog[4,1/2]+7/20*Zeta[2]^2*Log[2]*Sinf+17/40*Zeta[2]^2*Log[2]^2-439/840*Zeta[2]^3+15/8*Zeta[3]^2+155/32*Zeta[5]*Log[2]-17/16*Zeta[5]*Sinf-4*HPLs6;HPLatOne/:HPLatOne[{1,-1,4}]:=3/4*Zeta[2]*Zeta[3]*Sinf-1/12*Zeta[2]*Log[2]^4-2*Zeta[2]*PolyLog[4,1/2]+2/5*Zeta[2]^2*Log[2]*Sinf+7/10*Zeta[2]^2*Log[2]^2+53/168*Zeta[2]^3+Zeta[3]^2-59/32*Zeta[5]*Sinf-5/2*HPLs6;HPLatOne/:HPLatOne[{1,-1,0,0,0,0}]:=-8/35*Zeta[2]^3+15/16*Zeta[5]*Sinf+HPLs6;HPLatOne/:HPLatOne[{1,1,-1,-1,-1,-1}]:=-1/2*Zeta[2]*Zeta[3]*Log[2]-1/6*Zeta[2]*Log[2]^3*Sinf-7/48*Zeta[2]*Log[2]^4-2/5*Zeta[2]^2*Log[2]*Sinf-17/40*Zeta[2]^2*Log[2]^2-13/35*Zeta[2]^3+1/2*Zeta[3]*Log[2]^2*Sinf+1/2*Zeta[3]*Log[2]^3-1/8*Zeta[3]^2+2*Zeta[5]*Log[2]+Zeta[5]*Sinf+1/48*Log[2]^4*Sinf^2+1/24*Log[2]^5*Sinf+1/60*Log[2]^6-Sinf*PolyLog[5,1/2]+2*PolyLog[6,1/2]+1/2*HPLs6;HPLatOne/:HPLatOne[{1,1,-1,-1,-1,1}]:=15/8*Zeta[2]*Zeta[3]*Log[2]+15/16*Zeta[2]*Zeta[3]*Sinf+1/8*Zeta[2]*Log[2]^2*Sinf^2+1/4*Zeta[2]*Log[2]^3*Sinf+3/16*Zeta[2]*Log[2]^4+1/2*Zeta[2]*PolyLog[4,1/2]+4/5*Zeta[2]^2*Log[2]*Sinf+1/2*Zeta[2]^2*Log[2]^2+1/5*Zeta[2]^2*Sinf^2+9/35*Zeta[2]^3-7/16*Zeta[3]*Log[2]*Sinf^2-15/16*Zeta[3]*Log[2]^2*Sinf-31/48*Zeta[3]*Log[2]^3-9/128*Zeta[3]^2-123/32*Zeta[5]*Sinf-1/24*Log[2]^4*Sinf^2-1/20*Log[2]^5*Sinf-13/720*Log[2]^6+2*Sinf*PolyLog[5,1/2]-1/2*Sinf^2*PolyLog[4,1/2]-3*PolyLog[6,1/2]-3*HPLs6;HPLatOne/:HPLatOne[{1,1,-1,-1,-1,0}]:=-3*Zeta[2]*Zeta[3]*Log[2]-Zeta[2]*Zeta[3]*Sinf-1/4*Zeta[2]*Log[2]^2*Sinf^2-1/3*Zeta[2]*Log[2]^3*Sinf-3/16*Zeta[2]*Log[2]^4-3/2*Zeta[2]*PolyLog[4,1/2]+3/10*Zeta[2]^2*Log[2]*Sinf+51/40*Zeta[2]^2*Log[2]^2-1/5*Zeta[2]^2*Sinf^2+171/140*Zeta[2]^3+1/2*Zeta[3]*Log[2]*Sinf^2+1/2*Zeta[3]*Log[2]^2*Sinf+1/6*Zeta[3]*Log[2]^3+15/8*Zeta[3]^2+15/16*Zeta[5]*Sinf+1/48*Log[2]^4*Sinf^2-1/120*Log[2]^5*Sinf-1/120*Log[2]^6+Sinf*PolyLog[5,1/2]+1/2*Sinf^2*PolyLog[4,1/2]-6*PolyLog[6,1/2]-3/2*HPLs6;HPLatOne/:HPLatOne[{1,1,-1,-1,1,-1}]:=-9/4*Zeta[2]*Zeta[3]*Log[2]-11/8*Zeta[2]*Zeta[3]*Sinf-3/8*Zeta[2]*Log[2]^2*Sinf^2-1/6*Zeta[2]*Log[2]^3*Sinf-1/48*Zeta[2]*Log[2]^4-3/2*Zeta[2]*PolyLog[4,1/2]-53/40*Zeta[2]^2*Log[2]*Sinf-13/40*Zeta[2]^2*Log[2]^2-3/5*Zeta[2]^2*Sinf^2+16/105*Zeta[2]^3+11/8*Zeta[3]*Log[2]*Sinf^2+11/8*Zeta[3]*Log[2]^2*Sinf+7/24*Zeta[3]*Log[2]^3-3/64*Zeta[3]^2-1/2*Zeta[5]*Log[2]+369/64*Zeta[5]*Sinf+1/24*Log[2]^4*Sinf^2-1/120*Log[2]^5*Sinf-7/720*Log[2]^6-3*Sinf*PolyLog[5,1/2]+3/2*Sinf^2*PolyLog[4,1/2]+3*PolyLog[6,1/2]+3*HPLs6;HPLatOne/:HPLatOne[{1,1,-1,-1,1,1}]:=-3/8*Zeta[2]*Zeta[3]*Log[2]+1/16*Zeta[2]*Zeta[3]*Sinf-1/12*Zeta[2]*Log[2]^3*Sinf-5/48*Zeta[2]*Log[2]^4+7/40*Zeta[2]^2*Log[2]*Sinf+1/8*Zeta[2]^2*Log[2]^2+1/40*Zeta[2]^2*Sinf^2-1/40*Zeta[2]^3-1/16*Zeta[3]*Log[2]*Sinf^2-1/16*Zeta[3]*Log[2]^2*Sinf+7/48*Zeta[3]*Log[2]^3+49/128*Zeta[3]^2-29/64*Zeta[5]*Sinf+1/48*Log[2]^4*Sinf^2+1/30*Log[2]^5*Sinf+1/72*Log[2]^6;HPLatOne/:HPLatOne[{1,1,-1,-1,1,0}]:=-9/8*Zeta[2]*Zeta[3]*Log[2]-15/16*Zeta[2]*Zeta[3]*Sinf-1/8*Zeta[2]*Log[2]^2*Sinf^2+1/12*Zeta[2]*Log[2]^3*Sinf+1/48*Zeta[2]*Log[2]^4-Zeta[2]*PolyLog[4,1/2]-63/40*Zeta[2]^2*Log[2]*Sinf-103/80*Zeta[2]^2*Log[2]^2-7/16*Zeta[2]^2*Sinf^2-437/560*Zeta[2]^3+13/16*Zeta[3]*Log[2]*Sinf^2+13/16*Zeta[3]*Log[2]^2*Sinf+13/48*Zeta[3]*Log[2]^3-217/128*Zeta[3]^2+405/64*Zeta[5]*Sinf+1/24*Log[2]^4*Sinf^2+1/30*Log[2]^5*Sinf+1/80*Log[2]^6-4*Sinf*PolyLog[5,1/2]+Sinf^2*PolyLog[4,1/2]+9*PolyLog[6,1/2]+21/4*HPLs6;HPLatOne/:HPLatOne[{1,1,-1,-1,-2}]:=27/8*Zeta[2]*Zeta[3]*Log[2]+3/2*Zeta[2]*Zeta[3]*Sinf+1/2*Zeta[2]*Log[2]^2*Sinf^2+7/12*Zeta[2]*Log[2]^3*Sinf+5/12*Zeta[2]*Log[2]^4+3*Zeta[2]*PolyLog[4,1/2]-3/10*Zeta[2]^2*Log[2]*Sinf-147/80*Zeta[2]^2*Log[2]^2+3/5*Zeta[2]^2*Sinf^2-327/140*Zeta[2]^3-23/16*Zeta[3]*Log[2]*Sinf^2-23/16*Zeta[3]*Log[2]^2*Sinf-23/48*Zeta[3]*Log[2]^3-193/64*Zeta[3]^2+31/64*Zeta[5]*Log[2]+35/32*Zeta[5]*Sinf-3*Log[2]*Sinf*PolyLog[4,1/2]+Log[2]*PolyLog[5,1/2]-3/2*Log[2]^2*PolyLog[4,1/2]-1/16*Log[2]^4*Sinf^2-11/120*Log[2]^5*Sinf-1/18*Log[2]^6-4*Sinf*PolyLog[5,1/2]-3/2*Sinf^2*PolyLog[4,1/2]+11*PolyLog[6,1/2]+17/4*HPLs6;HPLatOne/:HPLatOne[{1,1,-1,-1,2}]:=13/8*Zeta[2]*Zeta[3]*Log[2]+7/16*Zeta[2]*Zeta[3]*Sinf+1/4*Zeta[2]*Log[2]^2*Sinf^2+1/12*Zeta[2]*Log[2]^3*Sinf-13/20*Zeta[2]^2*Log[2]*Sinf-27/80*Zeta[2]^2*Log[2]^2+3/80*Zeta[2]^2*Sinf^2-501/560*Zeta[2]^3-5/16*Zeta[3]*Log[2]*Sinf^2-5/16*Zeta[3]*Log[2]^2*Sinf-5/48*Zeta[3]*Log[2]^3-127/128*Zeta[3]^2+29/16*Zeta[5]*Sinf+1/40*Log[2]^5*Sinf+1/120*Log[2]^6-3*Sinf*PolyLog[5,1/2]+6*PolyLog[6,1/2]+3/4*HPLs6;HPLatOne/:HPLatOne[{1,1,-1,-1,0,0}]:=Zeta[2]*Zeta[3]*Log[2]+3/8*Zeta[2]*Zeta[3]*Sinf+1/4*Zeta[2]*Log[2]^2*Sinf^2+1/3*Zeta[2]*Log[2]^3*Sinf+1/4*Zeta[2]*Log[2]^4+3*Zeta[2]*PolyLog[4,1/2]+19/20*Zeta[2]^2*Log[2]*Sinf-9/40*Zeta[2]^2*Log[2]^2+3/8*Zeta[2]^2*Sinf^2-1/280*Zeta[2]^3-1/2*Zeta[3]*Log[2]*Sinf^2-1/2*Zeta[3]*Log[2]^2*Sinf-1/6*Zeta[3]*Log[2]^3+5/8*Zeta[3]^2-153/32*Zeta[5]*Sinf-1/24*Log[2]^4*Sinf^2-1/30*Log[2]^5*Sinf-1/120*Log[2]^6+4*Sinf*PolyLog[5,1/2]-Sinf^2*PolyLog[4,1/2]-6*PolyLog[6,1/2]-3/2*HPLs6;HPLatOne/:HPLatOne[{1,1,-1,1,-1,-1}]:=31/8*Zeta[2]*Zeta[3]*Log[2]+23/16*Zeta[2]*Zeta[3]*Sinf+1/2*Zeta[2]*Log[2]^2*Sinf^2+7/12*Zeta[2]*Log[2]^3*Sinf+7/24*Zeta[2]*Log[2]^4+3/2*Zeta[2]*PolyLog[4,1/2]+57/40*Zeta[2]^2*Log[2]*Sinf+13/40*Zeta[2]^2*Log[2]^2+3/5*Zeta[2]^2*Sinf^2-7/60*Zeta[2]^3-23/16*Zeta[3]*Log[2]*Sinf^2-39/16*Zeta[3]*Log[2]^2*Sinf-55/48*Zeta[3]*Log[2]^3-177/128*Zeta[3]^2-11/2*Zeta[5]*Log[2]-375/64*Zeta[5]*Sinf-1/12*Log[2]^4*Sinf^2-7/120*Log[2]^5*Sinf-1/72*Log[2]^6+3*Sinf*PolyLog[5,1/2]-3/2*Sinf^2*PolyLog[4,1/2];HPLatOne/:HPLatOne[{1,1,-1,1,-1,1}]:=-9/4*Zeta[2]*Zeta[3]*Log[2]-9/8*Zeta[2]*Zeta[3]*Sinf-1/8*Zeta[2]*Log[2]^2*Sinf^2-1/3*Zeta[2]*Log[2]^3*Sinf-1/6*Zeta[2]*Log[2]^4-1/5*Zeta[2]^2*Log[2]*Sinf-7/80*Zeta[2]^2*Log[2]^2+1/80*Zeta[2]^2*Sinf^2+233/560*Zeta[2]^3+1/8*Zeta[3]*Log[2]*Sinf^2+9/8*Zeta[3]*Log[2]^2*Sinf+17/24*Zeta[3]*Log[2]^3+101/64*Zeta[3]^2+29/16*Zeta[5]*Sinf+1/48*Log[2]^4*Sinf^2+1/30*Log[2]^5*Sinf+7/720*Log[2]^6-3*PolyLog[6,1/2]+3/4*HPLs6;HPLatOne/:HPLatOne[{1,1,-1,1,-1,0}]:=4*Zeta[2]*Zeta[3]*Log[2]+7/4*Zeta[2]*Zeta[3]*Sinf+1/8*Zeta[2]*Log[2]^2*Sinf^2+1/6*Zeta[2]*Log[2]^3*Sinf+1/16*Zeta[2]*Log[2]^4-11/40*Zeta[2]^2*Log[2]*Sinf-29/40*Zeta[2]^2*Log[2]^2+1/20*Zeta[2]^2*Sinf^2-423/280*Zeta[2]^3-1/2*Zeta[3]*Log[2]*Sinf^2-1/2*Zeta[3]*Log[2]^2*Sinf-1/6*Zeta[3]*Log[2]^3-35/16*Zeta[3]^2-29/64*Zeta[5]*Sinf+1/40*Log[2]^5*Sinf+1/80*Log[2]^6-3*Sinf*PolyLog[5,1/2]+9*PolyLog[6,1/2];HPLatOne/:HPLatOne[{1,1,-1,1,1,-1}]:=-7/8*Zeta[2]*Zeta[3]*Log[2]-7/16*Zeta[2]*Zeta[3]*Sinf-1/8*Zeta[2]*Log[2]^2*Sinf^2-1/12*Zeta[2]*Log[2]^3*Sinf-1/24*Zeta[2]*Log[2]^4-1/8*Zeta[2]^2*Log[2]*Sinf+1/16*Zeta[2]^2*Log[2]^2-1/16*Zeta[2]^2*Sinf^2+467/560*Zeta[2]^3+7/16*Zeta[3]*Log[2]*Sinf^2+7/16*Zeta[3]*Log[2]^2*Sinf+7/48*Zeta[3]*Log[2]^3+229/128*Zeta[3]^2+6*Zeta[5]*Log[2]-81/64*Zeta[5]*Sinf+1/48*Log[2]^4*Sinf^2+1/120*Log[2]^5*Sinf+1/720*Log[2]^6+3*Sinf*PolyLog[5,1/2]-9*PolyLog[6,1/2]-15/4*HPLs6;HPLatOne/:HPLatOne[{1,1,-1,1,1,1}]:=-1/2*Zeta[2]*PolyLog[4,1/2]-4*Sinf*PolyLog[5,1/2]+1/2*Sinf^2*PolyLog[4,1/2]+10*PolyLog[6,1/2];HPLatOne/:HPLatOne[{1,1,-1,1,1,0}]:=-1/8*Zeta[2]*Zeta[3]*Log[2]-15/16*Zeta[2]*Zeta[3]*Sinf-1/12*Zeta[2]*Log[2]^3*Sinf+5/48*Zeta[2]*Log[2]^4+7/2*Zeta[2]*PolyLog[4,1/2]+13/40*Zeta[2]^2*Log[2]*Sinf-1/8*Zeta[2]^2*Log[2]^2-1/40*Zeta[2]^2*Sinf^2+1/40*Zeta[2]^3+1/16*Zeta[3]*Log[2]*Sinf^2+1/16*Zeta[3]*Log[2]^2*Sinf+1/48*Zeta[3]*Log[2]^3+63/128*Zeta[3]^2+29/64*Zeta[5]*Sinf-1/48*Log[2]^4*Sinf^2-1/30*Log[2]^5*Sinf-1/72*Log[2]^6+4*Sinf*PolyLog[5,1/2]-1/2*Sinf^2*PolyLog[4,1/2]-10*PolyLog[6,1/2];HPLatOne/:HPLatOne[{1,1,-1,1,-2}]:=13/4*Zeta[2]*Zeta[3]*Log[2]+3/4*Zeta[2]*Zeta[3]*Sinf+3/8*Zeta[2]*Log[2]^2*Sinf^2-1/16*Zeta[2]*Log[2]^4+2*Zeta[2]*PolyLog[4,1/2]+63/20*Zeta[2]^2*Log[2]*Sinf+161/80*Zeta[2]^2*Log[2]^2+33/40*Zeta[2]^2*Sinf^2+39/16*Zeta[2]^3-13/8*Zeta[3]*Log[2]*Sinf^2-13/8*Zeta[3]*Log[2]^2*Sinf-13/24*Zeta[3]*Log[2]^3+7/4*Zeta[3]^2-465/64*Zeta[5]*Log[2]-845/64*Zeta[5]*Sinf+3*Log[2]*Sinf*PolyLog[4,1/2]-Log[2]*PolyLog[5,1/2]+3/2*Log[2]^2*PolyLog[4,1/2]-1/12*Log[2]^4*Sinf^2+1/30*Log[2]^5*Sinf+11/240*Log[2]^6+11*Sinf*PolyLog[5,1/2]-2*Sinf^2*PolyLog[4,1/2]-18*PolyLog[6,1/2]-7*HPLs6;HPLatOne/:HPLatOne[{1,1,-1,1,2}]:=1/4*Zeta[2]*Zeta[3]*Log[2]-13/8*Zeta[2]*Zeta[3]*Sinf-1/8*Zeta[2]*Log[2]^2*Sinf^2+1/6*Zeta[2]*Log[2]^4+7/2*Zeta[2]*PolyLog[4,1/2]+6/5*Zeta[2]^2*Log[2]*Sinf-21/80*Zeta[2]^2*Log[2]^2+19/80*Zeta[2]^2*Sinf^2-37/560*Zeta[2]^3-1/8*Zeta[3]*Log[2]*Sinf^2-1/8*Zeta[3]*Log[2]^2*Sinf-1/24*Zeta[3]*Log[2]^3+123/64*Zeta[3]^2-29/16*Zeta[5]*Sinf-1/48*Log[2]^4*Sinf^2-1/30*Log[2]^5*Sinf-7/720*Log[2]^6+4*Sinf*PolyLog[5,1/2]-1/2*Sinf^2*PolyLog[4,1/2]-7*PolyLog[6,1/2]-3/4*HPLs6;HPLatOne/:HPLatOne[{1,1,-1,1,0,0}]:=3/4*Zeta[2]*Zeta[3]*Log[2]+11/8*Zeta[2]*Zeta[3]*Sinf-1/6*Zeta[2]*Log[2]^3*Sinf-5/24*Zeta[2]*Log[2]^4-3*Zeta[2]*PolyLog[4,1/2]+11/40*Zeta[2]^2*Log[2]*Sinf+67/80*Zeta[2]^2*Log[2]^2+19/80*Zeta[2]^2*Sinf^2+53/112*Zeta[2]^3-3/8*Zeta[3]*Log[2]*Sinf^2-3/8*Zeta[3]*Log[2]^2*Sinf-1/8*Zeta[3]*Log[2]^3-55/64*Zeta[3]^2-159/64*Zeta[5]*Sinf+1/60*Log[2]^5*Sinf+1/180*Log[2]^6-2*Sinf*PolyLog[5,1/2]+4*PolyLog[6,1/2]-9/4*HPLs6;HPLatOne/:HPLatOne[{1,1,-1,-2,-1}]:=-65/16*Zeta[2]*Zeta[3]*Log[2]-11/8*Zeta[2]*Zeta[3]*Sinf-3/8*Zeta[2]*Log[2]^2*Sinf^2-3/4*Zeta[2]*Log[2]^3*Sinf-23/48*Zeta[2]*Log[2]^4-3*Zeta[2]*PolyLog[4,1/2]-51/40*Zeta[2]^2*Log[2]*Sinf+9/80*Zeta[2]^2*Log[2]^2-3/5*Zeta[2]^2*Sinf^2+509/560*Zeta[2]^3+11/8*Zeta[3]*Log[2]*Sinf^2+43/16*Zeta[3]*Log[2]^2*Sinf+4/3*Zeta[3]*Log[2]^3+145/64*Zeta[3]^2+403/64*Zeta[5]*Log[2]+87/32*Zeta[5]*Sinf+3*Log[2]*Sinf*PolyLog[4,1/2]-2*Log[2]*PolyLog[5,1/2]+Log[2]^2*PolyLog[4,1/2]+1/16*Log[2]^4*Sinf^2+1/8*Log[2]^5*Sinf+13/240*Log[2]^6+3/2*Sinf^2*PolyLog[4,1/2]-3*PolyLog[6,1/2]-9/4*HPLs6;HPLatOne/:HPLatOne[{1,1,-1,-2,1}]:=37/16*Zeta[2]*Zeta[3]*Log[2]+29/16*Zeta[2]*Zeta[3]*Sinf-1/4*Zeta[2]*Log[2]^2*Sinf^2+5/12*Zeta[2]*Log[2]^3*Sinf+3/16*Zeta[2]*Log[2]^4+3/2*Zeta[2]*PolyLog[4,1/2]+37/10*Zeta[2]^2*Log[2]*Sinf+181/80*Zeta[2]^2*Log[2]^2+5/8*Zeta[2]^2*Sinf^2+1641/560*Zeta[2]^3-1/2*Zeta[3]*Log[2]*Sinf^2-29/16*Zeta[3]*Log[2]^2*Sinf-25/24*Zeta[3]*Log[2]^3+293/128*Zeta[3]^2-521/32*Zeta[5]*Sinf+1/2*Log[2]^2*PolyLog[4,1/2]-1/12*Log[2]^4*Sinf^2-7/60*Log[2]^5*Sinf-1/80*Log[2]^6+14*Sinf*PolyLog[5,1/2]-2*Sinf^2*PolyLog[4,1/2]-24*PolyLog[6,1/2]-23/2*HPLs6;HPLatOne/:HPLatOne[{1,1,-1,-2,0}]:=-95/16*Zeta[2]*Zeta[3]*Log[2]-33/16*Zeta[2]*Zeta[3]*Sinf-1/2*Zeta[2]*Log[2]^2*Sinf^2-1/3*Zeta[2]*Log[2]^3*Sinf-5/16*Zeta[2]*Log[2]^4-11/2*Zeta[2]*PolyLog[4,1/2]-19/20*Zeta[2]^2*Log[2]*Sinf+9/10*Zeta[2]^2*Log[2]^2-11/16*Zeta[2]^2*Sinf^2+859/840*Zeta[2]^3+Zeta[3]*Log[2]*Sinf^2+Zeta[3]*Log[2]^2*Sinf+1/3*Zeta[3]*Log[2]^3+117/128*Zeta[3]^2+129/16*Zeta[5]*Sinf+1/12*Log[2]^4*Sinf^2+1/30*Log[2]^5*Sinf+1/180*Log[2]^6-4*Sinf*PolyLog[5,1/2]+2*Sinf^2*PolyLog[4,1/2]+4*PolyLog[6,1/2]+7/2*HPLs6;HPLatOne/:HPLatOne[{1,1,-1,2,-1}]:=-5/16*Zeta[2]*Zeta[3]*Log[2]-13/16*Zeta[2]*Zeta[3]*Sinf+1/4*Zeta[2]*Log[2]^2*Sinf^2-1/12*Zeta[2]*Log[2]^3*Sinf+1/48*Zeta[2]*Log[2]^4-3/2*Zeta[2]*PolyLog[4,1/2]-18/5*Zeta[2]^2*Log[2]*Sinf-177/80*Zeta[2]^2*Log[2]^2-7/10*Zeta[2]^2*Sinf^2-1749/560*Zeta[2]^3+13/16*Zeta[3]*Log[2]*Sinf^2+13/16*Zeta[3]*Log[2]^2*Sinf+13/48*Zeta[3]*Log[2]^3-709/128*Zeta[3]^2-465/64*Zeta[5]*Log[2]+911/64*Zeta[5]*Sinf-Log[2]*Sinf*PolyLog[4,1/2]+4*Log[2]*PolyLog[5,1/2]-1/2*Log[2]^2*PolyLog[4,1/2]+1/12*Log[2]^4*Sinf^2+1/15*Log[2]^5*Sinf-1/80*Log[2]^6-13*Sinf*PolyLog[5,1/2]+2*Sinf^2*PolyLog[4,1/2]+30*PolyLog[6,1/2]+31/2*HPLs6;HPLatOne/:HPLatOne[{1,1,-1,2,1}]:=-1/8*Zeta[2]*Zeta[3]*Log[2]-1/16*Zeta[2]*Zeta[3]*Sinf+1/8*Zeta[2]*Log[2]^2*Sinf^2+1/12*Zeta[2]*Log[2]^3*Sinf+1/24*Zeta[2]*Log[2]^4+1/2*Zeta[2]*PolyLog[4,1/2]-43/40*Zeta[2]^2*Log[2]*Sinf-53/80*Zeta[2]^2*Log[2]^2+1/16*Zeta[2]^2*Sinf^2-131/560*Zeta[2]^3+1/16*Zeta[3]*Log[2]*Sinf^2+1/16*Zeta[3]*Log[2]^2*Sinf+1/48*Zeta[3]*Log[2]^3-117/128*Zeta[3]^2+81/64*Zeta[5]*Sinf-1/48*Log[2]^4*Sinf^2-1/120*Log[2]^5*Sinf-1/720*Log[2]^6+Sinf*PolyLog[5,1/2]-1/2*Sinf^2*PolyLog[4,1/2]-PolyLog[6,1/2]+15/4*HPLs6;HPLatOne/:HPLatOne[{1,1,-1,2,0}]:=-3/2*Zeta[2]*Zeta[3]*Log[2]-1/8*Zeta[2]*Zeta[3]*Sinf-1/2*Zeta[2]*Log[2]^2*Sinf^2-1/3*Zeta[2]*Log[2]^3*Sinf-7/24*Zeta[2]*Log[2]^4-5*Zeta[2]*PolyLog[4,1/2]-23/40*Zeta[2]^2*Log[2]*Sinf+77/80*Zeta[2]^2*Log[2]^2-51/80*Zeta[2]^2*Sinf^2+281/336*Zeta[2]^3+3/4*Zeta[3]*Log[2]*Sinf^2+3/4*Zeta[3]*Log[2]^2*Sinf+1/4*Zeta[3]*Log[2]^3-1/4*Zeta[3]^2+259/64*Zeta[5]*Sinf+1/12*Log[2]^4*Sinf^2+1/30*Log[2]^5*Sinf+1/180*Log[2]^6-4*Sinf*PolyLog[5,1/2]+2*Sinf^2*PolyLog[4,1/2]+4*PolyLog[6,1/2]-3/4*HPLs6;HPLatOne/:HPLatOne[{1,1,-1,-3}]:=-3/4*Zeta[2]*Zeta[3]*Log[2]+7/16*Zeta[2]*Zeta[3]*Sinf+1/6*Zeta[2]*Log[2]^3*Sinf+1/16*Zeta[2]*Log[2]^4-1/2*Zeta[2]*PolyLog[4,1/2]-49/40*Zeta[2]^2*Log[2]*Sinf-39/80*Zeta[2]^2*Log[2]^2-1/16*Zeta[2]^2*Sinf^2-143/420*Zeta[2]^3+3/8*Zeta[3]*Log[2]*Sinf^2+3/8*Zeta[3]*Log[2]^2*Sinf+1/8*Zeta[3]*Log[2]^3+139/128*Zeta[3]^2+31/4*Zeta[5]*Log[2]+27/8*Zeta[5]*Sinf-2*Log[2]*Sinf*PolyLog[4,1/2]-2*Log[2]*PolyLog[5,1/2]-Log[2]^2*PolyLog[4,1/2]-1/20*Log[2]^5*Sinf-1/40*Log[2]^6-4*Sinf*PolyLog[5,1/2]-5/2*HPLs6;HPLatOne/:HPLatOne[{1,1,-1,3}]:=3/4*Zeta[2]*Zeta[3]*Log[2]+2*Zeta[2]*Zeta[3]*Sinf+1/4*Zeta[2]*Log[2]^2*Sinf^2+1/6*Zeta[2]*Log[2]^3*Sinf-1/24*Zeta[2]*Log[2]^4-2*Zeta[2]*PolyLog[4,1/2]+1/10*Zeta[2]^2*Log[2]*Sinf+11/20*Zeta[2]^2*Log[2]^2+3/10*Zeta[2]^2*Sinf^2+13/12*Zeta[2]^3-3/8*Zeta[3]*Log[2]*Sinf^2-3/8*Zeta[3]*Log[2]^2*Sinf-1/8*Zeta[3]*Log[2]^3-25/64*Zeta[3]^2-85/16*Zeta[5]*Sinf-1/24*Log[2]^4*Sinf^2-1/60*Log[2]^5*Sinf-1/360*Log[2]^6+2*Sinf*PolyLog[5,1/2]-Sinf^2*PolyLog[4,1/2]-2*PolyLog[6,1/2]-3*HPLs6;HPLatOne/:HPLatOne[{1,1,-1,0,0,0}]:=-3/4*Zeta[2]*Zeta[3]*Sinf+1/12*Zeta[2]*Log[2]^4+2*Zeta[2]*PolyLog[4,1/2]-3/4*Zeta[2]^2*Log[2]*Sinf-7/8*Zeta[2]^2*Log[2]^2-7/40*Zeta[2]^2*Sinf^2-167/280*Zeta[2]^3+1/4*Zeta[3]^2+91/32*Zeta[5]*Sinf+5/2*HPLs6;HPLatOne/:HPLatOne[{1,1,1,-1,-1,-1}]:=-3/2*Zeta[2]*Zeta[3]*Log[2]-1/2*Zeta[2]*Zeta[3]*Sinf-1/4*Zeta[2]*Log[2]^2*Sinf^2-5/12*Zeta[2]*Log[2]^3*Sinf-5/24*Zeta[2]*Log[2]^4-1/2*Zeta[2]*PolyLog[4,1/2]-9/20*Zeta[2]^2*Log[2]*Sinf-1/5*Zeta[2]^2*Sinf^2+1/28*Zeta[2]^3+1/2*Zeta[3]*Log[2]*Sinf^2+Zeta[3]*Log[2]^2*Sinf+5/9*Zeta[3]*Log[2]^3+1/2*Zeta[3]^2+2*Zeta[5]*Log[2]+63/32*Zeta[5]*Sinf+1/36*Log[2]^3*Sinf^3+1/12*Log[2]^4*Sinf^2+7/120*Log[2]^5*Sinf+1/72*Log[2]^6-Sinf*PolyLog[5,1/2]+1/2*Sinf^2*PolyLog[4,1/2];HPLatOne/:HPLatOne[{1,1,1,-1,-1,1}]:=Zeta[2]*Zeta[3]*Log[2]+7/16*Zeta[2]*Zeta[3]*Sinf+1/8*Zeta[2]*Log[2]^2*Sinf^2+1/3*Zeta[2]*Log[2]^3*Sinf+1/6*Zeta[2]*Log[2]^4-3/40*Zeta[2]^2*Log[2]*Sinf-11/80*Zeta[2]^2*Log[2]^2-1/16*Zeta[2]^2*Sinf^2-9/112*Zeta[2]^3-1/2*Zeta[3]*Log[2]^2*Sinf-7/18*Zeta[3]*Log[2]^3+1/48*Zeta[3]*Sinf^3-71/96*Zeta[3]^2-29/64*Zeta[5]*Sinf-1/36*Log[2]^3*Sinf^3-1/16*Log[2]^4*Sinf^2-1/20*Log[2]^5*Sinf-1/80*Log[2]^6+PolyLog[6,1/2]-1/4*HPLs6;HPLatOne/:HPLatOne[{1,1,1,-1,-1,0}]:=-5/3*Zeta[2]*Zeta[3]*Log[2]-11/16*Zeta[2]*Zeta[3]*Sinf-1/12*Zeta[2]*Log[2]*Sinf^3-1/4*Zeta[2]*Log[2]^2*Sinf^2-1/6*Zeta[2]*Log[2]^3*Sinf+Zeta[2]*PolyLog[4,1/2]+3/2*Zeta[2]^2*Log[2]*Sinf+19/20*Zeta[2]^2*Log[2]^2+7/20*Zeta[2]^2*Sinf^2+29/35*Zeta[2]^3+1/48*Zeta[3]*Sinf^3+5/3*Zeta[3]^2-123/32*Zeta[5]*Sinf-1/24*Log[2]^4*Sinf^2-1/24*Log[2]^5*Sinf-1/90*Log[2]^6+5*Sinf*PolyLog[5,1/2]-Sinf^2*PolyLog[4,1/2]-8*PolyLog[6,1/2]-2*HPLs6;HPLatOne/:HPLatOne[{1,1,1,-1,1,-1}]:=13/6*Zeta[2]*Zeta[3]*Log[2]+9/8*Zeta[2]*Zeta[3]*Sinf+1/12*Zeta[2]*Log[2]*Sinf^3+3/8*Zeta[2]*Log[2]^2*Sinf^2+1/3*Zeta[2]*Log[2]^3*Sinf+1/8*Zeta[2]*Log[2]^4-1/40*Zeta[2]^2*Log[2]*Sinf-21/80*Zeta[2]^2*Log[2]^2+9/80*Zeta[2]^2*Sinf^2-431/560*Zeta[2]^3-Zeta[3]*Log[2]*Sinf^2-Zeta[3]*Log[2]^2*Sinf-7/18*Zeta[3]*Log[2]^3-1/24*Zeta[3]*Sinf^3-173/96*Zeta[3]^2-4*Zeta[5]*Log[2]+23/64*Zeta[5]*Sinf-1/36*Log[2]^3*Sinf^3-1/16*Log[2]^4*Sinf^2-1/40*Log[2]^5*Sinf-1/240*Log[2]^6-3*Sinf*PolyLog[5,1/2]+7*PolyLog[6,1/2]+9/4*HPLs6;HPLatOne/:HPLatOne[{1,1,1,-1,1,1}]:=-1/6*Zeta[2]*Zeta[3]*Log[2]-7/16*Zeta[2]*Zeta[3]*Sinf-1/12*Zeta[2]*Log[2]*Sinf^3-1/12*Zeta[2]*Log[2]^3*Sinf+3/2*Zeta[2]*PolyLog[4,1/2]+1/4*Zeta[2]^2*Log[2]*Sinf+1/18*Zeta[3]*Log[2]^3+7/48*Zeta[3]*Sinf^3+7/24*Zeta[3]^2+1/36*Log[2]^3*Sinf^3+6*Sinf*PolyLog[5,1/2]-3/2*Sinf^2*PolyLog[4,1/2]-10*PolyLog[6,1/2];HPLatOne/:HPLatOne[{1,1,1,-1,1,0}]:=1/6*Zeta[2]*Zeta[3]*Log[2]+9/4*Zeta[2]*Zeta[3]*Sinf+1/12*Zeta[2]*Log[2]*Sinf^3+1/8*Zeta[2]*Log[2]^2*Sinf^2+1/12*Zeta[2]*Log[2]^3*Sinf-1/6*Zeta[2]*Log[2]^4-9/2*Zeta[2]*PolyLog[4,1/2]-47/40*Zeta[2]^2*Log[2]*Sinf+7/80*Zeta[2]^2*Log[2]^2-3/16*Zeta[2]^2*Sinf^2+73/560*Zeta[2]^3-1/6*Zeta[3]*Sinf^3-125/96*Zeta[3]^2+29/64*Zeta[5]*Sinf+1/16*Log[2]^4*Sinf^2+1/20*Log[2]^5*Sinf+1/80*Log[2]^6-6*Sinf*PolyLog[5,1/2]+3/2*Sinf^2*PolyLog[4,1/2]+9*PolyLog[6,1/2]+1/4*HPLs6;HPLatOne/:HPLatOne[{1,1,1,-1,-2}]:=-59/24*Zeta[2]*Zeta[3]*Log[2]-3/4*Zeta[2]*Zeta[3]*Sinf+1/12*Zeta[2]*Log[2]*Sinf^3-3/8*Zeta[2]*Log[2]^2*Sinf^2-1/6*Zeta[2]*Log[2]^3*Sinf-5/48*Zeta[2]*Log[2]^4-2*Zeta[2]*PolyLog[4,1/2]-15/8*Zeta[2]^2*Log[2]*Sinf-7/16*Zeta[2]^2*Log[2]^2-3/4*Zeta[2]^2*Sinf^2-139/560*Zeta[2]^3+21/16*Zeta[3]*Log[2]*Sinf^2+21/16*Zeta[3]*Log[2]^2*Sinf+7/16*Zeta[3]*Log[2]^3-1/24*Zeta[3]*Sinf^3+5/12*Zeta[3]^2+155/32*Zeta[5]*Log[2]+61/8*Zeta[5]*Sinf-Log[2]*Sinf*PolyLog[4,1/2]-Log[2]*PolyLog[5,1/2]-1/2*Log[2]^2*PolyLog[4,1/2]+1/12*Log[2]^4*Sinf^2+1/120*Log[2]^5*Sinf-1/144*Log[2]^6-6*Sinf*PolyLog[5,1/2]+2*Sinf^2*PolyLog[4,1/2]+4*PolyLog[6,1/2]+HPLs6;HPLatOne/:HPLatOne[{1,1,1,-1,2}]:=1/3*Zeta[2]*Zeta[3]*Log[2]+19/16*Zeta[2]*Zeta[3]*Sinf+1/6*Zeta[2]*Log[2]*Sinf^3-1/8*Zeta[2]*Log[2]^2*Sinf^2-1/12*Zeta[2]*Log[2]^3*Sinf-1/8*Zeta[2]*Log[2]^4-5/2*Zeta[2]*PolyLog[4,1/2]-1/40*Zeta[2]^2*Log[2]*Sinf+49/80*Zeta[2]^2*Log[2]^2-29/80*Zeta[2]^2*Sinf^2+47/112*Zeta[2]^3-5/48*Zeta[3]*Sinf^3-23/96*Zeta[3]^2-23/64*Zeta[5]*Sinf+1/16*Log[2]^4*Sinf^2+1/40*Log[2]^5*Sinf+1/240*Log[2]^6-3*Sinf*PolyLog[5,1/2]+3/2*Sinf^2*PolyLog[4,1/2]+3*PolyLog[6,1/2]-9/4*HPLs6;HPLatOne/:HPLatOne[{1,1,1,-1,0,0}]:=-2*Zeta[2]*Zeta[3]*Sinf+1/4*Zeta[2]*Log[2]^2*Sinf^2+1/6*Zeta[2]*Log[2]^3*Sinf+5/24*Zeta[2]*Log[2]^4+4*Zeta[2]*PolyLog[4,1/2]+1/10*Zeta[2]^2*Log[2]*Sinf-19/20*Zeta[2]^2*Log[2]^2+1/10*Zeta[2]^2*Sinf^2-121/140*Zeta[2]^3+1/8*Zeta[3]*Sinf^3+3/4*Zeta[3]^2+15/8*Zeta[5]*Sinf-1/24*Log[2]^4*Sinf^2-1/60*Log[2]^5*Sinf-1/360*Log[2]^6+2*Sinf*PolyLog[5,1/2]-Sinf^2*PolyLog[4,1/2]-2*PolyLog[6,1/2]+2*HPLs6;HPLatOne/:HPLatOne[{1,1,1,1,-1,-1}]:=-7/6*Zeta[2]*Zeta[3]*Log[2]-9/16*Zeta[2]*Zeta[3]*Sinf-1/12*Zeta[2]*Log[2]*Sinf^3-3/8*Zeta[2]*Log[2]^2*Sinf^2-1/3*Zeta[2]*Log[2]^3*Sinf-5/48*Zeta[2]*Log[2]^4+1/5*Zeta[2]^2*Log[2]*Sinf+19/80*Zeta[2]^2*Log[2]^2-1/40*Zeta[2]^2*Sinf^2+9/40*Zeta[2]^3+1/2*Zeta[3]*Log[2]*Sinf^2+2/3*Zeta[3]*Log[2]^2*Sinf+5/18*Zeta[3]*Log[2]^3+1/48*Zeta[3]*Sinf^3+2/3*Zeta[3]^2+Zeta[5]*Log[2]+1/32*Zeta[5]*Sinf+1/48*Log[2]^2*Sinf^4+1/18*Log[2]^3*Sinf^3+1/16*Log[2]^4*Sinf^2+1/40*Log[2]^5*Sinf+1/240*Log[2]^6+Sinf*PolyLog[5,1/2]-2*PolyLog[6,1/2]-1/2*HPLs6;HPLatOne/:HPLatOne[{1,1,1,1,-1,1}]:=1/3*Zeta[2]*Zeta[3]*Log[2]+25/24*Zeta[2]*Zeta[3]*Sinf+1/6*Zeta[2]*Log[2]*Sinf^3+1/8*Zeta[2]*Log[2]^2*Sinf^2+1/6*Zeta[2]*Log[2]^3*Sinf+1/48*Zeta[2]*Sinf^4-3/2*Zeta[2]*PolyLog[4,1/2]-1/2*Zeta[2]^2*Log[2]*Sinf-1/80*Zeta[2]^2*Log[2]^2-1/8*Zeta[2]^2*Sinf^2+1/80*Zeta[2]^3-1/6*Zeta[3]*Log[2]^2*Sinf-1/9*Zeta[3]*Log[2]^3-7/24*Zeta[3]*Sinf^3-7/12*Zeta[3]^2-1/48*Log[2]^2*Sinf^4-1/18*Log[2]^3*Sinf^3-4*Sinf*PolyLog[5,1/2]+3/2*Sinf^2*PolyLog[4,1/2]+5*PolyLog[6,1/2];HPLatOne/:HPLatOne[{1,1,1,1,-1,0}]:=-1/2*Zeta[2]*Zeta[3]*Log[2]-89/48*Zeta[2]*Zeta[3]*Sinf-1/4*Zeta[2]*Log[2]*Sinf^3+5/48*Zeta[2]*Log[2]^4-1/48*Zeta[2]*Sinf^4+5/2*Zeta[2]*PolyLog[4,1/2]+9/10*Zeta[2]^2*Log[2]*Sinf-7/40*Zeta[2]^2*Log[2]^2+2/5*Zeta[2]^2*Sinf^2-23/80*Zeta[2]^3+13/48*Zeta[3]*Sinf^3+19/24*Zeta[3]^2-1/32*Zeta[5]*Sinf-1/16*Log[2]^4*Sinf^2-1/40*Log[2]^5*Sinf-1/240*Log[2]^6+3*Sinf*PolyLog[5,1/2]-3/2*Sinf^2*PolyLog[4,1/2]-3*PolyLog[6,1/2]+1/2*HPLs6;HPLatOne/:HPLatOne[{1,1,1,1,1,-1}]:=-1/3*Zeta[2]*Zeta[3]*Log[2]-29/48*Zeta[2]*Zeta[3]*Sinf-1/6*Zeta[2]*Log[2]*Sinf^3-1/8*Zeta[2]*Log[2]^2*Sinf^2-1/12*Zeta[2]*Log[2]^3*Sinf-1/48*Zeta[2]*Sinf^4+1/2*Zeta[2]*PolyLog[4,1/2]+11/40*Zeta[2]^2*Log[2]*Sinf+1/80*Zeta[2]^2*Log[2]^2+1/8*Zeta[2]^2*Sinf^2-1/80*Zeta[2]^3+1/6*Zeta[3]*Log[2]*Sinf^2+1/6*Zeta[3]*Log[2]^2*Sinf+1/18*Zeta[3]*Log[2]^3+7/48*Zeta[3]*Sinf^3+7/24*Zeta[3]^2+1/5*Zeta[5]*Log[2]+1/120*Log[2]*Sinf^5+1/48*Log[2]^2*Sinf^4+1/36*Log[2]^3*Sinf^3+Sinf*PolyLog[5,1/2]-1/2*Sinf^2*PolyLog[4,1/2]-PolyLog[6,1/2];HPLatOne/:HPLatOne[{1,1,1,1,1,1}]:=-1/6*Zeta[2]*Zeta[3]*Sinf-1/48*Zeta[2]*Sinf^4+1/80*Zeta[2]^2*Sinf^2-1/112*Zeta[2]^3+1/18*Zeta[3]*Sinf^3+1/18*Zeta[3]^2+1/5*Zeta[5]*Sinf+1/720*Sinf^6;HPLatOne/:HPLatOne[{1,1,1,1,1,0}]:=-5/6*Zeta[2]*Zeta[3]*Sinf-1/24*Zeta[2]*Sinf^4+1/20*Zeta[2]^2*Sinf^2-3/56*Zeta[2]^3+1/6*Zeta[3]*Sinf^3+1/3*Zeta[3]^2+Zeta[5]*Sinf;HPLatOne/:HPLatOne[{1,1,1,1,-2}]:=-7/8*Zeta[2]*Zeta[3]*Log[2]+1/24*Zeta[2]*Zeta[3]*Sinf-1/8*Zeta[2]*Log[2]^2*Sinf^2-1/6*Zeta[2]*Log[2]^3*Sinf-5/48*Zeta[2]*Log[2]^4+1/48*Zeta[2]*Sinf^4-Zeta[2]*PolyLog[4,1/2]+1/4*Zeta[2]^2*Log[2]^2-3/16*Zeta[2]^2*Sinf^2+3/40*Zeta[2]^3+7/16*Zeta[3]*Log[2]*Sinf^2+7/16*Zeta[3]*Log[2]^2*Sinf+7/48*Zeta[3]*Log[2]^3-5/48*Zeta[3]*Sinf^3+67/384*Zeta[3]^2-27/32*Zeta[5]*Sinf+Log[2]*Sinf*PolyLog[4,1/2]+Log[2]*PolyLog[5,1/2]+1/2*Log[2]^2*PolyLog[4,1/2]+1/48*Log[2]^4*Sinf^2+1/30*Log[2]^5*Sinf+1/72*Log[2]^6+Sinf*PolyLog[5,1/2]+1/2*Sinf^2*PolyLog[4,1/2]+PolyLog[6,1/2];HPLatOne/:HPLatOne[{1,1,1,1,2}]:=4/3*Zeta[2]*Zeta[3]*Sinf+1/24*Zeta[2]*Sinf^4+7/20*Zeta[2]^2*Sinf^2+159/280*Zeta[2]^3-1/3*Zeta[3]*Sinf^3-2/3*Zeta[3]^2-4*Zeta[5]*Sinf;HPLatOne/:HPLatOne[{1,1,1,1,0,0}]:=-3/2*Zeta[2]*Zeta[3]*Sinf-1/20*Zeta[2]^2*Sinf^2-17/140*Zeta[2]^3+1/6*Zeta[3]*Sinf^3+5/6*Zeta[3]^2+2*Zeta[5]*Sinf;HPLatOne/:HPLatOne[{1,1,1,-2,-1}]:=-7/16*Zeta[2]*Zeta[3]*Log[2]-1/16*Zeta[2]*Zeta[3]*Sinf-1/6*Zeta[2]*Log[2]^3*Sinf-7/48*Zeta[2]*Log[2]^4-1/2*Zeta[2]*PolyLog[4,1/2]+1/8*Zeta[2]^2*Log[2]^2-3/80*Zeta[2]^2*Sinf^2-3/16*Zeta[2]^3+7/16*Zeta[3]*Log[2]^2*Sinf+7/24*Zeta[3]*Log[2]^3+1/48*Zeta[3]*Sinf^3-35/384*Zeta[3]^2-31/32*Zeta[5]*Log[2]-25/32*Zeta[5]*Sinf+Log[2]*Sinf*PolyLog[4,1/2]+2*Log[2]*PolyLog[5,1/2]+Log[2]^2*PolyLog[4,1/2]+1/30*Log[2]^5*Sinf+1/36*Log[2]^6+Sinf*PolyLog[5,1/2]+2*PolyLog[6,1/2]+1/2*HPLs6;HPLatOne/:HPLatOne[{1,1,1,-2,1}]:=3/8*Zeta[2]*Zeta[3]*Log[2]-3/8*Zeta[2]*Zeta[3]*Sinf-1/4*Zeta[2]*Log[2]*Sinf^3+3/8*Zeta[2]*Log[2]^2*Sinf^2+1/12*Zeta[2]*Log[2]^3*Sinf+3/16*Zeta[2]*Log[2]^4+2*Zeta[2]*PolyLog[4,1/2]-13/40*Zeta[2]^2*Log[2]*Sinf-1/2*Zeta[2]^2*Log[2]^2+9/80*Zeta[2]^2*Sinf^2-351/560*Zeta[2]^3-7/16*Zeta[3]*Log[2]^2*Sinf-7/24*Zeta[3]*Log[2]^3+13/48*Zeta[3]*Sinf^3-223/192*Zeta[3]^2+81/64*Zeta[5]*Sinf-1/2*Log[2]^2*PolyLog[4,1/2]-1/16*Log[2]^4*Sinf^2-1/120*Log[2]^5*Sinf-7/360*Log[2]^6+Sinf*PolyLog[5,1/2]-3/2*Sinf^2*PolyLog[4,1/2]+PolyLog[6,1/2]+5/2*HPLs6;HPLatOne/:HPLatOne[{1,1,1,-2,0}]:=-21/16*Zeta[2]*Zeta[3]*Log[2]+15/16*Zeta[2]*Zeta[3]*Sinf-1/16*Zeta[2]*Log[2]^4-3/2*Zeta[2]*PolyLog[4,1/2]+3/8*Zeta[2]^2*Log[2]^2+17/80*Zeta[2]^2*Sinf^2+149/336*Zeta[2]^3-1/4*Zeta[3]*Sinf^3-13/128*Zeta[3]^2-41/32*Zeta[5]*Sinf;HPLatOne/:HPLatOne[{1,1,1,2,-1}]:=9/4*Zeta[2]*Zeta[3]*Log[2]+11/8*Zeta[2]*Zeta[3]*Sinf+1/4*Zeta[2]*Log[2]*Sinf^3-1/8*Zeta[2]*Log[2]^2*Sinf^2+5/12*Zeta[2]*Log[2]^3*Sinf+3/16*Zeta[2]*Log[2]^4+Zeta[2]*PolyLog[4,1/2]+13/40*Zeta[2]^2*Log[2]*Sinf-1/4*Zeta[2]^2*Log[2]^2+1/80*Zeta[2]^2*Sinf^2+281/560*Zeta[2]^3-7/8*Zeta[3]*Log[2]*Sinf^2-7/8*Zeta[3]*Log[2]^2*Sinf-7/24*Zeta[3]*Log[2]^3-1/6*Zeta[3]*Sinf^3-31/192*Zeta[3]^2+81/64*Zeta[5]*Sinf-3*Log[2]*Sinf*PolyLog[4,1/2]-4*Log[2]*PolyLog[5,1/2]-3/2*Log[2]^2*PolyLog[4,1/2]+1/48*Log[2]^4*Sinf^2-11/120*Log[2]^5*Sinf-13/360*Log[2]^6-4*Sinf*PolyLog[5,1/2]+1/2*Sinf^2*PolyLog[4,1/2]-5*PolyLog[6,1/2]-5/2*HPLs6;HPLatOne/:HPLatOne[{1,1,1,2,1}]:=-1/2*Zeta[2]*Zeta[3]*Sinf-3/5*Zeta[2]^2*Sinf^2-59/35*Zeta[2]^3+1/6*Zeta[3]*Sinf^3+1/3*Zeta[3]^2+6*Zeta[5]*Sinf;HPLatOne/:HPLatOne[{1,1,1,2,0}]:=3*Zeta[2]*Zeta[3]*Sinf+7/20*Zeta[2]^2*Sinf^2+149/420*Zeta[2]^3-1/3*Zeta[3]*Sinf^3-5/3*Zeta[3]^2-11/2*Zeta[5]*Sinf;HPLatOne/:HPLatOne[{1,1,1,-3}]:=-7/4*Zeta[2]*Zeta[3]*Log[2]-3/4*Zeta[2]*Zeta[3]*Sinf-1/4*Zeta[2]*Log[2]^2*Sinf^2-1/3*Zeta[2]*Log[2]^3*Sinf-5/24*Zeta[2]*Log[2]^4-2*Zeta[2]*PolyLog[4,1/2]+1/2*Zeta[2]^2*Log[2]^2-11/20*Zeta[2]^2*Sinf^2+37/840*Zeta[2]^3+7/8*Zeta[3]*Log[2]*Sinf^2+7/8*Zeta[3]*Log[2]^2*Sinf+7/24*Zeta[3]*Log[2]^3+1/8*Zeta[3]*Sinf^3+57/64*Zeta[3]^2+31/32*Zeta[5]*Log[2]-15/32*Zeta[5]*Sinf+2*Log[2]*Sinf*PolyLog[4,1/2]+2*Log[2]*PolyLog[5,1/2]+Log[2]^2*PolyLog[4,1/2]+1/24*Log[2]^4*Sinf^2+1/15*Log[2]^5*Sinf+1/36*Log[2]^6+2*Sinf*PolyLog[5,1/2]+Sinf^2*PolyLog[4,1/2]+2*PolyLog[6,1/2]-1/2*HPLs6;HPLatOne/:HPLatOne[{1,1,1,3}]:=1/2*Zeta[2]*Zeta[3]*Sinf-1/4*Zeta[2]^2*Sinf^2+97/420*Zeta[2]^3+1/6*Zeta[3]*Sinf^3-2/3*Zeta[3]^2-1/2*Zeta[5]*Sinf;HPLatOne/:HPLatOne[{1,1,1,0,0,0}]:=-Zeta[2]*Zeta[3]*Sinf-1/5*Zeta[2]^2*Sinf^2-9/70*Zeta[2]^3+Zeta[3]^2+2*Zeta[5]*Sinf;HPLatOne/:HPLatOne[{1,1,-2,-1,-1}]:=7/8*Zeta[2]*Zeta[3]*Log[2]+7/16*Zeta[2]*Zeta[3]*Sinf+1/8*Zeta[2]*Log[2]^2*Sinf^2+1/6*Zeta[2]*Log[2]^3*Sinf+1/24*Zeta[2]*Log[2]^4+Zeta[2]*PolyLog[4,1/2]-1/4*Zeta[2]^2*Log[2]^2+1/5*Zeta[2]^2*Sinf^2-73/280*Zeta[2]^3-7/16*Zeta[3]*Log[2]*Sinf^2-7/16*Zeta[3]*Log[2]^2*Sinf-49/128*Zeta[3]^2+1/8*Zeta[5]*Sinf-Log[2]*Sinf*PolyLog[4,1/2]-1/48*Log[2]^4*Sinf^2-1/30*Log[2]^5*Sinf-Sinf*PolyLog[5,1/2]-1/2*Sinf^2*PolyLog[4,1/2];HPLatOne/:HPLatOne[{1,1,-2,-1,1}]:=1/8*Zeta[2]*Log[2]^2*Sinf^2-1/4*Zeta[2]*Log[2]^3*Sinf+1/16*Zeta[2]*Log[2]^4-1/2*Zeta[2]*PolyLog[4,1/2]-3/20*Zeta[2]^2*Log[2]*Sinf+23/80*Zeta[2]^2*Log[2]^2-9/40*Zeta[2]^2*Sinf^2-9/56*Zeta[2]^3-7/48*Zeta[3]*Log[2]^3+19/128*Zeta[3]^2+29/16*Zeta[5]*Sinf-1/2*Log[2]^2*PolyLog[4,1/2]+1/24*Log[2]^4*Sinf^2+1/40*Log[2]^5*Sinf-13/720*Log[2]^6-3*Sinf*PolyLog[5,1/2]+Sinf^2*PolyLog[4,1/2]+2*PolyLog[6,1/2]-1/4*HPLs6;HPLatOne/:HPLatOne[{1,1,-2,-1,0}]:=-7/16*Zeta[2]*Zeta[3]*Log[2]-1/8*Zeta[2]*Zeta[3]*Sinf-1/48*Zeta[2]*Log[2]^4-1/2*Zeta[2]*PolyLog[4,1/2]+1/8*Zeta[2]^2*Log[2]^2-1/16*Zeta[2]^2*Sinf^2+71/560*Zeta[2]^3+15/128*Zeta[3]^2+5/8*Zeta[5]*Sinf;HPLatOne/:HPLatOne[{1,1,-2,1,-1}]:=-35/16*Zeta[2]*Zeta[3]*Log[2]-21/16*Zeta[2]*Zeta[3]*Sinf-3/4*Zeta[2]*Log[2]^2*Sinf^2+1/6*Zeta[2]*Log[2]^3*Sinf-1/6*Zeta[2]*Log[2]^4-1/2*Zeta[2]*PolyLog[4,1/2]+1/5*Zeta[2]^2*Log[2]*Sinf-1/5*Zeta[2]^2*Log[2]^2-7/40*Zeta[2]^2*Sinf^2+529/560*Zeta[2]^3+21/16*Zeta[3]*Log[2]*Sinf^2+21/16*Zeta[3]*Log[2]^2*Sinf+7/24*Zeta[3]*Log[2]^3+241/128*Zeta[3]^2+279/64*Zeta[5]*Log[2]-101/64*Zeta[5]*Sinf+Log[2]*Sinf*PolyLog[4,1/2]-2*Log[2]*PolyLog[5,1/2]+1/2*Log[2]^2*PolyLog[4,1/2]+1/36*Log[2]^6+5*Sinf*PolyLog[5,1/2]-7*PolyLog[6,1/2]-9/4*HPLs6;HPLatOne/:HPLatOne[{1,1,-2,1,1}]:=-7/16*Zeta[2]*Zeta[3]*Log[2]-1/4*Zeta[2]*Log[2]^3*Sinf-1/12*Zeta[2]*Log[2]^4-3/2*Zeta[2]*PolyLog[4,1/2]+39/40*Zeta[2]^2*Log[2]*Sinf+43/80*Zeta[2]^2*Log[2]^2-11/40*Zeta[2]^2*Sinf^2+25/56*Zeta[2]^3+7/48*Zeta[3]*Log[2]^3+229/128*Zeta[3]^2-23/64*Zeta[5]*Sinf+1/16*Log[2]^4*Sinf^2+1/40*Log[2]^5*Sinf+1/720*Log[2]^6-3*Sinf*PolyLog[5,1/2]+3/2*Sinf^2*PolyLog[4,1/2]+PolyLog[6,1/2]-15/4*HPLs6;HPLatOne/:HPLatOne[{1,1,-2,1,0}]:=7/16*Zeta[2]*Zeta[3]*Log[2]-13/8*Zeta[2]*Zeta[3]*Sinf+1/2*Zeta[2]*Log[2]^2*Sinf^2+5/24*Zeta[2]*Log[2]^4+5*Zeta[2]*PolyLog[4,1/2]-9/8*Zeta[2]^2*Log[2]*Sinf-5/4*Zeta[2]^2*Log[2]^2+13/80*Zeta[2]^2*Sinf^2-711/560*Zeta[2]^3-15/16*Zeta[3]^2+363/64*Zeta[5]*Sinf-1/12*Log[2]^4*Sinf^2-2*Sinf^2*PolyLog[4,1/2]+7/2*HPLs6;HPLatOne/:HPLatOne[{1,1,-2,-2}]:=63/16*Zeta[2]*Zeta[3]*Log[2]+23/16*Zeta[2]*Zeta[3]*Sinf+1/2*Zeta[2]*Log[2]^2*Sinf^2+2/3*Zeta[2]*Log[2]^3*Sinf+7/16*Zeta[2]*Log[2]^4+9/2*Zeta[2]*PolyLog[4,1/2]-9/8*Zeta[2]^2*Log[2]^2+13/16*Zeta[2]^2*Sinf^2-79/140*Zeta[2]^3-7/4*Zeta[3]*Log[2]*Sinf^2-7/4*Zeta[3]*Log[2]^2*Sinf-7/12*Zeta[3]*Log[2]^3-137/128*Zeta[3]^2+31/16*Zeta[5]*Log[2]+33/32*Zeta[5]*Sinf-4*Log[2]*Sinf*PolyLog[4,1/2]-4*Log[2]*PolyLog[5,1/2]-2*Log[2]^2*PolyLog[4,1/2]-1/12*Log[2]^4*Sinf^2-2/15*Log[2]^5*Sinf-1/18*Log[2]^6-4*Sinf*PolyLog[5,1/2]-2*Sinf^2*PolyLog[4,1/2]-4*PolyLog[6,1/2]-HPLs6;HPLatOne/:HPLatOne[{1,1,-2,2}]:=7/8*Zeta[2]*Zeta[3]*Log[2]-5/8*Zeta[2]*Zeta[3]*Sinf+1/24*Zeta[2]*Log[2]^4+Zeta[2]*PolyLog[4,1/2]-1/4*Zeta[2]^2*Log[2]^2+3/80*Zeta[2]^2*Sinf^2-261/560*Zeta[2]^3+45/128*Zeta[3]^2+29/32*Zeta[5]*Sinf;HPLatOne/:HPLatOne[{1,1,-2,0,0}]:=3/2*Zeta[2]*Zeta[3]*Sinf+21/40*Zeta[2]^2*Sinf^2-19/420*Zeta[2]^3-47/64*Zeta[3]^2-67/16*Zeta[5]*Sinf;HPLatOne/:HPLatOne[{1,1,2,-1,-1}]:=7/2*Zeta[2]*Zeta[3]*Log[2]+21/16*Zeta[2]*Zeta[3]*Sinf+5/8*Zeta[2]*Log[2]^2*Sinf^2+5/12*Zeta[2]*Log[2]^3*Sinf+13/24*Zeta[2]*Log[2]^4+5/2*Zeta[2]*PolyLog[4,1/2]-1/20*Zeta[2]^2*Log[2]*Sinf-37/80*Zeta[2]^2*Log[2]^2+7/16*Zeta[2]^2*Sinf^2-41/280*Zeta[2]^3-21/16*Zeta[3]*Log[2]*Sinf^2-35/16*Zeta[3]*Log[2]^2*Sinf-49/48*Zeta[3]*Log[2]^3-209/128*Zeta[3]^2-93/64*Zeta[5]*Log[2]+85/64*Zeta[5]*Sinf-3*Log[2]*Sinf*PolyLog[4,1/2]-4*Log[2]*PolyLog[5,1/2]-3*Log[2]^2*PolyLog[4,1/2]-1/24*Log[2]^4*Sinf^2-11/120*Log[2]^5*Sinf-67/720*Log[2]^6-4*Sinf*PolyLog[5,1/2]-Sinf^2*PolyLog[4,1/2]-PolyLog[6,1/2]+HPLs6;HPLatOne/:HPLatOne[{1,1,2,-1,1}]:=-7/4*Zeta[2]*Zeta[3]*Log[2]-7/8*Zeta[2]*Zeta[3]*Sinf-3/8*Zeta[2]*Log[2]^2*Sinf^2+1/3*Zeta[2]*Log[2]^3*Sinf-13/48*Zeta[2]*Log[2]^4+1/5*Zeta[2]^2*Log[2]*Sinf-13/40*Zeta[2]^2*Log[2]^2+7/16*Zeta[2]^2*Sinf^2+61/80*Zeta[2]^3+7/8*Zeta[3]*Log[2]^2*Sinf+7/12*Zeta[3]*Log[2]^3+49/32*Zeta[3]^2-29/16*Zeta[5]*Sinf+3/2*Log[2]^2*PolyLog[4,1/2]-1/16*Log[2]^4*Sinf^2-1/30*Log[2]^5*Sinf+1/18*Log[2]^6+4*Sinf*PolyLog[5,1/2]-3/2*Sinf^2*PolyLog[4,1/2]-5*PolyLog[6,1/2];HPLatOne/:HPLatOne[{1,1,2,-1,0}]:=21/8*Zeta[2]*Zeta[3]*Log[2]+15/8*Zeta[2]*Zeta[3]*Sinf-1/2*Zeta[2]*Log[2]^2*Sinf^2-1/16*Zeta[2]*Log[2]^4-3/2*Zeta[2]*PolyLog[4,1/2]+9/8*Zeta[2]^2*Log[2]*Sinf+3/8*Zeta[2]^2*Log[2]^2-33/80*Zeta[2]^2*Sinf^2-11/560*Zeta[2]^3-39/64*Zeta[3]^2-257/64*Zeta[5]*Sinf+1/12*Log[2]^4*Sinf^2+2*Sinf^2*PolyLog[4,1/2]-7/2*HPLs6;HPLatOne/:HPLatOne[{1,1,2,1,-1}]:=-7/8*Zeta[2]*Zeta[3]*Log[2]-7/16*Zeta[2]*Zeta[3]*Sinf+1/4*Zeta[2]*Log[2]^2*Sinf^2-7/12*Zeta[2]*Log[2]^3*Sinf-1/6*Zeta[2]*Log[2]^4-2*Zeta[2]*PolyLog[4,1/2]-47/40*Zeta[2]^2*Log[2]*Sinf+53/80*Zeta[2]^2*Log[2]^2-9/40*Zeta[2]^2*Sinf^2-321/280*Zeta[2]^3+7/16*Zeta[3]*Log[2]*Sinf^2+7/16*Zeta[3]*Log[2]^2*Sinf+7/48*Zeta[3]*Log[2]^3-131/128*Zeta[3]^2-23/64*Zeta[5]*Sinf+3*Log[2]*Sinf*PolyLog[4,1/2]+6*Log[2]*PolyLog[5,1/2]+3/2*Log[2]^2*PolyLog[4,1/2]+1/48*Log[2]^4*Sinf^2+13/120*Log[2]^5*Sinf+19/720*Log[2]^6+2*Sinf*PolyLog[5,1/2]+1/2*Sinf^2*PolyLog[4,1/2]+10*PolyLog[6,1/2]+15/4*HPLs6;HPLatOne/:HPLatOne[{1,1,2,1,1}]:=1/5*Zeta[2]^2*Sinf^2+73/35*Zeta[2]^3-4*Zeta[5]*Sinf;HPLatOne/:HPLatOne[{1,1,2,1,0}]:=-Zeta[2]*Zeta[3]*Sinf-1/4*Zeta[2]^2*Sinf^2-117/140*Zeta[2]^3+1/2*Zeta[3]^2+9/2*Zeta[5]*Sinf;HPLatOne/:HPLatOne[{1,1,2,-2}]:=7/2*Zeta[2]*Zeta[3]*Log[2]+3/4*Zeta[2]*Zeta[3]*Sinf+1/2*Zeta[2]*Log[2]^2*Sinf^2+2/3*Zeta[2]*Log[2]^3*Sinf+5/12*Zeta[2]*Log[2]^4+4*Zeta[2]*PolyLog[4,1/2]-Zeta[2]^2*Log[2]^2+71/80*Zeta[2]^2*Sinf^2+25/56*Zeta[2]^3-7/4*Zeta[3]*Log[2]*Sinf^2-7/4*Zeta[3]*Log[2]^2*Sinf-7/12*Zeta[3]*Log[2]^3-7/4*Zeta[3]^2-279/64*Zeta[5]*Log[2]+89/64*Zeta[5]*Sinf-4*Log[2]*Sinf*PolyLog[4,1/2]-4*Log[2]*PolyLog[5,1/2]-2*Log[2]^2*PolyLog[4,1/2]-1/12*Log[2]^4*Sinf^2-2/15*Log[2]^5*Sinf-1/18*Log[2]^6-4*Sinf*PolyLog[5,1/2]-2*Sinf^2*PolyLog[4,1/2]-4*PolyLog[6,1/2]+9/4*HPLs6;HPLatOne/:HPLatOne[{1,1,2,2}]:=-2*Zeta[2]*Zeta[3]*Sinf+3/20*Zeta[2]^2*Sinf^2-13/140*Zeta[2]^3+2*Zeta[3]^2+2*Zeta[5]*Sinf;HPLatOne/:HPLatOne[{1,1,2,0,0}]:=2*Zeta[2]*Zeta[3]*Sinf+3/5*Zeta[2]^2*Sinf^2+11/30*Zeta[2]^3-2*Zeta[3]^2-11/2*Zeta[5]*Sinf;HPLatOne/:HPLatOne[{1,1,-3,-1}]:=-21/8*Zeta[2]*Zeta[3]*Log[2]-7/8*Zeta[2]*Zeta[3]*Sinf-1/4*Zeta[2]*Log[2]^2*Sinf^2-2/3*Zeta[2]*Log[2]^3*Sinf-1/2*Zeta[2]*Log[2]^4-3*Zeta[2]*PolyLog[4,1/2]+3/4*Zeta[2]^2*Log[2]^2-3/8*Zeta[2]^2*Sinf^2-47/280*Zeta[2]^3+7/8*Zeta[3]*Log[2]*Sinf^2+7/4*Zeta[3]*Log[2]^2*Sinf+7/8*Zeta[3]*Log[2]^3+3/8*Zeta[3]^2-93/32*Zeta[5]*Log[2]-39/16*Zeta[5]*Sinf+4*Log[2]*Sinf*PolyLog[4,1/2]+6*Log[2]*PolyLog[5,1/2]+3*Log[2]^2*PolyLog[4,1/2]+1/24*Log[2]^4*Sinf^2+2/15*Log[2]^5*Sinf+1/12*Log[2]^6+4*Sinf*PolyLog[5,1/2]+Sinf^2*PolyLog[4,1/2]+6*PolyLog[6,1/2]+3/2*HPLs6;HPLatOne/:HPLatOne[{1,1,-3,1}]:=1/4*Zeta[2]*Zeta[3]*Log[2]+7/8*Zeta[2]*Zeta[3]*Sinf-1/4*Zeta[2]*Log[2]^2*Sinf^2+1/6*Zeta[2]*Log[2]^3*Sinf+5/24*Zeta[2]*Log[2]^4+8/5*Zeta[2]^2*Log[2]*Sinf-1/10*Zeta[2]^2*Sinf^2-1/280*Zeta[2]^3-7/8*Zeta[3]*Log[2]^2*Sinf-7/12*Zeta[3]*Log[2]^3-29/32*Zeta[3]^2-85/16*Zeta[5]*Sinf-Log[2]^2*PolyLog[4,1/2]+1/24*Log[2]^4*Sinf^2-1/60*Log[2]^5*Sinf-7/180*Log[2]^6+2*Sinf*PolyLog[5,1/2]+Sinf^2*PolyLog[4,1/2]+2*PolyLog[6,1/2]+1/2*HPLs6;HPLatOne/:HPLatOne[{1,1,-3,0}]:=-21/8*Zeta[2]*Zeta[3]*Log[2]-13/8*Zeta[2]*Zeta[3]*Sinf-1/8*Zeta[2]*Log[2]^4-3*Zeta[2]*PolyLog[4,1/2]+3/4*Zeta[2]^2*Log[2]^2-21/40*Zeta[2]^2*Sinf^2+193/210*Zeta[2]^3+67/64*Zeta[3]^2+83/16*Zeta[5]*Sinf;HPLatOne/:HPLatOne[{1,1,3,-1}]:=-1/4*Zeta[2]*Zeta[3]*Log[2]-7/8*Zeta[2]*Zeta[3]*Sinf-1/6*Zeta[2]*Log[2]^3*Sinf-1/12*Zeta[2]*Log[2]^4-8/5*Zeta[2]^2*Log[2]*Sinf-19/80*Zeta[2]^2*Sinf^2+21/40*Zeta[2]^3+7/8*Zeta[3]*Log[2]*Sinf^2+7/8*Zeta[3]*Log[2]^2*Sinf+7/24*Zeta[3]*Log[2]^3+47/64*Zeta[3]^2+93/64*Zeta[5]*Log[2]+311/64*Zeta[5]*Sinf-2*Log[2]*PolyLog[5,1/2]+1/60*Log[2]^5*Sinf+1/90*Log[2]^6-2*Sinf*PolyLog[5,1/2]-4*PolyLog[6,1/2]-5/4*HPLs6;HPLatOne/:HPLatOne[{1,1,3,1}]:=1/20*Zeta[2]^2*Sinf^2-1/20*Zeta[2]^3+1/2*Zeta[3]^2-1/2*Zeta[5]*Sinf;HPLatOne/:HPLatOne[{1,1,3,0}]:=-Zeta[2]*Zeta[3]*Sinf-3/5*Zeta[2]^2*Sinf^2+41/210*Zeta[2]^3-1/2*Zeta[3]^2+9/2*Zeta[5]*Sinf;HPLatOne/:HPLatOne[{1,1,-4}]:=1/2*Zeta[2]*Zeta[3]*Sinf+7/40*Zeta[2]^2*Sinf^2-13/42*Zeta[2]^3+5/8*Zeta[3]^2+93/32*Zeta[5]*Log[2]-59/32*Zeta[5]*Sinf-3/2*HPLs6;HPLatOne/:HPLatOne[{1,1,4}]:=Zeta[2]*Zeta[3]*Sinf+1/5*Zeta[2]^2*Sinf^2+47/210*Zeta[2]^3-1/2*Zeta[3]^2-3*Zeta[5]*Sinf;HPLatOne/:HPLatOne[{1,1,0,0,0,0}]:=-6/35*Zeta[2]^3+1/2*Zeta[3]^2+Zeta[5]*Sinf;HPLatOne/:HPLatOne[{1,-2,-1,-1,-1}]:=7/16*Zeta[2]*Zeta[3]*Log[2]+1/6*Zeta[2]*Log[2]^3*Sinf+7/48*Zeta[2]*Log[2]^4+1/2*Zeta[2]*PolyLog[4,1/2]-1/8*Zeta[2]^2*Log[2]^2+6/35*Zeta[2]^3-7/16*Zeta[3]*Log[2]^2*Sinf-7/24*Zeta[3]*Log[2]^3+17/128*Zeta[3]^2+31/32*Zeta[5]*Log[2]+Zeta[5]*Sinf-Log[2]*Sinf*PolyLog[4,1/2]-2*Log[2]*PolyLog[5,1/2]-Log[2]^2*PolyLog[4,1/2]-1/30*Log[2]^5*Sinf-1/36*Log[2]^6-Sinf*PolyLog[5,1/2]-2*PolyLog[6,1/2]-1/2*HPLs6;HPLatOne/:HPLatOne[{1,-2,-1,-1,1}]:=-7/8*Zeta[2]*Zeta[3]*Log[2]-7/8*Zeta[2]*Zeta[3]*Sinf-1/6*Zeta[2]*Log[2]^3*Sinf-1/16*Zeta[2]*Log[2]^4-1/2*Zeta[2]*PolyLog[4,1/2]+1/20*Zeta[2]^2*Log[2]*Sinf+1/5*Zeta[2]^2*Log[2]^2+33/70*Zeta[2]^3+7/16*Zeta[3]*Log[2]^2*Sinf+7/24*Zeta[3]*Log[2]^3+181/128*Zeta[3]^2+15/16*Zeta[5]*Sinf+1/2*Log[2]^2*PolyLog[4,1/2]-1/120*Log[2]^5*Sinf+11/720*Log[2]^6+Sinf*PolyLog[5,1/2]-4*PolyLog[6,1/2]-HPLs6;HPLatOne/:HPLatOne[{1,-2,-1,-1,0}]:=21/16*Zeta[2]*Zeta[3]*Log[2]+15/16*Zeta[2]*Zeta[3]*Sinf+1/16*Zeta[2]*Log[2]^4+3/2*Zeta[2]*PolyLog[4,1/2]-3/8*Zeta[2]^2*Log[2]^2-197/840*Zeta[2]^3-131/128*Zeta[3]^2-59/32*Zeta[5]*Sinf;HPLatOne/:HPLatOne[{1,-2,-1,1,-1}]:=21/16*Zeta[2]*Zeta[3]*Sinf+1/12*Zeta[2]*Log[2]^3*Sinf-17/48*Zeta[2]*Log[2]^4-3/2*Zeta[2]*PolyLog[4,1/2]-1/10*Zeta[2]^2*Log[2]*Sinf+1/5*Zeta[2]^2*Log[2]^2-29/35*Zeta[2]^3-321/128*Zeta[3]^2-341/64*Zeta[5]*Log[2]-125/32*Zeta[5]*Sinf+3*Log[2]*Sinf*PolyLog[4,1/2]+4*Log[2]*PolyLog[5,1/2]+3/2*Log[2]^2*PolyLog[4,1/2]+7/60*Log[2]^5*Sinf+11/240*Log[2]^6+Sinf*PolyLog[5,1/2]+12*PolyLog[6,1/2]+9/2*HPLs6;HPLatOne/:HPLatOne[{1,-2,-1,1,1}]:=-3/16*Zeta[2]*Zeta[3]*Sinf-1/12*Zeta[2]*Log[2]^3*Sinf+1/8*Zeta[2]*Log[2]^4+Zeta[2]^2*Log[2]*Sinf-33/80*Zeta[2]^2*Log[2]^2+113/140*Zeta[2]^3+57/128*Zeta[3]^2-123/32*Zeta[5]*Sinf-1/24*Log[2]^5*Sinf-1/120*Log[2]^6+5*Sinf*PolyLog[5,1/2]-6*PolyLog[6,1/2]-3/4*HPLs6;HPLatOne/:HPLatOne[{1,-2,-1,1,0}]:=13/16*Zeta[2]*Zeta[3]*Sinf-1/3*Zeta[2]*Log[2]^3*Sinf-1/12*Zeta[2]*Log[2]^4-2*Zeta[2]*PolyLog[4,1/2]-1/5*Zeta[2]^2*Log[2]*Sinf+17/16*Zeta[2]^2*Log[2]^2+25/42*Zeta[2]^3+91/128*Zeta[3]^2+7/8*Zeta[5]*Sinf+1/30*Log[2]^5*Sinf-4*Sinf*PolyLog[5,1/2]-13/4*HPLs6;HPLatOne/:HPLatOne[{1,-2,-1,-2}]:=-23/16*Zeta[2]*Zeta[3]*Sinf-129/280*Zeta[2]^3+151/128*Zeta[3]^2+93/64*Zeta[5]*Log[2]+177/64*Zeta[5]*Sinf-3/4*HPLs6;HPLatOne/:HPLatOne[{1,-2,-1,2}]:=-5/16*Zeta[2]*Zeta[3]*Sinf-3/40*Zeta[2]^3+25/128*Zeta[3]^2+5/8*Zeta[5]*Sinf;HPLatOne/:HPLatOne[{1,-2,-1,0,0}]:=-1/2*Zeta[2]*Zeta[3]*Sinf-41/168*Zeta[2]^3+3/8*Zeta[3]^2+23/16*Zeta[5]*Sinf;HPLatOne/:HPLatOne[{1,-2,1,-1,-1}]:=-21/16*Zeta[2]*Zeta[3]*Log[2]-21/16*Zeta[2]*Zeta[3]*Sinf-5/12*Zeta[2]*Log[2]^3*Sinf+1/8*Zeta[2]*Log[2]^4+3/2*Zeta[2]*PolyLog[4,1/2]-49/40*Zeta[2]^2*Log[2]*Sinf-1/4*Zeta[2]^2*Log[2]^2+493/560*Zeta[2]^3+21/16*Zeta[3]*Log[2]^2*Sinf+7/8*Zeta[3]*Log[2]^3+243/64*Zeta[3]^2+93/8*Zeta[5]*Log[2]+247/32*Zeta[5]*Sinf-3*Log[2]*Sinf*PolyLog[4,1/2]-6*Log[2]*PolyLog[5,1/2]-Log[2]^2*PolyLog[4,1/2]-1/12*Log[2]^5*Sinf-1/80*Log[2]^6-5*Sinf*PolyLog[5,1/2]-15*PolyLog[6,1/2]-15/2*HPLs6;HPLatOne/:HPLatOne[{1,-2,1,-1,1}]:=21/8*Zeta[2]*Zeta[3]*Log[2]+27/16*Zeta[2]*Zeta[3]*Sinf+3/4*Zeta[2]*Log[2]^3*Sinf-1/24*Zeta[2]*Log[2]^4+1/2*Zeta[2]*PolyLog[4,1/2]-21/40*Zeta[2]^2*Log[2]*Sinf-13/40*Zeta[2]^2*Log[2]^2-587/560*Zeta[2]^3-21/16*Zeta[3]*Log[2]^2*Sinf-7/8*Zeta[3]*Log[2]^3-105/32*Zeta[3]^2-29/64*Zeta[5]*Sinf-1/2*Log[2]^2*PolyLog[4,1/2]+1/40*Log[2]^5*Sinf-1/120*Log[2]^6-3*Sinf*PolyLog[5,1/2]+9*PolyLog[6,1/2]+7/4*HPLs6;HPLatOne/:HPLatOne[{1,-2,1,-1,0}]:=-63/16*Zeta[2]*Zeta[3]*Log[2]-29/16*Zeta[2]*Zeta[3]*Sinf+2/3*Zeta[2]*Log[2]^3*Sinf-1/48*Zeta[2]*Log[2]^4-1/2*Zeta[2]*PolyLog[4,1/2]+23/20*Zeta[2]^2*Log[2]*Sinf-Zeta[2]^2*Log[2]^2+17/48*Zeta[2]^3+73/128*Zeta[3]^2-3*Zeta[5]*Sinf-1/15*Log[2]^5*Sinf+8*Sinf*PolyLog[5,1/2]+5*HPLs6;HPLatOne/:HPLatOne[{1,-2,1,1,-1}]:=-1/3*Zeta[2]*Log[2]^3*Sinf-1/2*Zeta[2]*PolyLog[4,1/2]-1/10*Zeta[2]^2*Log[2]*Sinf+6/5*Zeta[2]^2*Log[2]^2-467/560*Zeta[2]^3-45/32*Zeta[3]^2-465/64*Zeta[5]*Log[2]+33/64*Zeta[5]*Sinf+Log[2]*Sinf*PolyLog[4,1/2]+4*Log[2]*PolyLog[5,1/2]+1/2*Log[2]^2*PolyLog[4,1/2]+1/20*Log[2]^5*Sinf-Sinf*PolyLog[5,1/2]+9*PolyLog[6,1/2]+15/4*HPLs6;HPLatOne/:HPLatOne[{1,-2,1,1,1}]:=-7/8*Zeta[2]*Zeta[3]*Sinf+1/16*Zeta[2]*Log[2]^4+3/20*Zeta[2]^2*Log[2]*Sinf-39/80*Zeta[2]^2*Log[2]^2-2/35*Zeta[2]^3+1/32*Zeta[3]^2-1/32*Zeta[5]*Sinf-1/40*Log[2]^5*Sinf-1/240*Log[2]^6+3*Sinf*PolyLog[5,1/2]-3*PolyLog[6,1/2]+9/4*HPLs6;HPLatOne/:HPLatOne[{1,-2,1,1,0}]:=1/16*Zeta[2]*Zeta[3]*Sinf-1/3*Zeta[2]*Log[2]^3*Sinf-1/8*Zeta[2]*Log[2]^4-3*Zeta[2]*PolyLog[4,1/2]+7/40*Zeta[2]^2*Log[2]*Sinf+21/16*Zeta[2]^2*Log[2]^2+169/210*Zeta[2]^3+247/128*Zeta[3]^2+99/64*Zeta[5]*Sinf+1/30*Log[2]^5*Sinf-4*Sinf*PolyLog[5,1/2]-21/4*HPLs6;HPLatOne/:HPLatOne[{1,-2,1,-2}]:=-5/16*Zeta[2]*Zeta[3]*Sinf+2/3*Zeta[2]*Log[2]^3*Sinf+13/48*Zeta[2]*Log[2]^4+5/2*Zeta[2]*PolyLog[4,1/2]-17/5*Zeta[2]^2*Log[2]*Sinf-5/8*Zeta[2]^2*Log[2]^2+799/560*Zeta[2]^3+649/128*Zeta[3]^2+1457/64*Zeta[5]*Log[2]+547/32*Zeta[5]*Sinf-8*Log[2]*Sinf*PolyLog[4,1/2]-16*Log[2]*PolyLog[5,1/2]-4*Log[2]^2*PolyLog[4,1/2]-1/5*Log[2]^5*Sinf-1/15*Log[2]^6-16*Sinf*PolyLog[5,1/2]-24*PolyLog[6,1/2]-13*HPLs6;HPLatOne/:HPLatOne[{1,-2,1,2}]:=5/2*Zeta[2]*Zeta[3]*Sinf-1/8*Zeta[2]*Log[2]^4-3*Zeta[2]*PolyLog[4,1/2]-3/8*Zeta[2]^2*Log[2]*Sinf+3/4*Zeta[2]^2*Log[2]^2+183/140*Zeta[2]^3-127/64*Zeta[3]^2-257/64*Zeta[5]*Sinf-3/2*HPLs6;HPLatOne/:HPLatOne[{1,-2,1,0,0}]:=-3/8*Zeta[2]*Zeta[3]*Sinf+1/6*Zeta[2]*Log[2]^4+4*Zeta[2]*PolyLog[4,1/2]-9/4*Zeta[2]^2*Log[2]*Sinf-Zeta[2]^2*Log[2]^2-619/420*Zeta[2]^3-53/64*Zeta[3]^2+171/32*Zeta[5]*Sinf+5*HPLs6;HPLatOne/:HPLatOne[{1,-2,-2,-1}]:=7/4*Zeta[2]*Zeta[3]*Log[2]+3/2*Zeta[2]*Zeta[3]*Sinf+2/3*Zeta[2]*Log[2]^3*Sinf+7/12*Zeta[2]*Log[2]^4+2*Zeta[2]*PolyLog[4,1/2]-1/2*Zeta[2]^2*Log[2]^2+93/80*Zeta[2]^3-7/4*Zeta[3]*Log[2]^2*Sinf-7/6*Zeta[3]*Log[2]^3-93/128*Zeta[3]^2+155/64*Zeta[5]*Log[2]+73/64*Zeta[5]*Sinf-4*Log[2]*Sinf*PolyLog[4,1/2]-8*Log[2]*PolyLog[5,1/2]-4*Log[2]^2*PolyLog[4,1/2]-2/15*Log[2]^5*Sinf-1/9*Log[2]^6-4*Sinf*PolyLog[5,1/2]-8*PolyLog[6,1/2]-5/4*HPLs6;HPLatOne/:HPLatOne[{1,-2,-2,1}]:=-41/16*Zeta[2]*Zeta[3]*Log[2]-2*Zeta[2]*Zeta[3]*Sinf-1/3*Zeta[2]*Log[2]^3*Sinf-1/2*Zeta[2]*Log[2]^4-2*Zeta[2]*PolyLog[4,1/2]-17/10*Zeta[2]^2*Log[2]*Sinf+1/2*Zeta[2]^2*Log[2]^2+153/280*Zeta[2]^3+7/4*Zeta[3]*Log[2]^2*Sinf+7/6*Zeta[3]*Log[2]^3+383/128*Zeta[3]^2+129/16*Zeta[5]*Sinf+2*Log[2]^2*PolyLog[4,1/2]+1/30*Log[2]^5*Sinf+7/90*Log[2]^6-4*Sinf*PolyLog[5,1/2]-4*PolyLog[6,1/2]-HPLs6;HPLatOne/:HPLatOne[{1,-2,-2,0}]:=21/4*Zeta[2]*Zeta[3]*Log[2]+11/4*Zeta[2]*Zeta[3]*Sinf+1/4*Zeta[2]*Log[2]^4+6*Zeta[2]*PolyLog[4,1/2]-3/2*Zeta[2]^2*Log[2]^2-49/40*Zeta[2]^3-3*Zeta[3]^2-23/4*Zeta[5]*Sinf;HPLatOne/:HPLatOne[{1,-2,2,-1}]:=-15/16*Zeta[2]*Zeta[3]*Log[2]+9/8*Zeta[2]*Zeta[3]*Sinf-1/3*Zeta[2]*Log[2]^3*Sinf-1/6*Zeta[2]*Log[2]^4-2*Zeta[2]*PolyLog[4,1/2]+17/10*Zeta[2]^2*Log[2]*Sinf+1/2*Zeta[2]^2*Log[2]^2-45/56*Zeta[2]^3-133/64*Zeta[3]^2-217/32*Zeta[5]*Log[2]-331/32*Zeta[5]*Sinf+4*Log[2]*Sinf*PolyLog[4,1/2]+8*Log[2]*PolyLog[5,1/2]+2*Log[2]^2*PolyLog[4,1/2]+1/10*Log[2]^5*Sinf+1/30*Log[2]^6+8*Sinf*PolyLog[5,1/2]+12*PolyLog[6,1/2]+9/2*HPLs6;HPLatOne/:HPLatOne[{1,-2,2,1}]:=11/16*Zeta[2]*Zeta[3]*Sinf+17/56*Zeta[2]^3-125/128*Zeta[3]^2-41/32*Zeta[5]*Sinf;HPLatOne/:HPLatOne[{1,-2,2,0}]:=3/4*Zeta[2]*Zeta[3]*Sinf+17/140*Zeta[2]^3+5/32*Zeta[3]^2-2*Zeta[5]*Sinf;HPLatOne/:HPLatOne[{1,-2,-3}]:=-3/4*Zeta[2]*Zeta[3]*Sinf+677/1680*Zeta[2]^3-45/64*Zeta[3]^2-155/32*Zeta[5]*Log[2]+51/32*Zeta[5]*Sinf+5/2*HPLs6;HPLatOne/:HPLatOne[{1,-2,3}]:=-21/8*Zeta[2]*Zeta[3]*Sinf-643/840*Zeta[2]^3+139/64*Zeta[3]^2+83/16*Zeta[5]*Sinf;HPLatOne/:HPLatOne[{1,-2,0,0,0}]:=61/105*Zeta[2]^3-3/4*Zeta[3]^2-15/4*Zeta[5]*Sinf;HPLatOne/:HPLatOne[{1,2,-1,-1,-1}]:=21/16*Zeta[2]*Zeta[3]*Log[2]+7/16*Zeta[2]*Zeta[3]*Sinf+1/3*Zeta[2]*Log[2]^3*Sinf+1/4*Zeta[2]*Log[2]^4-1/2*Zeta[2]*PolyLog[4,1/2]+51/40*Zeta[2]^2*Log[2]*Sinf+1/10*Zeta[2]^2*Log[2]^2-45/112*Zeta[2]^3-21/16*Zeta[3]*Log[2]^2*Sinf-7/6*Zeta[3]*Log[2]^3-31/16*Zeta[3]^2-403/64*Zeta[5]*Log[2]-39/8*Zeta[5]*Sinf+Log[2]*Sinf*PolyLog[4,1/2]+2*Log[2]*PolyLog[5,1/2]-Log[2]^2*PolyLog[4,1/2]+1/120*Log[2]^5*Sinf-7/144*Log[2]^6+4*Sinf*PolyLog[5,1/2]+7*PolyLog[6,1/2]+4*HPLs6;HPLatOne/:HPLatOne[{1,2,-1,-1,1}]:=-21/8*Zeta[2]*Zeta[3]*Log[2]-21/16*Zeta[2]*Zeta[3]*Sinf-1/3*Zeta[2]*Log[2]^3*Sinf-5/12*Zeta[2]*Log[2]^4-3/2*Zeta[2]*PolyLog[4,1/2]-53/40*Zeta[2]^2*Log[2]*Sinf+13/40*Zeta[2]^2*Log[2]^2+23/112*Zeta[2]^3+21/16*Zeta[3]*Log[2]^2*Sinf+7/6*Zeta[3]*Log[2]^3+67/32*Zeta[3]^2+405/64*Zeta[5]*Sinf+3/2*Log[2]^2*PolyLog[4,1/2]+1/30*Log[2]^5*Sinf+11/180*Log[2]^6-4*Sinf*PolyLog[5,1/2]-PolyLog[6,1/2]+1/4*HPLs6;HPLatOne/:HPLatOne[{1,2,-1,-1,0}]:=77/16*Zeta[2]*Zeta[3]*Log[2]+23/16*Zeta[2]*Zeta[3]*Sinf-1/3*Zeta[2]*Log[2]^3*Sinf+7/48*Zeta[2]*Log[2]^4+7/2*Zeta[2]*PolyLog[4,1/2]-19/20*Zeta[2]^2*Log[2]*Sinf-5/16*Zeta[2]^2*Log[2]^2-337/336*Zeta[2]^3-219/128*Zeta[3]^2+7/8*Zeta[5]*Sinf+1/30*Log[2]^5*Sinf-4*Sinf*PolyLog[5,1/2]-7/4*HPLs6;HPLatOne/:HPLatOne[{1,2,-1,1,-1}]:=-7/8*Zeta[2]*Zeta[3]*Log[2]-3/8*Zeta[2]*Zeta[3]*Sinf-1/4*Zeta[2]*Log[2]^3*Sinf+3/8*Zeta[2]*Log[2]^4+3/2*Zeta[2]*PolyLog[4,1/2]+21/40*Zeta[2]^2*Log[2]*Sinf-7/40*Zeta[2]^2*Log[2]^2+659/560*Zeta[2]^3+7/24*Zeta[3]*Log[2]^3+149/64*Zeta[3]^2+93/16*Zeta[5]*Log[2]+Zeta[5]*Sinf-3*Log[2]*Sinf*PolyLog[4,1/2]-4*Log[2]*PolyLog[5,1/2]-3/2*Log[2]^2*PolyLog[4,1/2]-1/8*Log[2]^5*Sinf-17/360*Log[2]^6-13*PolyLog[6,1/2]-19/4*HPLs6;HPLatOne/:HPLatOne[{1,2,-1,1,1}]:=7/8*Zeta[2]*Zeta[3]*Log[2]+21/8*Zeta[2]*Zeta[3]*Sinf+1/4*Zeta[2]*Log[2]^3*Sinf-7/48*Zeta[2]*Log[2]^4-57/40*Zeta[2]^2*Log[2]*Sinf+31/80*Zeta[2]^2*Log[2]^2-6/35*Zeta[2]^3-7/24*Zeta[3]*Log[2]^3-235/64*Zeta[3]^2+29/64*Zeta[5]*Sinf+1/20*Log[2]^5*Sinf+7/720*Log[2]^6-6*Sinf*PolyLog[5,1/2]+7*PolyLog[6,1/2]+3/4*HPLs6;HPLatOne/:HPLatOne[{1,2,-1,1,0}]:=-7/8*Zeta[2]*Zeta[3]*Log[2]-Zeta[2]*Zeta[3]*Sinf+2/3*Zeta[2]*Log[2]^3*Sinf+1/8*Zeta[2]*Log[2]^4+3*Zeta[2]*PolyLog[4,1/2]+23/20*Zeta[2]^2*Log[2]*Sinf-15/8*Zeta[2]^2*Log[2]^2-59/84*Zeta[2]^3-19/4*Zeta[5]*Sinf-1/15*Log[2]^5*Sinf+8*Sinf*PolyLog[5,1/2]+5*HPLs6;HPLatOne/:HPLatOne[{1,2,-1,-2}]:=-7/8*Zeta[2]*Zeta[3]*Log[2]-1/4*Zeta[2]*Zeta[3]*Sinf-2/3*Zeta[2]*Log[2]^3*Sinf-5/16*Zeta[2]*Log[2]^4-7/2*Zeta[2]*PolyLog[4,1/2]+17/5*Zeta[2]^2*Log[2]*Sinf+7/8*Zeta[2]^2*Log[2]^2-933/560*Zeta[2]^3-123/32*Zeta[3]^2-1271/64*Zeta[5]*Log[2]-507/32*Zeta[5]*Sinf+8*Log[2]*Sinf*PolyLog[4,1/2]+16*Log[2]*PolyLog[5,1/2]+4*Log[2]^2*PolyLog[4,1/2]+1/5*Log[2]^5*Sinf+1/15*Log[2]^6+16*Sinf*PolyLog[5,1/2]+24*PolyLog[6,1/2]+23/2*HPLs6;HPLatOne/:HPLatOne[{1,2,-1,2}]:=-7/4*Zeta[2]*Zeta[3]*Log[2]-13/4*Zeta[2]*Zeta[3]*Sinf+1/24*Zeta[2]*Log[2]^4+Zeta[2]*PolyLog[4,1/2]+3/8*Zeta[2]^2*Log[2]*Sinf-1/4*Zeta[2]^2*Log[2]^2-37/35*Zeta[2]^3+207/64*Zeta[3]^2+363/64*Zeta[5]*Sinf+3/2*HPLs6;HPLatOne/:HPLatOne[{1,2,-1,0,0}]:=3/4*Zeta[2]*Zeta[3]*Sinf-1/6*Zeta[2]*Log[2]^4-4*Zeta[2]*PolyLog[4,1/2]+9/4*Zeta[2]^2*Log[2]*Sinf+Zeta[2]^2*Log[2]^2+139/120*Zeta[2]^3-1/32*Zeta[3]^2-139/32*Zeta[5]*Sinf-5*HPLs6;HPLatOne/:HPLatOne[{1,2,1,-1,-1}]:=-7/16*Zeta[2]*Zeta[3]*Log[2]+3/16*Zeta[2]*Zeta[3]*Sinf+1/12*Zeta[2]*Log[2]^3*Sinf-23/48*Zeta[2]*Log[2]^4-3/2*Zeta[2]*PolyLog[4,1/2]+17/40*Zeta[2]^2*Log[2]*Sinf-19/80*Zeta[2]^2*Log[2]^2-55/56*Zeta[2]^3+7/16*Zeta[3]*Log[2]^2*Sinf+7/24*Zeta[3]*Log[2]^3-37/64*Zeta[3]^2-93/64*Zeta[5]*Log[2]-277/64*Zeta[5]*Sinf+3*Log[2]*Sinf*PolyLog[4,1/2]+6*Log[2]*PolyLog[5,1/2]+3*Log[2]^2*PolyLog[4,1/2]+11/120*Log[2]^5*Sinf+31/360*Log[2]^6+4*Sinf*PolyLog[5,1/2]+8*PolyLog[6,1/2]+5/4*HPLs6;HPLatOne/:HPLatOne[{1,2,1,-1,1}]:=7/8*Zeta[2]*Zeta[3]*Log[2]-35/16*Zeta[2]*Zeta[3]*Sinf-5/12*Zeta[2]*Log[2]^3*Sinf+23/48*Zeta[2]*Log[2]^4+3/2*Zeta[2]*PolyLog[4,1/2]+53/40*Zeta[2]^2*Log[2]*Sinf+5/16*Zeta[2]^2*Log[2]^2-36/35*Zeta[2]^3-7/16*Zeta[3]*Log[2]^2*Sinf-7/24*Zeta[3]*Log[2]^3+137/64*Zeta[3]^2+29/64*Zeta[5]*Sinf-3/2*Log[2]^2*PolyLog[4,1/2]-1/30*Log[2]^5*Sinf-47/720*Log[2]^6+4*Sinf*PolyLog[5,1/2]-2*PolyLog[6,1/2]-3/4*HPLs6;HPLatOne/:HPLatOne[{1,2,1,-1,0}]:=-21/16*Zeta[2]*Zeta[3]*Log[2]+19/16*Zeta[2]*Zeta[3]*Sinf-1/3*Zeta[2]*Log[2]^3*Sinf-5/48*Zeta[2]*Log[2]^4-5/2*Zeta[2]*PolyLog[4,1/2]-53/40*Zeta[2]^2*Log[2]*Sinf+19/16*Zeta[2]^2*Log[2]^2+551/420*Zeta[2]^3-129/128*Zeta[3]^2+99/64*Zeta[5]*Sinf+1/30*Log[2]^5*Sinf-4*Sinf*PolyLog[5,1/2]+1/4*HPLs6;HPLatOne/:HPLatOne[{1,2,1,1,-1}]:=7/8*Zeta[2]*Zeta[3]*Sinf+1/3*Zeta[2]*Log[2]^3*Sinf-1/16*Zeta[2]*Log[2]^4+1/2*Zeta[2]*PolyLog[4,1/2]-1/20*Zeta[2]^2*Log[2]*Sinf-57/80*Zeta[2]^2*Log[2]^2+44/35*Zeta[2]^3-1/32*Zeta[3]^2-1/32*Zeta[5]*Sinf-Log[2]*Sinf*PolyLog[4,1/2]-4*Log[2]*PolyLog[5,1/2]-1/2*Log[2]^2*PolyLog[4,1/2]-1/40*Log[2]^5*Sinf+1/240*Log[2]^6-2*Sinf*PolyLog[5,1/2]-6*PolyLog[6,1/2]-9/4*HPLs6;HPLatOne/:HPLatOne[{1,2,1,1,1}]:=-8/7*Zeta[2]^3+Zeta[5]*Sinf;HPLatOne/:HPLatOne[{1,2,1,1,0}]:=Zeta[2]*Zeta[3]*Sinf+118/105*Zeta[2]^3-Zeta[3]^2-3*Zeta[5]*Sinf;HPLatOne/:HPLatOne[{1,2,1,-2}]:=-3/16*Zeta[2]*Zeta[3]*Sinf-711/560*Zeta[2]^3+225/128*Zeta[3]^2+465/64*Zeta[5]*Log[2]+53/64*Zeta[5]*Sinf-15/4*HPLs6;HPLatOne/:HPLatOne[{1,2,1,2}]:=-2*Zeta[2]*Zeta[3]*Sinf-6/5*Zeta[2]^3+2*Zeta[3]^2+9/2*Zeta[5]*Sinf;HPLatOne/:HPLatOne[{1,2,1,0,0}]:=Zeta[2]*Zeta[3]*Sinf-17/42*Zeta[2]^3-1/2*Zeta[3]^2-1/2*Zeta[5]*Sinf;HPLatOne/:HPLatOne[{1,2,-2,-1}]:=7/4*Zeta[2]*Zeta[3]*Log[2]+7/16*Zeta[2]*Zeta[3]*Sinf+2/3*Zeta[2]*Log[2]^3*Sinf+7/12*Zeta[2]*Log[2]^4+2*Zeta[2]*PolyLog[4,1/2]-1/2*Zeta[2]^2*Log[2]^2+67/70*Zeta[2]^3-7/4*Zeta[3]*Log[2]^2*Sinf-7/6*Zeta[3]*Log[2]^3-25/128*Zeta[3]^2+155/64*Zeta[5]*Log[2]+103/32*Zeta[5]*Sinf-4*Log[2]*Sinf*PolyLog[4,1/2]-8*Log[2]*PolyLog[5,1/2]-4*Log[2]^2*PolyLog[4,1/2]-2/15*Log[2]^5*Sinf-1/9*Log[2]^6-4*Sinf*PolyLog[5,1/2]-8*PolyLog[6,1/2]-5/4*HPLs6;HPLatOne/:HPLatOne[{1,2,-2,1}]:=-1/2*Zeta[2]*Zeta[3]*Log[2]+1/2*Zeta[2]*Zeta[3]*Sinf-1/3*Zeta[2]*Log[2]^3*Sinf-1/2*Zeta[2]*Log[2]^4-2*Zeta[2]*PolyLog[4,1/2]-83/40*Zeta[2]^2*Log[2]*Sinf+1/2*Zeta[2]^2*Log[2]^2+589/560*Zeta[2]^3+7/4*Zeta[3]*Log[2]^2*Sinf+7/6*Zeta[3]*Log[2]^3-5/32*Zeta[3]^2+259/64*Zeta[5]*Sinf+2*Log[2]^2*PolyLog[4,1/2]+1/30*Log[2]^5*Sinf+7/90*Log[2]^6-4*Sinf*PolyLog[5,1/2]-4*PolyLog[6,1/2]-7/4*HPLs6;HPLatOne/:HPLatOne[{1,2,-2,0}]:=21/4*Zeta[2]*Zeta[3]*Log[2]+1/4*Zeta[2]*Zeta[3]*Sinf+1/4*Zeta[2]*Log[2]^4+6*Zeta[2]*PolyLog[4,1/2]-3/2*Zeta[2]^2*Log[2]^2-191/112*Zeta[2]^3+5/32*Zeta[3]^2-2*Zeta[5]*Sinf;HPLatOne/:HPLatOne[{1,2,2,-1}]:=-3*Zeta[2]*Zeta[3]*Log[2]-7/8*Zeta[2]*Zeta[3]*Sinf-1/3*Zeta[2]*Log[2]^3*Sinf-1/6*Zeta[2]*Log[2]^4-2*Zeta[2]*PolyLog[4,1/2]+83/40*Zeta[2]^2*Log[2]*Sinf+1/2*Zeta[2]^2*Log[2]^2-661/560*Zeta[2]^3+9/64*Zeta[3]^2-93/16*Zeta[5]*Log[2]-227/32*Zeta[5]*Sinf+4*Log[2]*Sinf*PolyLog[4,1/2]+8*Log[2]*PolyLog[5,1/2]+2*Log[2]^2*PolyLog[4,1/2]+1/10*Log[2]^5*Sinf+1/30*Log[2]^6+8*Sinf*PolyLog[5,1/2]+12*PolyLog[6,1/2]+19/4*HPLs6;HPLatOne/:HPLatOne[{1,2,2,1}]:=3*Zeta[2]*Zeta[3]*Sinf+8/7*Zeta[2]^3-4*Zeta[3]^2-11/2*Zeta[5]*Sinf;HPLatOne/:HPLatOne[{1,2,2,0}]:=-2*Zeta[2]*Zeta[3]*Sinf-31/70*Zeta[2]^3+4*Zeta[3]^2+2*Zeta[5]*Sinf;HPLatOne/:HPLatOne[{1,2,-3}]:=1/8*Zeta[2]*Zeta[3]*Sinf+683/840*Zeta[2]^3-155/64*Zeta[3]^2-217/32*Zeta[5]*Log[2]+11/32*Zeta[5]*Sinf+7/2*HPLs6;HPLatOne/:HPLatOne[{1,2,3}]:=-2*Zeta[2]*Zeta[3]*Sinf-143/210*Zeta[2]^3+Zeta[3]^2+9/2*Zeta[5]*Sinf;HPLatOne/:HPLatOne[{1,2,0,0,0}]:=74/105*Zeta[2]^3-Zeta[3]^2-4*Zeta[5]*Sinf;HPLatOne/:HPLatOne[{1,-3,-1,-1}]:=-7/8*Zeta[2]*Zeta[3]*Log[2]-1/2*Zeta[2]*Zeta[3]*Sinf-1/3*Zeta[2]*Log[2]^3*Sinf-5/12*Zeta[2]*Log[2]^4-Zeta[2]*PolyLog[4,1/2]+1/4*Zeta[2]^2*Log[2]^2-673/840*Zeta[2]^3+7/8*Zeta[3]*Log[2]^2*Sinf+7/8*Zeta[3]*Log[2]^3-9/64*Zeta[3]^2-93/32*Zeta[5]*Log[2]-33/32*Zeta[5]*Sinf+2*Log[2]*Sinf*PolyLog[4,1/2]+6*Log[2]*PolyLog[5,1/2]+3*Log[2]^2*PolyLog[4,1/2]+1/15*Log[2]^5*Sinf+1/12*Log[2]^6+2*Sinf*PolyLog[5,1/2]+6*PolyLog[6,1/2]+3/2*HPLs6;HPLatOne/:HPLatOne[{1,-3,-1,1}]:=7/4*Zeta[2]*Zeta[3]*Log[2]+3/4*Zeta[2]*Zeta[3]*Sinf+1/3*Zeta[2]*Log[2]^3*Sinf+11/24*Zeta[2]*Log[2]^4+2*Zeta[2]*PolyLog[4,1/2]+19/20*Zeta[2]^2*Log[2]*Sinf-13/10*Zeta[2]^2*Log[2]^2-221/210*Zeta[2]^3-7/8*Zeta[3]*Log[2]^2*Sinf-7/8*Zeta[3]*Log[2]^3-179/64*Zeta[3]^2-153/32*Zeta[5]*Sinf-2*Log[2]^2*PolyLog[4,1/2]-1/30*Log[2]^5*Sinf-3/40*Log[2]^6+4*Sinf*PolyLog[5,1/2]+6*PolyLog[6,1/2]+4*HPLs6;HPLatOne/:HPLatOne[{1,-3,-1,0}]:=-7/2*Zeta[2]*Zeta[3]*Log[2]-7/8*Zeta[2]*Zeta[3]*Sinf-1/6*Zeta[2]*Log[2]^4-4*Zeta[2]*PolyLog[4,1/2]+Zeta[2]^2*Log[2]^2+159/140*Zeta[2]^3+49/32*Zeta[3]^2+23/16*Zeta[5]*Sinf;HPLatOne/:HPLatOne[{1,-3,1,-1}]:=7/8*Zeta[2]*Zeta[3]*Log[2]+1/2*Zeta[2]*Zeta[3]*Sinf-1/2*Zeta[2]*Log[2]^3*Sinf-1/12*Zeta[2]*Log[2]^4-Zeta[2]*PolyLog[4,1/2]+11/40*Zeta[2]^2*Log[2]*Sinf+37/20*Zeta[2]^2*Log[2]^2+1091/1680*Zeta[2]^3-7/24*Zeta[3]*Log[2]^3+1/2*Zeta[3]^2-155/32*Zeta[5]*Log[2]-15/8*Zeta[5]*Sinf+2*Log[2]*Sinf*PolyLog[4,1/2]+2*Log[2]*PolyLog[5,1/2]+Log[2]^2*PolyLog[4,1/2]+1/12*Log[2]^5*Sinf+1/45*Log[2]^6-2*PolyLog[6,1/2]-11/4*HPLs6;HPLatOne/:HPLatOne[{1,-3,1,1}]:=-7/8*Zeta[2]*Zeta[3]*Log[2]-13/8*Zeta[2]*Zeta[3]*Sinf+1/6*Zeta[2]*Log[2]^3*Sinf-1/24*Zeta[2]*Log[2]^4+1/10*Zeta[2]^2*Log[2]*Sinf-4/5*Zeta[2]^2*Log[2]^2-5/6*Zeta[2]^3+7/24*Zeta[3]*Log[2]^3+81/64*Zeta[3]^2+15/8*Zeta[5]*Sinf-1/60*Log[2]^5*Sinf+1/360*Log[2]^6+2*Sinf*PolyLog[5,1/2]+2*PolyLog[6,1/2]+3*HPLs6;HPLatOne/:HPLatOne[{1,-3,1,0}]:=7/8*Zeta[2]*Zeta[3]*Log[2]-1/12*Zeta[2]*Log[2]^4-2*Zeta[2]*PolyLog[4,1/2]+9/4*Zeta[2]^2*Log[2]*Sinf+1/2*Zeta[2]^2*Log[2]^2+59/70*Zeta[2]^3+Zeta[3]^2-139/32*Zeta[5]*Sinf-5*HPLs6;HPLatOne/:HPLatOne[{1,-3,-2}]:=7/8*Zeta[2]*Zeta[3]*Log[2]-5/8*Zeta[2]*Zeta[3]*Sinf+1/24*Zeta[2]*Log[2]^4+Zeta[2]*PolyLog[4,1/2]-1/4*Zeta[2]^2*Log[2]^2-121/120*Zeta[2]^3+71/64*Zeta[3]^2+155/32*Zeta[5]*Log[2]+41/32*Zeta[5]*Sinf-5/2*HPLs6;HPLatOne/:HPLatOne[{1,-3,2}]:=7/4*Zeta[2]*Zeta[3]*Log[2]+9/4*Zeta[2]*Zeta[3]*Sinf+1/12*Zeta[2]*Log[2]^4+2*Zeta[2]*PolyLog[4,1/2]-1/2*Zeta[2]^2*Log[2]^2+19/210*Zeta[2]^3-179/64*Zeta[3]^2-67/16*Zeta[5]*Sinf;HPLatOne/:HPLatOne[{1,-3,0,0}]:=-163/140*Zeta[2]^3+33/32*Zeta[3]^2+45/8*Zeta[5]*Sinf;HPLatOne/:HPLatOne[{1,3,-1,-1}]:=-7/8*Zeta[2]*Zeta[3]*Log[2]-13/16*Zeta[2]*Zeta[3]*Sinf+1/6*Zeta[2]*Log[2]^3*Sinf-1/24*Zeta[2]*Log[2]^4+Zeta[2]*PolyLog[4,1/2]-49/40*Zeta[2]^2*Log[2]*Sinf-21/20*Zeta[2]^2*Log[2]^2+893/1680*Zeta[2]^3+7/8*Zeta[3]*Log[2]^2*Sinf+7/12*Zeta[3]*Log[2]^3+223/128*Zeta[3]^2+527/64*Zeta[5]*Log[2]+47/8*Zeta[5]*Sinf-2*Log[2]*Sinf*PolyLog[4,1/2]-6*Log[2]*PolyLog[5,1/2]-Log[2]^2*PolyLog[4,1/2]-1/20*Log[2]^5*Sinf-1/360*Log[2]^6-4*Sinf*PolyLog[5,1/2]-8*PolyLog[6,1/2]-3*HPLs6;HPLatOne/:HPLatOne[{1,3,-1,1}]:=7/4*Zeta[2]*Zeta[3]*Log[2]+15/8*Zeta[2]*Zeta[3]*Sinf-1/6*Zeta[2]*Log[2]^3*Sinf+1/12*Zeta[2]*Log[2]^4+11/40*Zeta[2]^2*Log[2]*Sinf+8/5*Zeta[2]^2*Log[2]^2+1381/1680*Zeta[2]^3-7/8*Zeta[3]*Log[2]^2*Sinf-7/12*Zeta[3]*Log[2]^3-9/16*Zeta[3]^2-159/64*Zeta[5]*Sinf+1/60*Log[2]^5*Sinf-1/180*Log[2]^6-2*Sinf*PolyLog[5,1/2]-4*PolyLog[6,1/2]-21/4*HPLs6;HPLatOne/:HPLatOne[{1,3,-1,0}]:=-21/8*Zeta[2]*Zeta[3]*Log[2]-7/8*Zeta[2]*Zeta[3]*Sinf-9/4*Zeta[2]^2*Log[2]*Sinf-9/560*Zeta[2]^3-29/64*Zeta[3]^2+171/32*Zeta[5]*Sinf+5*HPLs6;HPLatOne/:HPLatOne[{1,3,1,-1}]:=-1/16*Zeta[2]*Zeta[3]*Sinf+1/3*Zeta[2]*Log[2]^3*Sinf+1/8*Zeta[2]*Log[2]^4+Zeta[2]*PolyLog[4,1/2]-3/8*Zeta[2]^2*Log[2]*Sinf-21/20*Zeta[2]^2*Log[2]^2-13/120*Zeta[2]^3-67/128*Zeta[3]^2+93/64*Zeta[5]*Log[2]+151/64*Zeta[5]*Sinf-2*Log[2]*Sinf*PolyLog[4,1/2]-2*Log[2]*PolyLog[5,1/2]-Log[2]^2*PolyLog[4,1/2]-1/15*Log[2]^5*Sinf-1/40*Log[2]^6-2*Sinf*PolyLog[5,1/2]+3/2*HPLs6;HPLatOne/:HPLatOne[{1,3,1,1}]:=-Zeta[2]*Zeta[3]*Sinf-8/21*Zeta[2]^3+Zeta[3]^2+2*Zeta[5]*Sinf;HPLatOne/:HPLatOne[{1,3,1,0}]:=13/70*Zeta[2]^3-1/2*Zeta[5]*Sinf;HPLatOne/:HPLatOne[{1,3,-2}]:=-1/4*Zeta[2]*Zeta[3]*Sinf-53/120*Zeta[2]^3+23/32*Zeta[3]^2+93/32*Zeta[5]*Log[2]+21/32*Zeta[5]*Sinf-3/2*HPLs6;HPLatOne/:HPLatOne[{1,3,2}]:=3*Zeta[2]*Zeta[3]*Sinf+37/42*Zeta[2]^3-3*Zeta[3]^2-11/2*Zeta[5]*Sinf;HPLatOne/:HPLatOne[{1,3,0,0}]:=-38/35*Zeta[2]^3+1/2*Zeta[3]^2+6*Zeta[5]*Sinf;HPLatOne/:HPLatOne[{1,-4,-1}]:=1/2*Zeta[2]*Zeta[3]*Sinf+11/168*Zeta[2]^3-1/4*Zeta[3]^2-29/32*Zeta[5]*Sinf;HPLatOne/:HPLatOne[{1,-4,1}]:=-3/2*Zeta[2]*Zeta[3]*Log[2]-3/4*Zeta[2]*Zeta[3]*Sinf-3/4*Zeta[2]^2*Log[2]*Sinf-53/168*Zeta[2]^3+5/8*Zeta[3]^2+91/32*Zeta[5]*Sinf+5/2*HPLs6;HPLatOne/:HPLatOne[{1,-4,0}]:=811/840*Zeta[2]^3-3/4*Zeta[3]^2-15/4*Zeta[5]*Sinf;HPLatOne/:HPLatOne[{1,4,-1}]:=3/2*Zeta[2]*Zeta[3]*Log[2]+3/8*Zeta[2]*Zeta[3]*Sinf+3/4*Zeta[2]^2*Log[2]*Sinf+179/840*Zeta[2]^3-11/64*Zeta[3]^2-31/16*Zeta[5]*Log[2]-2*Zeta[5]*Sinf-3/2*HPLs6;HPLatOne/:HPLatOne[{1,4,1}]:=-Zeta[2]*Zeta[3]*Sinf-11/21*Zeta[2]^3+3/2*Zeta[3]^2+2*Zeta[5]*Sinf;HPLatOne/:HPLatOne[{1,4,0}]:=118/105*Zeta[2]^3-Zeta[3]^2-4*Zeta[5]*Sinf;HPLatOne/:HPLatOne[{1,-5}]:=-11/20*Zeta[2]^3+3/4*Zeta[3]^2+31/16*Zeta[5]*Log[2]+15/16*Zeta[5]*Sinf-HPLs6;HPLatOne/:HPLatOne[{1,5}]:=-2/5*Zeta[2]^3+1/2*Zeta[3]^2+Zeta[5]*Sinf;HPLatOne/:HPLatOne[{1,0,0,0,0,0}]:=-8/35*Zeta[2]^3;HPLatOne/:HPLatOne[{-2,-1,-1,-1,-1}]:=1/16*Zeta[2]*Log[2]^4+8/35*Zeta[2]^3-7/48*Zeta[3]*Log[2]^3-Log[2]*PolyLog[5,1/2]-1/2*Log[2]^2*PolyLog[4,1/2]-1/72*Log[2]^6-PolyLog[6,1/2];HPLatOne/:HPLatOne[{-2,-1,-1,-1,1}]:=-5/48*Zeta[2]*Log[2]^4-Zeta[2]*PolyLog[4,1/2]+9/40*Zeta[2]^2*Log[2]^2+8/35*Zeta[2]^3+7/48*Zeta[3]*Log[2]^3+17/64*Zeta[3]^2+1/2*Log[2]^2*PolyLog[4,1/2]+1/48*Log[2]^6-HPLs6;HPLatOne/:HPLatOne[{-2,-1,-1,-1,0}]:=7/16*Zeta[2]*Zeta[3]*Log[2]+1/48*Zeta[2]*Log[2]^4+1/2*Zeta[2]*PolyLog[4,1/2]-1/8*Zeta[2]^2*Log[2]^2-1/5*Zeta[2]^3+1/128*Zeta[3]^2;HPLatOne/:HPLatOne[{-2,-1,-1,1,-1}]:=-7/16*Zeta[2]*Zeta[3]*Log[2]+1/48*Zeta[2]*Log[2]^4+2*Zeta[2]*PolyLog[4,1/2]-17/40*Zeta[2]^2*Log[2]^2-8/7*Zeta[2]^3+7/48*Zeta[3]*Log[2]^3-17/32*Zeta[3]^2+31/32*Zeta[5]*Log[2]+3*Log[2]*PolyLog[5,1/2]-1/48*Log[2]^6+3*PolyLog[6,1/2]+2*HPLs6;HPLatOne/:HPLatOne[{-2,-1,-1,1,1}]:=31/16*Zeta[2]*Zeta[3]*Log[2]+5/48*Zeta[2]*Log[2]^4+Zeta[2]*PolyLog[4,1/2]-31/40*Zeta[2]^2*Log[2]^2-279/280*Zeta[2]^3-7/48*Zeta[3]*Log[2]^3-113/64*Zeta[3]^2+1/120*Log[2]^6+6*PolyLog[6,1/2]+3/2*HPLs6;HPLatOne/:HPLatOne[{-2,-1,-1,1,0}]:=-7/16*Zeta[2]*Zeta[3]*Log[2]+7/48*Zeta[2]*Log[2]^4+3/2*Zeta[2]*PolyLog[4,1/2]-11/40*Zeta[2]^2*Log[2]^2-1/14*Zeta[2]^3+129/128*Zeta[3]^2-1/180*Log[2]^6-4*PolyLog[6,1/2]+1/2*HPLs6;HPLatOne/:HPLatOne[{-2,-1,-1,-2}]:=-7/16*Zeta[2]*Zeta[3]*Log[2]-1/48*Zeta[2]*Log[2]^4-1/2*Zeta[2]*PolyLog[4,1/2]+1/8*Zeta[2]^2*Log[2]^2+11/15*Zeta[2]^3-61/64*Zeta[3]^2-155/32*Zeta[5]*Log[2]+5/2*HPLs6;HPLatOne/:HPLatOne[{-2,-1,-1,2}]:=-35/16*Zeta[2]*Zeta[3]*Log[2]-5/48*Zeta[2]*Log[2]^4-5/2*Zeta[2]*PolyLog[4,1/2]+5/8*Zeta[2]^2*Log[2]^2+1129/1680*Zeta[2]^3+121/128*Zeta[3]^2;HPLatOne/:HPLatOne[{-2,-1,-1,0,0}]:=41/105*Zeta[2]^3-73/64*Zeta[3]^2;HPLatOne/:HPLatOne[{-2,-1,1,-1,-1}]:=-3/16*Zeta[2]*Log[2]^4-3*Zeta[2]*PolyLog[4,1/2]+21/16*Zeta[2]^2*Log[2]^2+86/35*Zeta[2]^3+45/32*Zeta[3]^2-279/64*Zeta[5]*Log[2]-3*Log[2]*PolyLog[5,1/2]+3/2*Log[2]^2*PolyLog[4,1/2]+3/40*Log[2]^6-9*PolyLog[6,1/2]-15/4*HPLs6;HPLatOne/:HPLatOne[{-2,-1,1,-1,1}]:=-69/16*Zeta[2]*Zeta[3]*Log[2]-1/12*Zeta[2]*Log[2]^4-3/2*Zeta[2]*PolyLog[4,1/2]+11/16*Zeta[2]^2*Log[2]^2+417/560*Zeta[2]^3+193/128*Zeta[3]^2-3/2*Log[2]^2*PolyLog[4,1/2]-47/720*Log[2]^6-2*PolyLog[6,1/2]+9/4*HPLs6;HPLatOne/:HPLatOne[{-2,-1,1,-1,0}]:=-3/8*Zeta[2]*Log[2]^4-3*Zeta[2]*PolyLog[4,1/2]+3/40*Zeta[2]^2*Log[2]^2-179/560*Zeta[2]^3-89/32*Zeta[3]^2+1/60*Log[2]^6+12*PolyLog[6,1/2]+2*HPLs6;HPLatOne/:HPLatOne[{-2,-1,1,1,-1}]:=-3/16*Zeta[2]*Zeta[3]*Log[2]+1/16*Zeta[2]*Log[2]^4+11/20*Zeta[2]^2*Log[2]^2+299/560*Zeta[2]^3+127/128*Zeta[3]^2+31/64*Zeta[5]*Log[2]+Log[2]*PolyLog[5,1/2]-11/720*Log[2]^6-5*PolyLog[6,1/2]-5/2*HPLs6;HPLatOne/:HPLatOne[{-2,-1,1,1,1}]:=3/2*Zeta[2]*Zeta[3]*Log[2]+1/24*Zeta[2]*Log[2]^4+1/2*Zeta[2]*PolyLog[4,1/2]-7/10*Zeta[2]^2*Log[2]^2-33/28*Zeta[2]^3-13/8*Zeta[3]^2+1/90*Log[2]^6+8*PolyLog[6,1/2]+2*HPLs6;HPLatOne/:HPLatOne[{-2,-1,1,1,0}]:=5/24*Zeta[2]*Log[2]^4+Zeta[2]*PolyLog[4,1/2]-19/80*Zeta[2]^2*Log[2]^2+57/70*Zeta[2]^3+89/128*Zeta[3]^2-1/90*Log[2]^6-8*PolyLog[6,1/2]-5/4*HPLs6;HPLatOne/:HPLatOne[{-2,-1,1,-2}]:=-1/4*Zeta[2]*Log[2]^4-2*Zeta[2]*PolyLog[4,1/2]+11/5*Zeta[2]^2*Log[2]^2+6529/1680*Zeta[2]^3+547/128*Zeta[3]^2+155/64*Zeta[5]*Log[2]-8*Log[2]*PolyLog[5,1/2]+1/30*Log[2]^6-24*PolyLog[6,1/2]-23/2*HPLs6;HPLatOne/:HPLatOne[{-2,-1,1,2}]:=-63/16*Zeta[2]*Zeta[3]*Log[2]-1/12*Zeta[2]*Log[2]^4-2*Zeta[2]*PolyLog[4,1/2]+11/16*Zeta[2]^2*Log[2]^2+227/420*Zeta[2]^3+187/128*Zeta[3]^2+7/4*HPLs6;HPLatOne/:HPLatOne[{-2,-1,1,0,0}]:=-1/24*Zeta[2]*Log[2]^4-Zeta[2]*PolyLog[4,1/2]+11/8*Zeta[2]^2*Log[2]^2+97/168*Zeta[2]^3+3/64*Zeta[3]^2-7/2*HPLs6;HPLatOne/:HPLatOne[{-2,-1,-2,-1}]:=-4/5*Zeta[2]^3+181/128*Zeta[3]^2+465/64*Zeta[5]*Log[2]-15/4*HPLs6;HPLatOne/:HPLatOne[{-2,-1,-2,1}]:=63/16*Zeta[2]*Zeta[3]*Log[2]+5/48*Zeta[2]*Log[2]^4+5/2*Zeta[2]*PolyLog[4,1/2]-5/8*Zeta[2]^2*Log[2]^2-22/35*Zeta[2]^3-197/128*Zeta[3]^2-7/4*HPLs6;HPLatOne/:HPLatOne[{-2,-1,-2,0}]:=-1277/1680*Zeta[2]^3+73/32*Zeta[3]^2;HPLatOne/:HPLatOne[{-2,-1,2,-1}]:=1/12*Zeta[2]*Log[2]^4+2*Zeta[2]*PolyLog[4,1/2]-1/2*Zeta[2]^2*Log[2]^2-171/280*Zeta[2]^3-35/128*Zeta[3]^2+93/64*Zeta[5]*Log[2]+HPLs6;HPLatOne/:HPLatOne[{-2,-1,2,1}]:=-1/560*Zeta[2]^3+1/128*Zeta[3]^2;HPLatOne/:HPLatOne[{-2,-1,2,0}]:=-49/240*Zeta[2]^3+9/16*Zeta[3]^2;HPLatOne/:HPLatOne[{-2,-1,-3}]:=-113/560*Zeta[2]^3+23/64*Zeta[3]^2+31/16*Zeta[5]*Log[2]-HPLs6;HPLatOne/:HPLatOne[{-2,-1,3}]:=21/8*Zeta[2]*Zeta[3]*Log[2]+1/8*Zeta[2]*Log[2]^4+3*Zeta[2]*PolyLog[4,1/2]-3/4*Zeta[2]^2*Log[2]^2-199/280*Zeta[2]^3-45/32*Zeta[3]^2;HPLatOne/:HPLatOne[{-2,-1,0,0,0}]:=-23/60*Zeta[2]^3+3/4*Zeta[3]^2;HPLatOne/:HPLatOne[{-2,1,-1,-1,-1}]:=1/12*Zeta[2]*Log[2]^4+2*Zeta[2]*PolyLog[4,1/2]-7/4*Zeta[2]^2*Log[2]^2-86/35*Zeta[2]^3+7/16*Zeta[3]*Log[2]^3-73/64*Zeta[3]^2+465/64*Zeta[5]*Log[2]+Log[2]*PolyLog[5,1/2]-3/2*Log[2]^2*PolyLog[4,1/2]-41/720*Log[2]^6+10*PolyLog[6,1/2]+11/4*HPLs6;HPLatOne/:HPLatOne[{-2,1,-1,-1,1}]:=63/16*Zeta[2]*Zeta[3]*Log[2]+1/16*Zeta[2]*Log[2]^4+3/2*Zeta[2]*PolyLog[4,1/2]+9/10*Zeta[2]^2*Log[2]^2+4/7*Zeta[2]^3-7/16*Zeta[3]*Log[2]^3+3/4*Zeta[3]^2+3/2*Log[2]^2*PolyLog[4,1/2]+1/20*Log[2]^6-9*PolyLog[6,1/2]-29/4*HPLs6;HPLatOne/:HPLatOne[{-2,1,-1,-1,0}]:=-3/2*Zeta[2]*Zeta[3]*Log[2]+1/3*Zeta[2]*Log[2]^4+2*Zeta[2]*PolyLog[4,1/2]+11/20*Zeta[2]^2*Log[2]^2+403/560*Zeta[2]^3+191/64*Zeta[3]^2-1/60*Log[2]^6-12*PolyLog[6,1/2]-2*HPLs6;HPLatOne/:HPLatOne[{-2,1,-1,1,-1}]:=33/16*Zeta[2]*Zeta[3]*Log[2]+1/4*Zeta[2]*Log[2]^4-21/40*Zeta[2]^2*Log[2]^2+31/140*Zeta[2]^3-7/16*Zeta[3]*Log[2]^3-21/32*Zeta[3]^2-93/64*Zeta[5]*Log[2]-3*Log[2]*PolyLog[5,1/2]+1/40*Log[2]^6;HPLatOne/:HPLatOne[{-2,1,-1,1,1}]:=-45/8*Zeta[2]*Zeta[3]*Log[2]-5/16*Zeta[2]*Log[2]^4-3/2*Zeta[2]*PolyLog[4,1/2]+27/20*Zeta[2]^2*Log[2]^2+409/280*Zeta[2]^3+7/16*Zeta[3]*Log[2]^3+231/64*Zeta[3]^2-1/80*Log[2]^6-9*PolyLog[6,1/2];HPLatOne/:HPLatOne[{-2,1,-1,1,0}]:=45/16*Zeta[2]*Zeta[3]*Log[2]-1/3*Zeta[2]*Log[2]^4-23/20*Zeta[2]^2*Log[2]^2-529/280*Zeta[2]^3-65/16*Zeta[3]^2+1/45*Log[2]^6+16*PolyLog[6,1/2]+4*HPLs6;HPLatOne/:HPLatOne[{-2,1,-1,-2}]:=27/16*Zeta[2]*Zeta[3]*Log[2]+5/12*Zeta[2]*Log[2]^4+2*Zeta[2]*PolyLog[4,1/2]-39/10*Zeta[2]^2*Log[2]^2-1507/210*Zeta[2]^3-269/32*Zeta[3]^2-31/4*Zeta[5]*Log[2]+16*Log[2]*PolyLog[5,1/2]-1/15*Log[2]^6+48*PolyLog[6,1/2]+21*HPLs6;HPLatOne/:HPLatOne[{-2,1,-1,2}]:=15/2*Zeta[2]*Zeta[3]*Log[2]+1/12*Zeta[2]*Log[2]^4+2*Zeta[2]*PolyLog[4,1/2]-7/8*Zeta[2]^2*Log[2]^2-49/60*Zeta[2]^3-203/128*Zeta[3]^2-5*HPLs6;HPLatOne/:HPLatOne[{-2,1,-1,0,0}]:=-9/8*Zeta[2]*Zeta[3]*Log[2]-9/4*Zeta[2]^2*Log[2]^2-53/240*Zeta[2]^3+15/32*Zeta[3]^2+5*HPLs6;HPLatOne/:HPLatOne[{-2,1,1,-1,-1}]:=-3/16*Zeta[2]*Zeta[3]*Log[2]-1/6*Zeta[2]*Log[2]^4-21/80*Zeta[2]^2*Log[2]^2-75/112*Zeta[2]^3-125/64*Zeta[3]^2-93/16*Zeta[5]*Log[2]+3*Log[2]*PolyLog[5,1/2]+1/2*Log[2]^2*PolyLog[4,1/2]+1/144*Log[2]^6+8*PolyLog[6,1/2]+11/2*HPLs6;HPLatOne/:HPLatOne[{-2,1,1,-1,1}]:=63/16*Zeta[2]*Zeta[3]*Log[2]+1/3*Zeta[2]*Log[2]^4+2*Zeta[2]*PolyLog[4,1/2]-89/80*Zeta[2]^2*Log[2]^2-97/112*Zeta[2]^3-249/128*Zeta[3]^2-1/2*Log[2]^2*PolyLog[4,1/2]-1/60*Log[2]^6+3*PolyLog[6,1/2]-1/2*HPLs6;HPLatOne/:HPLatOne[{-2,1,1,-1,0}]:=-39/16*Zeta[2]*Zeta[3]*Log[2]-1/16*Zeta[2]*Log[2]^4-3/2*Zeta[2]*PolyLog[4,1/2]+9/8*Zeta[2]^2*Log[2]^2+11/40*Zeta[2]^3+169/128*Zeta[3]^2;HPLatOne/:HPLatOne[{-2,1,1,1,-1}]:=-21/8*Zeta[2]*Zeta[3]*Log[2]-1/8*Zeta[2]*Log[2]^4-Zeta[2]*PolyLog[4,1/2]+7/20*Zeta[2]^2*Log[2]^2+107/140*Zeta[2]^3+267/128*Zeta[3]^2+155/32*Zeta[5]*Log[2]-Log[2]*PolyLog[5,1/2]-6*PolyLog[6,1/2]-5/2*HPLs6;HPLatOne/:HPLatOne[{-2,1,1,1,1}]:=-1/24*Zeta[2]*Log[2]^4-Zeta[2]*PolyLog[4,1/2]+7/40*Zeta[2]^2*Log[2]^2-1/4*Zeta[3]^2+1/240*Log[2]^6+3*PolyLog[6,1/2]-1/2*HPLs6;HPLatOne/:HPLatOne[{-2,1,1,1,0}]:=-3/2*Zeta[2]*Zeta[3]*Log[2]+1/16*Zeta[2]*Log[2]^4-1/2*Zeta[2]*PolyLog[4,1/2]+3/80*Zeta[2]^2*Log[2]^2+5/14*Zeta[2]^3+45/32*Zeta[3]^2-1/180*Log[2]^6-4*PolyLog[6,1/2]+3/4*HPLs6;HPLatOne/:HPLatOne[{-2,1,1,-2}]:=15/16*Zeta[2]*Zeta[3]*Log[2]-7/48*Zeta[2]*Log[2]^4+1/2*Zeta[2]*PolyLog[4,1/2]+63/40*Zeta[2]^2*Log[2]^2+5627/1680*Zeta[2]^3+439/128*Zeta[3]^2+155/64*Zeta[5]*Log[2]-8*Log[2]*PolyLog[5,1/2]+1/30*Log[2]^6-24*PolyLog[6,1/2]-21/2*HPLs6;HPLatOne/:HPLatOne[{-2,1,1,2}]:=69/16*Zeta[2]*Zeta[3]*Log[2]+11/48*Zeta[2]*Log[2]^4+11/2*Zeta[2]*PolyLog[4,1/2]-19/16*Zeta[2]^2*Log[2]^2-53/42*Zeta[2]^3-287/128*Zeta[3]^2-1/4*HPLs6;HPLatOne/:HPLatOne[{-2,1,1,0,0}]:=-3/2*Zeta[2]*Zeta[3]*Log[2]-1/24*Zeta[2]*Log[2]^4-Zeta[2]*PolyLog[4,1/2]+11/8*Zeta[2]^2*Log[2]^2+53/168*Zeta[2]^3+53/32*Zeta[3]^2-5/2*HPLs6;HPLatOne/:HPLatOne[{-2,1,-2,-1}]:=-3/16*Zeta[2]*Zeta[3]*Log[2]+1/4*Zeta[2]*Log[2]^4+2*Zeta[2]*PolyLog[4,1/2]-1/2*Zeta[2]^2*Log[2]^2+477/280*Zeta[2]^3+685/128*Zeta[3]^2+1457/64*Zeta[5]*Log[2]-16*Log[2]*PolyLog[5,1/2]-4*Log[2]^2*PolyLog[4,1/2]-1/15*Log[2]^6-24*PolyLog[6,1/2]-14*HPLs6;HPLatOne/:HPLatOne[{-2,1,-2,1}]:=-39/16*Zeta[2]*Zeta[3]*Log[2]-7/12*Zeta[2]*Log[2]^4-2*Zeta[2]*PolyLog[4,1/2]+171/40*Zeta[2]^2*Log[2]^2+33/10*Zeta[2]^3+793/128*Zeta[3]^2+4*Log[2]^2*PolyLog[4,1/2]+2/15*Log[2]^6-24*PolyLog[6,1/2]-13*HPLs6;HPLatOne/:HPLatOne[{-2,1,-2,0}]:=9/4*Zeta[2]*Zeta[3]*Log[2]+1/4*Zeta[2]*Log[2]^4+6*Zeta[2]*PolyLog[4,1/2]-3/2*Zeta[2]^2*Log[2]^2-545/336*Zeta[2]^3-9/4*Zeta[3]^2+4*HPLs6;HPLatOne/:HPLatOne[{-2,1,2,-1}]:=87/16*Zeta[2]*Zeta[3]*Log[2]+1/2*Zeta[2]*Log[2]^4+4*Zeta[2]*PolyLog[4,1/2]-191/40*Zeta[2]^2*Log[2]^2-909/140*Zeta[2]^3-95/8*Zeta[3]^2-1271/64*Zeta[5]*Log[2]+16*Log[2]*PolyLog[5,1/2]-1/15*Log[2]^6+48*PolyLog[6,1/2]+26*HPLs6;HPLatOne/:HPLatOne[{-2,1,2,1}]:=-33/8*Zeta[2]*Zeta[3]*Log[2]-1/48*Zeta[2]*Log[2]^4-1/2*Zeta[2]*PolyLog[4,1/2]+1/8*Zeta[2]^2*Log[2]^2-47/280*Zeta[2]^3+143/64*Zeta[3]^2+7/2*HPLs6;HPLatOne/:HPLatOne[{-2,1,2,0}]:=3*Zeta[2]*Zeta[3]*Log[2]+1/12*Zeta[2]*Log[2]^4+2*Zeta[2]*PolyLog[4,1/2]-1/2*Zeta[2]^2*Log[2]^2+5/48*Zeta[2]^3-65/16*Zeta[3]^2;HPLatOne/:HPLatOne[{-2,1,-3}]:=-9/8*Zeta[2]*Zeta[3]*Log[2]-1/12*Zeta[2]*Log[2]^4-2*Zeta[2]*PolyLog[4,1/2]+1/2*Zeta[2]^2*Log[2]^2-423/560*Zeta[2]^3+111/32*Zeta[3]^2+155/16*Zeta[5]*Log[2]-6*HPLs6;HPLatOne/:HPLatOne[{-2,1,3}]:=9/8*Zeta[2]*Zeta[3]*Log[2]-1/6*Zeta[2]*Log[2]^4-4*Zeta[2]*PolyLog[4,1/2]+Zeta[2]^2*Log[2]^2+331/560*Zeta[2]^3+133/64*Zeta[3]^2-5*HPLs6;HPLatOne/:HPLatOne[{-2,1,0,0,0}]:=-617/840*Zeta[2]^3-15/16*Zeta[3]^2+4*HPLs6;HPLatOne/:HPLatOne[{-2,-2,-1,-1}]:=1/4*Zeta[2]*Log[2]^4+142/105*Zeta[2]^3-7/12*Zeta[3]*Log[2]^3-23/32*Zeta[3]^2-279/64*Zeta[5]*Log[2]-4*Log[2]*PolyLog[5,1/2]-2*Log[2]^2*PolyLog[4,1/2]-1/18*Log[2]^6-4*PolyLog[6,1/2]+9/4*HPLs6;HPLatOne/:HPLatOne[{-2,-2,-1,1}]:=-69/16*Zeta[2]*Zeta[3]*Log[2]-9/16*Zeta[2]*Log[2]^4-11/2*Zeta[2]*PolyLog[4,1/2]+89/40*Zeta[2]^2*Log[2]^2+775/336*Zeta[2]^3+7/12*Zeta[3]*Log[2]^3+499/128*Zeta[3]^2+2*Log[2]^2*PolyLog[4,1/2]+13/180*Log[2]^6-8*PolyLog[6,1/2]-19/4*HPLs6;HPLatOne/:HPLatOne[{-2,-2,-1,0}]:=7/4*Zeta[2]*Zeta[3]*Log[2]+1/12*Zeta[2]*Log[2]^4+2*Zeta[2]*PolyLog[4,1/2]-1/2*Zeta[2]^2*Log[2]^2+17/1680*Zeta[2]^3-79/32*Zeta[3]^2;HPLatOne/:HPLatOne[{-2,-2,1,-1}]:=-11/8*Zeta[2]*Zeta[3]*Log[2]+1/12*Zeta[2]*Log[2]^4+2*Zeta[2]*PolyLog[4,1/2]-11/5*Zeta[2]^2*Log[2]^2-2237/840*Zeta[2]^3+7/12*Zeta[3]*Log[2]^3-49/16*Zeta[3]^2+31/32*Zeta[5]*Log[2]+4*Log[2]*PolyLog[5,1/2]-1/90*Log[2]^6+16*PolyLog[6,1/2]+9*HPLs6;HPLatOne/:HPLatOne[{-2,-2,1,1}]:=91/16*Zeta[2]*Zeta[3]*Log[2]+7/24*Zeta[2]*Log[2]^4+5*Zeta[2]*PolyLog[4,1/2]-2/5*Zeta[2]^2*Log[2]^2-205/336*Zeta[2]^3-7/12*Zeta[3]*Log[2]^3-285/128*Zeta[3]^2-1/180*Log[2]^6-4*PolyLog[6,1/2]-7/2*HPLs6;HPLatOne/:HPLatOne[{-2,-2,1,0}]:=-7/4*Zeta[2]*Zeta[3]*Log[2]+1/12*Zeta[2]*Log[2]^4+2*Zeta[2]*PolyLog[4,1/2]-1/2*Zeta[2]^2*Log[2]^2-203/240*Zeta[2]^3+3/4*Zeta[3]^2+4*HPLs6;HPLatOne/:HPLatOne[{-2,-2,-2}]:=-7/4*Zeta[2]*Zeta[3]*Log[2]-1/12*Zeta[2]*Log[2]^4-2*Zeta[2]*PolyLog[4,1/2]+1/2*Zeta[2]^2*Log[2]^2+837/560*Zeta[2]^3-17/16*Zeta[3]^2-31/4*Zeta[5]*Log[2]+4*HPLs6;HPLatOne/:HPLatOne[{-2,-2,2}]:=-35/4*Zeta[2]*Zeta[3]*Log[2]-5/12*Zeta[2]*Log[2]^4-10*Zeta[2]*PolyLog[4,1/2]+5/2*Zeta[2]^2*Log[2]^2+211/80*Zeta[2]^3+63/16*Zeta[3]^2;HPLatOne/:HPLatOne[{-2,-2,0,0}]:=23/20*Zeta[2]^3-45/16*Zeta[3]^2;HPLatOne/:HPLatOne[{-2,2,-1,-1}]:=-7/24*Zeta[2]*Log[2]^4-3*Zeta[2]*PolyLog[4,1/2]+8/5*Zeta[2]^2*Log[2]^2+1439/1680*Zeta[2]^3+77/128*Zeta[3]^2-403/64*Zeta[5]*Log[2]+4*Log[2]*PolyLog[5,1/2]+2*Log[2]^2*PolyLog[4,1/2]+1/20*Log[2]^6-3/2*HPLs6;HPLatOne/:HPLatOne[{-2,2,-1,1}]:=-39/8*Zeta[2]*Zeta[3]*Log[2]+1/6*Zeta[2]*Log[2]^4-2*Zeta[2]*PolyLog[4,1/2]-6/5*Zeta[2]^2*Log[2]^2-5/6*Zeta[2]^3-59/64*Zeta[3]^2-2*Log[2]^2*PolyLog[4,1/2]-1/15*Log[2]^6+12*PolyLog[6,1/2]+19/2*HPLs6;HPLatOne/:HPLatOne[{-2,2,-1,0}]:=-1/6*Zeta[2]*Log[2]^4-4*Zeta[2]*PolyLog[4,1/2]+Zeta[2]^2*Log[2]^2+2389/1680*Zeta[2]^3-3/16*Zeta[3]^2-4*HPLs6;HPLatOne/:HPLatOne[{-2,2,1,-1}]:=15/16*Zeta[2]*Zeta[3]*Log[2]-1/8*Zeta[2]*Log[2]^4-Zeta[2]*PolyLog[4,1/2]+11/10*Zeta[2]^2*Log[2]^2+2953/1680*Zeta[2]^3+37/16*Zeta[3]^2+31/16*Zeta[5]*Log[2]-4*Log[2]*PolyLog[5,1/2]+1/60*Log[2]^6-12*PolyLog[6,1/2]-7*HPLs6;HPLatOne/:HPLatOne[{-2,2,1,1}]:=21/16*Zeta[2]*Zeta[3]*Log[2]+1/16*Zeta[2]*Log[2]^4+3/2*Zeta[2]*PolyLog[4,1/2]-3/8*Zeta[2]^2*Log[2]^2-383/840*Zeta[2]^3-51/128*Zeta[3]^2;HPLatOne/:HPLatOne[{-2,2,1,0}]:=73/336*Zeta[2]^3-23/32*Zeta[3]^2;HPLatOne/:HPLatOne[{-2,2,-2}]:=3/560*Zeta[2]^3;HPLatOne/:HPLatOne[{-2,2,2}]:=-21/4*Zeta[2]*Zeta[3]*Log[2]-1/4*Zeta[2]*Log[2]^4-6*Zeta[2]*PolyLog[4,1/2]+3/2*Zeta[2]^2*Log[2]^2+801/560*Zeta[2]^3+91/32*Zeta[3]^2;HPLatOne/:HPLatOne[{-2,2,0,0}]:=173/280*Zeta[2]^3-9/8*Zeta[3]^2;HPLatOne/:HPLatOne[{-2,-3,-1}]:=139/420*Zeta[2]^3-19/32*Zeta[3]^2-93/32*Zeta[5]*Log[2]+3/2*HPLs6;HPLatOne/:HPLatOne[{-2,-3,1}]:=27/8*Zeta[2]*Zeta[3]*Log[2]-157/1680*Zeta[2]^3-33/64*Zeta[3]^2-7/2*HPLs6;HPLatOne/:HPLatOne[{-2,-3,0}]:=-21/40*Zeta[2]^3+9/8*Zeta[3]^2;HPLatOne/:HPLatOne[{-2,3,-1}]:=-27/8*Zeta[2]*Zeta[3]*Log[2]-173/840*Zeta[2]^3+3/4*Zeta[3]^2+155/32*Zeta[5]*Log[2]+HPLs6;HPLatOne/:HPLatOne[{-2,3,1}]:=21/8*Zeta[2]*Zeta[3]*Log[2]+1/8*Zeta[2]*Log[2]^4+3*Zeta[2]*PolyLog[4,1/2]-3/4*Zeta[2]^2*Log[2]^2-289/840*Zeta[2]^3-163/64*Zeta[3]^2;HPLatOne/:HPLatOne[{-2,3,0}]:=-303/280*Zeta[2]^3+45/16*Zeta[3]^2;HPLatOne/:HPLatOne[{-2,-4}]:=901/840*Zeta[2]^3-33/16*Zeta[3]^2-31/4*Zeta[5]*Log[2]+4*HPLs6;HPLatOne/:HPLatOne[{-2,4}]:=239/840*Zeta[2]^3-3/4*Zeta[3]^2;HPLatOne/:HPLatOne[{-2,0,0,0,0}]:=31/28*Zeta[2]^3;HPLatOne/:HPLatOne[{2,-1,-1,-1,-1}]:=1/24*Zeta[2]*Log[2]^4-1/2*Zeta[2]*PolyLog[4,1/2]+61/80*Zeta[2]^2*Log[2]^2+26/35*Zeta[2]^3-7/16*Zeta[3]*Log[2]^3-17/128*Zeta[3]^2-155/32*Zeta[5]*Log[2]+Log[2]*PolyLog[5,1/2]+1/2*Log[2]^2*PolyLog[4,1/2]+7/720*Log[2]^6-2*PolyLog[6,1/2]+1/2*HPLs6;HPLatOne/:HPLatOne[{2,-1,-1,-1,1}]:=-21/8*Zeta[2]*Zeta[3]*Log[2]-1/8*Zeta[2]*Log[2]^4-3/2*Zeta[2]*PolyLog[4,1/2]-19/80*Zeta[2]^2*Log[2]^2+23/112*Zeta[2]^3+7/16*Zeta[3]*Log[2]^3-9/64*Zeta[3]^2-1/2*Log[2]^2*PolyLog[4,1/2]-1/60*Log[2]^6+3*PolyLog[6,1/2]+3*HPLs6;HPLatOne/:HPLatOne[{2,-1,-1,-1,0}]:=45/16*Zeta[2]*Zeta[3]*Log[2]-1/16*Zeta[2]*Log[2]^4+1/2*Zeta[2]*PolyLog[4,1/2]-3/5*Zeta[2]^2*Log[2]^2-429/560*Zeta[2]^3-145/128*Zeta[3]^2+1/180*Log[2]^6+4*PolyLog[6,1/2]-1/2*HPLs6;HPLatOne/:HPLatOne[{2,-1,-1,1,-1}]:=21/8*Zeta[2]*Zeta[3]*Log[2]+1/16*Zeta[2]*Log[2]^4+3*Zeta[2]*PolyLog[4,1/2]-117/80*Zeta[2]^2*Log[2]^2-135/112*Zeta[2]^3+7/16*Zeta[3]*Log[2]^3-21/64*Zeta[3]^2+93/16*Zeta[5]*Log[2]-3*Log[2]*PolyLog[5,1/2]+1/40*Log[2]^6-7/4*HPLs6;HPLatOne/:HPLatOne[{2,-1,-1,1,1}]:=9/8*Zeta[2]*Zeta[3]*Log[2]+1/16*Zeta[2]*Log[2]^4+93/80*Zeta[2]^2*Log[2]^2+71/56*Zeta[2]^3-7/16*Zeta[3]*Log[2]^3+105/128*Zeta[3]^2-1/80*Log[2]^6-9*PolyLog[6,1/2]-21/4*HPLs6;HPLatOne/:HPLatOne[{2,-1,-1,1,0}]:=9/8*Zeta[2]*Zeta[3]*Log[2]+1/12*Zeta[2]*Log[2]^4+2*Zeta[2]*PolyLog[4,1/2]-1/8*Zeta[2]^2*Log[2]^2-7/8*Zeta[2]^3+1/2*Zeta[3]^2;HPLatOne/:HPLatOne[{2,-1,-1,-2}]:=-45/8*Zeta[2]*Zeta[3]*Log[2]-17/48*Zeta[2]*Log[2]^4-9/2*Zeta[2]*PolyLog[4,1/2]+113/40*Zeta[2]^2*Log[2]^2+8383/1680*Zeta[2]^3+305/64*Zeta[3]^2+155/64*Zeta[5]*Log[2]-8*Log[2]*PolyLog[5,1/2]+1/30*Log[2]^6-24*PolyLog[6,1/2]-8*HPLs6;HPLatOne/:HPLatOne[{2,-1,-1,2}]:=-57/16*Zeta[2]*Zeta[3]*Log[2]+3/16*Zeta[2]^2*Log[2]^2+149/420*Zeta[2]^3-11/128*Zeta[3]^2+13/4*HPLs6;HPLatOne/:HPLatOne[{2,-1,-1,0,0}]:=-3/2*Zeta[2]*Zeta[3]*Log[2]-1/12*Zeta[2]*Log[2]^4-2*Zeta[2]*PolyLog[4,1/2]+13/8*Zeta[2]^2*Log[2]^2+337/420*Zeta[2]^3-3/64*Zeta[3]^2-3/2*HPLs6;HPLatOne/:HPLatOne[{2,-1,1,-1,-1}]:=-69/16*Zeta[2]*Zeta[3]*Log[2]-5/48*Zeta[2]*Log[2]^4-3*Zeta[2]*PolyLog[4,1/2]+2/5*Zeta[2]^2*Log[2]^2-187/560*Zeta[2]^3+1/64*Zeta[3]^2+93/64*Zeta[5]*Log[2]+3*Log[2]*PolyLog[5,1/2]-3/2*Log[2]^2*PolyLog[4,1/2]-11/144*Log[2]^6+8*PolyLog[6,1/2]+15/4*HPLs6;HPLatOne/:HPLatOne[{2,-1,1,-1,1}]:=3/4*Zeta[2]*Zeta[3]*Log[2]-3/2*Zeta[2]*PolyLog[4,1/2]-3/20*Zeta[2]^2*Log[2]^2-79/560*Zeta[2]^3-3/64*Zeta[3]^2+3/2*Log[2]^2*PolyLog[4,1/2]+1/15*Log[2]^6+3*PolyLog[6,1/2]-3/4*HPLs6;HPLatOne/:HPLatOne[{2,-1,1,-1,0}]:=-3/2*Zeta[2]*Zeta[3]*Log[2]+19/48*Zeta[2]*Log[2]^4+3/2*Zeta[2]*PolyLog[4,1/2]+31/40*Zeta[2]^2*Log[2]^2+1009/560*Zeta[2]^3+39/16*Zeta[3]^2-1/45*Log[2]^6-16*PolyLog[6,1/2]-4*HPLs6;HPLatOne/:HPLatOne[{2,-1,1,1,-1}]:=63/16*Zeta[2]*Zeta[3]*Log[2]+1/24*Zeta[2]*Log[2]^4+3/2*Zeta[2]*PolyLog[4,1/2]-91/80*Zeta[2]^2*Log[2]^2-83/140*Zeta[2]^3-93/32*Zeta[3]^2-465/64*Zeta[5]*Log[2]-Log[2]*PolyLog[5,1/2]+1/60*Log[2]^6+6*PolyLog[6,1/2]+17/4*HPLs6;HPLatOne/:HPLatOne[{2,-1,1,1,1}]:=5/48*Zeta[2]*Log[2]^4+4*Zeta[2]*PolyLog[4,1/2]-17/80*Zeta[2]^2*Log[2]^2+2/35*Zeta[2]^3+31/32*Zeta[3]^2-1/80*Log[2]^6-9*PolyLog[6,1/2]-1/4*HPLs6;HPLatOne/:HPLatOne[{2,-1,1,1,0}]:=3/16*Zeta[2]*Zeta[3]*Log[2]-7/24*Zeta[2]*Log[2]^4-Zeta[2]*PolyLog[4,1/2]-19/80*Zeta[2]^2*Log[2]^2-43/70*Zeta[2]^3-125/32*Zeta[3]^2+1/60*Log[2]^6+12*PolyLog[6,1/2]+13/4*HPLs6;HPLatOne/:HPLatOne[{2,-1,1,-2}]:=-39/8*Zeta[2]*Zeta[3]*Log[2]+5/48*Zeta[2]*Log[2]^4-11/2*Zeta[2]*PolyLog[4,1/2]-81/40*Zeta[2]^2*Log[2]^2-8287/1680*Zeta[2]^3-25/4*Zeta[3]^2-31/4*Zeta[5]*Log[2]+16*Log[2]*PolyLog[5,1/2]-1/15*Log[2]^6+48*PolyLog[6,1/2]+21*HPLs6;HPLatOne/:HPLatOne[{2,-1,1,2}]:=-3/8*Zeta[2]*Zeta[3]*Log[2]-7/24*Zeta[2]*Log[2]^4-7*Zeta[2]*PolyLog[4,1/2]+11/8*Zeta[2]^2*Log[2]^2+163/105*Zeta[2]^3+2*Zeta[3]^2-5*HPLs6;HPLatOne/:HPLatOne[{2,-1,1,0,0}]:=-9/8*Zeta[2]*Zeta[3]*Log[2]-9/4*Zeta[2]^2*Log[2]^2+31/210*Zeta[2]^3-1/2*Zeta[3]^2+5*HPLs6;HPLatOne/:HPLatOne[{2,-1,-2,-1}]:=33/8*Zeta[2]*Zeta[3]*Log[2]-1/16*Zeta[2]*Log[2]^4+5/2*Zeta[2]*PolyLog[4,1/2]-5/8*Zeta[2]^2*Log[2]^2-377/112*Zeta[2]^3-97/16*Zeta[3]^2-1271/64*Zeta[5]*Log[2]+16*Log[2]*PolyLog[5,1/2]+4*Log[2]^2*PolyLog[4,1/2]+1/15*Log[2]^6+24*PolyLog[6,1/2]+25/2*HPLs6;HPLatOne/:HPLatOne[{2,-1,-2,1}]:=-3/2*Zeta[2]*Zeta[3]*Log[2]+1/3*Zeta[2]*Log[2]^4-4*Zeta[2]*PolyLog[4,1/2]-111/40*Zeta[2]^2*Log[2]^2-251/140*Zeta[2]^3-61/16*Zeta[3]^2-4*Log[2]^2*PolyLog[4,1/2]-2/15*Log[2]^6+24*PolyLog[6,1/2]+23/2*HPLs6;HPLatOne/:HPLatOne[{2,-1,-2,0}]:=3*Zeta[2]*Zeta[3]*Log[2]-11/30*Zeta[2]^3+3/4*Zeta[3]^2-4*HPLs6;HPLatOne/:HPLatOne[{2,-1,2,-1}]:=-3/2*Zeta[2]*Zeta[3]*Log[2]-1/4*Zeta[2]*Log[2]^4+2*Zeta[2]*PolyLog[4,1/2]+131/40*Zeta[2]^2*Log[2]^2+323/70*Zeta[2]^3+41/4*Zeta[3]^2+1457/64*Zeta[5]*Log[2]-16*Log[2]*PolyLog[5,1/2]+1/15*Log[2]^6-48*PolyLog[6,1/2]-26*HPLs6;HPLatOne/:HPLatOne[{2,-1,2,1}]:=3/16*Zeta[2]*Zeta[3]*Log[2]-1/6*Zeta[2]*Log[2]^4-4*Zeta[2]*PolyLog[4,1/2]+Zeta[2]^2*Log[2]^2+69/56*Zeta[2]^3-1/16*Zeta[3]^2-7/2*HPLs6;HPLatOne/:HPLatOne[{2,-1,2,0}]:=9/4*Zeta[2]*Zeta[3]*Log[2]+1/6*Zeta[2]*Log[2]^4+4*Zeta[2]*PolyLog[4,1/2]-Zeta[2]^2*Log[2]^2-439/210*Zeta[2]^3+5/2*Zeta[3]^2;HPLatOne/:HPLatOne[{2,-1,-3}]:=9/8*Zeta[2]*Zeta[3]*Log[2]+1/12*Zeta[2]*Log[2]^4+2*Zeta[2]*PolyLog[4,1/2]-1/2*Zeta[2]^2*Log[2]^2+181/280*Zeta[2]^3-3*Zeta[3]^2-155/16*Zeta[5]*Log[2]+6*HPLs6;HPLatOne/:HPLatOne[{2,-1,3}]:=-9/8*Zeta[2]*Zeta[3]*Log[2]+1/6*Zeta[2]*Log[2]^4+4*Zeta[2]*PolyLog[4,1/2]-Zeta[2]^2*Log[2]^2-159/280*Zeta[2]^3-2*Zeta[3]^2+5*HPLs6;HPLatOne/:HPLatOne[{2,-1,0,0,0}]:=1/3*Zeta[2]^3+3/4*Zeta[3]^2-4*HPLs6;HPLatOne/:HPLatOne[{2,1,-1,-1,-1}]:=3/2*Zeta[2]*Zeta[3]*Log[2]-1/24*Zeta[2]*Log[2]^4+Zeta[2]*PolyLog[4,1/2]+3/5*Zeta[2]^2*Log[2]^2+243/280*Zeta[2]^3+7/48*Zeta[3]*Log[2]^3+153/128*Zeta[3]^2-31/64*Zeta[5]*Log[2]-Log[2]*PolyLog[5,1/2]+3/2*Log[2]^2*PolyLog[4,1/2]+7/120*Log[2]^6-9*PolyLog[6,1/2]-9/2*HPLs6;HPLatOne/:HPLatOne[{2,1,-1,-1,1}]:=-3/16*Zeta[2]*Zeta[3]*Log[2]+7/48*Zeta[2]*Log[2]^4+3/2*Zeta[2]*PolyLog[4,1/2]-5/4*Zeta[2]^2*Log[2]^2-13/10*Zeta[2]^3-7/48*Zeta[3]*Log[2]^3-59/32*Zeta[3]^2-3/2*Log[2]^2*PolyLog[4,1/2]-37/720*Log[2]^6+8*PolyLog[6,1/2]+11/2*HPLs6;HPLatOne/:HPLatOne[{2,1,-1,-1,0}]:=-7/16*Zeta[2]*Zeta[3]*Log[2]-5/16*Zeta[2]*Log[2]^4-7/2*Zeta[2]*PolyLog[4,1/2]-21/80*Zeta[2]^2*Log[2]^2-39/280*Zeta[2]^3-73/128*Zeta[3]^2+1/90*Log[2]^6+8*PolyLog[6,1/2]+5/4*HPLs6;HPLatOne/:HPLatOne[{2,1,-1,1,-1}]:=-31/8*Zeta[2]*Zeta[3]*Log[2]-11/48*Zeta[2]*Log[2]^4-3/2*Zeta[2]*PolyLog[4,1/2]+13/10*Zeta[2]^2*Log[2]^2+3/40*Zeta[2]^3-7/48*Zeta[3]*Log[2]^3+113/64*Zeta[3]^2+279/64*Zeta[5]*Log[2]+3*Log[2]*PolyLog[5,1/2]-19/720*Log[2]^6-PolyLog[6,1/2]-3/2*HPLs6;HPLatOne/:HPLatOne[{2,1,-1,1,1}]:=-7/16*Zeta[2]*Zeta[3]*Log[2]-1/12*Zeta[2]*Log[2]^4-6*Zeta[2]*PolyLog[4,1/2]+1/8*Zeta[2]^2*Log[2]^2+7/48*Zeta[3]*Log[2]^3+49/128*Zeta[3]^2+1/72*Log[2]^6+10*PolyLog[6,1/2];HPLatOne/:HPLatOne[{2,1,-1,1,0}]:=7/16*Zeta[2]*Zeta[3]*Log[2]+3/8*Zeta[2]*Log[2]^4+3*Zeta[2]*PolyLog[4,1/2]+39/80*Zeta[2]^2*Log[2]^2+53/280*Zeta[2]^3+93/32*Zeta[3]^2-1/60*Log[2]^6-12*PolyLog[6,1/2]-13/4*HPLs6;HPLatOne/:HPLatOne[{2,1,-1,-2}]:=35/8*Zeta[2]*Zeta[3]*Log[2]+1/16*Zeta[2]*Log[2]^4+11/2*Zeta[2]*PolyLog[4,1/2]+13/40*Zeta[2]^2*Log[2]^2+3173/1680*Zeta[2]^3+117/64*Zeta[3]^2+155/64*Zeta[5]*Log[2]-8*Log[2]*PolyLog[5,1/2]+1/30*Log[2]^6-24*PolyLog[6,1/2]-9*HPLs6;HPLatOne/:HPLatOne[{2,1,-1,2}]:=7/8*Zeta[2]*Zeta[3]*Log[2]+7/24*Zeta[2]*Log[2]^4+7*Zeta[2]*PolyLog[4,1/2]-25/16*Zeta[2]^2*Log[2]^2-1243/840*Zeta[2]^3-327/128*Zeta[3]^2+21/4*HPLs6;HPLatOne/:HPLatOne[{2,1,-1,0,0}]:=-1/12*Zeta[2]*Log[2]^4-2*Zeta[2]*PolyLog[4,1/2]+13/8*Zeta[2]^2*Log[2]^2+71/105*Zeta[2]^3+1/64*Zeta[3]^2-5/2*HPLs6;HPLatOne/:HPLatOne[{2,1,1,-1,-1}]:=3/2*Zeta[2]*Zeta[3]*Log[2]+3/16*Zeta[2]*Log[2]^4+1/2*Zeta[2]*PolyLog[4,1/2]+1/16*Zeta[2]^2*Log[2]^2+103/140*Zeta[2]^3+7/32*Zeta[3]^2-31/32*Zeta[5]*Log[2]-3*Log[2]*PolyLog[5,1/2]-1/2*Log[2]^2*PolyLog[4,1/2]-1/360*Log[2]^6-5*PolyLog[6,1/2]-7/4*HPLs6;HPLatOne/:HPLatOne[{2,1,1,-1,1}]:=-5/48*Zeta[2]*Log[2]^4+7/2*Zeta[2]*PolyLog[4,1/2]-3/16*Zeta[2]^2*Log[2]^2+12/35*Zeta[2]^3-31/32*Zeta[3]^2+1/2*Log[2]^2*PolyLog[4,1/2]+1/80*Log[2]^6-6*PolyLog[6,1/2]+1/4*HPLs6;HPLatOne/:HPLatOne[{2,1,1,-1,0}]:=-3/16*Zeta[2]*Log[2]^4-5/2*Zeta[2]*PolyLog[4,1/2]-3/80*Zeta[2]^2*Log[2]^2-1/140*Zeta[2]^3+7/32*Zeta[3]^2+1/180*Log[2]^6+4*PolyLog[6,1/2]-3/4*HPLs6;HPLatOne/:HPLatOne[{2,1,1,1,-1}]:=1/24*Zeta[2]*Log[2]^4-Zeta[2]*PolyLog[4,1/2]+9/40*Zeta[2]^2*Log[2]^2-2/5*Zeta[2]^3+1/4*Zeta[3]^2+Log[2]*PolyLog[5,1/2]-1/240*Log[2]^6+3*PolyLog[6,1/2]+1/2*HPLs6;HPLatOne/:HPLatOne[{2,1,1,1,1}]:=8/35*Zeta[2]^3;HPLatOne/:HPLatOne[{2,1,1,1,0}]:=-2/5*Zeta[2]^3+1/2*Zeta[3]^2;HPLatOne/:HPLatOne[{2,1,1,-2}]:=21/16*Zeta[2]*Zeta[3]*Log[2]+1/16*Zeta[2]*Log[2]^4+3/2*Zeta[2]*PolyLog[4,1/2]-3/8*Zeta[2]^2*Log[2]^2+7/24*Zeta[2]^3-27/16*Zeta[3]^2-155/32*Zeta[5]*Log[2]+5/2*HPLs6;HPLatOne/:HPLatOne[{2,1,1,2}]:=10/21*Zeta[2]^3-Zeta[3]^2;HPLatOne/:HPLatOne[{2,1,1,0,0}]:=89/210*Zeta[2]^3-1/2*Zeta[3]^2;HPLatOne/:HPLatOne[{2,1,-2,-1}]:=-103/560*Zeta[2]^3+51/128*Zeta[3]^2+93/64*Zeta[5]*Log[2]-3/4*HPLs6;HPLatOne/:HPLatOne[{2,1,-2,1}]:=-21/16*Zeta[2]*Zeta[3]*Log[2]-1/6*Zeta[2]*Log[2]^4-4*Zeta[2]*PolyLog[4,1/2]+Zeta[2]^2*Log[2]^2+387/560*Zeta[2]^3+327/128*Zeta[3]^2-11/4*HPLs6;HPLatOne/:HPLatOne[{2,1,-2,0}]:=-71/1680*Zeta[2]^3-25/32*Zeta[3]^2;HPLatOne/:HPLatOne[{2,1,2,-1}]:=-21/8*Zeta[2]*Zeta[3]*Log[2]-1/48*Zeta[2]*Log[2]^4-1/2*Zeta[2]*PolyLog[4,1/2]+1/8*Zeta[2]^2*Log[2]^2-83/280*Zeta[2]^3+3/4*Zeta[3]^2+465/64*Zeta[5]*Log[2]-HPLs6;HPLatOne/:HPLatOne[{2,1,2,1}]:=-4/35*Zeta[2]^3+1/2*Zeta[3]^2;HPLatOne/:HPLatOne[{2,1,2,0}]:=-143/210*Zeta[2]^3+Zeta[3]^2;HPLatOne/:HPLatOne[{2,1,-3}]:=21/8*Zeta[2]*Zeta[3]*Log[2]+1/8*Zeta[2]*Log[2]^4+3*Zeta[2]*PolyLog[4,1/2]-3/4*Zeta[2]^2*Log[2]^2-45/56*Zeta[2]^3-1/2*Zeta[3]^2-31/16*Zeta[5]*Log[2]+HPLs6;HPLatOne/:HPLatOne[{2,1,3}]:=-13/70*Zeta[2]^3+Zeta[3]^2;HPLatOne/:HPLatOne[{2,1,0,0,0}]:=-2/105*Zeta[2]^3-Zeta[3]^2;HPLatOne/:HPLatOne[{2,-2,-1,-1}]:=-21/16*Zeta[2]*Zeta[3]*Log[2]+3/16*Zeta[2]*Log[2]^4-3/2*Zeta[2]*PolyLog[4,1/2]+3/8*Zeta[2]^2*Log[2]^2+1907/1680*Zeta[2]^3-7/12*Zeta[3]*Log[2]^3+109/128*Zeta[3]^2+31/16*Zeta[5]*Log[2]-4*Log[2]*PolyLog[5,1/2]-2*Log[2]^2*PolyLog[4,1/2]-1/18*Log[2]^6-4*PolyLog[6,1/2]-HPLs6;HPLatOne/:HPLatOne[{2,-2,-1,1}]:=-15/16*Zeta[2]*Zeta[3]*Log[2]-1/3*Zeta[2]*Log[2]^4+83/80*Zeta[2]^2*Log[2]^2+109/105*Zeta[2]^3+7/12*Zeta[3]*Log[2]^3+217/128*Zeta[3]^2+2*Log[2]^2*PolyLog[4,1/2]+13/180*Log[2]^6-8*PolyLog[6,1/2]-15/4*HPLs6;HPLatOne/:HPLatOne[{2,-2,-1,0}]:=7/4*Zeta[2]*Zeta[3]*Log[2]+1/12*Zeta[2]*Log[2]^4+2*Zeta[2]*PolyLog[4,1/2]-1/2*Zeta[2]^2*Log[2]^2-67/120*Zeta[2]^3-13/16*Zeta[3]^2;HPLatOne/:HPLatOne[{2,-2,1,-1}]:=25/8*Zeta[2]*Zeta[3]*Log[2]+1/12*Zeta[2]*Log[2]^4+2*Zeta[2]*PolyLog[4,1/2]-103/40*Zeta[2]^2*Log[2]^2-239/105*Zeta[2]^3+7/12*Zeta[3]*Log[2]^3-73/16*Zeta[3]^2-403/64*Zeta[5]*Log[2]+4*Log[2]*PolyLog[5,1/2]-1/90*Log[2]^6+16*PolyLog[6,1/2]+9*HPLs6;HPLatOne/:HPLatOne[{2,-2,1,1}]:=7/4*Zeta[2]*Zeta[3]*Log[2]+1/3*Zeta[2]*Log[2]^4+6*Zeta[2]*PolyLog[4,1/2]-37/80*Zeta[2]^2*Log[2]^2-629/840*Zeta[2]^3-7/12*Zeta[3]*Log[2]^3-3/2*Zeta[3]^2-1/180*Log[2]^6-4*PolyLog[6,1/2]+3/4*HPLs6;HPLatOne/:HPLatOne[{2,-2,1,0}]:=-7/4*Zeta[2]*Zeta[3]*Log[2]-1/6*Zeta[2]*Log[2]^4-4*Zeta[2]*PolyLog[4,1/2]+Zeta[2]^2*Log[2]^2+479/420*Zeta[2]^3-1/2*Zeta[3]^2;HPLatOne/:HPLatOne[{2,-2,-2}]:=-7*Zeta[2]*Zeta[3]*Log[2]-1/3*Zeta[2]*Log[2]^4-8*Zeta[2]*PolyLog[4,1/2]+2*Zeta[2]^2*Log[2]^2+341/140*Zeta[2]^3+35/16*Zeta[3]^2;HPLatOne/:HPLatOne[{2,-2,2}]:=-7/2*Zeta[2]*Zeta[3]*Log[2]-1/6*Zeta[2]*Log[2]^4-4*Zeta[2]*PolyLog[4,1/2]+Zeta[2]^2*Log[2]^2+43/35*Zeta[2]^3+35/32*Zeta[3]^2;HPLatOne/:HPLatOne[{2,-2,0,0}]:=41/70*Zeta[2]^3+3/16*Zeta[3]^2;HPLatOne/:HPLatOne[{2,2,-1,-1}]:=-63/16*Zeta[2]*Zeta[3]*Log[2]-1/3*Zeta[2]*Log[2]^4-4*Zeta[2]*PolyLog[4,1/2]+163/80*Zeta[2]^2*Log[2]^2+109/168*Zeta[2]^3+145/64*Zeta[3]^2+31/32*Zeta[5]*Log[2]+4*Log[2]*PolyLog[5,1/2]+2*Log[2]^2*PolyLog[4,1/2]+1/20*Log[2]^6-5/2*HPLs6;HPLatOne/:HPLatOne[{2,2,-1,1}]:=-3/8*Zeta[2]*Zeta[3]*Log[2]+1/6*Zeta[2]*Log[2]^4-2*Zeta[2]*PolyLog[4,1/2]-63/40*Zeta[2]^2*Log[2]^2-1573/1680*Zeta[2]^3-125/64*Zeta[3]^2-2*Log[2]^2*PolyLog[4,1/2]-1/15*Log[2]^6+12*PolyLog[6,1/2]+23/4*HPLs6;HPLatOne/:HPLatOne[{2,2,-1,0}]:=1/12*Zeta[2]*Log[2]^4+2*Zeta[2]*PolyLog[4,1/2]-1/2*Zeta[2]^2*Log[2]^2-139/240*Zeta[2]^3+13/16*Zeta[3]^2;HPLatOne/:HPLatOne[{2,2,1,-1}]:=69/16*Zeta[2]*Zeta[3]*Log[2]+1/48*Zeta[2]*Log[2]^4+5/2*Zeta[2]*PolyLog[4,1/2]+33/80*Zeta[2]^2*Log[2]^2+569/420*Zeta[2]^3+5/32*Zeta[3]^2-279/64*Zeta[5]*Log[2]-4*Log[2]*PolyLog[5,1/2]+1/60*Log[2]^6-12*PolyLog[6,1/2]-17/4*HPLs6;HPLatOne/:HPLatOne[{2,2,1,1}]:=-32/105*Zeta[2]^3+Zeta[3]^2;HPLatOne/:HPLatOne[{2,2,1,0}]:=37/42*Zeta[2]^3-3*Zeta[3]^2;HPLatOne/:HPLatOne[{2,2,-2}]:=-21/4*Zeta[2]*Zeta[3]*Log[2]-1/4*Zeta[2]*Log[2]^4-6*Zeta[2]*PolyLog[4,1/2]+3/2*Zeta[2]^2*Log[2]^2+77/80*Zeta[2]^3+13/4*Zeta[3]^2+31/4*Zeta[5]*Log[2]-4*HPLs6;HPLatOne/:HPLatOne[{2,2,2}]:=3/70*Zeta[2]^3;HPLatOne/:HPLatOne[{2,2,0,0}]:=2/35*Zeta[2]^3+2*Zeta[3]^2;HPLatOne/:HPLatOne[{2,-3,-1}]:=21/8*Zeta[2]*Zeta[3]*Log[2]+1/8*Zeta[2]*Log[2]^4+3*Zeta[2]*PolyLog[4,1/2]-3/4*Zeta[2]^2*Log[2]^2-34/105*Zeta[2]^3-121/64*Zeta[3]^2-155/32*Zeta[5]*Log[2]+5/2*HPLs6;HPLatOne/:HPLatOne[{2,-3,1}]:=15/8*Zeta[2]*Zeta[3]*Log[2]+11/840*Zeta[2]^3-5/64*Zeta[3]^2-5/2*HPLs6;HPLatOne/:HPLatOne[{2,-3,0}]:=-159/280*Zeta[2]^3+3/16*Zeta[3]^2;HPLatOne/:HPLatOne[{2,3,-1}]:=-15/8*Zeta[2]*Zeta[3]*Log[2]-61/336*Zeta[2]^3+1/4*Zeta[3]^2+93/32*Zeta[5]*Log[2]+HPLs6;HPLatOne/:HPLatOne[{2,3,1}]:=53/105*Zeta[2]^3-3/2*Zeta[3]^2;HPLatOne/:HPLatOne[{2,3,0}]:=-6/5*Zeta[2]^3+2*Zeta[3]^2;HPLatOne/:HPLatOne[{2,-4}]:=1037/840*Zeta[2]^3-9/4*Zeta[3]^2-31/4*Zeta[5]*Log[2]+4*HPLs6;HPLatOne/:HPLatOne[{2,4}]:=10/21*Zeta[2]^3-Zeta[3]^2;HPLatOne/:HPLatOne[{2,0,0,0,0}]:=8/7*Zeta[2]^3;HPLatOne/:HPLatOne[{-3,-1,-1,-1}]:=-1/8*Zeta[2]*Log[2]^4-19/35*Zeta[2]^3+7/24*Zeta[3]*Log[2]^3+1/8*Zeta[3]^2+31/32*Zeta[5]*Log[2]+2*Log[2]*PolyLog[5,1/2]+Log[2]^2*PolyLog[4,1/2]+1/36*Log[2]^6+2*PolyLog[6,1/2]-1/2*HPLs6;HPLatOne/:HPLatOne[{-3,-1,-1,1}]:=3/2*Zeta[2]*Zeta[3]*Log[2]+5/24*Zeta[2]*Log[2]^4+2*Zeta[2]*PolyLog[4,1/2]-39/40*Zeta[2]^2*Log[2]^2-319/280*Zeta[2]^3-7/24*Zeta[3]*Log[2]^3-69/32*Zeta[3]^2-Log[2]^2*PolyLog[4,1/2]-1/30*Log[2]^6+6*PolyLog[6,1/2]+3*HPLs6;HPLatOne/:HPLatOne[{-3,-1,-1,0}]:=-7/8*Zeta[2]*Zeta[3]*Log[2]-1/24*Zeta[2]*Log[2]^4-Zeta[2]*PolyLog[4,1/2]+1/4*Zeta[2]^2*Log[2]^2-13/840*Zeta[2]^3+79/64*Zeta[3]^2;HPLatOne/:HPLatOne[{-3,-1,1,-1}]:=11/16*Zeta[2]*Zeta[3]*Log[2]+11/48*Zeta[2]*Log[2]^4+1/2*Zeta[2]*PolyLog[4,1/2]+17/80*Zeta[2]^2*Log[2]^2-41/280*Zeta[2]^3-7/24*Zeta[3]*Log[2]^3+59/64*Zeta[3]^2-155/64*Zeta[5]*Log[2]+2*Log[2]*PolyLog[5,1/2]-7/360*Log[2]^6-2*PolyLog[6,1/2]-1/4*HPLs6;HPLatOne/:HPLatOne[{-3,-1,1,1}]:=-7/8*Zeta[2]*Zeta[3]*Log[2]-5/24*Zeta[2]*Log[2]^4-2*Zeta[2]*PolyLog[4,1/2]-1/40*Zeta[2]^2*Log[2]^2-13/35*Zeta[2]^3+7/24*Zeta[3]*Log[2]^3+1/32*Zeta[3]^2+1/120*Log[2]^6+6*PolyLog[6,1/2]+3/2*HPLs6;HPLatOne/:HPLatOne[{-3,-1,1,0}]:=7/8*Zeta[2]*Zeta[3]*Log[2]-9/8*Zeta[2]^2*Log[2]^2-11/210*Zeta[2]^3-45/64*Zeta[3]^2+3/2*HPLs6;HPLatOne/:HPLatOne[{-3,-1,-2}]:=7/8*Zeta[2]*Zeta[3]*Log[2]+1/24*Zeta[2]*Log[2]^4+Zeta[2]*PolyLog[4,1/2]-1/4*Zeta[2]^2*Log[2]^2-139/840*Zeta[2]^3-31/32*Zeta[3]^2+31/16*Zeta[5]*Log[2]-HPLs6;HPLatOne/:HPLatOne[{-3,-1,2}]:=7/4*Zeta[2]*Zeta[3]*Log[2]+1/12*Zeta[2]*Log[2]^4+2*Zeta[2]*PolyLog[4,1/2]-1/2*Zeta[2]^2*Log[2]^2-85/168*Zeta[2]^3-27/32*Zeta[3]^2;HPLatOne/:HPLatOne[{-3,-1,0,0}]:=9/32*Zeta[3]^2;HPLatOne/:HPLatOne[{-3,1,-1,-1}]:=-17/48*Zeta[2]*Log[2]^4-3/2*Zeta[2]*PolyLog[4,1/2]+9/8*Zeta[2]^2*Log[2]^2+1091/560*Zeta[2]^3-17/64*Zeta[3]^2-279/64*Zeta[5]*Log[2]-2*Log[2]*PolyLog[5,1/2]+Log[2]^2*PolyLog[4,1/2]+1/20*Log[2]^6-6*PolyLog[6,1/2]-7/4*HPLs6;HPLatOne/:HPLatOne[{-3,1,-1,1}]:=-3/2*Zeta[2]*Zeta[3]*Log[2]+1/3*Zeta[2]*Log[2]^4+Zeta[2]*PolyLog[4,1/2]-21/40*Zeta[2]^2*Log[2]^2+67/560*Zeta[2]^3+3/16*Zeta[3]^2-Log[2]^2*PolyLog[4,1/2]-2/45*Log[2]^6-2*PolyLog[6,1/2]+9/4*HPLs6;HPLatOne/:HPLatOne[{-3,1,-1,0}]:=-1/24*Zeta[2]*Log[2]^4-Zeta[2]*PolyLog[4,1/2]+5/2*Zeta[2]^2*Log[2]^2+77/240*Zeta[2]^3+3/4*Zeta[3]^2-5*HPLs6;HPLatOne/:HPLatOne[{-3,1,1,-1}]:=-39/16*Zeta[2]*Zeta[3]*Log[2]-1/12*Zeta[2]*Log[2]^4-Zeta[2]*PolyLog[4,1/2]+39/80*Zeta[2]^2*Log[2]^2+311/560*Zeta[2]^3+77/32*Zeta[3]^2+31/4*Zeta[5]*Log[2]-2*Log[2]*PolyLog[5,1/2]+1/120*Log[2]^6-6*PolyLog[6,1/2]-17/4*HPLs6;HPLatOne/:HPLatOne[{-3,1,1,1}]:=-1/6*Zeta[2]*Log[2]^4-3*Zeta[2]*PolyLog[4,1/2]+7/10*Zeta[2]^2*Log[2]^2+107/140*Zeta[2]^3-1/2*Zeta[3]^2+1/360*Log[2]^6+2*PolyLog[6,1/2]-2*HPLs6;HPLatOne/:HPLatOne[{-3,1,1,0}]:=-9/8*Zeta[2]^2*Log[2]^2-10/21*Zeta[2]^3+47/64*Zeta[3]^2+5/2*HPLs6;HPLatOne/:HPLatOne[{-3,1,-2}]:=-1/24*Zeta[2]*Log[2]^4-Zeta[2]*PolyLog[4,1/2]+1/4*Zeta[2]^2*Log[2]^2+2627/1680*Zeta[2]^3-75/32*Zeta[3]^2-155/16*Zeta[5]*Log[2]+4*HPLs6;HPLatOne/:HPLatOne[{-3,1,2}]:=1/4*Zeta[2]*Log[2]^4+6*Zeta[2]*PolyLog[4,1/2]-3/2*Zeta[2]^2*Log[2]^2-163/120*Zeta[2]^3-47/32*Zeta[3]^2+5*HPLs6;HPLatOne/:HPLatOne[{-3,1,0,0}]:=111/140*Zeta[2]^3+63/32*Zeta[3]^2-6*HPLs6;HPLatOne/:HPLatOne[{-3,-2,-1}]:=-13/12*Zeta[2]^3+151/64*Zeta[3]^2+217/32*Zeta[5]*Log[2]-7/2*HPLs6;HPLatOne/:HPLatOne[{-3,-2,1}]:=15/8*Zeta[2]*Zeta[3]*Log[2]+1/6*Zeta[2]*Log[2]^4+4*Zeta[2]*PolyLog[4,1/2]-Zeta[2]^2*Log[2]^2-337/420*Zeta[2]^3-117/64*Zeta[3]^2+3/2*HPLs6;HPLatOne/:HPLatOne[{-3,-2,0}]:=-5/8*Zeta[2]^3+27/16*Zeta[3]^2;HPLatOne/:HPLatOne[{-3,2,-1}]:=27/8*Zeta[2]*Zeta[3]*Log[2]+1/12*Zeta[2]*Log[2]^4+2*Zeta[2]*PolyLog[4,1/2]-1/2*Zeta[2]^2*Log[2]^2-853/1680*Zeta[2]^3-21/32*Zeta[3]^2-155/32*Zeta[5]*Log[2]+HPLs6;HPLatOne/:HPLatOne[{-3,2,1}]:=-403/840*Zeta[2]^3+95/64*Zeta[3]^2;HPLatOne/:HPLatOne[{-3,2,0}]:=13/28*Zeta[2]^3-27/16*Zeta[3]^2;HPLatOne/:HPLatOne[{-3,-3}]:=-377/280*Zeta[2]^3+81/32*Zeta[3]^2+93/8*Zeta[5]*Log[2]-6*HPLs6;HPLatOne/:HPLatOne[{-3,3}]:=4/35*Zeta[2]^3-9/32*Zeta[3]^2;HPLatOne/:HPLatOne[{-3,0,0,0}]:=-31/14*Zeta[2]^3;HPLatOne/:HPLatOne[{3,-1,-1,-1}]:=7/48*Zeta[2]*Log[2]^4+3/2*Zeta[2]*PolyLog[4,1/2]-79/80*Zeta[2]^2*Log[2]^2-279/280*Zeta[2]^3+7/24*Zeta[3]*Log[2]^3+101/128*Zeta[3]^2+31/4*Zeta[5]*Log[2]-2*Log[2]*PolyLog[5,1/2]-Log[2]^2*PolyLog[4,1/2]-1/40*Log[2]^6-3/2*HPLs6;HPLatOne/:HPLatOne[{3,-1,-1,1}]:=39/16*Zeta[2]*Zeta[3]*Log[2]-1/24*Zeta[2]*Log[2]^4+Zeta[2]*PolyLog[4,1/2]+67/80*Zeta[2]^2*Log[2]^2+51/80*Zeta[2]^3-7/24*Zeta[3]*Log[2]^3+109/128*Zeta[3]^2+Log[2]^2*PolyLog[4,1/2]+11/360*Log[2]^6-8*PolyLog[6,1/2]-11/2*HPLs6;HPLatOne/:HPLatOne[{3,-1,-1,0}]:=-7/8*Zeta[2]*Zeta[3]*Log[2]+1/24*Zeta[2]*Log[2]^4+Zeta[2]*PolyLog[4,1/2]-11/8*Zeta[2]^2*Log[2]^2-571/1680*Zeta[2]^3+5/64*Zeta[3]^2+7/2*HPLs6;HPLatOne/:HPLatOne[{3,-1,1,-1}]:=19/8*Zeta[2]*Zeta[3]*Log[2]-1/6*Zeta[2]*Log[2]^4+11/40*Zeta[2]^2*Log[2]^2+111/280*Zeta[2]^3-7/24*Zeta[3]*Log[2]^3-15/16*Zeta[3]^2-279/64*Zeta[5]*Log[2]-2*Log[2]*PolyLog[5,1/2]+1/60*Log[2]^6;HPLatOne/:HPLatOne[{3,-1,1,1}]:=-7/8*Zeta[2]*Zeta[3]*Log[2]+5/24*Zeta[2]*Log[2]^4+3*Zeta[2]*PolyLog[4,1/2]-67/80*Zeta[2]^2*Log[2]^2-199/280*Zeta[2]^3+7/24*Zeta[3]*Log[2]^3+111/64*Zeta[3]^2-1/180*Log[2]^6-4*PolyLog[6,1/2]+9/4*HPLs6;HPLatOne/:HPLatOne[{3,-1,1,0}]:=7/8*Zeta[2]*Zeta[3]*Log[2]+9/4*Zeta[2]^2*Log[2]^2+55/168*Zeta[2]^3-1/2*Zeta[3]^2-5*HPLs6;HPLatOne/:HPLatOne[{3,-1,-2}]:=7/8*Zeta[2]*Zeta[3]*Log[2]+1/12*Zeta[2]*Log[2]^4+2*Zeta[2]*PolyLog[4,1/2]-1/2*Zeta[2]^2*Log[2]^2-353/210*Zeta[2]^3+49/32*Zeta[3]^2+155/16*Zeta[5]*Log[2]-4*HPLs6;HPLatOne/:HPLatOne[{3,-1,2}]:=7/4*Zeta[2]*Zeta[3]*Log[2]-1/6*Zeta[2]*Log[2]^4-4*Zeta[2]*PolyLog[4,1/2]+Zeta[2]^2*Log[2]^2+839/840*Zeta[2]^3+13/64*Zeta[3]^2-5*HPLs6;HPLatOne/:HPLatOne[{3,-1,0,0}]:=-111/140*Zeta[2]^3-39/32*Zeta[3]^2+6*HPLs6;HPLatOne/:HPLatOne[{3,1,-1,-1}]:=7/24*Zeta[2]*Log[2]^4+Zeta[2]*PolyLog[4,1/2]-21/20*Zeta[2]^2*Log[2]^2-31/28*Zeta[2]^3-251/128*Zeta[3]^2-155/64*Zeta[5]*Log[2]+2*Log[2]*PolyLog[5,1/2]-Log[2]^2*PolyLog[4,1/2]-17/360*Log[2]^6+8*PolyLog[6,1/2]+11/2*HPLs6;HPLatOne/:HPLatOne[{3,1,-1,1}]:=3/16*Zeta[2]*Zeta[3]*Log[2]-1/3*Zeta[2]*Log[2]^4-2*Zeta[2]*PolyLog[4,1/2]+33/40*Zeta[2]^2*Log[2]^2+43/56*Zeta[2]^3-61/128*Zeta[3]^2+Log[2]^2*PolyLog[4,1/2]+1/24*Log[2]^6-5/2*HPLs6;HPLatOne/:HPLatOne[{3,1,-1,0}]:=1/24*Zeta[2]*Log[2]^4+Zeta[2]*PolyLog[4,1/2]-11/8*Zeta[2]^2*Log[2]^2-307/840*Zeta[2]^3-1/32*Zeta[3]^2+5/2*HPLs6;HPLatOne/:HPLatOne[{3,1,1,-1}]:=-3/2*Zeta[2]*Zeta[3]*Log[2]+1/16*Zeta[2]*Log[2]^4-1/2*Zeta[2]*PolyLog[4,1/2]-1/16*Zeta[2]^2*Log[2]^2-47/70*Zeta[2]^3+9/32*Zeta[3]^2+31/32*Zeta[5]*Log[2]+2*Log[2]*PolyLog[5,1/2]-1/90*Log[2]^6+4*PolyLog[6,1/2]+7/4*HPLs6;HPLatOne/:HPLatOne[{3,1,1,1}]:=6/35*Zeta[2]^3-1/2*Zeta[3]^2;HPLatOne/:HPLatOne[{3,1,1,0}]:=-11/21*Zeta[2]^3+3/2*Zeta[3]^2;HPLatOne/:HPLatOne[{3,1,-2}]:=577/1680*Zeta[2]^3-47/64*Zeta[3]^2-31/16*Zeta[5]*Log[2]+HPLs6;HPLatOne/:HPLatOne[{3,1,2}]:=53/105*Zeta[2]^3-3/2*Zeta[3]^2;HPLatOne/:HPLatOne[{3,1,0,0}]:=1/2*Zeta[3]^2;HPLatOne/:HPLatOne[{3,-2,-1}]:=-1033/1680*Zeta[2]^3+77/64*Zeta[3]^2+155/32*Zeta[5]*Log[2]-5/2*HPLs6;HPLatOne/:HPLatOne[{3,-2,1}]:=3/4*Zeta[2]*Zeta[3]*Log[2]+1/6*Zeta[2]*Log[2]^4+4*Zeta[2]*PolyLog[4,1/2]-Zeta[2]^2*Log[2]^2-503/420*Zeta[2]^3-7/32*Zeta[3]^2+5/2*HPLs6;HPLatOne/:HPLatOne[{3,-2,0}]:=-1/56*Zeta[2]^3-3/8*Zeta[3]^2;HPLatOne/:HPLatOne[{3,2,-1}]:=9/2*Zeta[2]*Zeta[3]*Log[2]+1/12*Zeta[2]*Log[2]^4+2*Zeta[2]*PolyLog[4,1/2]-1/2*Zeta[2]^2*Log[2]^2-17/1680*Zeta[2]^3-73/32*Zeta[3]^2-217/32*Zeta[5]*Log[2]+HPLs6;HPLatOne/:HPLatOne[{3,2,1}]:=-29/30*Zeta[2]^3+3*Zeta[3]^2;HPLatOne/:HPLatOne[{3,2,0}]:=8/7*Zeta[2]^3-4*Zeta[3]^2;HPLatOne/:HPLatOne[{3,-3}]:=-439/280*Zeta[2]^3+105/32*Zeta[3]^2+93/8*Zeta[5]*Log[2]-6*HPLs6;HPLatOne/:HPLatOne[{3,3}]:=-4/35*Zeta[2]^3+1/2*Zeta[3]^2;HPLatOne/:HPLatOne[{3,0,0,0}]:=-16/7*Zeta[2]^3;HPLatOne/:HPLatOne[{-4,-1,-1}]:=59/140*Zeta[2]^3-7/8*Zeta[3]^2-93/32*Zeta[5]*Log[2]+3/2*HPLs6;HPLatOne/:HPLatOne[{-4,-1,1}]:=-3/2*Zeta[2]*Zeta[3]*Log[2]-1/12*Zeta[2]*Log[2]^4-2*Zeta[2]*PolyLog[4,1/2]+7/8*Zeta[2]^2*Log[2]^2+127/280*Zeta[2]^3+9/8*Zeta[3]^2-HPLs6;HPLatOne/:HPLatOne[{-4,-1,0}]:=5/24*Zeta[2]^3-3/4*Zeta[3]^2;HPLatOne/:HPLatOne[{-4,1,-1}]:=-9/8*Zeta[2]*Zeta[3]*Log[2]-3/4*Zeta[2]^2*Log[2]^2-257/560*Zeta[2]^3+3/4*Zeta[3]^2+155/32*Zeta[5]*Log[2];HPLatOne/:HPLatOne[{-4,1,1}]:=-1/12*Zeta[2]*Log[2]^4-2*Zeta[2]*PolyLog[4,1/2]+7/8*Zeta[2]^2*Log[2]^2+27/35*Zeta[2]^3-1/4*Zeta[3]^2-5/2*HPLs6;HPLatOne/:HPLatOne[{-4,1,0}]:=-41/60*Zeta[2]^3-3/4*Zeta[3]^2+4*HPLs6;HPLatOne/:HPLatOne[{-4,-2}]:=929/840*Zeta[2]^3-9/4*Zeta[3]^2-31/4*Zeta[5]*Log[2]+4*HPLs6;HPLatOne/:HPLatOne[{-4,2}]:=-97/420*Zeta[2]^3+3/4*Zeta[3]^2;HPLatOne/:HPLatOne[{-4,0,0}]:=31/14*Zeta[2]^3;HPLatOne/:HPLatOne[{4,-1,-1}]:=-1/24*Zeta[2]*Log[2]^4-Zeta[2]*PolyLog[4,1/2]+5/8*Zeta[2]^2*Log[2]^2+123/140*Zeta[2]^3-15/16*Zeta[3]^2-155/32*Zeta[5]*Log[2]+HPLs6;HPLatOne/:HPLatOne[{4,-1,1}]:=-9/8*Zeta[2]*Zeta[3]*Log[2]-3/4*Zeta[2]^2*Log[2]^2-3/70*Zeta[2]^3+11/64*Zeta[3]^2+5/2*HPLs6;HPLatOne/:HPLatOne[{4,-1,0}]:=449/840*Zeta[2]^3+15/16*Zeta[3]^2-4*HPLs6;HPLatOne/:HPLatOne[{4,1,-1}]:=-3/2*Zeta[2]*Zeta[3]*Log[2]-1/24*Zeta[2]*Log[2]^4-Zeta[2]*PolyLog[4,1/2]+5/8*Zeta[2]^2*Log[2]^2+3/280*Zeta[2]^3+65/64*Zeta[3]^2+93/32*Zeta[5]*Log[2]-3/2*HPLs6;HPLatOne/:HPLatOne[{4,1,1}]:=23/70*Zeta[2]^3-Zeta[3]^2;HPLatOne/:HPLatOne[{4,1,0}]:=-8/21*Zeta[2]^3+Zeta[3]^2;HPLatOne/:HPLatOne[{4,-2}]:=883/840*Zeta[2]^3-33/16*Zeta[3]^2-31/4*Zeta[5]*Log[2]+4*HPLs6;HPLatOne/:HPLatOne[{4,2}]:=-32/105*Zeta[2]^3+Zeta[3]^2;HPLatOne/:HPLatOne[{4,0,0}]:=16/7*Zeta[2]^3;HPLatOne/:HPLatOne[{-5,-1}]:=-23/70*Zeta[2]^3+3/4*Zeta[3]^2+31/16*Zeta[5]*Log[2]-HPLs6;HPLatOne/:HPLatOne[{-5,1}]:=8/35*Zeta[2]^3-HPLs6;HPLatOne/:HPLatOne[{-5,0}]:=-31/28*Zeta[2]^3;HPLatOne/:HPLatOne[{5,-1}]:=-111/280*Zeta[2]^3+9/32*Zeta[3]^2+31/16*Zeta[5]*Log[2];HPLatOne/:HPLatOne[{5,1}]:=6/35*Zeta[2]^3-1/2*Zeta[3]^2;HPLatOne/:HPLatOne[{5,0}]:=-8/7*Zeta[2]^3;HPLatOne/:HPLatOne[{-6}]:=31/140*Zeta[2]^3;HPLatOne/:HPLatOne[{6}]:=8/35*Zeta[2]^3;HPLatOne/:HPLatOne[{0,0,0,0,0,0}]:=0;


==> anc/HypExp/init.m <==
$HypExpPath = "D:/exchange/calc/HypExp"
(* you might have to replace the \ with \\  *)
$HPLPath = $HypExpPath
If[Not[MemberQ[$Path,$HypExpPath]],$Path = Flatten[{$Path, $HypExpPath }]];


==> anc/HypExp/install_lib2new.m <==
Get["init.m"];<<HypExp`;ord=4;HypExp`Private`AddToKnown[0,0,0,ord];HypExp`Private`AddToKnown[0,0,1,ord];HypExp`Private`AddToKnown[0,0,2,ord];HypExp`Private`AddToKnown[0,0,3,ord];HypExp`Private`AddToKnown[0,0,4,ord];HypExp`Private`AddToKnown[0,0,5,ord];HypExp`Private`AddToKnown[0,1,0,ord];HypExp`Private`AddToKnown[0,1,1,ord];HypExp`Private`AddToKnown[0,1,2,ord];HypExp`Private`AddToKnown[0,1,3,ord];HypExp`Private`AddToKnown[0,1,4,ord];HypExp`Private`AddToKnown[0,1,5,ord];HypExp`Private`AddToKnown[0,2,0,ord];HypExp`Private`AddToKnown[0,2,1,ord];HypExp`Private`AddToKnown[0,2,2,ord];HypExp`Private`AddToKnown[0,2,3,ord];HypExp`Private`AddToKnown[0,2,4,ord];HypExp`Private`AddToKnown[0,2,5,ord];HypExp`Private`AddToKnown[0,3,0,ord];HypExp`Private`AddToKnown[0,3,1,ord];HypExp`Private`AddToKnown[0,3,2,ord];HypExp`Private`AddToKnown[0,3,3,ord];HypExp`Private`AddToKnown[0,3,4,ord];HypExp`Private`AddToKnown[0,3,5,ord];HypExp`Private`AddToKnown[0,4,0,ord];HypExp`Private`AddToKnown[0,4,1,ord];HypExp`Private`AddToKnown[0,4,2,ord];HypExp`Private`AddToKnown[0,4,3,ord];HypExp`Private`AddToKnown[0,4,4,ord];HypExp`Private`AddToKnown[0,4,5,ord];HypExp`Private`AddToKnown[0,5,0,ord];HypExp`Private`AddToKnown[0,5,1,ord];HypExp`Private`AddToKnown[0,5,2,ord];HypExp`Private`AddToKnown[0,5,3,ord];HypExp`Private`AddToKnown[0,5,4,ord];HypExp`Private`AddToKnown[0,5,5,ord];HypExp`Private`AddToKnown[1,1,0,ord];HypExp`Private`AddToKnown[1,1,1,ord];HypExp`Private`AddToKnown[1,1,2,ord];HypExp`Private`AddToKnown[1,1,3,ord];HypExp`Private`AddToKnown[1,1,4,ord];HypExp`Private`AddToKnown[1,1,5,ord];HypExp`Private`AddToKnown[1,2,0,ord];HypExp`Private`AddToKnown[1,2,1,ord];HypExp`Private`AddToKnown[1,2,2,ord];HypExp`Private`AddToKnown[1,2,3,ord];HypExp`Private`AddToKnown[1,2,4,ord];HypExp`Private`AddToKnown[1,2,5,ord];HypExp`Private`AddToKnown[1,3,0,ord];HypExp`Private`AddToKnown[1,3,1,ord];HypExp`Private`AddToKnown[1,3,2,ord];HypExp`Private`AddToKnown[1,3,3,ord];HypExp`Private`AddToKnown[1,3,4,ord];HypExp`Private`AddToKnown[1,3,5,ord];HypExp`Private`AddToKnown[1,4,0,ord];HypExp`Private`AddToKnown[1,4,1,ord];HypExp`Private`AddToKnown[1,4,2,ord];HypExp`Private`AddToKnown[1,4,3,ord];HypExp`Private`AddToKnown[1,4,4,ord];HypExp`Private`AddToKnown[1,4,5,ord];HypExp`Private`AddToKnown[1,5,0,ord];HypExp`Private`AddToKnown[1,5,1,ord];HypExp`Private`AddToKnown[1,5,2,ord];HypExp`Private`AddToKnown[1,5,3,ord];HypExp`Private`AddToKnown[1,5,4,ord];HypExp`Private`AddToKnown[1,5,5,ord];HypExp`Private`AddToKnown[2,2,0,ord];HypExp`Private`AddToKnown[2,2,1,ord];HypExp`Private`AddToKnown[2,2,2,ord];HypExp`Private`AddToKnown[2,2,3,ord];HypExp`Private`AddToKnown[2,2,4,ord];HypExp`Private`AddToKnown[2,2,5,ord];HypExp`Private`AddToKnown[2,3,0,ord];HypExp`Private`AddToKnown[2,3,1,ord];HypExp`Private`AddToKnown[2,3,2,ord];HypExp`Private`AddToKnown[2,3,3,ord];HypExp`Private`AddToKnown[2,3,4,ord];HypExp`Private`AddToKnown[2,3,5,ord];HypExp`Private`AddToKnown[2,4,0,ord];HypExp`Private`AddToKnown[2,4,1,ord];HypExp`Private`AddToKnown[2,4,2,ord];HypExp`Private`AddToKnown[2,4,3,ord];HypExp`Private`AddToKnown[2,4,4,ord];HypExp`Private`AddToKnown[2,4,5,ord];HypExp`Private`AddToKnown[2,5,0,ord];HypExp`Private`AddToKnown[2,5,1,ord];HypExp`Private`AddToKnown[2,5,2,ord];HypExp`Private`AddToKnown[2,5,3,ord];HypExp`Private`AddToKnown[2,5,4,ord];HypExp`Private`AddToKnown[2,5,5,ord];HypExp`Private`AddToKnown[3,3,0,ord];HypExp`Private`AddToKnown[3,3,1,ord];HypExp`Private`AddToKnown[3,3,2,ord];HypExp`Private`AddToKnown[3,3,3,ord];HypExp`Private`AddToKnown[3,3,4,ord];HypExp`Private`AddToKnown[3,3,5,ord];HypExp`Private`AddToKnown[3,4,0,ord];HypExp`Private`AddToKnown[3,4,1,ord];HypExp`Private`AddToKnown[3,4,2,ord];HypExp`Private`AddToKnown[3,4,3,ord];HypExp`Private`AddToKnown[3,4,4,ord];HypExp`Private`AddToKnown[3,4,5,ord];HypExp`Private`AddToKnown[3,5,0,ord];HypExp`Private`AddToKnown[3,5,1,ord];HypExp`Private`AddToKnown[3,5,2,ord];HypExp`Private`AddToKnown[3,5,3,ord];HypExp`Private`AddToKnown[3,5,4,ord];HypExp`Private`AddToKnown[3,5,5,ord];HypExp`Private`AddToKnown[4,4,0,ord];HypExp`Private`AddToKnown[4,4,1,ord];HypExp`Private`AddToKnown[4,4,2,ord];HypExp`Private`AddToKnown[4,4,3,ord];HypExp`Private`AddToKnown[4,4,4,ord];HypExp`Private`AddToKnown[4,4,5,ord];HypExp`Private`AddToKnown[4,5,0,ord];HypExp`Private`AddToKnown[4,5,1,ord];HypExp`Private`AddToKnown[4,5,2,ord];HypExp`Private`AddToKnown[4,5,3,ord];HypExp`Private`AddToKnown[4,5,4,ord];HypExp`Private`AddToKnown[4,5,5,ord];HypExp`Private`AddToKnown[5,5,0,ord];HypExp`Private`AddToKnown[5,5,1,ord];HypExp`Private`AddToKnown[5,5,2,ord];HypExp`Private`AddToKnown[5,5,3,ord];HypExp`Private`AddToKnown[5,5,4,ord];HypExp`Private`AddToKnown[5,5,5,ord];HypExp`Private`AddToKnown[-1,-1,-1,ord];HypExp`Private`AddToKnown[-1,-1,-2,ord];HypExp`Private`AddToKnown[-1,-1,-3,ord];HypExp`Private`AddToKnown[-1,-1,-4,ord];HypExp`Private`AddToKnown[-1,-1,-5,ord];HypExp`Private`AddToKnown[-2,-1,-1,ord];HypExp`Private`AddToKnown[-2,-1,-2,ord];HypExp`Private`AddToKnown[-2,-1,-3,ord];HypExp`Private`AddToKnown[-2,-1,-4,ord];HypExp`Private`AddToKnown[-2,-1,-5,ord];HypExp`Private`AddToKnown[-2,-2,-1,ord];HypExp`Private`AddToKnown[-2,-2,-2,ord];HypExp`Private`AddToKnown[-2,-2,-3,ord];HypExp`Private`AddToKnown[-2,-2,-4,ord];HypExp`Private`AddToKnown[-2,-2,-5,ord];HypExp`Private`AddToKnown[-3,-1,-1,ord];HypExp`Private`AddToKnown[-3,-1,-2,ord];HypExp`Private`AddToKnown[-3,-1,-3,ord];HypExp`Private`AddToKnown[-3,-1,-4,ord];HypExp`Private`AddToKnown[-3,-1,-5,ord];HypExp`Private`AddToKnown[-3,-2,-1,ord];HypExp`Private`AddToKnown[-3,-2,-2,ord];HypExp`Private`AddToKnown[-3,-2,-3,ord];HypExp`Private`AddToKnown[-3,-2,-4,ord];HypExp`Private`AddToKnown[-3,-2,-5,ord];HypExp`Private`AddToKnown[-3,-3,-1,ord];HypExp`Private`AddToKnown[-3,-3,-2,ord];HypExp`Private`AddToKnown[-3,-3,-3,ord];HypExp`Private`AddToKnown[-3,-3,-4,ord];HypExp`Private`AddToKnown[-3,-3,-5,ord];HypExp`Private`AddToKnown[-4,-1,-1,ord];HypExp`Private`AddToKnown[-4,-1,-2,ord];HypExp`Private`AddToKnown[-4,-1,-3,ord];HypExp`Private`AddToKnown[-4,-1,-4,ord];HypExp`Private`AddToKnown[-4,-1,-5,ord];HypExp`Private`AddToKnown[-4,-2,-1,ord];HypExp`Private`AddToKnown[-4,-2,-2,ord];HypExp`Private`AddToKnown[-4,-2,-3,ord];HypExp`Private`AddToKnown[-4,-2,-4,ord];HypExp`Private`AddToKnown[-4,-2,-5,ord];HypExp`Private`AddToKnown[-4,-3,-1,ord];HypExp`Private`AddToKnown[-4,-3,-2,ord];HypExp`Private`AddToKnown[-4,-3,-3,ord];HypExp`Private`AddToKnown[-4,-3,-4,ord];HypExp`Private`AddToKnown[-4,-3,-5,ord];HypExp`Private`AddToKnown[-4,-4,-1,ord];HypExp`Private`AddToKnown[-4,-4,-2,ord];HypExp`Private`AddToKnown[-4,-4,-3,ord];HypExp`Private`AddToKnown[-4,-4,-4,ord];HypExp`Private`AddToKnown[-4,-4,-5,ord];HypExp`Private`AddToKnown[-5,-1,-1,ord];HypExp`Private`AddToKnown[-5,-1,-2,ord];HypExp`Private`AddToKnown[-5,-1,-3,ord];HypExp`Private`AddToKnown[-5,-1,-4,ord];HypExp`Private`AddToKnown[-5,-1,-5,ord];HypExp`Private`AddToKnown[-5,-2,-1,ord];HypExp`Private`AddToKnown[-5,-2,-2,ord];HypExp`Private`AddToKnown[-5,-2,-3,ord];HypExp`Private`AddToKnown[-5,-2,-4,ord];HypExp`Private`AddToKnown[-5,-2,-5,ord];HypExp`Private`AddToKnown[-5,-3,-1,ord];HypExp`Private`AddToKnown[-5,-3,-2,ord];HypExp`Private`AddToKnown[-5,-3,-3,ord];HypExp`Private`AddToKnown[-5,-3,-4,ord];HypExp`Private`AddToKnown[-5,-3,-5,ord];HypExp`Private`AddToKnown[-5,-4,-1,ord];HypExp`Private`AddToKnown[-5,-4,-2,ord];HypExp`Private`AddToKnown[-5,-4,-3,ord];HypExp`Private`AddToKnown[-5,-4,-4,ord];HypExp`Private`AddToKnown[-5,-4,-5,ord];HypExp`Private`AddToKnown[-5,-5,-1,ord];HypExp`Private`AddToKnown[-5,-5,-2,ord];HypExp`Private`AddToKnown[-5,-5,-3,ord];HypExp`Private`AddToKnown[-5,-5,-4,ord];HypExp`Private`AddToKnown[-5,-5,-5,ord];HypExp`Private`AddToKnown[-1,0,-1,ord];HypExp`Private`AddToKnown[-1,0,-2,ord];HypExp`Private`AddToKnown[-1,0,-3,ord];HypExp`Private`AddToKnown[-1,0,-4,ord];HypExp`Private`AddToKnown[-1,0,-5,ord];HypExp`Private`AddToKnown[-1,1,-1,ord];HypExp`Private`AddToKnown[-1,1,-2,ord];HypExp`Private`AddToKnown[-1,1,-3,ord];HypExp`Private`AddToKnown[-1,1,-4,ord];HypExp`Private`AddToKnown[-1,1,-5,ord];HypExp`Private`AddToKnown[-1,2,-1,ord];HypExp`Private`AddToKnown[-1,2,-2,ord];HypExp`Private`AddToKnown[-1,2,-3,ord];HypExp`Private`AddToKnown[-1,2,-4,ord];HypExp`Private`AddToKnown[-1,2,-5,ord];HypExp`Private`AddToKnown[-1,3,-1,ord];HypExp`Private`AddToKnown[-1,3,-2,ord];HypExp`Private`AddToKnown[-1,3,-3,ord];HypExp`Private`AddToKnown[-1,3,-4,ord];HypExp`Private`AddToKnown[-1,3,-5,ord];HypExp`Private`AddToKnown[-1,4,-1,ord];HypExp`Private`AddToKnown[-1,4,-2,ord];HypExp`Private`AddToKnown[-1,4,-3,ord];HypExp`Private`AddToKnown[-1,4,-4,ord];HypExp`Private`AddToKnown[-1,4,-5,ord];HypExp`Private`AddToKnown[-1,5,-1,ord];HypExp`Private`AddToKnown[-1,5,-2,ord];HypExp`Private`AddToKnown[-1,5,-3,ord];HypExp`Private`AddToKnown[-1,5,-4,ord];HypExp`Private`AddToKnown[-1,5,-5,ord];HypExp`Private`AddToKnown[-2,0,-1,ord];HypExp`Private`AddToKnown[-2,0,-2,ord];HypExp`Private`AddToKnown[-2,0,-3,ord];HypExp`Private`AddToKnown[-2,0,-4,ord];HypExp`Private`AddToKnown[-2,0,-5,ord];HypExp`Private`AddToKnown[-2,1,-1,ord];HypExp`Private`AddToKnown[-2,1,-2,ord];HypExp`Private`AddToKnown[-2,1,-3,ord];HypExp`Private`AddToKnown[-2,1,-4,ord];HypExp`Private`AddToKnown[-2,1,-5,ord];HypExp`Private`AddToKnown[-2,2,-1,ord];HypExp`Private`AddToKnown[-2,2,-2,ord];HypExp`Private`AddToKnown[-2,2,-3,ord];HypExp`Private`AddToKnown[-2,2,-4,ord];HypExp`Private`AddToKnown[-2,2,-5,ord];HypExp`Private`AddToKnown[-2,3,-1,ord];HypExp`Private`AddToKnown[-2,3,-2,ord];HypExp`Private`AddToKnown[-2,3,-3,ord];HypExp`Private`AddToKnown[-2,3,-4,ord];HypExp`Private`AddToKnown[-2,3,-5,ord];HypExp`Private`AddToKnown[-2,4,-1,ord];HypExp`Private`AddToKnown[-2,4,-2,ord];HypExp`Private`AddToKnown[-2,4,-3,ord];HypExp`Private`AddToKnown[-2,4,-4,ord];HypExp`Private`AddToKnown[-2,4,-5,ord];HypExp`Private`AddToKnown[-2,5,-1,ord];HypExp`Private`AddToKnown[-2,5,-2,ord];HypExp`Private`AddToKnown[-2,5,-3,ord];HypExp`Private`AddToKnown[-2,5,-4,ord];HypExp`Private`AddToKnown[-2,5,-5,ord];HypExp`Private`AddToKnown[-3,0,-1,ord];HypExp`Private`AddToKnown[-3,0,-2,ord];HypExp`Private`AddToKnown[-3,0,-3,ord];HypExp`Private`AddToKnown[-3,0,-4,ord];HypExp`Private`AddToKnown[-3,0,-5,ord];HypExp`Private`AddToKnown[-3,1,-1,ord];HypExp`Private`AddToKnown[-3,1,-2,ord];HypExp`Private`AddToKnown[-3,1,-3,ord];HypExp`Private`AddToKnown[-3,1,-4,ord];HypExp`Private`AddToKnown[-1,0,0,ord];HypExp`Private`AddToKnown[-3,1,-5,ord];HypExp`Private`AddToKnown[-3,2,-1,ord];HypExp`Private`AddToKnown[-3,2,-2,ord];HypExp`Private`AddToKnown[-3,2,-3,ord];HypExp`Private`AddToKnown[-3,2,-4,ord];HypExp`Private`AddToKnown[-3,2,-5,ord];HypExp`Private`AddToKnown[-3,3,-1,ord];HypExp`Private`AddToKnown[-3,3,-2,ord];HypExp`Private`AddToKnown[-3,3,-3,ord];HypExp`Private`AddToKnown[-3,3,-4,ord];HypExp`Private`AddToKnown[-3,3,-5,ord];HypExp`Private`AddToKnown[-3,4,-1,ord];HypExp`Private`AddToKnown[-3,4,-2,ord];HypExp`Private`AddToKnown[-3,4,-3,ord];HypExp`Private`AddToKnown[-3,4,-4,ord];HypExp`Private`AddToKnown[-3,4,-5,ord];HypExp`Private`AddToKnown[-3,5,-1,ord];HypExp`Private`AddToKnown[-3,5,-2,ord];HypExp`Private`AddToKnown[-3,5,-3,ord];HypExp`Private`AddToKnown[-3,5,-4,ord];HypExp`Private`AddToKnown[-3,5,-5,ord];HypExp`Private`AddToKnown[-4,0,-1,ord];HypExp`Private`AddToKnown[-4,0,-2,ord];HypExp`Private`AddToKnown[-4,0,-3,ord];HypExp`Private`AddToKnown[-4,0,-4,ord];HypExp`Private`AddToKnown[-4,0,-5,ord];HypExp`Private`AddToKnown[-4,1,-1,ord];HypExp`Private`AddToKnown[-4,1,-2,ord];HypExp`Private`AddToKnown[-4,1,-3,ord];HypExp`Private`AddToKnown[-4,1,-4,ord];HypExp`Private`AddToKnown[-4,1,-5,ord];HypExp`Private`AddToKnown[-4,2,-1,ord];HypExp`Private`AddToKnown[-4,2,-2,ord];HypExp`Private`AddToKnown[-4,2,-3,ord];HypExp`Private`AddToKnown[-4,2,-4,ord];HypExp`Private`AddToKnown[-4,2,-5,ord];HypExp`Private`AddToKnown[-4,3,-1,ord];HypExp`Private`AddToKnown[-4,3,-2,ord];HypExp`Private`AddToKnown[-4,3,-3,ord];HypExp`Private`AddToKnown[-4,3,-4,ord];HypExp`Private`AddToKnown[-4,3,-5,ord];HypExp`Private`AddToKnown[-4,4,-1,ord];HypExp`Private`AddToKnown[-4,4,-2,ord];HypExp`Private`AddToKnown[-4,4,-3,ord];HypExp`Private`AddToKnown[-4,4,-4,ord];HypExp`Private`AddToKnown[-4,4,-5,ord];HypExp`Private`AddToKnown[-4,5,-1,ord];HypExp`Private`AddToKnown[-4,5,-2,ord];HypExp`Private`AddToKnown[-4,5,-3,ord];HypExp`Private`AddToKnown[-4,5,-4,ord];HypExp`Private`AddToKnown[-4,5,-5,ord];HypExp`Private`AddToKnown[-5,0,-1,ord];HypExp`Private`AddToKnown[-5,0,-2,ord];HypExp`Private`AddToKnown[-5,0,-3,ord];HypExp`Private`AddToKnown[-5,0,-4,ord];HypExp`Private`AddToKnown[-5,0,-5,ord];HypExp`Private`AddToKnown[-5,1,-1,ord];HypExp`Private`AddToKnown[-5,1,-2,ord];HypExp`Private`AddToKnown[-5,1,-3,ord];HypExp`Private`AddToKnown[-5,1,-4,ord];HypExp`Private`AddToKnown[-5,1,-5,ord];HypExp`Private`AddToKnown[-5,2,-1,ord];HypExp`Private`AddToKnown[-5,2,-2,ord];HypExp`Private`AddToKnown[-5,2,-3,ord];HypExp`Private`AddToKnown[-5,2,-4,ord];HypExp`Private`AddToKnown[-5,2,-5,ord];HypExp`Private`AddToKnown[-5,3,-1,ord];HypExp`Private`AddToKnown[-5,3,-2,ord];HypExp`Private`AddToKnown[-5,3,-3,ord];HypExp`Private`AddToKnown[-5,3,-4,ord];HypExp`Private`AddToKnown[-5,3,-5,ord];HypExp`Private`AddToKnown[-5,4,-1,ord];HypExp`Private`AddToKnown[-5,4,-2,ord];HypExp`Private`AddToKnown[-5,4,-3,ord];HypExp`Private`AddToKnown[-5,4,-4,ord];HypExp`Private`AddToKnown[-5,4,-5,ord];HypExp`Private`AddToKnown[-5,5,-1,ord];HypExp`Private`AddToKnown[-5,5,-2,ord];HypExp`Private`AddToKnown[-5,5,-3,ord];HypExp`Private`AddToKnown[-5,5,-4,ord];HypExp`Private`AddToKnown[-5,5,-5,ord];HypExp`Private`AddToKnown[-1,0,1,ord];HypExp`Private`AddToKnown[-1,0,2,ord];HypExp`Private`AddToKnown[-1,0,3,ord];HypExp`Private`AddToKnown[-1,0,4,ord];HypExp`Private`AddToKnown[-1,0,5,ord];HypExp`Private`AddToKnown[-1,1,0,ord];HypExp`Private`AddToKnown[-1,1,1,ord];HypExp`Private`AddToKnown[-1,1,2,ord];HypExp`Private`AddToKnown[-1,1,3,ord];HypExp`Private`AddToKnown[-1,1,4,ord];HypExp`Private`AddToKnown[-1,1,5,ord];HypExp`Private`AddToKnown[-1,2,0,ord];HypExp`Private`AddToKnown[-1,2,1,ord];HypExp`Private`AddToKnown[-1,2,2,ord];HypExp`Private`AddToKnown[-1,2,3,ord];HypExp`Private`AddToKnown[-1,2,4,ord];HypExp`Private`AddToKnown[-1,2,5,ord];HypExp`Private`AddToKnown[-1,3,0,ord];HypExp`Private`AddToKnown[-1,3,1,ord];HypExp`Private`AddToKnown[-1,3,2,ord];HypExp`Private`AddToKnown[-1,3,3,ord];HypExp`Private`AddToKnown[-1,3,4,ord];HypExp`Private`AddToKnown[-1,3,5,ord];HypExp`Private`AddToKnown[-1,4,0,ord];HypExp`Private`AddToKnown[-1,4,1,ord];HypExp`Private`AddToKnown[-1,4,2,ord];HypExp`Private`AddToKnown[-1,4,3,ord];HypExp`Private`AddToKnown[-1,4,4,ord];HypExp`Private`AddToKnown[-1,4,5,ord];HypExp`Private`AddToKnown[-1,5,0,ord];HypExp`Private`AddToKnown[-1,5,1,ord];HypExp`Private`AddToKnown[-1,5,2,ord];HypExp`Private`AddToKnown[-1,5,3,ord];HypExp`Private`AddToKnown[-1,5,4,ord];HypExp`Private`AddToKnown[-1,5,5,ord];HypExp`Private`AddToKnown[-2,0,0,ord];HypExp`Private`AddToKnown[-2,0,1,ord];HypExp`Private`AddToKnown[-2,0,2,ord];HypExp`Private`AddToKnown[-2,0,3,ord];HypExp`Private`AddToKnown[-2,0,4,ord];HypExp`Private`AddToKnown[-2,0,5,ord];HypExp`Private`AddToKnown[-2,1,0,ord];HypExp`Private`AddToKnown[-2,1,1,ord];HypExp`Private`AddToKnown[-2,1,2,ord];HypExp`Private`AddToKnown[-2,1,3,ord];HypExp`Private`AddToKnown[-2,1,4,ord];HypExp`Private`AddToKnown[-2,1,5,ord];HypExp`Private`AddToKnown[-2,2,0,ord];HypExp`Private`AddToKnown[-2,2,1,ord];HypExp`Private`AddToKnown[-2,2,2,ord];HypExp`Private`AddToKnown[-2,2,3,ord];HypExp`Private`AddToKnown[-2,2,4,ord];HypExp`Private`AddToKnown[-2,2,5,ord];HypExp`Private`AddToKnown[-2,3,0,ord];HypExp`Private`AddToKnown[-2,3,1,ord];HypExp`Private`AddToKnown[-2,3,2,ord];HypExp`Private`AddToKnown[-2,3,3,ord];HypExp`Private`AddToKnown[-2,3,4,ord];HypExp`Private`AddToKnown[-2,3,5,ord];HypExp`Private`AddToKnown[-2,4,0,ord];HypExp`Private`AddToKnown[-2,4,1,ord];HypExp`Private`AddToKnown[-2,4,2,ord];HypExp`Private`AddToKnown[-2,4,3,ord];HypExp`Private`AddToKnown[-2,4,4,ord];HypExp`Private`AddToKnown[-2,4,5,ord];HypExp`Private`AddToKnown[-2,5,0,ord];HypExp`Private`AddToKnown[-2,5,1,ord];HypExp`Private`AddToKnown[-2,5,2,ord];HypExp`Private`AddToKnown[-2,5,3,ord];HypExp`Private`AddToKnown[-2,5,4,ord];HypExp`Private`AddToKnown[-2,5,5,ord];HypExp`Private`AddToKnown[-3,0,0,ord];HypExp`Private`AddToKnown[-3,0,1,ord];HypExp`Private`AddToKnown[-3,0,2,ord];HypExp`Private`AddToKnown[-3,0,3,ord];HypExp`Private`AddToKnown[-3,0,4,ord];HypExp`Private`AddToKnown[-3,0,5,ord];HypExp`Private`AddToKnown[-3,1,0,ord];HypExp`Private`AddToKnown[-3,1,1,ord];HypExp`Private`AddToKnown[-3,1,2,ord];HypExp`Private`AddToKnown[-3,1,3,ord];HypExp`Private`AddToKnown[-3,1,4,ord];HypExp`Private`AddToKnown[-3,1,5,ord];HypExp`Private`AddToKnown[-3,2,0,ord];HypExp`Private`AddToKnown[-3,2,1,ord];HypExp`Private`AddToKnown[-3,2,2,ord];HypExp`Private`AddToKnown[-3,2,3,ord];HypExp`Private`AddToKnown[-3,2,4,ord];HypExp`Private`AddToKnown[-3,2,5,ord];HypExp`Private`AddToKnown[-3,3,0,ord];HypExp`Private`AddToKnown[-3,3,1,ord];HypExp`Private`AddToKnown[-3,3,2,ord];HypExp`Private`AddToKnown[-3,3,3,ord];HypExp`Private`AddToKnown[-3,3,4,ord];HypExp`Private`AddToKnown[-3,3,5,ord];HypExp`Private`AddToKnown[-3,4,0,ord];HypExp`Private`AddToKnown[-3,4,1,ord];HypExp`Private`AddToKnown[-3,4,2,ord];HypExp`Private`AddToKnown[-3,4,3,ord];HypExp`Private`AddToKnown[-3,4,4,ord];HypExp`Private`AddToKnown[-3,4,5,ord];HypExp`Private`AddToKnown[-3,5,0,ord];HypExp`Private`AddToKnown[-3,5,1,ord];HypExp`Private`AddToKnown[-3,5,2,ord];HypExp`Private`AddToKnown[-3,5,3,ord];HypExp`Private`AddToKnown[-3,5,4,ord];HypExp`Private`AddToKnown[-3,5,5,ord];HypExp`Private`AddToKnown[-4,0,0,ord];HypExp`Private`AddToKnown[-4,0,1,ord];HypExp`Private`AddToKnown[-4,0,2,ord];HypExp`Private`AddToKnown[-4,0,3,ord];HypExp`Private`AddToKnown[-4,0,4,ord];HypExp`Private`AddToKnown[-4,0,5,ord];HypExp`Private`AddToKnown[-4,1,0,ord];HypExp`Private`AddToKnown[-4,1,1,ord];HypExp`Private`AddToKnown[-4,1,2,ord];HypExp`Private`AddToKnown[-4,1,3,ord];HypExp`Private`AddToKnown[-4,1,4,ord];HypExp`Private`AddToKnown[-4,1,5,ord];HypExp`Private`AddToKnown[-4,2,0,ord];HypExp`Private`AddToKnown[-4,2,1,ord];HypExp`Private`AddToKnown[-4,2,2,ord];HypExp`Private`AddToKnown[-4,2,3,ord];HypExp`Private`AddToKnown[-4,2,4,ord];HypExp`Private`AddToKnown[-4,2,5,ord];HypExp`Private`AddToKnown[-4,3,0,ord];HypExp`Private`AddToKnown[-4,3,1,ord];HypExp`Private`AddToKnown[-4,3,2,ord];HypExp`Private`AddToKnown[-4,3,3,ord];HypExp`Private`AddToKnown[-4,3,4,ord];HypExp`Private`AddToKnown[-4,3,5,ord];HypExp`Private`AddToKnown[-4,4,0,ord];HypExp`Private`AddToKnown[-4,4,1,ord];HypExp`Private`AddToKnown[-4,4,2,ord];HypExp`Private`AddToKnown[-4,4,3,ord];HypExp`Private`AddToKnown[-4,4,4,ord];HypExp`Private`AddToKnown[-4,4,5,ord];HypExp`Private`AddToKnown[-4,5,0,ord];HypExp`Private`AddToKnown[-4,5,1,ord];HypExp`Private`AddToKnown[-4,5,2,ord];HypExp`Private`AddToKnown[-4,5,3,ord];HypExp`Private`AddToKnown[-4,5,4,ord];HypExp`Private`AddToKnown[-4,5,5,ord];HypExp`Private`AddToKnown[-5,0,0,ord];HypExp`Private`AddToKnown[-5,0,1,ord];HypExp`Private`AddToKnown[-5,0,2,ord];HypExp`Private`AddToKnown[-5,0,3,ord];HypExp`Private`AddToKnown[-5,0,4,ord];HypExp`Private`AddToKnown[-5,0,5,ord];HypExp`Private`AddToKnown[-5,1,0,ord];HypExp`Private`AddToKnown[-5,1,1,ord];HypExp`Private`AddToKnown[-5,1,2,ord];HypExp`Private`AddToKnown[-5,1,3,ord];HypExp`Private`AddToKnown[-5,1,4,ord];HypExp`Private`AddToKnown[-5,1,5,ord];HypExp`Private`AddToKnown[-5,2,0,ord];HypExp`Private`AddToKnown[-5,2,1,ord];HypExp`Private`AddToKnown[-5,2,2,ord];HypExp`Private`AddToKnown[-5,2,3,ord];HypExp`Private`AddToKnown[-5,2,4,ord];HypExp`Private`AddToKnown[-5,2,5,ord];HypExp`Private`AddToKnown[-5,3,0,ord];HypExp`Private`AddToKnown[-5,3,1,ord];HypExp`Private`AddToKnown[-5,3,2,ord];HypExp`Private`AddToKnown[-5,3,3,ord];HypExp`Private`AddToKnown[-5,3,4,ord];HypExp`Private`AddToKnown[-5,3,5,ord];HypExp`Private`AddToKnown[-5,4,0,ord];HypExp`Private`AddToKnown[-5,4,1,ord];HypExp`Private`AddToKnown[-5,4,2,ord];HypExp`Private`AddToKnown[-5,4,3,ord];HypExp`Private`AddToKnown[-5,4,4,ord];HypExp`Private`AddToKnown[-5,4,5,ord];HypExp`Private`AddToKnown[-5,5,0,ord];HypExp`Private`AddToKnown[-5,5,1,ord];HypExp`Private`AddToKnown[-5,5,2,ord];HypExp`Private`AddToKnown[-5,5,3,ord];HypExp`Private`AddToKnown[-5,5,4,ord];HypExp`Private`AddToKnown[-5,5,5,ord];HypExp`Private`AddToKnown[0,0,-1,ord];HypExp`Private`AddToKnown[0,0,-2,ord];HypExp`Private`AddToKnown[0,0,-3,ord];HypExp`Private`AddToKnown[0,0,-4,ord];HypExp`Private`AddToKnown[0,0,-5,ord];HypExp`Private`AddToKnown[0,1,-1,ord];HypExp`Private`AddToKnown[0,1,-2,ord];HypExp`Private`AddToKnown[0,1,-3,ord];HypExp`Private`AddToKnown[0,1,-4,ord];HypExp`Private`AddToKnown[0,1,-5,ord];HypExp`Private`AddToKnown[0,2,-1,ord];HypExp`Private`AddToKnown[0,2,-2,ord];HypExp`Private`AddToKnown[0,2,-3,ord];HypExp`Private`AddToKnown[0,2,-4,ord];HypExp`Private`AddToKnown[0,2,-5,ord];HypExp`Private`AddToKnown[0,3,-1,ord];HypExp`Private`AddToKnown[0,3,-2,ord];HypExp`Private`AddToKnown[0,3,-3,ord];HypExp`Private`AddToKnown[0,3,-4,ord];HypExp`Private`AddToKnown[0,3,-5,ord];HypExp`Private`AddToKnown[0,4,-1,ord];HypExp`Private`AddToKnown[0,4,-2,ord];HypExp`Private`AddToKnown[0,4,-3,ord];HypExp`Private`AddToKnown[0,4,-4,ord];HypExp`Private`AddToKnown[0,4,-5,ord];HypExp`Private`AddToKnown[0,5,-1,ord];HypExp`Private`AddToKnown[0,5,-2,ord];HypExp`Private`AddToKnown[0,5,-3,ord];HypExp`Private`AddToKnown[0,5,-4,ord];HypExp`Private`AddToKnown[0,5,-5,ord];HypExp`Private`AddToKnown[1,1,-1,ord];HypExp`Private`AddToKnown[1,1,-2,ord];HypExp`Private`AddToKnown[1,1,-3,ord];HypExp`Private`AddToKnown[1,1,-4,ord];HypExp`Private`AddToKnown[1,1,-5,ord];HypExp`Private`AddToKnown[1,2,-1,ord];HypExp`Private`AddToKnown[1,2,-2,ord];HypExp`Private`AddToKnown[1,2,-3,ord];HypExp`Private`AddToKnown[1,2,-4,ord];HypExp`Private`AddToKnown[1,2,-5,ord];HypExp`Private`AddToKnown[1,3,-1,ord];HypExp`Private`AddToKnown[1,3,-2,ord];HypExp`Private`AddToKnown[1,3,-3,ord];HypExp`Private`AddToKnown[1,3,-4,ord];HypExp`Private`AddToKnown[1,3,-5,ord];HypExp`Private`AddToKnown[1,4,-1,ord];HypExp`Private`AddToKnown[1,4,-2,ord];HypExp`Private`AddToKnown[1,4,-3,ord];HypExp`Private`AddToKnown[1,4,-4,ord];HypExp`Private`AddToKnown[1,4,-5,ord];HypExp`Private`AddToKnown[1,5,-1,ord];HypExp`Private`AddToKnown[1,5,-2,ord];HypExp`Private`AddToKnown[1,5,-3,ord];HypExp`Private`AddToKnown[1,5,-4,ord];HypExp`Private`AddToKnown[1,5,-5,ord];HypExp`Private`AddToKnown[2,2,-1,ord];HypExp`Private`AddToKnown[2,2,-2,ord];HypExp`Private`AddToKnown[2,2,-3,ord];HypExp`Private`AddToKnown[2,2,-4,ord];HypExp`Private`AddToKnown[2,2,-5,ord];HypExp`Private`AddToKnown[2,3,-1,ord];HypExp`Private`AddToKnown[2,3,-2,ord];HypExp`Private`AddToKnown[2,3,-3,ord];HypExp`Private`AddToKnown[2,3,-4,ord];HypExp`Private`AddToKnown[2,3,-5,ord];HypExp`Private`AddToKnown[2,4,-1,ord];HypExp`Private`AddToKnown[2,4,-2,ord];HypExp`Private`AddToKnown[2,4,-3,ord];HypExp`Private`AddToKnown[2,4,-4,ord];HypExp`Private`AddToKnown[2,4,-5,ord];HypExp`Private`AddToKnown[2,5,-1,ord];HypExp`Private`AddToKnown[2,5,-2,ord];HypExp`Private`AddToKnown[2,5,-3,ord];HypExp`Private`AddToKnown[2,5,-4,ord];HypExp`Private`AddToKnown[2,5,-5,ord];HypExp`Private`AddToKnown[3,3,-1,ord];HypExp`Private`AddToKnown[3,3,-2,ord];HypExp`Private`AddToKnown[3,3,-3,ord];HypExp`Private`AddToKnown[3,3,-4,ord];HypExp`Private`AddToKnown[3,3,-5,ord];HypExp`Private`AddToKnown[3,4,-1,ord];HypExp`Private`AddToKnown[3,4,-2,ord];HypExp`Private`AddToKnown[3,4,-3,ord];HypExp`Private`AddToKnown[3,4,-4,ord];HypExp`Private`AddToKnown[3,4,-5,ord];HypExp`Private`AddToKnown[3,5,-1,ord];HypExp`Private`AddToKnown[3,5,-2,ord];HypExp`Private`AddToKnown[3,5,-3,ord];HypExp`Private`AddToKnown[3,5,-4,ord];HypExp`Private`AddToKnown[3,5,-5,ord];HypExp`Private`AddToKnown[4,4,-1,ord];HypExp`Private`AddToKnown[4,4,-2,ord];HypExp`Private`AddToKnown[4,4,-3,ord];HypExp`Private`AddToKnown[4,4,-4,ord];HypExp`Private`AddToKnown[4,4,-5,ord];HypExp`Private`AddToKnown[4,5,-1,ord];HypExp`Private`AddToKnown[4,5,-2,ord];HypExp`Private`AddToKnown[4,5,-3,ord];HypExp`Private`AddToKnown[4,5,-4,ord];HypExp`Private`AddToKnown[4,5,-5,ord];HypExp`Private`AddToKnown[5,5,-1,ord];HypExp`Private`AddToKnown[5,5,-2,ord];HypExp`Private`AddToKnown[5,5,-3,ord];HypExp`Private`AddToKnown[5,5,-4,ord];HypExp`Private`AddToKnown[5,5,-5,ord]


==> anc/HypExp/known.m <==
{knowntoorder1}


==> anc/HypExp/listintegralsminimal.m <==
(*******************************************************************
This file was generated automatically by the Mathematica front end.
It contains Initialization cells from a Notebook file, which
typically will have the same name as this file except ending in
".nb" instead of ".m".

This file is intended to be loaded into the Mathematica kernel using
the package loading commands Get or Needs.  Doing so is equivalent
to using the Evaluate Initialization Cells menu command in the front
end.

DO NOT EDIT THIS FILE.  This entire file is regenerated
automatically each time the parent Notebook file is saved in the
Mathematica front end.  Any changes you make to this file will be
overwritten.
***********************************************************************)































\!\(listintegralsminimal := {kern[0, 0, 0, 0, 0, zet_] \[RuleDelayed] 1, 
      kern[0, 0, 0, 1, 0, 
          zet_] \[RuleDelayed] \(\((zet - 1)\)\ Log[1 - zet]\)\/zet - 1, 
      kern[0, 0, 0, 2, 0, 
          zet_] \[RuleDelayed] \(\((zet - 1)\)\ Log[1 - zet]\^2\)\/zet - \(2\ \
\((zet - 1)\)\ Log[1 - zet]\)\/zet + 2, 
      kern[0, 0, 0, 3, 0, 
          zet_] \[RuleDelayed] \(\((zet - 1)\)\ Log[1 - zet]\^3\)\/zet - \(3\ \
\((zet - 1)\)\ Log[1 - zet]\^2\)\/zet + \(6\ \((zet - 1)\)\ Log[1 - \
zet]\)\/zet - 6, 
      kern[0, 0, 0, 4, 0, 
          zet_] \[RuleDelayed] \(\((zet - 1)\)\ Log[1 - zet]\^4\)\/zet - \(4\ \
\((zet - 1)\)\ Log[1 - zet]\^3\)\/zet + \(12\ \((zet - 1)\)\ Log[1 - \
zet]\^2\)\/zet - \(24\ \((zet - 1)\)\ Log[1 - zet]\)\/zet + 24, 
      kern[0, 0, 0, 5, 0, 
          zet_] \[RuleDelayed] \(\((zet - 1)\)\ Log[1 - zet]\^5\)\/zet - \(5\ \
\((zet - 1)\)\ Log[1 - zet]\^4\)\/zet + \(20\ \((zet - 1)\)\ Log[1 - \
zet]\^3\)\/zet - \(60\ \((zet - 1)\)\ Log[1 - zet]\^2\)\/zet + \(120\ \((zet \
- 1)\)\ Log[1 - zet]\)\/zet - 120, 
      kern[0, 0, 1, 0, 0, zet_] \[RuleDelayed] \(-1\), 
      kern[0, 0, 1, 1, 0, 
          zet_] \[RuleDelayed] \(\((zet - 1)\)\ Log[1 - zet]\^2\)\/\(2\ zet\) \
+ \(\((1 - zet)\)\ Log[1 - zet]\)\/zet + \(\((zet - 1)\)\ PolyLog[2, \
zet]\)\/zet + 2, 
      kern[0, 0, 1, 2, 0, 
          zet_] \[RuleDelayed] \(2\ \((zet - 1)\)\ Log[1 - zet]\^3\)\/\(3\ \
zet\) + \(\((1 - zet)\)\ Log[zet]\ Log[1 - zet]\^2\)\/zet - \(2\ \((zet - \
1)\)\ Log[1 - zet]\^2\)\/zet + \(\((\[Pi]\^2\ zet + 12\ zet - \[Pi]\^2 - \
12)\)\ Log[1 - zet]\)\/\(3\ zet\) - \(2\ \((zet - 1)\)\ PolyLog[2, \
zet]\)\/zet - \(2\ \((zet - 1)\)\ PolyLog[3, 1 - zet]\)\/zet + \(2\ \
\((Zeta[3]\ zet - 3\ zet - Zeta[3])\)\)\/zet, 
      kern[0, 0, 1, 3, 0, 
          zet_] \[RuleDelayed] \(3\ \((zet - 1)\)\ Log[1 - zet]\^4\)\/\(4\ \
zet\) + \(\((1 - zet)\)\ Log[zet]\ Log[1 - zet]\^3\)\/zet - \(3\ \((zet - \
1)\)\ Log[1 - zet]\^3\)\/zet + \(\((\[Pi]\^2\ zet + 18\ zet - \[Pi]\^2 - \
18)\)\ Log[1 - zet]\^2\)\/\(2\ zet\) + \(3\ \((zet - 1)\)\ Log[zet]\ Log[1 - \
zet]\^2\)\/zet + \(\((6\ Zeta[3]\ zet - \[Pi]\^2\ zet - 18\ zet - 6\ Zeta[3] \
+ \[Pi]\^2 + 18)\)\ Log[1 - zet]\)\/zet + \(6\ \((zet - 1)\)\ PolyLog[2, zet]\
\)\/zet + \(6\ \((zet - 1)\)\ PolyLog[3, 1 - zet]\)\/zet - \(6\ \((zet - 1)\)\
\ PolyLog[4, 1 - zet]\)\/zet + \(\(-90\)\ Zeta[3]\ zet + \[Pi]\^4\ zet + 360\ \
zet + 90\ Zeta[3] - \[Pi]\^4\)\/\(15\ zet\), 
      kern[0, 0, 1, 4, 0, 
          zet_] \[RuleDelayed] \(4\ \((zet - 1)\)\ Log[1 - zet]\^5\)\/\(5\ \
zet\) + \(\((1 - zet)\)\ Log[zet]\ Log[1 - zet]\^4\)\/zet - \(4\ \((zet - \
1)\)\ Log[1 - zet]\^4\)\/zet + \(2\ \((\[Pi]\^2\ zet + 24\ zet - \[Pi]\^2 - \
24)\)\ Log[1 - zet]\^3\)\/\(3\ zet\) + \(4\ \((zet - 1)\)\ Log[zet]\ Log[1 - \
zet]\^3\)\/zet - \(12\ \((zet - 1)\)\ Log[zet]\ Log[1 - zet]\^2\)\/zet - \(2\ \
\((\(-6\)\ Zeta[3]\ zet + \[Pi]\^2\ zet + 24\ zet + 6\ Zeta[3] - \[Pi]\^2 - \
24)\)\ Log[1 - zet]\^2\)\/zet + \(4\ \((\(-90\)\ Zeta[3]\ zet + \[Pi]\^4\ zet \
+ 15\ \[Pi]\^2\ zet + 360\ zet + 90\ Zeta[3] - \[Pi]\^4 - 15\ \[Pi]\^2 - 360)\
\)\ Log[1 - zet]\)\/\(15\ zet\) - \(24\ \((zet - 1)\)\ PolyLog[2, zet]\)\/zet \
- \(24\ \((zet - 1)\)\ PolyLog[3, 1 - zet]\)\/zet + \(24\ \((zet - 1)\)\ \
PolyLog[4, 1 - zet]\)\/zet - \(24\ \((zet - 1)\)\ PolyLog[5, 1 - zet]\)\/zet \
- \(4\ \((\(-90\)\ Zeta[5]\ zet - 90\ Zeta[3]\ zet + \[Pi]\^4\ zet + 450\ zet \
+ 90\ Zeta[5] + 90\ Zeta[3] - \[Pi]\^4)\)\)\/\(15\ zet\), 
      kern[0, 0, 2, 0, 0, zet_] \[RuleDelayed] 2, 
      kern[0, 0, 2, 1, 0, 
          zet_] \[RuleDelayed] \(\((zet - 1)\)\ Log[1 - zet]\^3\)\/\(3\ zet\) \
+ \(\((1 - zet)\)\ Log[zet]\ Log[1 - zet]\^2\)\/zet + \(\((1 - zet)\)\ Log[1 \
- zet]\^2\)\/zet + \(\((\[Pi]\^2\ zet + 6\ zet - \[Pi]\^2 - 6)\)\ Log[1 - \
zet]\)\/\(3\ zet\) - \(2\ \((zet - 1)\)\ PolyLog[2, zet]\)\/zet - \(2\ \((zet \
- 1)\)\ PolyLog[3, 1 - zet]\)\/zet - \(2\ \((zet - 1)\)\ PolyLog[3, \
zet]\)\/zet + \(2\ \((Zeta[3]\ zet - 3\ zet - Zeta[3])\)\)\/zet, 
      kern[0, 0, 2, 2, 0, 
          zet_] \[RuleDelayed] \(\((zet - 1)\)\ Log[1 - zet]\^4\)\/\(3\ zet\) \
- \(2\ \((zet - 1)\)\ Log[zet]\ Log[1 - zet]\^3\)\/\(3\ zet\) - \(2\ \((zet - \
1)\)\ Log[1 - zet]\^3\)\/zet + \(\((\[Pi]\^2\ zet + 18\ zet - \[Pi]\^2 - \
18)\)\ Log[1 - zet]\^2\)\/\(3\ zet\) + \(4\ \((zet - 1)\)\ Log[zet]\ Log[1 - \
zet]\^2\)\/zet - \(4\ \((\(-3\)\ Zeta[3]\ zet + \[Pi]\^2\ zet + 9\ zet + 3\ \
Zeta[3] - \[Pi]\^2 - 9)\)\ Log[1 - zet]\)\/\(3\ zet\) + \(8\ \((zet - 1)\)\ \
PolyLog[2, zet]\)\/zet + \(8\ \((zet - 1)\)\ PolyLog[3, 1 - zet]\)\/zet + \(4\
\ \((zet - 1)\)\ PolyLog[3, zet]\)\/zet - \(4\ \((zet - 1)\)\ PolyLog[4, 1 - \
zet]\)\/zet - \(4\ \((zet - 1)\)\ PolyLog[4, zet]\)\/zet - \(4\ \((zet - 1)\)\
\ PolyLog[4, zet\/\(zet - 1\)]\)\/zet + \(2\ \((\(-180\)\ Zeta[3]\ zet + \
\[Pi]\^4\ zet + 540\ zet + 180\ Zeta[3] - \[Pi]\^4)\)\)\/\(45\ zet\), 
      kern[0, 0, 2, 3, 0, 
          zet_] \[RuleDelayed] \(\((zet - 1)\)\ Log[1 - zet]\^5\)\/\(2\ zet\) \
+ \(\((1 - zet)\)\ Log[zet]\ Log[1 - zet]\^4\)\/zet - \(5\ \((zet - 1)\)\ \
Log[1 - zet]\^4\)\/\(2\ zet\) + \(2\ \((\[Pi]\^2\ zet + 18\ zet - \[Pi]\^2 - \
18)\)\ Log[1 - zet]\^3\)\/\(3\ zet\) + \(4\ \((zet - 1)\)\ Log[zet]\ Log[1 - \
zet]\^3\)\/zet - \(18\ \((zet - 1)\)\ Log[zet]\ Log[1 - zet]\^2\)\/zet - \(2\ \
\((\(-6\)\ Zeta[3]\ zet + \[Pi]\^2\ zet + 18\ zet + 6\ Zeta[3] - \[Pi]\^2 - \
18)\)\ Log[1 - zet]\^2\)\/zet + \(2\ \((\(-180\)\ Zeta[3]\ zet + 2\ \[Pi]\^4\ \
zet + 45\ \[Pi]\^2\ zet + 540\ zet + 180\ Zeta[3] - 2\ \[Pi]\^4 - 45\ \
\[Pi]\^2 - 540)\)\ Log[1 - zet]\)\/\(15\ zet\) - \(36\ \((zet - 1)\)\ \
PolyLog[2, zet]\)\/zet - \(36\ \((zet - 1)\)\ PolyLog[3, 1 - zet]\)\/zet - \
\(12\ \((zet - 1)\)\ PolyLog[3, zet]\)\/zet + \(24\ \((zet - 1)\)\ PolyLog[4, \
1 - zet]\)\/zet + \((\(12\ \((zet - 1)\)\)\/zet - \(12\ \((zet - 1)\)\ Log[1 \
- zet]\)\/zet)\)\ PolyLog[4, 
              zet] + \(12\ \((zet - 1)\)\ PolyLog[4, zet\/\(zet - 1\)]\)\/zet \
- \(24\ \((zet - 1)\)\ PolyLog[5, 1 - zet]\)\/zet + \(12\ \((zet - 1)\)\ \
PolyLog[5, zet]\)\/zet + \(12\ \((zet - 1)\)\ PolyLog[5, zet\/\(zet - \
1\)]\)\/zet - \(12\ \((zet - 1)\)\ PolyLog[3, 2, zet]\)\/zet - \(4\ \
\((\(-90\)\ Zeta[5]\ zet - 135\ Zeta[3]\ zet + \[Pi]\^4\ zet + 450\ zet + 90\ \
Zeta[5] + 135\ Zeta[3] - \[Pi]\^4)\)\)\/\(15\ zet\), 
      kern[0, 0, 3, 0, 0, zet_] \[RuleDelayed] \(-6\), 
      kern[0, 0, 3, 1, 0, 
          zet_] \[RuleDelayed] \(\((1 - zet)\)\ Log[1 - zet]\^3\)\/zet + \(3\ \
\((zet - 1)\)\ Log[zet]\ Log[1 - zet]\^2\)\/zet + \(3\ \((zet - 1)\)\ Log[1 - \
zet]\^2\)\/zet + \(\((\(-\[Pi]\^2\)\ zet - 6\ zet + \[Pi]\^2 + 6)\)\ Log[1 - \
zet]\)\/zet + \(6\ \((zet - 1)\)\ PolyLog[2, zet]\)\/zet + \(6\ \((zet - 1)\)\
\ PolyLog[3, 1 - zet]\)\/zet + \(6\ \((zet - 1)\)\ PolyLog[3, zet]\)\/zet - \
\(6\ \((zet - 1)\)\ PolyLog[4, zet\/\(zet - 1\)]\)\/zet - \(6\ \((Zeta[3]\ \
zet - 4\ zet - Zeta[3])\)\)\/zet, 
      kern[0, 0, 3, 2, 0, 
          zet_] \[RuleDelayed] \(\((zet - 1)\)\ Log[1 - zet]\^5\)\/\(5\ zet\) \
+ \(\((1 - zet)\)\ Log[zet]\ Log[1 - zet]\^4\)\/\(2\ zet\) + \(\((1 - zet)\)\ \
Log[1 - zet]\^4\)\/zet + \(\((\[Pi]\^2\ zet + 24\ zet - \[Pi]\^2 - 24)\)\ \
Log[1 - zet]\^3\)\/\(3\ zet\) + \(2\ \((zet - 1)\)\ Log[zet]\ Log[1 - zet]\^3\
\)\/zet - \(18\ \((zet - 1)\)\ Log[zet]\ Log[1 - zet]\^2\)\/zet + \(\((6\ \
Zeta[3]\ zet - \[Pi]\^2\ zet - 24\ zet - 6\ Zeta[3] + \[Pi]\^2 + 24)\)\ Log[1 \
- zet]\^2\)\/zet + \(2\ \((\(-90\)\ Zeta[3]\ zet + \[Pi]\^4\ zet + 45\ \
\[Pi]\^2\ zet + 360\ zet + 90\ Zeta[3] - \[Pi]\^4 - 45\ \[Pi]\^2 - 360)\)\ \
Log[1 - zet]\)\/\(15\ zet\) - \(36\ \((zet - 1)\)\ PolyLog[2, zet]\)\/zet - \
\(36\ \((zet - 1)\)\ PolyLog[3, 1 - zet]\)\/zet - \(24\ \((zet - 1)\)\ \
PolyLog[3, zet]\)\/zet + \(12\ \((zet - 1)\)\ PolyLog[4, 1 - zet]\)\/zet + \
\((\(12\ \((zet - 1)\)\)\/zet - \(12\ \((zet - 1)\)\ Log[1 - zet]\)\/zet)\)\ \
PolyLog[4, 
              zet] + \(24\ \((zet - 1)\)\ PolyLog[4, zet\/\(zet - 1\)]\)\/zet \
- \(12\ \((zet - 1)\)\ PolyLog[5, 1 - zet]\)\/zet + \(24\ \((zet - 1)\)\ \
PolyLog[5, zet]\)\/zet + \(24\ \((zet - 1)\)\ PolyLog[5, zet\/\(zet - \
1\)]\)\/zet - \(12\ \((zet - 1)\)\ PolyLog[3, 2, zet]\)\/zet - \(2\ \
\((\(-90\)\ Zeta[5]\ zet - 270\ Zeta[3]\ zet + \[Pi]\^4\ zet + 900\ zet + 90\ \
Zeta[5] + 270\ Zeta[3] - \[Pi]\^4)\)\)\/\(15\ zet\), 
      kern[0, 0, 4, 0, 0, zet_] \[RuleDelayed] 24, 
      kern[0, 0, 4, 1, 0, 
          zet_] \[RuleDelayed] \(4\ \((zet - 1)\)\ Log[1 - zet]\^3\)\/zet - \
\(12\ \((zet - 1)\)\ Log[zet]\ Log[1 - zet]\^2\)\/zet - \(12\ \((zet - 1)\)\ \
Log[1 - zet]\^2\)\/zet + \(4\ \((\[Pi]\^2\ zet + 6\ zet - \[Pi]\^2 - 6)\)\ \
Log[1 - zet]\)\/zet - \(24\ \((zet - 1)\)\ PolyLog[2, zet]\)\/zet - \(24\ \
\((zet - 1)\)\ PolyLog[3, 1 - zet]\)\/zet - \(24\ \((zet - 1)\)\ PolyLog[3, \
zet]\)\/zet + \(24\ \((zet - 1)\)\ PolyLog[4, zet\/\(zet - 1\)]\)\/zet + \(24\
\ \((zet - 1)\)\ PolyLog[5, zet\/\(zet - 1\)]\)\/zet + \(24\ \((Zeta[3]\ zet \
- 5\ zet - Zeta[3])\)\)\/zet, 
      kern[0, 0, 5, 0, 0, zet_] \[RuleDelayed] \(-120\), 
      kern[0, 1, 0, 0, 0, zet_] \[RuleDelayed] \(-1\), 
      kern[0, 1, 0, 1, 0, 
          zet_] \[RuleDelayed] \(\((1 - zet)\)\ Log[1 - zet]\)\/zet - 
          PolyLog[2, zet]\/zet + 2, 
      kern[0, 1, 0, 2, 0, 
          zet_] \[RuleDelayed] \(-\(\(Log[
                    zet]\ Log[1 - zet]\^2\)\/zet\)\) + \(\((1 - zet)\)\ Log[1 \
- zet]\^2\)\/zet + \(\((12\ zet + \[Pi]\^2 - 12)\)\ Log[1 - zet]\)\/\(3\ \
zet\) + \((2\/zet - \(2\ Log[1 - zet]\)\/zet)\)\ PolyLog[2, 
              zet] - \(2\ PolyLog[3, 1 - zet]\)\/zet - \(2\ \((3\ zet - \
Zeta[3])\)\)\/zet, 
      kern[0, 1, 0, 3, 0, 
          zet_] \[RuleDelayed] \(-\(\(2\ Log[
                    zet]\ Log[1 - zet]\^3\)\/zet\)\) + \(\((1 - zet)\)\ Log[1 \
- zet]\^3\)\/zet + \(\((12\ zet + \[Pi]\^2 - 12)\)\ Log[1 - zet]\^2\)\/\(2\ \
zet\) + \(3\ Log[zet]\ Log[1 - zet]\^2\)\/zet + \(\((\(-18\)\ zet - \[Pi]\^2 \
+ 18)\)\ Log[1 - zet]\)\/zet + \((\(-\(\(3\ Log[1 - zet]\^2\)\/zet\)\) + \(6\ \
Log[1 - zet]\)\/zet - 6\/zet)\)\ PolyLog[2, 
              zet] + \((6\/zet - \(6\ Log[1 - zet]\)\/zet)\)\ PolyLog[3, 
              1 - zet] + \(6\ PolyLog[4, 1 - zet]\)\/zet + \(360\ zet - 90\ \
Zeta[3] - \[Pi]\^4\)\/\(15\ zet\), 
      kern[0, 1, 0, 4, 0, 
          zet_] \[RuleDelayed] \(-\(\(3\ Log[
                    zet]\ Log[1 - zet]\^4\)\/zet\)\) + \(\((1 - zet)\)\ Log[1 \
- zet]\^4\)\/zet + \(2\ \((12\ zet + \[Pi]\^2 - 12)\)\ Log[1 - zet]\^3\)\/\(3\
\ zet\) + \(8\ Log[zet]\ Log[1 - zet]\^3\)\/zet - \(2\ \((18\ zet + \[Pi]\^2 \
- 18)\)\ Log[1 - zet]\^2\)\/zet - \(12\ Log[zet]\ Log[1 - zet]\^2\)\/zet + \
\(4\ \((24\ zet + \[Pi]\^2 - 24)\)\ Log[1 - zet]\)\/zet + \((\(-\(\(4\ Log[1 \
- zet]\^3\)\/zet\)\) + \(12\ Log[1 - zet]\^2\)\/zet - \(24\ Log[1 - \
zet]\)\/zet + 24\/zet)\)\ PolyLog[2, 
              zet] + \((\(-\(\(12\ Log[1 - zet]\^2\)\/zet\)\) + \(24\ Log[1 - \
zet]\)\/zet - 24\/zet)\)\ PolyLog[3, 
              1 - zet] + \((\(24\ Log[1 - zet]\)\/zet - 24\/zet)\)\ PolyLog[
              4, 1 - zet] - \(24\ PolyLog[5, 1 - zet]\)\/zet + \(4\ \((\(-450\
\)\ zet + 90\ Zeta[5] + 90\ Zeta[3] + \[Pi]\^4)\)\)\/\(15\ zet\), 
      kern[0, 1, 1, 0, 0, zet_] \[RuleDelayed] 1\/6\ \((12 - \[Pi]\^2)\), 
      kern[0, 1, 1, 1, 0, 
          zet_] \[RuleDelayed] \(\((1 - 2\ zet)\)\ Log[zet]\ Log[1 - \
zet]\^2\)\/\(2\ zet\) + \(\((1 - zet)\)\ Log[1 - zet]\^2\)\/\(2\ zet\) + \
\(\((\[Pi]\^2\ zet + 12\ zet - 12)\)\ Log[1 - zet]\)\/\(6\ zet\) + \((\(2 - \
zet\)\/zet - Log[1 - zet])\)\ PolyLog[2, 
              zet] + \(\((1 - 2\ zet)\)\ PolyLog[3, 1 - zet]\)\/zet + \(\((2 \
- zet)\)\ PolyLog[3, zet]\)\/zet + \(12\ Zeta[3]\ zet + \[Pi]\^2\ zet - 36\ \
zet - 6\ Zeta[3]\)\/\(6\ zet\), 
      kern[0, 1, 1, 2, 0, zet_] \[RuleDelayed] 
        1\/12\ Log[1 - zet]\^4 + \(\((\(-4\)\ zet - 1)\)\ Log[zet]\ Log[1 - \
zet]\^3\)\/\(3\ zet\) - \(2\ \((zet - 1)\)\ Log[1 - zet]\^3\)\/\(3\ zet\) + \
\(\((2\ \[Pi]\^2\ zet + 24\ zet + \[Pi]\^2 - 24)\)\ Log[1 - zet]\^2\)\/\(6\ \
zet\) + \(\((3\ zet - 1)\)\ Log[zet]\ Log[1 - zet]\^2\)\/zet - \(2\ \((\(-6\)\
\ Zeta[3]\ zet + \[Pi]\^2\ zet + 18\ zet + 3\ Zeta[3] - 18)\)\ Log[1 - zet]\)\
\/\(3\ zet\) - 
          PolyLog[2, zet]\^2 + \((\(\((\(-zet\) - 1)\)\ Log[1 - \
zet]\^2\)\/zet + \(2\ \((zet + 1)\)\ Log[1 - zet]\)\/zet + \(4\ \((zet - 2)\)\
\)\/zet)\)\ PolyLog[2, 
              zet] + \((\(2\ \((3\ zet - 1)\)\)\/zet - \(2\ \((zet + 1)\)\ \
Log[1 - zet]\)\/zet)\)\ PolyLog[3, 
              1 - zet] + \((\(2\ \((zet - 2)\)\)\/zet - \(2\ \((2\ zet - 1)\)\
\ Log[1 - zet]\)\/zet)\)\ PolyLog[3, 
              zet] - \(2\ \((zet - 2)\)\ PolyLog[4, 1 - zet]\)\/zet + 
          2\ PolyLog[4, zet] + 
          2\ PolyLog[4, 
              zet\/\(zet - 1\)] + \(\(-270\)\ Zeta[3]\ zet + \[Pi]\^4\ zet - \
15\ \[Pi]\^2\ zet + 1080\ zet + 90\ Zeta[3] - 2\ \[Pi]\^4\)\/\(45\ zet\), 
      kern[0, 1, 1, 3, 0, 
          zet_] \[RuleDelayed] \(\((zet + 3)\)\ Log[1 - zet]\^5\)\/\(20\ \
zet\) + \(\((\(-5\)\ zet - 7)\)\ Log[zet]\ Log[1 - zet]\^4\)\/\(4\ zet\) + \(\
\((3 - 4\ zet)\)\ Log[1 - zet]\^4\)\/\(4\ zet\) - \(2\ \((zet - 2)\)\ \
Log[zet]\^2\ Log[1 - zet]\^3\)\/zet + \(\((2\ \[Pi]\^2\ zet + 36\ zet + 3\ \
\[Pi]\^2 - 36)\)\ Log[1 - zet]\^3\)\/\(6\ zet\) + \(\((5\ zet + 2)\)\ \
Log[zet]\ Log[1 - zet]\^3\)\/zet + \(\((\[Pi]\^2\ zet - 12\ zet - 2\ \[Pi]\^2 \
+ 3)\)\ Log[zet]\ Log[1 - zet]\^2\)\/zet + \(\((12\ Zeta[3]\ zet - 3\ \
\[Pi]\^2\ zet - 54\ zet - 6\ Zeta[3] - \[Pi]\^2 + 54)\)\ Log[1 - \
zet]\^2\)\/\(2\ zet\) + \(\((\(-540\)\ Zeta[3]\ zet - \[Pi]\^4\ zet + 90\ \
\[Pi]\^2\ zet + 2160\ zet + 360\ Zeta[3] + 6\ \[Pi]\^4 - 2160)\)\ Log[1 - \
zet]\)\/\(30\ zet\) + \((3 - \(3\ \((zet - 1)\)\ Log[1 - zet]\)\/zet)\)\ \
PolyLog[2, zet]\^2 - \(2\ \((\[Pi]\^4\ zet - 2\ \[Pi]\^4)\)\ Log[zet]\)\/\(15\
\ zet\) + \((\(-\(\(3\ \((zet + 
                            2)\)\ Log[1 - zet]\^2\)\/zet\)\) + \(6\ \((zet + \
2)\)\ Log[1 - zet]\)\/zet - \(12\ \((zet - 2)\)\ Log[zet]\ Log[1 - \
zet]\)\/zet + \(2\ \((\[Pi]\^2\ zet - 12\ zet - 2\ \[Pi]\^2 + 3)\)\)\/zet)\)\ \
PolyLog[3, 1 - zet] + \((\(-\(\(3\ \((2\ zet - 
                            1)\)\ Log[1 - zet]\^2\)\/zet\)\) + \(6\ \((2\ zet \
- 1)\)\ Log[1 - zet]\)\/zet - \(6\ \((zet - 2)\)\)\/zet)\)\ PolyLog[3, 
              zet] + \((\(12\ Log[zet]\ \((zet - 2)\)\)\/zet + \(12\ \((zet - \
2)\)\)\/zet + \(6\ \((zet + 1)\)\ Log[1 - zet]\)\/zet)\)\ PolyLog[4, 
              1 - zet] + \((\(6\ \((zet - 1)\)\ Log[1 - zet]\)\/zet - 
                6)\)\ PolyLog[4, 
              zet] + \((\(6\ Log[1 - zet]\)\/zet - 6)\)\ PolyLog[4, 
              zet\/\(zet - 1\)] - \(6\ \((3\ zet - 1)\)\ PolyLog[5, 1 - \
zet]\)\/zet - \(6\ \((zet - 2)\)\ PolyLog[5, zet]\)\/zet - \(6\ \((zet - 2)\)\
\ PolyLog[5, zet\/\(zet - 1\)]\)\/zet + \(6\ \((zet - 2)\)\ PolyLog[3, 2, \
zet]\)\/zet + 
          PolyLog[2, 
              zet]\ \((\(\((\(-zet\) - 2)\)\ Log[1 - zet]\^3\)\/zet + \(3\ \
\((zet + 2)\)\ Log[1 - zet]\^2\)\/zet - \(3\ \((zet - 2)\)\ Log[zet]\ Log[1 - \
zet]\^2\)\/zet + \(\((\[Pi]\^2\ zet - 6\ zet - 2\ \[Pi]\^2 - 12)\)\ Log[1 - \
zet]\)\/zet - \(6\ \((zet - 2)\)\ PolyLog[3, 1 - zet]\)\/zet + \(6\ \
\((Zeta[3]\ zet - 3\ zet - 2\ Zeta[3] + 6)\)\)\/zet)\) + \(\(1\/\(15\ zet\)\)\
\((\(-90\)\ myfunc[1 - zet]\ zet + 360\ Zeta[3]\ zet - 2\ \[Pi]\^4\ zet + 
              15\ \[Pi]\^2\ zet - 1800\ zet + 180\ myfunc[1 - zet] + 
              450\ Zeta[5] - 90\ Zeta[3] + 4\ \[Pi]\^4)\)\), 
      kern[0, 1, 2, 0, 0, zet_] \[RuleDelayed] 
        1\/3\ \((\(-18\) + \[Pi]\^2 + 6\ Zeta[3])\), 
      kern[0, 1, 2, 1, 0, 
          zet_] \[RuleDelayed] \(\((2 - zet)\)\ Log[1 - zet]\^4\)\/\(12\ \
zet\) + \(\((\(-2\)\ zet - 1)\)\ Log[zet]\ Log[1 - zet]\^3\)\/\(3\ zet\) + \(\
\((1 - zet)\)\ Log[1 - zet]\^3\)\/\(3\ zet\) + \(\((6\ zet + \[Pi]\^2 - 6)\)\ \
Log[1 - zet]\^2\)\/\(3\ zet\) + \(\((3\ zet - 2)\)\ Log[zet]\ Log[1 - zet]\^2\
\)\/zet + \(\((6\ Zeta[3]\ zet - 2\ \[Pi]\^2\ zet - 18\ zet + \[Pi]\^2 + \
18)\)\ Log[1 - zet]\)\/\(3\ zet\) - 
          PolyLog[2, zet]\^2 + \((\(-Log[1 - zet]\^2\) + 
                2\ Log[1 - 
                      zet] + \(\(-\[Pi]\^2\)\ zet + 12\ zet + \[Pi]\^2 - 18\)\
\/\(3\ zet\))\)\ PolyLog[2, 
              zet] + \((\(2\ \((3\ zet - 2)\)\)\/zet - 
                2\ Log[1 - zet])\)\ PolyLog[3, 
              1 - zet] + \((\(2\ \((2\ zet - 3)\)\)\/zet - 
                2\ Log[1 - zet])\)\ PolyLog[3, 
              zet] + \(2\ \((zet - 1)\)\ PolyLog[4, 1 - zet]\)\/zet + \(2\ \
\((zet - 1)\)\ PolyLog[4, zet]\)\/zet - \(2\ \((zet - 2)\)\ PolyLog[4, \
zet\/\(zet - 1\)]\)\/zet + \(\(-360\)\ Zeta[3]\ zet - \[Pi]\^4\ zet - 30\ \
\[Pi]\^2\ zet + 1080\ zet + 180\ Zeta[3] + \[Pi]\^4\)\/\(45\ zet\), 
      kern[0, 1, 2, 2, 0, 
          zet_] \[RuleDelayed] \(\((3\ zet + 5)\)\ Log[1 - zet]\^5\)\/\(30\ \
zet\) - \(5\ \((2\ zet + 1)\)\ Log[zet]\ Log[1 - zet]\^4\)\/\(6\ zet\) - 
          1\/3\ Log[1 - zet]\^4 + \(8\ Log[zet]\^2\ Log[1 - zet]\^3\)\/\(3\ \
zet\) + \(\((3\ \[Pi]\^2\ zet + 36\ zet + 4\ \[Pi]\^2 - 36)\)\ Log[1 - \
zet]\^3\)\/\(9\ zet\) + \(2\ \((7\ zet + 1)\)\ Log[zet]\ Log[1 - \
zet]\^3\)\/\(3\ zet\) + \(\((\[Pi]\^2\ zet - 48\ zet - 5\ \[Pi]\^2 + 30)\)\ \
Log[zet]\ Log[1 - zet]\^2\)\/\(3\ zet\) + \(\((18\ Zeta[3]\ zet - 3\ \[Pi]\^2\
\ zet - 54\ zet - 6\ Zeta[3] - 2\ \[Pi]\^2 + 54)\)\ Log[1 - zet]\^2\)\/\(3\ \
zet\) + \(\((\(-720\)\ Zeta[3]\ zet - 3\ \[Pi]\^4\ zet + 180\ \[Pi]\^2\ zet + \
2160\ zet + 360\ Zeta[3] + 13\ \[Pi]\^4 - 90\ \[Pi]\^2 - 2160)\)\ Log[1 - \
zet]\)\/\(45\ zet\) + \((4 - \(2\ \((zet - 1)\)\ Log[1 - zet]\)\/zet)\)\ \
PolyLog[2, zet]\^2 + \(8\ \[Pi]\^4\ Log[zet]\)\/\(45\ zet\) + \((\(-\(\(2\ \
\((2\ zet + 
                            1)\)\ Log[1 - zet]\^2\)\/zet\)\) + \(4\ \((2\ zet \
+ 1)\)\ Log[1 - zet]\)\/zet + \(16\ Log[zet]\ Log[1 - zet]\)\/zet + \(2\ \((\
\[Pi]\^2\ zet - 48\ zet - 5\ \[Pi]\^2 + 30)\)\)\/\(3\ zet\))\)\ PolyLog[3, 
              1 - zet] + \((\(-\(\(2\ \((3\ zet - 
                            1)\)\ Log[1 - zet]\^2\)\/zet\)\) + \(4\ \((3\ zet \
- 1)\)\ Log[1 - zet]\)\/zet - \(8\ \((2\ zet - 3)\)\)\/zet)\)\ PolyLog[3, 
              zet] + \((\(4\ \((zet - 2)\)\)\/zet + 
                4\ Log[1 - zet] - \(16\ Log[zet]\)\/zet)\)\ PolyLog[4, 
              1 - zet] + \((\(4\ \((zet - 1)\)\ Log[1 - zet]\)\/zet - 
                4)\)\ PolyLog[4, 
              zet] + \((\(4\ \((zet - 3)\)\)\/zet + \(4\ \((zet + 1)\)\ Log[1 \
- zet]\)\/zet)\)\ PolyLog[4, 
              zet\/\(zet - 1\)] - \(4\ \((2\ zet - 1)\)\ PolyLog[5, 1 - \
zet]\)\/zet + 8\ PolyLog[5, zet] + 
          8\ PolyLog[5, 
              zet\/\(zet - 1\)] - \(4\ \((2\ zet + 1)\)\ PolyLog[3, 2, zet]\)\
\/zet + PolyLog[2, 
              zet]\ \((\(-\(\(2\ \((2\ zet + 
                            1)\)\ Log[1 - zet]\^3\)\/\(3\ zet\)\)\) + \(2\ \
\((2\ zet + 1)\)\ Log[1 - zet]\^2\)\/zet + \(4\ Log[zet]\ Log[1 - \
zet]\^2\)\/zet - \(4\ \((6\ zet + \[Pi]\^2 + 3)\)\ Log[1 - zet]\)\/\(3\ zet\) \
+ \(8\ PolyLog[3, 1 - zet]\)\/zet + 
                4\ PolyLog[3, 
                    zet] + \(2\ \((\[Pi]\^2\ zet - 36\ zet - 12\ Zeta[3] - \
\[Pi]\^2 + 54)\)\)\/\(3\ zet\))\) - \(\(1\/\(45\ zet\)\)\((2\ \((90\ myfunc[
                      zet]\ zet - 180\ Zeta[5]\ zet + 
                  15\ \[Pi]\^2\ Zeta[3]\ zet - 
                  810\ Zeta[3]\ zet + \[Pi]\^4\ zet - 45\ \[Pi]\^2\ zet + 
                  2700\ zet - 180\ myfunc[1 - zet] - 450\ Zeta[5] - 
                  15\ \[Pi]\^2\ Zeta[3] + 450\ Zeta[3] - 2\ \[Pi]\^4)\))\)\), 
      kern[0, 1, 3, 0, 0, zet_] \[RuleDelayed] 
        1\/15\ \((360 - 15\ \[Pi]\^2 - \[Pi]\^4 - 90\ Zeta[3])\), 
      kern[0, 1, 3, 1, 0, 
          zet_] \[RuleDelayed] \(\((zet + 1)\)\ Log[1 - zet]\^5\)\/\(10\ \
zet\) + \(\((\(-5\)\ zet - 1)\)\ Log[zet]\ Log[1 - zet]\^4\)\/\(4\ zet\) + \(\
\((zet - 2)\)\ Log[1 - zet]\^4\)\/\(4\ zet\) + 
          2\ Log[zet]\^2\ Log[1 - zet]\^3 + \(\((\[Pi]\^2\ zet + 12\ zet + 2\ \
\[Pi]\^2 - 12)\)\ Log[1 - zet]\^3\)\/\(6\ zet\) + \(\((2\ zet + 1)\)\ \
Log[zet]\ Log[1 - zet]\^3\)\/zet + \(\((\(-\[Pi]\^2\)\ zet - 24\ zet - \
\[Pi]\^2 + 18)\)\ Log[zet]\ Log[1 - zet]\^2\)\/\(2\ zet\) + \(\((3\ Zeta[3]\ \
zet - 9\ zet - \[Pi]\^2 + 9)\)\ Log[1 - zet]\^2\)\/zet + \(\((\(-180\)\ \
Zeta[3]\ zet - 4\ \[Pi]\^4\ zet + 90\ \[Pi]\^2\ zet + 720\ zet + 9\ \[Pi]\^4 \
- 60\ \[Pi]\^2 - 720)\)\ Log[1 - zet]\)\/\(30\ zet\) + 
          3\ PolyLog[2, zet]\^2 + 
          2\/15\ \[Pi]\^4\ Log[
              zet] + \((\(-3\)\ Log[1 - zet]\^2 + 
                12\ Log[zet]\ Log[1 - zet] + 
                6\ Log[1 - 
                      zet] + \(\(-\[Pi]\^2\)\ zet - 24\ zet - \[Pi]\^2 + 18\)\
\/zet)\)\ PolyLog[3, 
              1 - zet] + \((\(-3\)\ Log[1 - zet]\^2 + 
                6\ Log[1 - 
                      zet] + \(\[Pi]\^2\ zet - 18\ zet - \[Pi]\^2 + \
24\)\/zet)\)\ PolyLog[3, 
              zet] + \((\(-\(\(6\ \((zet - 1)\)\)\/zet\)\) - 
                12\ Log[zet])\)\ PolyLog[4, 
              1 - zet] + \((\(6\ \((zet - 1)\)\ Log[1 - zet]\)\/zet - \(6\ \
\((zet - 1)\)\)\/zet)\)\ PolyLog[4, 
              zet] + \((\(6\ \((2\ zet - 3)\)\)\/zet + 
                6\ Log[1 - zet])\)\ PolyLog[4, 
              zet\/\(zet - 1\)] + \(6\ \((zet - 1)\)\ PolyLog[5, 1 - \
zet]\)\/zet + \(12\ PolyLog[5, zet]\)\/zet + \(6\ \((3\ zet - 2)\)\ \
PolyLog[5, zet\/\(zet - 1\)]\)\/zet - \(6\ \((zet + 1)\)\ PolyLog[3, 2, \
zet]\)\/zet + 
          PolyLog[2, 
              zet]\ \((\(-Log[1 - zet]\^3\) + 3\ Log[zet]\ Log[1 - zet]\^2 + 
                3\ Log[1 - zet]\^2 + \((\(-6\) - \[Pi]\^2)\)\ Log[1 - zet] + 
                6\ PolyLog[3, 1 - zet] + 
                6\ PolyLog[3, 
                    zet] + \(\[Pi]\^2\ zet - 18\ zet - 6\ Zeta[3] - \[Pi]\^2 \
+ 24\)\/zet)\) + \(\(1\/\(15\ zet\)\)\((90\ myfunc[1 - zet]\ zet - 
              90\ myfunc[zet]\ zet + 180\ Zeta[5]\ zet - 
              15\ \[Pi]\^2\ Zeta[3]\ zet + 540\ Zeta[3]\ zet + 
              2\ \[Pi]\^4\ zet + 45\ \[Pi]\^2\ zet - 1800\ zet + 
              90\ Zeta[5] + 15\ \[Pi]\^2\ Zeta[3] - 
              270\ Zeta[3] - \[Pi]\^4)\)\), 
      kern[0, 1, 4, 0, 0, zet_] \[RuleDelayed] 
        4\/15\ \((\(-450\) + 15\ \[Pi]\^2 + \[Pi]\^4 + 90\ Zeta[3] + 
              90\ Zeta[5])\), kern[0, 2, 0, 0, 0, zet_] \[RuleDelayed] 2, 
      kern[0, 2, 0, 1, 0, 
          zet_] \[RuleDelayed] \(2\ \((zet - 1)\)\ Log[1 - zet]\)\/zet + \(2\ \
PolyLog[2, zet]\)\/zet + \(2\ PolyLog[3, zet]\)\/zet - 6, 
      kern[0, 2, 0, 2, 0, 
          zet_] \[RuleDelayed] \(-\(Log[1 - zet]\^4\/\(6\ zet\)\)\) + \(2\ \
Log[zet]\ Log[1 - zet]\^3\)\/\(3\ zet\) + \(\((6\ zet - \[Pi]\^2 - 6)\)\ \
Log[1 - zet]\^2\)\/\(3\ zet\) + \(2\ Log[zet]\ Log[1 - zet]\^2\)\/zet - \(2\ \
\((18\ zet + 6\ Zeta[3] + \[Pi]\^2 - 18)\)\ Log[1 - zet]\)\/\(3\ zet\) + \
\((\(4\ Log[1 - zet]\)\/zet - 8\/zet)\)\ PolyLog[2, 
              zet] + \(4\ PolyLog[3, 1 - zet]\)\/zet + \((\(4\ Log[1 - zet]\)\
\/zet - 4\/zet)\)\ PolyLog[3, 
              zet] + \(4\ PolyLog[4, 1 - zet]\)\/zet - \(4\ PolyLog[4, zet]\)\
\/zet - \(4\ PolyLog[4, zet\/\(zet - 1\)]\)\/zet - \(2\ \((\(-540\)\ zet + 90\
\ Zeta[3] + \[Pi]\^4)\)\)\/\(45\ zet\), 
      kern[0, 2, 0, 3, 0, 
          zet_] \[RuleDelayed] \(-\(\(2\ Log[1 - zet]\^5\)\/\(5\ zet\)\)\) + \
\(3\ Log[zet]\ Log[1 - zet]\^4\)\/\(2\ zet\) + 
          Log[1 - zet]\^4\/\(2\ zet\) + \(2\ \((3\ zet - \[Pi]\^2 - 3)\)\ \
Log[1 - zet]\^3\)\/\(3\ zet\) + \(2\ Log[zet]\ Log[1 - zet]\^3\)\/zet - \(12\ \
Log[zet]\ Log[1 - zet]\^2\)\/zet - \(6\ \((3\ zet + Zeta[3] - 3)\)\ Log[1 - \
zet]\^2\)\/zet + \(4\ \((18\ zet + 3\ Zeta[3] + \[Pi]\^2 - 18)\)\ Log[1 - \
zet]\)\/zet + \((\(6\ Log[1 - zet]\^2\)\/zet - \(24\ Log[1 - zet]\)\/zet + 
                36\/zet)\)\ PolyLog[2, 
              zet] + \((\(12\ Log[1 - zet]\)\/zet - 24\/zet)\)\ PolyLog[3, 
              1 - zet] + \((\(6\ Log[1 - zet]\^2\)\/zet - \(12\ Log[1 - \
zet]\)\/zet + 12\/zet)\)\ PolyLog[3, 
              zet] + \((\(12\ Log[1 - zet]\)\/zet - 24\/zet)\)\ PolyLog[4, 
              1 - zet] + \(12\ PolyLog[4, zet]\)\/zet + \((12\/zet - \(12\ \
Log[1 - zet]\)\/zet)\)\ PolyLog[4, 
              zet\/\(zet - 1\)] - \(12\ PolyLog[5, 1 - zet]\)\/zet - \(12\ \
PolyLog[5, zet]\)\/zet - \(12\ PolyLog[5, zet\/\(zet - 1\)]\)\/zet + \(12\ \
PolyLog[3, 2, zet]\)\/zet + \(4\ \((\(-450\)\ zet + 45\ Zeta[5] + 90\ Zeta[3] \
+ \[Pi]\^4)\)\)\/\(15\ zet\), 
      kern[0, 2, 1, 0, 0, zet_] \[RuleDelayed] 
        1\/3\ \((\(-18\) + \[Pi]\^2 + 6\ Zeta[3])\), 
      kern[0, 2, 1, 1, 0, zet_] \[RuleDelayed] 
        Log[1 - zet]\^4\/\(12\ zet\) - \(Log[zet]\ Log[1 - zet]\^3\)\/\(3\ \
zet\) + \(\((6\ zet + \[Pi]\^2 - 6)\)\ Log[1 - zet]\^2\)\/\(6\ zet\) + \(\((2\
\ zet - 1)\)\ Log[zet]\ Log[1 - zet]\^2\)\/zet + \(\((6\ Zeta[3]\ zet - \[Pi]\
\^2\ zet - 18\ zet + 18)\)\ Log[1 - zet]\)\/\(3\ zet\) - 
          PolyLog[2, zet]\^2 + \((\(6\ zet + \[Pi]\^2 - 18\)\/\(3\ zet\) + 
                2\ Log[1 - zet])\)\ PolyLog[2, 
              zet] + \(2\ \((2\ zet - 1)\)\ PolyLog[3, 1 - zet]\)\/zet + \
\((\(2\ \((zet - 3)\)\)\/zet - 2\ Log[1 - zet])\)\ PolyLog[3, 
              zet] - \(2\ PolyLog[4, 1 - zet]\)\/zet + \(2\ \((zet - 2)\)\ \
PolyLog[4, zet]\)\/zet + \(2\ PolyLog[4, zet\/\(zet - 1\)]\)\/zet + \
\(\(-270\)\ Zeta[3]\ zet - 30\ \[Pi]\^2\ zet + 1080\ zet + 90\ Zeta[3] + \
\[Pi]\^4\)\/\(45\ zet\), 
      kern[0, 2, 1, 2, 0, 
          zet_] \[RuleDelayed] \(\((1 - zet)\)\ Log[1 - zet]\^5\)\/\(10\ \
zet\) + \(\((zet - 1)\)\ Log[zet]\ Log[1 - zet]\^4\)\/\(3\ zet\) - 
          
          1\/6\ Log[1 - zet]\^4 - \(4\ \((zet - 2)\)\ Log[zet]\^2\ Log[1 - \
zet]\^3\)\/\(3\ zet\) + \(\((\(-\[Pi]\^2\)\ zet + 12\ zet + \[Pi]\^2 - 12)\)\ \
Log[1 - zet]\^3\)\/\(9\ zet\) + \(2\ \((4\ zet + 1)\)\ Log[zet]\ Log[1 - zet]\
\^3\)\/\(3\ zet\) + \(\((2\ \[Pi]\^2\ zet - 30\ zet - 3\ \[Pi]\^2 + 6)\)\ \
Log[zet]\ Log[1 - zet]\^2\)\/\(3\ zet\) + \(\((6\ Zeta[3]\ zet - 2\ \[Pi]\^2\ \
zet - 36\ zet - 6\ Zeta[3] - \[Pi]\^2 + 36)\)\ Log[1 - zet]\^2\)\/\(3\ zet\) \
+ \(\((\(-180\)\ Zeta[3]\ zet - \[Pi]\^4\ zet + 30\ \[Pi]\^2\ zet + 720\ zet \
+ 120\ Zeta[3] + \[Pi]\^4 + 10\ \[Pi]\^2 - 720)\)\ Log[1 - zet]\)\/\(15\ \
zet\) + \((4 - \(2\ \((zet - 1)\)\ Log[1 - zet]\)\/zet)\)\ PolyLog[2, zet]\^2 \
- \(4\ \((\[Pi]\^4\ zet - 2\ \[Pi]\^4)\)\ Log[zet]\)\/\(45\ zet\) + \((\(2\ \
\((2\ \[Pi]\^2\ zet - 30\ zet - 3\ \[Pi]\^2 + 6)\)\)\/\(3\ zet\) + \(4\ \
\((zet + 1)\)\ Log[1 - zet]\)\/zet - \(8\ \((zet - 2)\)\ Log[1 - zet]\ \
Log[zet]\)\/zet)\)\ PolyLog[3, 
              1 - zet] + \((\(-\(\(2\ \((zet - 
                            1)\)\ Log[1 - zet]\^2\)\/zet\)\) + \(4\ \((3\ zet \
- 2)\)\ Log[1 - zet]\)\/zet - \(8\ \((zet - 3)\)\)\/zet)\)\ PolyLog[3, 
              zet] + \((\(8\ Log[zet]\ \((zet - 2)\)\)\/zet + \(4\ \((zet - \
2)\)\)\/zet + \(4\ \((zet - 1)\)\ Log[1 - zet]\)\/zet)\)\ PolyLog[4, 
              1 - zet] + \((\(8\ \((zet - 1)\)\ Log[1 - zet]\)\/zet - \(4\ \
\((2\ zet - 3)\)\)\/zet)\)\ PolyLog[4, 
              zet] + \((\(-\(\(4\ \((zet - 1)\)\ Log[1 - zet]\)\/zet\)\) - 
                4)\)\ PolyLog[4, 
              zet\/\(zet - 1\)] - \(8\ \((zet - 1)\)\ PolyLog[5, 1 - \
zet]\)\/zet - \(8\ \((zet - 1)\)\ PolyLog[5, zet]\)\/zet - \(8\ \((zet - 1)\)\
\ PolyLog[5, zet\/\(zet - 1\)]\)\/zet + \(4\ \((zet - 1)\)\ PolyLog[3, 2, \
zet]\)\/zet + 
          PolyLog[2, 
              zet]\ \((\(2\ \((zet + 1)\)\ Log[1 - zet]\^2\)\/zet - \(2\ \
\((zet - 2)\)\ Log[zet]\ Log[1 - zet]\^2\)\/zet + \(2\ \((\[Pi]\^2\ zet - 12\ \
zet - \[Pi]\^2 - 12)\)\ Log[1 - zet]\)\/\(3\ zet\) - \(4\ \((zet - 2)\)\ \
PolyLog[3, 1 - zet]\)\/zet + 
                4\ PolyLog[3, 
                    zet] + \(2\ \((6\ Zeta[3]\ zet - 18\ zet - 12\ Zeta[3] - \
\[Pi]\^2 + 54)\)\)\/\(3\ zet\))\) - \(\(1\/\(45\ zet\)\)\((2\ \((90\ myfunc[
                      1 - zet]\ zet + 90\ myfunc[zet]\ zet + 
                  90\ Zeta[5]\ zet - 540\ Zeta[3]\ zet + \[Pi]\^4\ zet - 
                  45\ \[Pi]\^2\ zet + 2700\ zet - 180\ myfunc[1 - zet] - 
                  360\ Zeta[5] + 15\ \[Pi]\^2\ Zeta[3] + 90\ Zeta[3] - 
                  2\ \[Pi]\^4)\))\)\), 
      kern[0, 2, 2, 0, 0, zet_] \[RuleDelayed] 
        1\/90\ \((2160 - 120\ \[Pi]\^2 - \[Pi]\^4 - 720\ Zeta[3])\), 
      kern[0, 2, 2, 1, 0, 
          zet_] \[RuleDelayed] \(\((3\ zet + 1)\)\ Log[1 - zet]\^5\)\/\(30\ \
zet\) + \(\((\(-2\)\ zet - 1)\)\ Log[zet]\ Log[1 - zet]\^4\)\/\(6\ zet\) + \(\
\((zet - 3)\)\ Log[1 - zet]\^4\)\/\(6\ zet\) + 
          4\/3\ Log[zet]\^2\ Log[1 - zet]\^3 + \(\((\[Pi]\^2\ zet + 6\ zet + \
\[Pi]\^2 - 6)\)\ Log[1 - zet]\^3\)\/\(9\ zet\) + \(4\ \((zet + 1)\)\ Log[zet]\
\ Log[1 - zet]\^3\)\/\(3\ zet\) + \(\((\(-30\)\ zet - \[Pi]\^2 + 18)\)\ \
Log[zet]\ Log[1 - zet]\^2\)\/\(3\ zet\) + \(\((2\ Zeta[3]\ zet - 6\ zet - \
\[Pi]\^2 + 6)\)\ Log[1 - zet]\^2\)\/zet + \(\((\(-48\)\ Zeta[3]\ zet - \
\[Pi]\^4\ zet + 12\ \[Pi]\^2\ zet + 144\ zet + \[Pi]\^4 - 4\ \[Pi]\^2 - \
144)\)\ Log[1 - zet]\)\/\(6\ zet\) + 4\ PolyLog[2, zet]\^2 + 
          4\/45\ \[Pi]\^4\ Log[
              zet] + \((\(-\(\(2\ \((30\ zet + \[Pi]\^2 - 
                            18)\)\)\/\(3\ zet\)\)\) + 4\ Log[1 - zet] + 
                8\ Log[1 - zet]\ Log[zet])\)\ PolyLog[3, 
              1 - zet] + \((\(-2\)\ Log[1 - zet]\^2 + 
                8\ Log[1 - 
                      zet] + \(2\ \((\[Pi]\^2\ zet - 18\ zet - 2\ \[Pi]\^2 + \
36)\)\)\/\(3\ zet\))\)\ PolyLog[3, 
              zet] + \((\(-\(\(4\ \((zet - 2)\)\)\/zet\)\) - 
                4\ Log[1 - zet] - 8\ Log[zet])\)\ PolyLog[4, 
              1 - zet] + \((\(8\ \((zet - 1)\)\ Log[1 - zet]\)\/zet - \(4\ \
\((2\ zet - 3)\)\)\/zet)\)\ PolyLog[4, 
              zet] + \((\(4\ \((zet - 3)\)\)\/zet + 
                4\ Log[1 - zet])\)\ PolyLog[4, 
              zet\/\(zet - 1\)] + \(4\ \((2\ zet - 1)\)\ PolyLog[5, 1 - \
zet]\)\/zet - \(4\ \((zet - 5)\)\ PolyLog[5, zet]\)\/zet + \(4\ \((2\ zet - \
1)\)\ PolyLog[5, zet\/\(zet - 1\)]\)\/zet - \(4\ \((zet + 2)\)\ PolyLog[3, 2, \
zet]\)\/zet + 
          PolyLog[2, 
              zet]\ \((2\ Log[zet]\ Log[1 - zet]\^2 + 2\ Log[1 - zet]\^2 - 
                8\ Log[1 - zet] + 4\ PolyLog[3, 1 - zet] + 
                8\ PolyLog[3, 
                    zet] + \(2\ \((\[Pi]\^2\ zet - 18\ zet - 12\ Zeta[3] - 2\ \
\[Pi]\^2 + 36)\)\)\/\(3\ zet\))\) + \(\(1\/\(90\ zet\)\)\((360\ myfunc[
                  1 - zet]\ zet - 720\ myfunc[zet]\ zet + 360\ Zeta[5]\ zet - 
              120\ \[Pi]\^2\ Zeta[3]\ zet + 3240\ Zeta[3]\ zet + 
              5\ \[Pi]\^4\ zet + 360\ \[Pi]\^2\ zet - 10800\ zet + 
              360\ Zeta[5] + 60\ \[Pi]\^2\ Zeta[3] - 1080\ Zeta[3] - 
              8\ \[Pi]\^4)\)\), 
      kern[0, 2, 3, 0, 0, zet_] \[RuleDelayed] 
        1\/6\ \((\(-720\) + 36\ \[Pi]\^2 + \[Pi]\^4 + 216\ Zeta[3] - 
              12\ \[Pi]\^2\ Zeta[3] + 144\ Zeta[5])\), 
      kern[0, 3, 0, 0, 0, zet_] \[RuleDelayed] \(-6\), 
      kern[0, 3, 0, 1, 0, 
          zet_] \[RuleDelayed] \(-\(\(6\ \((zet - 1)\)\ Log[
                    1 - zet]\)\/zet\)\) - \(6\ PolyLog[2, zet]\)\/zet - \(6\ \
PolyLog[3, zet]\)\/zet - \(6\ PolyLog[4, zet]\)\/zet + 24, 
      kern[0, 3, 0, 2, 0, zet_] \[RuleDelayed] 
        Log[1 - zet]\^4\/\(2\ zet\) - \(2\ Log[zet]\ Log[1 - zet]\^3\)\/zet - \
\(6\ Log[zet]\ Log[1 - zet]\^2\)\/zet + \(\((\(-6\)\ zet + \[Pi]\^2 + 6)\)\ \
Log[1 - zet]\^2\)\/zet + \(2\ \((24\ zet + 6\ Zeta[3] + \[Pi]\^2 - 24)\)\ \
Log[1 - zet]\)\/zet + \((36\/zet - \(12\ Log[1 - zet]\)\/zet)\)\ PolyLog[2, 
              zet] - \(12\ PolyLog[3, 1 - zet]\)\/zet + \((24\/zet - \(12\ \
Log[1 - zet]\)\/zet)\)\ PolyLog[3, 
              zet] - \(12\ PolyLog[4, 1 - zet]\)\/zet + \(24\ PolyLog[4, zet]\
\)\/zet + \(12\ PolyLog[4, zet\/\(zet - 1\)]\)\/zet + \(12\ PolyLog[3, 2, \
zet]\)\/zet + \(2\ \((\(-900\)\ zet + 90\ Zeta[3] + \[Pi]\^4)\)\)\/\(15\ \
zet\), kern[0, 3, 1, 0, 0, zet_] \[RuleDelayed] 
        1\/15\ \((360 - 15\ \[Pi]\^2 - \[Pi]\^4 - 90\ Zeta[3])\), 
      kern[0, 3, 1, 1, 0, 
          zet_] \[RuleDelayed] \(-\(Log[1 - zet]\^4\/\(4\ zet\)\)\) + \
\(Log[zet]\ Log[1 - zet]\^3\)\/zet - \(3\ \((2\ zet - 1)\)\ Log[zet]\ Log[1 - \
zet]\^2\)\/zet + \(\((\(-6\)\ zet - \[Pi]\^2 + 6)\)\ Log[1 - zet]\^2\)\/\(2\ \
zet\) + \(\((\(-90\)\ Zeta[3]\ zet - \[Pi]\^4\ zet + 15\ \[Pi]\^2\ zet + 360\ \
zet + \[Pi]\^4 - 360)\)\ Log[1 - zet]\)\/\(15\ zet\) + 
          3\ PolyLog[2, zet]\^2 - \(6\ \((2\ zet - 1)\)\ PolyLog[3, 1 - \
zet]\)\/zet + \((\(\(-6\)\ zet - \[Pi]\^2 + 24\)\/zet + 
                6\ Log[1 - zet])\)\ PolyLog[3, 
              zet] + \(6\ PolyLog[4, 1 - zet]\)\/zet + \((\(6\ \((zet - 1)\)\ \
Log[1 - zet]\)\/zet - \(6\ \((zet - 3)\)\)\/zet)\)\ PolyLog[4, 
              zet] - \(6\ PolyLog[4, zet\/\(zet - 1\)]\)\/zet - \(6\ \((zet - \
4)\)\ PolyLog[5, zet]\)\/zet - \(6\ PolyLog[3, 2, zet]\)\/zet + 
          PolyLog[2, 
              zet]\ \((\(-6\)\ Log[1 - zet] + 
                6\ PolyLog[3, 
                    zet] + \(\(-6\)\ zet - 6\ Zeta[3] - \[Pi]\^2 + 24\)\/zet)\
\) + \(\(-90\)\ myfunc[zet]\ zet + 360\ Zeta[3]\ zet + \[Pi]\^4\ zet + 45\ \
\[Pi]\^2\ zet - 1800\ zet - 90\ Zeta[3] - \[Pi]\^4\)\/\(15\ zet\), 
      kern[0, 3, 2, 0, 0, zet_] \[RuleDelayed] 
        1\/6\ \((\(-720\) + 36\ \[Pi]\^2 + \[Pi]\^4 + 216\ Zeta[3] - 
              12\ \[Pi]\^2\ Zeta[3] + 144\ Zeta[5])\), 
      kern[0, 4, 0, 0, 0, zet_] \[RuleDelayed] 24, 
      kern[0, 4, 0, 1, 0, 
          zet_] \[RuleDelayed] \(24\ \((zet - 1)\)\ Log[1 - zet]\)\/zet + \
\(24\ PolyLog[2, zet]\)\/zet + \(24\ PolyLog[3, zet]\)\/zet + \(24\ \
PolyLog[4, zet]\)\/zet + \(24\ PolyLog[5, zet]\)\/zet - 120, 
      kern[0, 4, 1, 0, 0, zet_] \[RuleDelayed] 
        4\/15\ \((\(-450\) + 15\ \[Pi]\^2 + \[Pi]\^4 + 90\ Zeta[3] + 
              90\ Zeta[5])\), 
      kern[0, 5, 0, 0, 0, zet_] \[RuleDelayed] \(-120\)}\)























==> anc/HypExp/nmzv.m <==
appHPLs6 = 0.9874414264032997137716500080418202141360271489142684572751590515\
45613699118788953558639564044775589152030562553854846344056741468084309633980\
29349014388073675782238914431072868245446242746979584265585272725425183010859\
16762833332868503803932914463837425588886655188772115844869385702239323169831\
25303760473057025165832029058109316614904739363559428207838474498251201078849\
79332566716367272547925735281416166238736093320673713594250387141809300098954\
21875037734928695044736738749926535001820657619772700904891933571022109312089\
42756482704135658123916440337265011328677180827439513955331652675411267768606\
03144804260296846482472017881740018031867331762852311607144708376582080780357\
61347142822494509834008646099322451000724384140554649574622452700208683142716\
14533482612027580883868209048481970461801865716951394651772344308806970564836\
02534328770821499977268828398676081463408829506131245293840196162648589104659\
02092713134432662228104367889425093741623803273367879345008793280286492649988\
117021875031547395590766530006749519058062`1020.0000000000001
 
appHPLs7a = -0.95296007575629860340865215892596050767328040170916814860074556\
23531797089455492556061692851797370840875146833501146696060200490086629552433\
91747596101881756054955735697915770505759738303641921863119824990210457634062\
33931827984392038585471630161775751271407460503328438390469006246442490133099\
62283072705919711620430739281952027740735499363784810934094247316673614814467\
42412585546653737210788933115764351510924536825913892955708793602493781471371\
38601429979221987458086039402649222285917640184414490677660601136320399919997\
81219865447243687356593373493327779050349070902866992620391811293856209650189\
29347306280008261236021613851674616394921290717891044383929591857517875393924\
95473234617930343943021029161144103895877465042609086994104760176768134405222\
98978346536508998566646089800876874996428494205142179256816474122984397136718\
90768071486458936091478901241971852300222964448995882985735524831437563143570\
93392866205323594256590030146203617597377342806255086793291271286261341551975\
86778642135106020181423166842751402960542818`1020.0000000000001
 
appHPLs7b = 1.029121262964324534224404088043841843002016712559190367465156560\
57871856206480332209061665437032936493058142323221715248321380361784421507536\
21196636322793586421143527485756249729206158770705056870804933574861764428651\
97510768103516527283755294759632175207957026944416588558666785373263236542773\
22447699046759783374979153362724743803196761188189898864886318721256462511346\
59372137700267174943826974256665766961017636772327496184572197342727930358526\
42738032384520282081044210153671669073400895529251828265518146489828315103387\
71455750233457455218417378486637363836992668317692827831976871034774159484833\
58587061638573317937951381126762980591601019400870953763808126344537891593539\
72768718895989859601556660400035964300216965295272624322705230902345035210858\
05077739713537856591762624505348018151235460828916649507191994621994558830103\
34339788693209519374834621483694376945001417946642121619605250170798093472038\
21664156534621249349796786951976436913179965039689582627445122895138990391891\
769248539526025019017343469936703646276282`1020.0000000000001
 
appHPLs8a = 1.041785029182791883389990020802312380081562110065127544341755280\
45649389133025603428667083335427967976834645993083937117493528801397963657598\
73429208285306717548829030087018673346520905661074435161567049218859724653064\
20650015030248326728166337072247277774970529316598827596699452544229736793269\
21623198972979886090675042919198886647482749884273207287002372376899385230922\
52261679445092228408283668884679679149043359579301488290310698876407912372819\
86113623408231812116121126276269170834627508787879584199720704756220472541190\
21461206846238965353556299741653540173716849624048797234303160659647236438512\
29499322994614623493709878740675449632313734384038735463152914669621420774287\
28038933954522556257281145016485731256089408144464343822755650622789353232336\
46349394133305996453547115815454061537892574511254202991264487386877631650840\
38501600057902371301051085188700533838810320240079529255123644007748145888606\
15321433510645509011439944037992788996147041880815146522580488573251769630612\
742647694079283554001869500649902654378991`1020.0000000000001
 
appHPLs8b = 0.996447748397837665980872901224229272144048878224794722203706015\
93459893970698459699652067751263603468005454054957242751175491119825246149183\
70423888151515480120158685236048322351121643118556425584310045672981019246674\
10257365918962711478347763075879303633236185092893141090552043647852052188524\
71498768836321007690161508926473095814907921375324499173739589947087848205891\
24648844059863375284451626712867822816610707521819225449307252677442518448487\
84859581190783988108046637040839235380493084244673419383310843585528201609376\
15945447702933354327158289264439912454753817862675373061978942156324366404962\
37245442064100628669188099410898602545469223886899657349366488059208074062949\
80504743609407859988219031298266620680780964765302804688318771297027092896484\
05823831149519357292447996104080048862628659547903781647674974445069689375147\
13312964897518630960810219126512442850064109924650347749187299799156351330301\
93150181227663799324389566228792739511814387956438810856016730606526681815712\
5277966139529062913085685925414962888672566`1020.0000000000001
 
appHPLs8c = 0.983966673821733670920730250306559469121910930920157596741563982\
96202179092620199856695210697919274229528913186963545387004314357456045911359\
40134926717088908019563219506544269635433274404398176404128383748905850573695\
30192858859234532851738631695639951437646579277035299939263570046964503133188\
74725388181202452870561992529759090017292663010175017174559799306057352757288\
19592670542993823359381231873190538581071862704410452725686816337121218776010\
10836291062346702727943796744626628891907615887208282850099685946702068739239\
74997991083667221012820916400535255681093435161589855378563807332138305432679\
53049329646390413380774160876273298415839028944416511907799428135262367171944\
43589819639057403449993418334497340788263945845752651354148791956607463108866\
03269676544181660986597413652448726407698142170898819317084914406798088134390\
09391900667594635849172126839668952053553147117864156641709706221592375068885\
25910866097619198647354402932719655436850580262478382030346816958359049171059\
8649172285647576383792955891014922932078675`1020.0000000000001
 
appHPLs8d = 0.999962613462683447696716613716982777609504138659460066636114721\
48763706800213870938000939959602355468584475311634099243697092676589379889791\
41265448899986633491036843066082483379185401870230410263732851447032029416605\
31065601529376891507159056395142772465469786222111886384258986204596609435980\
46160816212731461566199043731759090061766422716558832966078980229205807982567\
79771698541686720764626089011133827081756804192086561300483735325099464936482\
74422844268904353577796279210920155454969758548589211444739877905848570391424\
70544273189642517347793726548191699484362898821577281996906196806396890473609\
68683281938978921173986392079397628515804519969755551751463588416454606346225\
01909306683754688276755477360569690200598103762920131154461914558854623416434\
59495276918970721514596107503622603645074136061292962453412640832807720753964\
25345569989975349171349375378506645714395233727347835703010323143598459155736\
80037520539641389465861878802644584338104370345699560358765489052321954709516\
8334546891520594859334041891279338083584409`1020.0000000000001


==> anc/HypExp/numHPLatI4.m <==
HPLI/:N[HPLI[{0, minus, plus, minus}],p_?(#<=1000&)]:=N[0.02564137032181618742264544600551060594859696746206214537729810990563842168950467098949663319433522116510070611913431148375897369958640964002589971427179019393368078037501648204431183018197579964673817786934727791599181800618416497966551447138687469045819178520866489174763130667954647932450706989887270438752949608261569464678272698100509551268729885758503923908764349520766545986922330427122421992044701763082681374767538189797160234386369127205568389092942308712691407765181802037789218566741352674558707309936364792820233990284129439926034686842130774478396640389659582833918274277792444317250292328417156431483959151097078724139807544184129440463070824634614403087028356683706167400583847627749024562731597901509186748029099225624771732460412493479544137202820312068793106415084951440195983529737647672518836033266390024969582272494357540702930129733563496211867924423633568782170482245526173639525056319362332812511922002558796912201672144836536316875829684049807496679163528075212869123725515145106028939967086084517064624617085490504`1005.150514997832*I,p];


==> anc/HypExp/numHPLatI5.m <==
HPLI/:N[HPLI[{0, minus, plus, minus, minus}],p_?(#<=1000&)]:=N[-0.00271230144048865099269453155092853791492010679616498769660867123052575009369660073020924277512749172203231161990159405465934879574087706908378571749023373334023545924575575356938226017825027881579621650942310442592135450505477861784922713602172154904231792866718236270714015565422660368335268278091012783519913676247172065851358719494301684153277196571793719890760943672794466026503211814709916188430196409219257264082985941659818757365008865247809474801906733805724681477560541312621713176947580753722441410522709420082043232076488968476112496791780892486619545528134686783760836399878317823970597006349973684799563366919238526931782942848561825782858539321349481162570434631653513382243534982345914543625311942881032617164592987544306965442758748399974146356299706423396958165112675363011597298698795020122926932191913399819443080444309926653822764179558864000526604652562710520702573394473012772002572160883264795790914569850061502030459052165170825447430090887272875092417365519221652885667998237221553074744298397084293842721724446138`1010.150514997832*I,p];
HPLI/:N[HPLI[{0, plus, minus, minus, minus}],p_?(#<=1000&)]:=N[-0.00218876616500085763672709146478218232780829967168107925640521584656210026440471096531059587396312150581986691550590599447133863190624386552060975534027559873869337098034317323226601342435424651325259576432274234176815071323035632150825278899768917742768724685799700831576342036375927193800995453383898548901440147148580796134482602518920072706107327853364758955898702460599562759090368960471231415207331984652229433278288070142276635345679453867448933480584905940997125627179484222978737905717560911184673540500237031429166211403377268607453736890145203544640001875939808984433406286316486243598395552204545986344479148235519193075737250053587864655166322127426812071027933715906786409555937681158057412069088543728674408998157229295849871130615789270482996488705071904829175791415534772650141861126567923229327913823736847140911018517262216174159121361751389662975267408865873874377981081806798626086599272336495194424821843555704981002444786718539306159792548605168199236084893494776416900254501276210379450839713196564848377438713405689`1010.150514997832*I,p];
HPLI/:N[HPLI[{0, plus, plus, minus, minus}],p_?(#<=1000&)]:=N[-0.00399564534237075438694941900305112046841690473040417804701825072383049920981659367797502491072117495342959739488339304064069525623246544139957623789082927099419181959937956561826948550405192846566228690034868977952791044184027619350169151478896323369591875375593425596051980141764661311552551525153534488475599187602925549373632362028376859899346802212782158154075591616205188352591035264418408122646633166261838513349838396519920708332877216927771559326514812759432559778139818059104373972802177350056391189038286853689657107942244206784715147527205085263919286373196805499426398837152951854204493629142599468435951833118333058522450374095584524641892411378444846689607876692649304475615426027167518593028335790969074712846780448640674199117588270659181624476524913217990605632018126428227026083210679390385956098527832016352516211174515204734605741706160092899225094545946778472405428878039590998070260606954225939348759158163214466991064681114608402696547112418763227254065292768709112986315171026675255232552929038711021140224008455296`1010.150514997832,p];
HPLI/:N[HPLI[{0, plus, plus, minus, plus}],p_?(#<=1000&)]:=N[0.0229864090725415366860779071907619798828170012579962966664079425528636380264772005236642308926161084067059514356022737239953636368194382948614714036482661345238774593338160957427270911717595189876229694305397898146935097509188491022453193113331853632237372776323365693444903806520037651196209509630289730181744876758217400789692068627385566681761930780489868108859268984046275671498395351880870500610527513558443794853341939256057509365175690791803366795002476065789674049119243326253020065537403832219237143238957710351120338922840868161632180514451751344537879905631370575447413922826970280741326390505530299296761146225364924531770492018128762889949824301909517647769083317560793965458221879659368471366570891996776469570237529008589472757663634304599507073940970851888492528186075048442881634000788080308575517461712834023184971425591945202713935332056087272102636707535679065126574245224801427422314947789217361816631179993613232373428954394596835757534805777637097334821292607655158687996614783411875532850462746622366002369183315603`1010.150514997832*I,p];
HPLI/:N[HPLI[{minus, plus, minus, minus, minus}],p_?(#<=1000&)]:=N[0.00181445907952726789845778579912505812576948564580888717792362684709891892397818957565746369981731986906310657583161264087433674343581991498576249818141874317500013571145441116343172892869954124148211361795823662583537442267887964977591453327613248270231641622198203508747939642815043453271940670689833745581347783500585914563515767588777511388460099937590519602639073365601603469295045438025051612250309984712399782948717836436821725218176414273175197694874009260152571488095459225015420830768974798672954459659799049616328290188707578844441750526183166950103660089865577800046070845697547167768692904182411726691650510098046950390179631525238299895161544013365181292896949849449515381422632936428694988123353190976486863375114033155991930396751511537708152456107527770972421042995808482957578718909900597794482180415093760352810266251978204377243575602339566880347564642413089428458060642055012568644346094347193568240201895856980755328569719855855964469427943319063248754863391564417552206472050605872266496174528385519287951322805053022`1010.150514997832*I,p];
HPLI/:N[HPLI[{minus, plus, minus, minus, plus}],p_?(#<=1000&)]:=N[0.00908138862021520396886351485414896843970077713417219218031952589703803685243192573101275426810192424610203947892127685601832273949135663666359370086096963805402056999876425911152971228375653880184630102605225198942751789669403184150400311387196586124766150215040240141130740986217067285457071034472958274534415164828497542243234082467545547304039773041918899697636089870620028922610520456120752445386891591464063378789239528443019090463614855328398106858674690644004747076920479462304840640660511493634214875985248324060690533772812223929247783544634768848068913341919801771063664688052558873860183423950495625326375640178595703942126941833347053895896799766036433924024993299096782016775247361074748187322187386900622567312014717627218124316402418519943721455119131810310684713945284312953448119264716428293493253269717287423466515967262400812773920433489958819098738442325317085144503457183306839201638421883199056974617137229558343945270721912243000910645522270196062290845150195465427044738388051176744267233282428493635411130623411346`1010.150514997832,p];
HPLI/:N[HPLI[{minus, plus, minus, plus, plus}],p_?(#<=1000&)]:=N[-0.02751619085317783289966290899074499722338267892277670832152367724230274412984225865108788490458094236620018529996276493950139456222834187337521385190960814623254069804874590226815225273827625564500978239416968042907424238889294661299409634482809068180733987639332144749375813700095668740548199802523993317653566479379390823116588177197344360407383720693458986775090328679055754058310943967709506311538930388153702601484604667863503181229536250242339170835386722914835606576077203823151870620763611822716706039540653279556146269595395966875085495799524449679126443910413107258590452424614245696736743248168870439454223793918469750481502407231319711183143539240924639375300130638741296031169265723759567383692615332920756930427614718913844523395634607118475274183932999256622622251949405953313355125547044830004144675227320252108351984021688952233708207260390056804847181556572829618126151800161329105180351841018532408489228531069524646063638380137696808922512061111280665823442901681104046033378835034240680190175517412895847531600882083901`1010.150514997832*I,p];
HPLI/:N[HPLI[{minus, plus, plus, minus, minus}],p_?(#<=1000&)]:=N[0.00320653039055180474448600993038803053472187702419955209510479962629758752243932043881862761498576399583839179961764364095765310441160240663193558399607657914409116312703394179945611759961638828202403565666632327157676199922020693169317297062309786158056094802781309132578219027510989730389710418336366803593199577785231875468167141549207826527293107161690300390689529825963286175130010626140817330308170288986879815554866877834969647319422710138223257870626007747661794771209488650552115246277344698449159573157665816703430316259705897142608721057593125700446386692238162155865557238847105168963275718139556440950945752246888587284680162250922524533791491287479457183370576469630430099269347891891993975624197759333804339496984094172056072732902177102398254938411514911110663917953254508125872640123838200150624285339450738022695125297059470799425521681618542023106301146144184855109796784668743662101191152102115329716118324857242842395626283329454602407243344008720511626850311733367167451195031775493657569441849655471939748098040234964`1010.150514997832,p];
HPLI/:N[HPLI[{minus, plus, plus, plus, minus}],p_?(#<=1000&)]:=N[-0.00864029317069869210275530050865898966231844311443269351225720301925687469189050574145447832920009996083660576533182155795499981263976177097413228225558469031158047046254461474423023713663458154593863303424945295177356236706475875047186619165848791718785560282060878122815831689181366944277233580136543272363397363398747765481299079043261878430011170102242742289736913219013263366393783106216686784267520538922216956422202766482825679382173201521673659098181266444891636940655653801575032726508547362498415978761834534246544898301310662036410387915248535114371556275424466787766854408955649127220104982487952836652460140203033376666936065041377475073071294716868973105933140530845942998574572670747012352859453298439587710634421166287046085442861779043828630176262716349521964711626905506914433429846980784333498803156398571350752984066967227934790828509456465394533623846114596377790151070039135975099531470853893241078468532270813083828945212119124819968799360876913051256796577024270641889835488305861665870889356548672667328578237462624`1010.150514997832*I,p];


==> anc/HypExp/numHPLatI6.m <==
HPLI/:N[HPLI[{0, minus, minus, plus, minus, minus}],p_?(#<=1000&)]:=N[0.00033274122811172613782990251157884945664369294524815424088006677287904252656489897641607400266392969250394983993260617336950777916193131003138720160251306102747788693226620082386891514149224671310456971436824670339408784594343623650013053055652795811616899222285058150726342080898861097799070597766330299999115513478202673607272291253040701334075923719192060367544998738347388305823387287491872771382086391478352394332942127855592833225821463865400855131999051079982348781007437487421497032827109053736360493099682775509669946934081373820128132652724913940466252442982270816128002442692623959472145777714275751314489054278520284981365956349353706967538503456884040787115075174260361495174984386070925131378032730863327003447205704643316242671389859455292224258092922511775872410808989936258556745292259621932516408358044553995357542812008157616662713373347502912732493476058269368930053648492812722402947650068517573747165684255777670948303805209450426835731671826848811607595283692796105348648259381573072754333519648606088824507176510899`1010.150514997832*I,p];
HPLI/:N[HPLI[{0, minus, plus, minus, minus, minus}],p_?(#<=1000&)]:=N[0.00026981226087236033155483607847333592982522855937042305131093436174416113476228956822396049951293166517792481861591659893586363344793089979220483381066808603482885583613762874039480960039312780788703964806056557428452953019239872812431998485776953315301643235240666755662191494055228270356658686337113786353335285922256843487405107393016681994550655011360777329162830250853326898728022216386538879607030930372208507479249792109108809129317635113385527115566770196522236676426734367022535620397300321463322037687747617284608372064924021144615680868480404214852831943042769781015762195231007147942390381191964050741956256782352720620599006141719695473100007047860222012739745747414939708690670120892210659522933913310029050834984254077922234682583205998810936936140849146652780319535617012779345525660990860028761009146735394730406613662191156039613725443498218504146180404722654099241144743518788697107160193735678899814918152999294202721794758843860596635168545182299966194051143869700329713744713329723643851118478530818216380397313579615`1010.150514997832*I,p];
HPLI/:N[HPLI[{0, minus, plus, plus, plus, minus}],p_?(#<=1000&)]:=N[-0.00166940183284173399575763388390146335387168693639693975808709218151721888440193659822383889265649642620672020001014986515172415098105177413981225579806579529312114440038184588660763095801507090261118292903031173194587549735827192170529985005868856913978420621587313316477563809924345187319838623403324180596426897004013648277623005767119493215161920805408766052350816347606806937579989959787778707390727677915716045771377484312223236586095568016965774458020034375266728328300704229605061904973489164587201897007828905705120377572875919264620415872613586462902898917505711122450746532881055672722511524753611379711834515828183904579471647632618468440122198039670433427726373431162478745530831913361726277544670289529883903592782975176844861929823125637155900094633562085774555182475407298163158202365846911229861607116964976657461274003375948758715500685804875324318714855808532778363825570297676021865924560614940391422817955178606971116751725498327784348611579285321954505309971592071594117429525908518674514194459033156255378824473485399`1010.150514997832*I,p];
HPLI/:N[HPLI[{0, plus, minus, 0, minus, minus}],p_?(#<=1000&)]:=N[-0.00060725283884081543571619882646848562236028794430912015150684864113497000505352475075461501160703909107660288305978693028599583362235158597029666274783882546067176858447845768651950314313945601446787386830650904730592332629720645275515834439978880541554846534468987435912850035462376231667285108551830427329579677956229181168517494350661169556902451883513459975181040780698064157111545720297918906273976999407626089396847217431681830166468882484370047358513607583913089111276517475919666919366919109594494269234468846572244520147170377623579468926211665618454176773457687885085352288361756494986231540985270164163413122055560760166207946496264697659893365098317821920089387010732870852509821690508391582564628527061830406209470306012051262253802931740354418991881722785803855411989356289141046884700551565811384239152058966478366875075175684935390391124443757898455822411596724875353940193166285683076749690596675281983149878980608002915044110851507119644137090751264855552801543566627696139980795679003121479653916675824945295523651076924`1010.150514997832*I,p];
HPLI/:N[HPLI[{0, plus, minus, minus, 0, minus}],p_?(#<=1000&)]:=N[-0.00115355972304178526158397956006135865867279263245442297444157698482104328874034387165311854504560352745815716770687999483986813208202289217095731946756013524652111200863809492113174822277444792225373243595624268693425149437322039833289682125128586062902798404658939947697149410314253107904488734205429988166599419816386215742070877011927267417931282333102006152876618994717667551616250465518320785167430211066632432042110411492655383323062595690728738890457038882323211019887078215875474246384334104929240379760548489675612165720180012129320814111788250573543411150922582912299723624017317830184799073149929096733777599353731673799217846138210425835381608856127631726164624305446102893319389377874971606627355826592896090961579749975277642466587376455330998780320202809744450634316137697650534650566059757358485118263650137036084538192655245698077324299067986277646594523608913279577125582086646498767734316151812922141643533458184515766410492796820838964775393183333094257496724385620562695361399528290855962608640972379233109651557342598`1010.150514997832*I,p];
HPLI/:N[HPLI[{0, plus, minus, minus, minus, minus}],p_?(#<=1000&)]:=N[0.00022961193704941190005422953723767407285755625959785140569247705798250873751236585931979690234317985590763244510077950573818651408691450428194337049126035077089330413773426023525471513139449550020518535996968316904729160509753200629601140588561399183630928843660517940202918145848696270137510470603117924950944842035454634297235148692511557466503598401610194224121299158807056162330073675227518900822833222007066811829334529706257105977134125995249190703788548603820626590850929519511463122664311601353368331944797591707392530264230167866150582598435148364721392434788530987478354090302091032170067624335471753051472142023999533944555987866635066570902134650267470391057388723536057723259827977329590031293929535526762539942838366260849869375575299365861880285550255928328174609453712761971860761703057781757894418122167786586080492864454511387336215900692646178726838877432637095486202876679250134430779677245724199496041268590686951068149755472811725173258221358116671971877216888517448103928310503595456609779721124881391416585819616305`1010.150514997832*I,p];
HPLI/:N[HPLI[{0, plus, minus, plus, 0, minus}],p_?(#<=1000&)]:=N[-0.00285710502753301971490106848604679047086173766485798193784456855935952895773852286584929225941174693107720911663966163685992068276268628784587116281336609588696569758675105425267734633764780390158731755033347955060871061665897130329727833781508377604759781217267376663233844751755924297022607244077435338540273901387896001325802220550568380995355353286922675039721521420013527365449094849760130379607755531387606063062844307685733581284141691515627323024202727618923879848338736920822360953946531818134409314636936553480733612893196583194235311927126792131030313303849597839030024720588806114667859890356918018903881070224730471550145926035284455761034713918663948129831730418475545955639493359229896812564170582754467728213361806772371299173818286295750782173694821347363039987396733257001442490719880929403228149200800675545159415541957775831033659349754749064933742538296139763942948910408915216924626625962922405907689427464013289280536978289387210942218503867657260300157577232401061273238347542222717416350336531270076392139767859809`1010.150514997832,p];
HPLI/:N[HPLI[{0, plus, plus, 0, minus, minus}],p_?(#<=1000&)]:=N[-0.00109404800608892994054681972118671066919594231908077102831360041544498036774694770312060364828129623844898456157382736738755069757332756744023023820883039287430261395529455182921700379224198483565847238564474564008564414840574489313895111895955732231922776825332780609827096722006528713553982661661887937631898819247774696914414134616581659164247283422474154555252708633756847101591793601326824194468647040229077944812413644630558299289032259227566296029265852360792887055578735588832911303911663889344675864677203650018665579053155839820394357578365300226376421601143678746053667939248097671641155849804950124504006848568282875493355849365848747189599967413585207507863892420037708491568650973010759418318669945604304913038807015696379983096981820274219688176181405491137999469562544289352206389797297631418431071477775179080780179340873667500870513582532119121350048509346210873555716608475344912060760116953144167209705780759512336698376092632456382275407002515255577948046079088391024950311773321676295025605778684058338775036940055143`1010.150514997832,p];
HPLI/:N[HPLI[{0, plus, plus, minus, 0, minus}],p_?(#<=1000&)]:=N[-0.00209166812854907500104733784910409631973905239933975068406454800932645888438623644891851145943383829226049939686140077838400082891664331884391956628429958566886783831374671463994105361900664774196558651214133362736793119796694671309352563355310296728920928068944814201465535019605851589186089422802852374517815765930176069842833917264195930655322697650604128191824771754630458498599652531542653029508088486491927115533226298718911721785979718452257910218929934025829963773977797478159737176109330057371635446464568432823091636600890881225172431419390663139310399734603378623401569612713283545249984971375207907249993969520128273191095870437832362180224771558146521026913474102559200324979909790404069566705181452809648379559481505400001748718728791859790256557279205682378284634759654398142668773369693788184456729444402183441416988092404894169347959361319313738037530819450680414361655368122508558788370195550524677408386957915757458549833548447003743412981933254297684766564332545515280179803853936489379572156228309669012930359825852738`1010.150514997832,p];
HPLI/:N[HPLI[{0, plus, plus, minus, 0, plus}],p_?(#<=1000&)]:=N[0.02370897652991405002803716561798036915100570814629732364045742244106204942073270272918589869273346497087805551725636923880942625956618858559745723114578425644016049122642256972791042803250634882198937299191134885390740456162860134741716291240065663178960604635712221550978401221430817851883035703462788350793838109342883369706072583241843548651337051783492004016366711455426587888995290300683544021140284591849483392639222325774041284154496612547615803556867248937513981023000888279754334226096183670265390856482272421834369503626352518062552326643565296115404033369810416864553101613711619330133062412643016990517780039197749132040747004313821756616429562194450779544486420317270167869463737786644835388937880164439782790531245528712383893226789972751060228559129437305709393685784229837906305994244747353693066984569986549410971707421581336682545905175229625904037476910066965366779409506772007469676715073149573929208516872354817040842546972302174274246565314045930097418808503443116439637059775618936292602585070650954757152937439504024`1010.150514997832*I,p];
HPLI/:N[HPLI[{0, plus, plus, minus, minus, minus}],p_?(#<=1000&)]:=N[0.00036502922038349901037261187162485697689954407614229789385314471369682695882314312427194935229969211423793659070077051796625286974432914648538970471542888736014529171583250855415803342588097574105681534737226685376269918888808314349900455738446277455575415864074629095384192154389106111483551139726529625728944734891293632162774764469749861867075092365818470038335539226550451068808394950301524457342844320914536137601953769552524125138224947922036172636870665460650434486955119489590619331565686926635383437088151570554677326092344654634733413718588338996342683966855545004669321772702001573236250282595181312557028364840327874308865920658448493082241964575600961151953621154192806515636121560770977516923177653621009077873273331351620975408333015055314522918445723883040218316037517798856555495514155214816038565243789933067985553688598400034278899550104177909415265884659958613372615317491349891158271827917498262962898088871406857456296918027037625041502436347692387570323160271491562564327759185882478009923202918798679239275721322651`1010.150514997832,p];
HPLI/:N[HPLI[{0, plus, plus, minus, minus, plus}],p_?(#<=1000&)]:=N[-0.00213039803556733764576056728892936463878266195449167592624768523195638946681399928947996415729072909882632336589808145708532547526251344043462042293485505386884228758954262354749232297263184891674824797779172665449773211320425777878407999652938591441020358182439052658350754966169745220729818153749966314424804613805964545825928674653504104158566906287542325500891002013071284457538730368819606349436691252782069063038793894062099759909270088709277361484855223476528638049786570158666487380943622862179445510625499730399749490476318466651110837188983971601722215481579133958704693242362065438191227613485973460369667599396680903068310501842199069526942144973523453702198280349877354308065052498169507601859704379767073321767503423366328240595114692405764177711114402718699952289783896368833201797249742892484848865676661213914443311578259332174590545610531569608836346764061472116129233084771478202734547639902192762800943780196086306029946626792446465399800827849588330137110559278536473787148837747981119034219224358591346381249759016108`1010.150514997832*I,p];
HPLI/:N[HPLI[{0, plus, plus, minus, plus, minus}],p_?(#<=1000&)]:=N[-0.00104160650944586809569064854307522880704876621252197890392300786509329758357791434302812940816812052824385599615447827502665080837065037689164341753460562456894258631639069673254535000671816253537848346776742920707209779919901583944668802354108536255968370152259074769932833591904517228177771854555423738876183413397305086649991938805665087129012182191193380233073350584364725416127921300915354744921246624450516097976360424569971652036645450171001606120566353474826370693612170523613210361835734238578004043895159442129268427569101046833838279335225284119278345642595626152643360242144443130547871384902687720788301070179800843694509271760372541328206677973885051865201962558994590564863824759336017787578375823826370448771302773569594583914597001291654197720122726347564469211359050615326579382692108281048928153629705191387767328450996241266987049065618386637248332788848062418793717629454396065205152756146113215213167444526875228475733018219464998782359724082218563929418765646753349012384722163789221800544390092884987216544567696882`1010.150514997832*I,p];
HPLI/:N[HPLI[{0, plus, plus, plus, 0, minus}],p_?(#<=1000&)]:=N[0.00580910042888474164528650924978948397653838916951473076647184628134490037567093088446191604355009277881924307073995542241224116489890615044682089489048611648889121649201739857333280904134280599402886549965319721867590802751712536622250781760956580567790032900515566537797670753356351458259140026836625138863489293256451533559563448182093023082016384260836247477972168779969197742189708704841272935299493141827049280187930974941528223611379237958324180137521081721061937306954496248288430812963979820461102540935885219696933982175867742183575637529951568614510966077063986651288925632246306384699476934454309874253615667530653242893915652871538707296503043058316526466896865889427762380974660965955405208533496758811339229017906167117709642463654297647392153341911092643789217141852861732444381992395165287743178668353850834581849105029367820832995724809142379966272861512679352068575781385721376304990959313577407401185052079081829063853031058685114752730394038764367579390073856443399357741379088877173045460831130832575809771097923901869`1010.150514997832*I,p];
HPLI/:N[HPLI[{0, plus, plus, plus, minus, minus}],p_?(#<=1000&)]:=N[-0.00076364872000033245962167706267606597639499331977597689819182840600840913883287526104989896556619898544399265538413865370849521611083326719318463543412903422971105699016412561520003390539005483342673637422732413150005668577909800007427541390388808466400460331182582079603967589151467382541887595150537060567637299426654528324908909615617068115393807819065035226443283928943684474056915653884716816550956593389005478853624351822092732083197172119722343542718304658571073646541103931223808121155924636253869809037932122380097277047855654277776736344971593531912524415827815354871185520177921113921747441118077256628960700959318042008348311324219006080277522040261415121378821207631066145716450326588007379397323072670899980882111555205321593329281920694006716654343204887620269820614808866924485758814674929434185270998010931446762619831236031041485828877547865942487713946531943740342672296597043642991991638161401688881309098174102771777301365235375523311193592161859653015348968554504795315849327387585470494265683875288692922620925565607`1010.150514997832*I,p];
HPLI/:N[HPLI[{minus, plus, minus, minus, minus, minus}],p_?(#<=1000&)]:=N[-0.00019800015555328485418850940421405013445146422782641911856974356104978270581323026289386623950708453086661207245753581698270747454508730218229484543220026213011648360850749245743576658400450362583873501593514171770866043698371029837172151083947773650264510470053640637380032257170935826866925139930135666386998146092847552306793280473456533506612432431964352246312708214468833142058206513058009081513471951973027649263900810658510950734805109809078514470125282216090824601865201262619185901756970482653047042578976922043925750784521113968889606434584431330329246195100627613897089842208855560982979249285126269819005810704233585761244316244572929346260414856016242149871251103316446989591785191191224832203150501008990617366173496372929796051136536145509412636869992989885454056429268498711941349084022169631364008911803382232765321613246742872134238950918380657796875105907168796622939460946502909751069468657325844576905950775371380890773099329257249711175670503995508858677004188118742252003764775403756999107522941751498753345059357135`1010.150514997832*I,p];
HPLI/:N[HPLI[{minus, plus, minus, minus, minus, plus}],p_?(#<=1000&)]:=N[-0.00106783098087574272757348316384992695265453087914237148571110064441986433414869820783715160304576275885090008925047261672968552203178079416872162610272100958614618511773775037443269935141803688065187056679240768406634244238015003604918583931227482815205031670308819270910888930070831484250903535206185248552141750160293601819943706617859207042325413650430490512432086599599412466748587713587266436171733408091722607207909908730987295955888347868353780153031938156426255457081603608330503645598641411914658723709826442070050234650414034725898022916126975102827724048091658101691638733692163443790957657033215164659880051143664140850143260803507423732543538344609322649256558351181028303639333343961709276571884146461477621494030464615871706234596398672629050878464296808675548368660914052611634116709490775844480584534296176619264916210100306845379773231264335691265847001923720571433451179005920393767677280531554729881597465408963436652266435546912843954346289726473937429461081866569580628619172013053520795320910683694875436610248216777`1010.150514997832,p];
HPLI/:N[HPLI[{minus, plus, minus, minus, plus, plus}],p_?(#<=1000&)]:=N[0.00349946017256435832550873562450830550804090781702012422147134487066296788201554560877772986474302930601921818526359552951699529375624681289712867678095830399650028693895884064654545434313654709694624625772228315692865845891630966240554193209078555400881974668429324305384936211580800928286618053761824504117100719308960349573657590358014448866205284944394559040966227813771192912586370582815571705638599416446702178416779632450218267826132304208996278874933103873586534216801804517518953257126779909226867897259916688596529212676774944636161963591948320700372986669771575466336639678893075182063174299670897929432771438676711562995714482332516711668646559107493815860155193159929876887660845827806533361743735901708346026472352729862480163432615916537881852945099817020688451440209459382607857925020084033242980794539805719187660137541839501746086447919677763028918797613166545350502169564097552934969718298300757361330957500105190035698195748746496244934638307480763006667896157011135258531424328157572362490597267004523391089953865089249`1010.150514997832*I,p];
HPLI/:N[HPLI[{minus, plus, minus, plus, plus, plus}],p_?(#<=1000&)]:=N[0.0085655882196120970233332529107026757183727833962088179853611240420976477838872796747308828123605020354803452266193667096455138698449311182371378907834810015069031321103207155413923242777717402220428196058479245627947247895885479884123064808026314149344569702832110825587364593165973799074265558323523955677736522040813168567041339745941129642592413103443836163143312058065894716515772569272482436999148156685901392490540817409313281736622443443130002704410983692170023407818748973099604838370052306061538559472675116632763179251384767504752311881501105425064355689549261721330533589406781838114517176359619936367677963488916490471759166937517607037546332850957561492950685822856742663079890565917097250408594072527187780766280291649481160409517444824866215354726729203574861093411961251516612223815647608083051278381856402321644883737388174426255721082222697106959383383697778018013946136060355342234547607720373453315304102809476681074141793657807151843625174540178211583714869409118065061297833745246813922035652135283627652074674693447`1010.150514997832,p];
HPLI/:N[HPLI[{minus, plus, plus, minus, minus, minus}],p_?(#<=1000&)]:=N[-0.00030843310924604123091517794356536463431098946498128300205608278183608931225231627386306169680423504852660331362490096325119147360689240488081669420824009083786366004614020182397445692989205083090677235535546032287658278596191595780938806491175963414161224298692938521253431116546420043954666562102718344726662352631412701982143491503502120699683295543078126904313088543178220480132834282734066624868206905695482454485817842384834854278648611091226710333456322638094434182278884342745891364569288322897907868724965805211433204635679787885914228496255861355990208615866746703732652706520059711893078929580762446695541307086453121146240555817589175612055281942906703691272434508422498693477554245820561699310790754508877278811311670440607275572866639618620812160156021674276390207658093263371613047559306151387386553744522084082471616285566594043210512426779933201838422533101465088787630123991635990534733673910901572746618149594639768022120207755026887171189496392393081990587448381748077946952797949236466441279387089037825285368480468724`1010.150514997832,p];
HPLI/:N[HPLI[{minus, plus, plus, minus, minus, plus}],p_?(#<=1000&)]:=N[0.00175939307341660201784604024903897843890252819363072694310396173369066272049601437406056969647353611682150593378294000855942877899699688878451219847856910346115793040647858958022184802974863565621095644679997747836611274050146213916037922954115930449655661223071413145943119204557435533492019964194050568533130525141673330899985024951769091373256938093639301452541511119357085981221457787622415217540373404557375590290866765550542466733671797918210955419197094159065850767955813822747951496078061566499082027858772840792476702080202492939122115277064799303398709833974390622269744406842283400158419016491166804080446997664139166962922758214796049079462744538425564520940710851974871505268856938234486829808557809562577405830438998276545872281935836530308921399123772834169051080367310785594660213019811449103131499601561437625507783543846976698056941629601958617027179808139341813657375099345532874162336591899409203753410118848268092639015901127185421788014685640787834329135666005665054071115864682494278459251156399918143451877991649111`1010.150514997832*I,p];
HPLI/:N[HPLI[{minus, plus, plus, plus, minus, minus}],p_?(#<=1000&)]:=N[0.00062946618287302802463089033225275156941719578137085580163664435038666585728221273942452231784561610826982184436098716656417929090939610461756466286525877445374200095843753488570116317333421558181035947707479488324414616861211782660417081359351379305605598331711081967714223706939251408009365581782333796011881880652396472864073056564190091190749584502456117492101339606002329461635675380470956355468500561302397273328659752051288920462906765702886244537814874602337147088708382914431758625568280881224931421739319500442190063716812689217208921348669298805600471703242437703744311394578918073285156269905942794886276497953693677389841837433470843916010501112132545189134483176172092390392204769975463884684206002334940779754273846049375999953910674691248587011534414309053742989791235101643331735209335670087746494768193377221478338674492224839541849254756652009736147551843307626711051703757601624533543465562700771529809489410375721117498998788214329198155631082487489958557985910604472307300038476348291636155365413251953540616357417635`1010.150514997832*I,p];
HPLI/:N[HPLI[{minus, plus, plus, plus, minus, plus}],p_?(#<=1000&)]:=N[0.00403392575812778212768638856180465694547359361160765744400414535678780367882856221377223220021555042709743185479434221641098810919153305877670765716051406568797877548740446566155746236460105424621022953961518775962038371207291295720349499022315650272655895012438459585670897067556896087301952336757498438744330405504585698928971387591312804251347777679734890461462339963289114083456705401690064626674429566731183311019324765903282093258453290535164858579250409509084778512393669327625179160952944955187676806594750632076063939621289155085140424467816222107391820233814669055793619680467106866881852807343545467156886296199884447201877733198394139183268328563303635889653575750605514621759097712075741842270957952248040441004295425186800627544748548331039195052873478848030595710483272935087399655164048337526778904743446078733631288368248949345024468652521334527553419216684234096738216018535886996982801068366862209665055876184060829064411107099724549367458862742599896160121097186067962442332600203267231434889310725396941279716252026989`1010.150514997832,p];


==> anc/HypExp/rrarg.m <==
(*******************************************************************
This file was generated automatically by the Mathematica front end.
It contains Initialization cells from a Notebook file, which
typically will have the same name as this file except ending in
".nb" instead of ".m".

This file is intended to be loaded into the Mathematica kernel using
the package loading commands Get or Needs.  Doing so is equivalent
to using the Evaluate Initialization Cells menu command in the front
end.

DO NOT EDIT THIS FILE.  This entire file is regenerated
automatically each time the parent Notebook file is saved in the
Mathematica front end.  Any changes you make to this file will be
overwritten.
***********************************************************************)

























































































































































































































































































































































































































































































































































































































































































































































































































































































































































































































































































































































































































































































































































































































































































































































































































































































































































































































































































































































































































































































































































































































































































































































































































































































































































































































































































































































































































































































































































































































































































































































































































































































































































































































































































\!\(rrarg := {myfunc[1 - zet_\/\(zet_ - 1\)] \[RuleDelayed] 
        myfunc[1\/\(1 - zet\)], 
      PolyLog[a_, b_, 1 - zet_\/\(zet_ - 1\)] \[RuleDelayed] 
        PolyLog[a, b, 1\/\(1 - zet\)], 
      PolyLog[cc_, 1 - zet_\/\(zet_ - 1\)] \[RuleDelayed] 
        PolyLog[cc, 1\/\(1 - zet\)], 
      Log[1 - zet_\/\(zet_ - 1\)] \[RuleDelayed] Log[1\/\(1 - zet\)]}\)







































































































































































































































































































































































































































==> anc/HypExp/rrlpnHPL_private.out2 <==
{Log[(zet_)/(-1 + (zet_))] :> Log[-zet] - Log[1 - zet], 
 Log[(1 - (zet_))^(-1)] :> -Log[1 - zet], Log[-((zet_)/(-1 + (zet_)))] :> 
  -Log[1 - zet] + Log[zet], Log[(zet_)/(1 - (zet_))] :> 
  -Log[1 - zet] + Log[zet], 
 HypExp`Private`HHPPLL[{3, 2}, (zet_)/(-1 + (zet_))] :> HypExp`Private`HHPPLL[{3, 2}, zet] + 
   HypExp`Private`HHPPLL[{2, 2, 1}, zet] - (Pi^4*Log[1 - zet])/45 - (Pi^2*Log[1 - zet]^3)/4 - 
   (19*Log[1 - zet]^5)/120 + (7*Log[1 - zet]^4*Log[zet])/12 - 
   (Pi^2*Log[1 - zet]*PolyLog[2, zet])/6 + 
   (Log[1 - zet]^2*Log[zet]*PolyLog[2, zet])/2 + 
   (Log[1 - zet]*PolyLog[2, zet]^2)/2 + (Log[1 - zet]^2*PolyLog[3, 1 - zet])/
    2 + PolyLog[2, zet]*PolyLog[3, 1 - zet] + 
   (3*Log[1 - zet]^2*PolyLog[3, zet])/2 + 2*Log[1 - zet]*
    PolyLog[4, 1 - zet] + 2*Log[1 - zet]*PolyLog[4, zet] - 
   5*Log[1 - zet]*PolyLog[4, zet/(-1 + zet)] - 7*PolyLog[5, zet] - 
   7*PolyLog[5, zet/(-1 + zet)] + 7*PolyLog[3, 2, zet] - 
   (5*Log[1 - zet]^2*Zeta[3])/2 - PolyLog[2, zet]*Zeta[3], 
 HypExp`Private`HHPPLL[{2, 2, 1}, (zet_)/(-1 + (zet_))] :> -HypExp`Private`HHPPLL[{2, 2, 1}, zet] - 
   (Pi^4*Log[1 - zet])/30 - (Pi^2*Log[1 - zet]^3)/36 + Log[1 - zet]^5/120 + 
   (Log[1 - zet]^4*Log[zet])/8 + (Log[1 - zet]^3*PolyLog[2, zet])/6 + 
   Log[1 - zet]^2*PolyLog[3, 1 - zet] - 4*Log[1 - zet]*PolyLog[4, 1 - zet] + 
   7*PolyLog[5, 1 - zet] - (Log[1 - zet]^2*Zeta[3])/2 - 7*Zeta[5]}


==> anc/HypExp/rulesalgorithm.m <==
(*******************************************************************
This file was generated automatically by the Mathematica front end.
It contains Initialization cells from a Notebook file, which
typically will have the same name as this file except ending in
".nb" instead of ".m".

This file is intended to be loaded into the Mathematica kernel using
the package loading commands Get or Needs.  Doing so is equivalent
to using the Evaluate Initialization Cells menu command in the front
end.

DO NOT EDIT THIS FILE.  This entire file is regenerated
automatically each time the parent Notebook file is saved in the
Mathematica front end.  Any changes you make to this file will be
overwritten.
***********************************************************************)

































































































































































































































































































































































































































































































































































































































































































































































































































































































































































































































































































































































































































































































































































































































































































































































































































































































































































































































































































































































































































































































































































































































































































































































































































































































































































































































































































































































































































































































































































































































































































































































































































































































































\!\(\(ruleABsymmetric := {HyperGeometric2F1Expand[a1_, alpha1_, a2_, alpha2_, 
            b1_, beta1_, z_] \[RuleDelayed] 
          HyperGeometric2F1Expand[a2, alpha2, a1, alpha1, b1, beta1, 
              z] /; \((\((a1 > 
                    a2)\) \[Or] \((\((a1 \[Equal] 
                        a2)\) && \((\(! \((MatchQ[
                            Sort[{alpha1, alpha2}], {alpha1, 
                              alpha2}])\)\))\))\))\)};\)\n
  \(rulekummerab := {HyperGeometric2F1Expand[a1_, alpha1_, a2_, alpha2_, b1_, 
            beta1_, zet_] \[RuleDelayed] \((\((1 - zet)\)^\((b1 - a1 - 
                      a2 + \((beta1 - alpha1 - alpha2)\)\ HypExp\[Epsilon])\)*
                HyperGeometric2F1Expand[b1 - a1, beta1 - alpha1, b1 - a2, 
                  beta1 - alpha2, b1, beta1, 
                  zet])\) /; \((\((Abs[b1 - a1] + Abs[b1 - a2] < 
                    Abs[a1] + 
                      Abs[a2])\) && \((\(! \((\((a1 \[GreaterEqual] 
                            0)\) && \((a2 \[GreaterEqual] 
                            0)\) && \((b1 \[GreaterEqual] 
                            0)\) && \((a1 + a2 + b1 \[LessEqual] 
                            7)\))\)\))\))\)};\)\n
  \(rulekummernuraa := {HyperGeometric2F1Expand[a1_, alpha1_, a2_, alpha2_, 
            b1_, beta1_, 
            zet_] \[RuleDelayed] \((\((1 - zet)\)^\((\(-a2\) - 
                      alpha2\ HypExp\[Epsilon])\)*
                HyperGeometric2F1Expand[b1 - a1, beta1 - alpha1, a2, alpha2, 
                  b1, beta1, 
                  zet\/\(zet - 1\)])\) /; \((\((Abs[b1 - a1] < 
                    Abs[a1])\) && \((\(! \((\((a1 \[GreaterEqual] 
                            0)\) && \((a2 \[GreaterEqual] 
                            0)\) && \((b1 \[GreaterEqual] 
                            0)\) && \((a1 + a2 + b1 \[LessEqual] 
                            7)\))\)\))\))\)};\)\n
  \(rulekummernurbb := {HyperGeometric2F1Expand[a1_, alpha1_, a2_, alpha2_, 
            b1_, beta1_, 
            zet_] \[RuleDelayed] \((\((1 - zet)\)^\((\(-a1\) - 
                      alpha1\ HypExp\[Epsilon])\)*
                HyperGeometric2F1Expand[a1, alpha1, b1 - a2, beta1 - alpha2, 
                  b1, beta1, 
                  zet\/\(zet - 1\)])\) /; \((\((Abs[b1 - a2] < 
                    Abs[a2])\) && \((\(! \((\((a1 \[GreaterEqual] 
                            0)\) && \((a2 \[GreaterEqual] 
                            0)\) && \((b1 \[GreaterEqual] 
                            0)\) && \((a1 + a2 + b1 \[LessEqual] 
                            7)\))\)\))\))\)};\)\n
  \(ruleccupnegative := {HyperGeometric2F1Expand[a1_, alpha1_, a2_, alpha2_, 
            b1_, beta1_, 
            z_] \[RuleDelayed] \((\((\((\(-b1\) - 
                          beta1\ HypExp\[Epsilon] + \((1 - a1 - a2 + 
                                2\ b1 + \((2\ beta1 - alpha1 - 
                                      alpha2)\)\ HypExp\[Epsilon])\)\ z)\)/\((\((b1 \
+ beta1\ HypExp\[Epsilon])\)\ \((z - 1)\))\))\)\ HyperGeometric2F1Expand[a1, 
                    alpha1, a2, alpha2, b1 + 1, beta1, 
                    z] + \((\((\((\(-1\) + a1 - 
                              b1 + \((alpha1 - 
                                    beta1)\)\ HypExp\[Epsilon])\)\ \((1 - a2 + 
                              b1 + \((beta1 - 
                                    alpha2)\)\ HypExp\[Epsilon])\)\ z)\)/\((\((b1 + 
                              beta1\ HypExp\[Epsilon])\)\ \((1 + b1 + 
                              beta1\ HypExp\[Epsilon])\)\ \((z - 
                              1)\))\))\)\ HyperGeometric2F1Expand[a1, alpha1, 
                    a2, alpha2, b1 + 2, beta1, 
                    z])\) /; \((b1 < \(-1\))\)};\)\n
  \(rulebbupnegativecm1 := {HyperGeometric2F1Expand[a1_, alpha1_, a2_, 
            alpha2_, b1_, beta1_, 
            z_] \[RuleDelayed] \((\((\((2 - b1 + 
                          2\ a2 + \((2\ alpha2 - 
                                beta1)\)\ HypExp\[Epsilon] + \((a1 - a2 - 
                                1 + \((alpha1 - 
                                      alpha2)\)\ HypExp\[Epsilon])\)\ z)\)/\((a2 - 
                          b1 + 1 + \((alpha2 - 
                                beta1)\)\ HypExp\[Epsilon])\))\)\ \
HyperGeometric2F1Expand[a1, alpha1, a2 + 1, alpha2, b1, beta1, 
                    z] + \((\((\((a2 + 1 + alpha2\ HypExp\[Epsilon])\)\ \((z - 
                              1)\))\)/\((a2 - b1 + 
                          1 + \((alpha2 - 
                                beta1)\)\ HypExp\[Epsilon])\))\)\ \
HyperGeometric2F1Expand[a1, alpha1, a2 + 2, alpha2, b1, beta1, 
                    z])\) /; \((\((a2 < \(-2\))\) && \((b1 \[Equal] \
\(-1\))\))\)};\)\n
  \(ruleaaupanegbm2cm1 := {HyperGeometric2F1Expand[a1_, alpha1_, a2_, 
            alpha2_, b1_, beta1_, 
            z_] \[RuleDelayed] \((\((\((2 - b1 + 
                          2\ a1 + \((2\ alpha1 - 
                                beta1)\)\ HypExp\[Epsilon] + \((a2 - a1 - 
                                1 + \((alpha2 - 
                                      alpha1)\)\ HypExp\[Epsilon])\)\ z)\)/\((a1 - 
                          b1 + 1 + \((alpha1 - 
                                beta1)\)\ HypExp\[Epsilon])\))\)\ \
HyperGeometric2F1Expand[a1 + 1, alpha1, a2, alpha2, b1, beta1, 
                    z] + \((\((\((a1 + 1 + alpha1\ HypExp\[Epsilon])\)\ \((z - 
                              1)\))\)/\((a1 - b1 + 
                          1 + \((alpha1 - 
                                beta1)\)\ HypExp\[Epsilon])\))\)\ \
HyperGeometric2F1Expand[a1 + 2, alpha1, a2, alpha2, b1, beta1, 
                    z])\) /; \((\((a1 < \(-2\))\) && \((a2 \[Equal] \(-2\))\) \
&& \((b1 \[Equal] \(-1\))\))\)};\)\n
  \(ruleaaupanegbgem1cm1 := {HyperGeometric2F1Expand[a1_, alpha1_, a2_, 
            alpha2_, b1_, beta1_, 
            z_] \[RuleDelayed] \((\((\((2 - b1 + 
                          2\ a1 + \((2\ alpha1 - 
                                beta1)\)\ HypExp\[Epsilon] + \((a2 - a1 - 
                                1 + \((alpha2 - 
                                      alpha1)\)\ HypExp\[Epsilon])\)\ z)\)/\((a1 - 
                          b1 + 
                          1 + \((alpha1 - 
                                beta1)\)\ HypExp\[Epsilon])\))\)\ \
HyperGeometric2F1Expand[a1 + 1, alpha1, a2, alpha2, b1, beta1, 
                    z] + \((\((\((a1 + 1 + alpha1\ HypExp\[Epsilon])\)\ \((z - 
                              1)\))\)/\((a1 - b1 + 
                          1 + \((alpha1 - 
                                beta1)\)\ HypExp\[Epsilon])\))\)\ \
HyperGeometric2F1Expand[a1 + 2, alpha1, a2, alpha2, b1, beta1, 
                    z])\) /; \((\((a1 < \(-2\))\) && \((a2 \[GreaterEqual] \
\(-1\))\) && \((b1 \[Equal] \(-1\))\))\)};\)\n
  \(rulebbdownspecialcm1 := {HyperGeometric2F1Expand[a1_, alpha1_, a2_, 
            alpha2_, b1_, beta1_, 
            z_] \[RuleDelayed] \((\((2 - 2\ a2 + 
                        b1 + \((beta1 - 2\ alpha2)\)\ HypExp\[Epsilon] + \((a2 - 
                              a1 - 1 + \((alpha2 - 
                                    alpha1)\)\ HypExp\[Epsilon])\)\ z)\)/\((\((a2 - 
                            1 + alpha2\ HypExp\[Epsilon])\)\ \((z - 
                            1)\))\))\)\ HyperGeometric2F1Expand[a1, alpha1, 
                  a2 - 1, alpha2, b1, beta1, 
                  z] + \((\((a2 - b1 - 
                        1 + \((alpha2 - beta1)\)\ HypExp\[Epsilon])\)/\((\((a2 - 
                            1 + alpha2\ HypExp\[Epsilon])\)\ \((z - 
                            1)\))\))\)\ HyperGeometric2F1Expand[a1, alpha1, 
                  a2 - 2, alpha2, b1, beta1, 
                  z] /; \((\((\((a1 \[Equal] \(-1\))\) \[Or] \((a1 \[Equal] \
\(-2\))\))\) && \((b1 \[Equal] \(-1\))\) && \((a2 \[GreaterEqual] 
                    2)\))\)};\)\n
  \(ruleaadowndelayedcm1 := {HyperGeometric2F1Expand[a1_, alpha1_, a2_, 
            alpha2_, b1_, beta1_, 
            z_] \[RuleDelayed] \((\((2 - 2\ a1 + 
                        b1 + \((beta1 - 2\ alpha1)\)\ HypExp\[Epsilon] + \((a1 - 
                              a2 - 1 + \((alpha1 - 
                                    alpha2)\)\ HypExp\[Epsilon])\)\ z)\)/\((\((a1 - 
                            1 + alpha1\ HypExp\[Epsilon])\)\ \((z - 
                            1)\))\))\)\ HyperGeometric2F1Expand[a1 - 1, 
                  alpha1, a2, alpha2, b1, beta1, 
                  z] + \((\((a1 - b1 - 
                        1 + \((alpha1 - beta1)\)\ HypExp\[Epsilon])\)/\((\((a1 - 
                            1 + alpha1\ HypExp\[Epsilon])\)\ \((z - 
                            1)\))\))\)\ HyperGeometric2F1Expand[a1 - 2, 
                  alpha1, a2, alpha2, b1, beta1, 
                  z] /; \((\((a1 \[GreaterEqual] 
                    0)\) && \((a2 \[GreaterEqual] 
                    0)\) && \((b1 \[Equal] \(-1\))\) && \((a1 \[GreaterEqual] 
                    2)\))\)};\)\n
  \(rulebbdowndelayedcm1 := {HyperGeometric2F1Expand[a1_, alpha1_, a2_, 
            alpha2_, b1_, beta1_, 
            z_] \[RuleDelayed] \((\((2 - 2\ a2 + 
                        b1 + \((beta1 - 2\ alpha2)\)\ HypExp\[Epsilon] + \((a2 - 
                              a1 - 1 + \((alpha2 - 
                                    alpha1)\)\ HypExp\[Epsilon])\)\ z)\)/\((\((a2 - 
                            1 + alpha2\ HypExp\[Epsilon])\)\ \((z - 
                            1)\))\))\)\ HyperGeometric2F1Expand[a1, alpha1, 
                  a2 - 1, alpha2, b1, beta1, 
                  z] + \((\((a2 - b1 - 
                        1 + \((alpha2 - beta1)\)\ HypExp\[Epsilon])\)/\((\((a2 - 
                            1 + alpha2\ HypExp\[Epsilon])\)\ \((z - 
                            1)\))\))\)\ HyperGeometric2F1Expand[a1, alpha1, 
                  a2 - 2, alpha2, b1, beta1, 
                  z] /; \((\((a1 \[GreaterEqual] 
                    0)\) && \((a2 \[GreaterEqual] 
                    0)\) && \((b1 \[Equal] \(-1\))\) && \((a2 \[GreaterEqual] 
                    2)\))\)};\)\n
  \(rulebbupnegative := {HyperGeometric2F1Expand[a1_, alpha1_, a2_, alpha2_, 
            b1_, beta1_, 
            z_] \[RuleDelayed] \((\((\((2 - b1 + 
                          2\ a2 + \((2\ alpha2 - 
                                beta1)\)\ HypExp\[Epsilon] + \((a1 - a2 - 
                                1 + \((alpha1 - 
                                      alpha2)\)\ HypExp\[Epsilon])\)\ z)\)/\((a2 - 
                          b1 + 1 + \((alpha2 - 
                                beta1)\)\ HypExp\[Epsilon])\))\)\ \
HyperGeometric2F1Expand[a1, alpha1, a2 + 1, alpha2, b1, beta1, 
                    z] + \((\((\((a2 + 1 + alpha2\ HypExp\[Epsilon])\)\ \((z - 
                              1)\))\)/\((a2 - b1 + 
                          1 + \((alpha2 - 
                                beta1)\)\ HypExp\[Epsilon])\))\)\ \
HyperGeometric2F1Expand[a1, alpha1, a2 + 2, alpha2, b1, beta1, 
                    z])\) /; \((\((a2 < \(-1\))\) && \((b1 \[GreaterEqual] 
                    0)\))\)};\)\n
  \(ruleaaupanegbneg := {HyperGeometric2F1Expand[a1_, alpha1_, a2_, alpha2_, 
            b1_, beta1_, 
            z_] \[RuleDelayed] \((\((\((2 - b1 + 
                          2\ a1 + \((2\ alpha1 - 
                                beta1)\)\ HypExp\[Epsilon] + \((a2 - a1 - 
                                1 + \((alpha2 - 
                                      alpha1)\)\ HypExp\[Epsilon])\)\ z)\)/\((a1 - 
                          b1 + 1 + \((alpha1 - 
                                beta1)\)\ HypExp\[Epsilon])\))\)\ \
HyperGeometric2F1Expand[a1 + 1, alpha1, a2, alpha2, b1, beta1, 
                    z] + \((\((\((a1 + 1 + alpha1\ HypExp\[Epsilon])\)\ \((z - 
                              1)\))\)/\((a1 - b1 + 
                          1 + \((alpha1 - 
                                beta1)\)\ HypExp\[Epsilon])\))\)\ \
HyperGeometric2F1Expand[a1 + 2, alpha1, a2, alpha2, b1, beta1, 
                    z])\) /; \((\((a1 < \(-1\))\) && \((a2 \[Equal] \(-1\))\) \
&& \((b1 \[GreaterEqual] 0)\))\)};\)\n
  \(rulebonceup := {HyperGeometric2F1Expand[a1_, alpha1_, a2_, alpha2_, b1_, 
            beta1_, 
            z_] \[RuleDelayed] \((\((\((2 - b1 + 
                          2\ a2 + \((2\ alpha2 - 
                                beta1)\)\ HypExp\[Epsilon] + \((a1 - a2 - 
                                1 + \((alpha1 - 
                                      alpha2)\)\ HypExp\[Epsilon])\)\ z)\)/\((a2 - 
                          b1 + 1 + \((alpha2 - 
                                beta1)\)\ HypExp\[Epsilon])\))\)\ \
HyperGeometric2F1Expand[a1, alpha1, a2 + 1, alpha2, b1, beta1, 
                    z] + \((\((\((a2 + 1 + alpha2\ HypExp\[Epsilon])\)\ \((z - 
                              1)\))\)/\((a2 - b1 + 
                          1 + \((alpha2 - 
                                beta1)\)\ HypExp\[Epsilon])\))\)\ \
HyperGeometric2F1Expand[a1, alpha1, a2 + 2, alpha2, b1, beta1, 
                    z])\) /; \((\((a1 \[Equal] \(-1\))\) && \((a2 \[Equal] \
\(-1\))\) && \((b1 > 0)\))\)};\)\n
  \(ruleaaupanegbpos := {HyperGeometric2F1Expand[a1_, alpha1_, a2_, alpha2_, 
            b1_, beta1_, 
            z_] \[RuleDelayed] \((\((\((2 - b1 + 
                          2\ a1 + \((2\ alpha1 - 
                                beta1)\)\ HypExp\[Epsilon] + \((a2 - a1 - 
                                1 + \((alpha2 - 
                                      alpha1)\)\ HypExp\[Epsilon])\)\ z)\)/\((a1 - 
                          b1 + 1 + \((alpha1 - 
                                beta1)\)\ HypExp\[Epsilon])\))\)\ \
HyperGeometric2F1Expand[a1 + 1, alpha1, a2, alpha2, b1, beta1, 
                    z] + \((\((\((a1 + 1 + alpha1\ HypExp\[Epsilon])\)\ \((z - 
                              1)\))\)/\((a1 - b1 + 
                          1 + \((alpha1 - 
                                beta1)\)\ HypExp\[Epsilon])\))\)\ \
HyperGeometric2F1Expand[a1 + 2, alpha1, a2, alpha2, b1, beta1, 
                    z])\) /; \((\((a1 < \(-1\))\) && \((a2 \[GreaterEqual] 
                    0)\) && \((b1 \[GreaterEqual] 0)\))\)};\)\n
  \(rulebbdownspecial := {HyperGeometric2F1Expand[a1_, alpha1_, a2_, alpha2_, 
            b1_, beta1_, 
            z_] \[RuleDelayed] \((\((2 - 2\ a2 + 
                        b1 + \((beta1 - 2\ alpha2)\)\ HypExp\[Epsilon] + \((a2 - 
                              a1 - 1 + \((alpha2 - 
                                    alpha1)\)\ HypExp\[Epsilon])\)\ z)\)/\((\((a2 - 
                            1 + alpha2\ HypExp\[Epsilon])\)\ \((z - 
                            1)\))\))\)\ HyperGeometric2F1Expand[a1, alpha1, 
                  a2 - 1, alpha2, b1, beta1, 
                  z] + \((\((a2 - b1 - 
                        1 + \((alpha2 - beta1)\)\ HypExp\[Epsilon])\)/\((\((a2 - 
                            1 + alpha2\ HypExp\[Epsilon])\)\ \((z - 
                            1)\))\))\)\ HyperGeometric2F1Expand[a1, alpha1, 
                  a2 - 2, alpha2, b1, beta1, 
                  z] /; \((\((a1 \[Equal] \(-1\))\) && \((b1 \[Equal] 
                    0)\) && \((a2 \[GreaterEqual] 2)\))\)};\)\n
  \(ruleaaupaminusonecpos := {HyperGeometric2F1Expand[a1_, alpha1_, a2_, 
            alpha2_, b1_, beta1_, 
            z_] \[RuleDelayed] \((\((\((2 - b1 + 
                          2\ a1 + \((2\ alpha1 - 
                                beta1)\)\ HypExp\[Epsilon] + \((a2 - a1 - 
                                1 + \((alpha2 - 
                                      alpha1)\)\ HypExp\[Epsilon])\)\ z)\)/\((a1 - 
                          b1 + 1 + \((alpha1 - 
                                beta1)\)\ HypExp\[Epsilon])\))\)\ \
HyperGeometric2F1Expand[a1 + 1, alpha1, a2, alpha2, b1, beta1, 
                    z] + \((\((\((a1 + 1 + alpha1\ HypExp\[Epsilon])\)\ \((z - 
                              1)\))\)/\((a1 - b1 + 
                          1 + \((alpha1 - 
                                beta1)\)\ HypExp\[Epsilon])\))\)\ \
HyperGeometric2F1Expand[a1 + 2, alpha1, a2, alpha2, b1, beta1, 
                    z])\) /; \((\((a1 \[Equal] \(-1\))\) && \((b1 > 
                    0)\) && \((a2 \[GreaterEqual] 0)\))\)};\)\n
  \(ruleaadowndelayed := {HyperGeometric2F1Expand[a1_, alpha1_, a2_, alpha2_, 
            b1_, beta1_, 
            z_] \[RuleDelayed] \((\((2 - 2\ a1 + 
                        b1 + \((beta1 - 2\ alpha1)\)\ HypExp\[Epsilon] + \((a1 - 
                              a2 - 1 + \((alpha1 - 
                                    alpha2)\)\ HypExp\[Epsilon])\)\ z)\)/\((\((a1 - 
                            1 + alpha1\ HypExp\[Epsilon])\)\ \((z - 
                            1)\))\))\)\ HyperGeometric2F1Expand[a1 - 1, 
                  alpha1, a2, alpha2, b1, beta1, 
                  z] + \((\((a1 - b1 - 
                        1 + \((alpha1 - beta1)\)\ HypExp\[Epsilon])\)/\((\((a1 - 
                            1 + alpha1\ HypExp\[Epsilon])\)\ \((z - 
                            1)\))\))\)\ HyperGeometric2F1Expand[a1 - 2, 
                  alpha1, a2, alpha2, b1, beta1, 
                  z] /; \((\((a1 \[GreaterEqual] 
                    0)\) && \((a2 \[GreaterEqual] 
                    0)\) && \((b1 \[GreaterEqual] 
                    0)\) && \((a1 \[GreaterEqual] 3)\) && \((a1 + a2 + b1 > 
                    7)\))\)};\)\n
  \(rulebbdowndelayed := {HyperGeometric2F1Expand[a1_, alpha1_, a2_, alpha2_, 
            b1_, beta1_, 
            z_] \[RuleDelayed] \((\((2 - 2\ a2 + 
                        b1 + \((beta1 - 2\ alpha2)\)\ HypExp\[Epsilon] + \((a2 - 
                              a1 - 1 + \((alpha2 - 
                                    alpha1)\)\ HypExp\[Epsilon])\)\ z)\)/\((\((a2 - 
                            1 + alpha2\ HypExp\[Epsilon])\)\ \((z - 
                            1)\))\))\)\ HyperGeometric2F1Expand[a1, alpha1, 
                  a2 - 1, alpha2, b1, beta1, 
                  z] + \((\((a2 - b1 - 
                        1 + \((alpha2 - beta1)\)\ HypExp\[Epsilon])\)/\((\((a2 - 
                            1 + alpha2\ HypExp\[Epsilon])\)\ \((z - 
                            1)\))\))\)\ HyperGeometric2F1Expand[a1, alpha1, 
                  a2 - 2, alpha2, b1, beta1, 
                  z] /; \((\((a1 \[GreaterEqual] 
                    0)\) && \((a2 \[GreaterEqual] 
                    0)\) && \((b1 \[GreaterEqual] 
                    0)\) && \((a2 \[GreaterEqual] 3)\) && \((a1 + a2 + b1 > 
                    7)\))\)};\)\n
  \(ruleccdowndelayed := {HyperGeometric2F1Expand[a1_, alpha1_, a2_, alpha2_, 
            b1_, beta1_, 
            z_] \[RuleDelayed] \((\((\((b1 - 1 + beta1\ HypExp\[Epsilon])\)\ \((2 - 
                            b1 - beta1\ HypExp\[Epsilon] - \((3 + a1 + a2 - 
                                  2\ b1 + \((alpha1 + alpha2 - 
                                        2\ beta1)\)\ HypExp\[Epsilon])\)\ \
z)\))\)/\((\((1 + a1 - b1 + \((alpha1 - beta1)\)\ HypExp\[Epsilon])\)\ \((1 + a2 - 
                            b1 + \((alpha2 - 
                                  beta1)\)\ HypExp\[Epsilon])\)\ z)\))\)\ \
HyperGeometric2F1Expand[a1, alpha1, a2, alpha2, b1 - 1, beta1, 
                  z] + \((\((\((b1 - 1 + beta1\ HypExp\[Epsilon])\)\ \((b1 - 2 + 
                            beta1\ HypExp\[Epsilon])\)\ \((1 - z)\))\)/\((\((1 + 
                            a1 - b1 + \((alpha1 - 
                                  beta1)\)\ HypExp\[Epsilon])\)\ \((1 + a2 - 
                            b1 + \((alpha2 - 
                                  beta1)\)\ HypExp\[Epsilon])\)\ z)\))\)\ \
HyperGeometric2F1Expand[a1, alpha1, a2, alpha2, b1 - 2, beta1, 
                  z] /; \((\((a1 \[GreaterEqual] 
                    0)\) && \((a2 \[GreaterEqual] 
                    0)\) && \((b1 \[GreaterEqual] 
                    0)\) && \((b1 > \((a1 + 1)\))\) && \((b1 > \((a2 + 
                        1)\))\) && \((a1 + a2 + b1 > 7)\))\)};\)\)







































































































































































































































































































































































































































































































































































































































==> anc/Renormalization.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    430621,      11401]
NotebookOptionsPosition[    405024,      10994]
NotebookOutlinePosition[    405403,      11010]
CellTagsIndexPosition[    405360,      11007]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Head", "Section",
 CellChangeTimes->{{3.8517702128892336`*^9, 
  3.851770213345668*^9}},ExpressionUUID->"6fd991c2-b116-4ca3-9dcd-\
462de3db7caf"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], ";"}]], "Input",ExpressionU\
UID->"3bbfaa2f-9f8c-4413-bf3b-9d9b5970423a"],

Cell[BoxData[
 RowBox[{"<<", " ", "HandbooK`"}]], "Input",
 CellChangeTimes->{{3.8517698611880937`*^9, 3.851769863744933*^9}, {
  3.8518536434938755`*^9, 
  3.8518536455019903`*^9}},ExpressionUUID->"09fec351-a35b-418a-a38c-\
82021b02f795"],

Cell[CellGroupData[{

Cell["Data", "Subsection",
 CellChangeTimes->{{3.8517702204329457`*^9, 
  3.85177022073728*^9}},ExpressionUUID->"49a3ca7f-dc17-4912-85f7-\
0d52c51d88c5"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Swap", "[", 
    RowBox[{"exp_", ",", "a_", ",", "b_"}], "]"}], " ", ":=", " ", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "c", "}"}], ",", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"exp", " ", "/.", " ", 
        RowBox[{"a", "->", "c"}]}], " ", "/.", " ", 
       RowBox[{"b", "->", "a"}]}], " ", "/.", " ", 
      RowBox[{"c", "->", "b"}]}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"SwapPairs", "[", "F_", "]"}], ":=", 
   RowBox[{
    RowBox[{"Swap", "[", 
     RowBox[{"F", ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"k", "[", "1", "]"}], ",", 
        RowBox[{"k", "[", "3", "]"}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"k", "[", "2", "]"}], ",", 
        RowBox[{"k", "[", "4", "]"}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"v", "[", "1", "]"}], ",", 
        RowBox[{"v", "[", "3", "]"}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"v", "[", "2", "]"}], ",", 
        RowBox[{"v", "[", "4", "]"}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"mt", "[", "12", "]"}], ",", 
        RowBox[{"mt", "[", "34", "]"}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"pt", "[", "12", "]"}], ",", 
        RowBox[{"pt", "[", "34", "]"}]}], "}"}]}], "]"}], " ", "/.", " ", 
    RowBox[{"{", " ", 
     RowBox[{"PLm", " ", "->", " ", 
      RowBox[{"-", "PLm"}]}], " ", "}"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.8518540347553034`*^9, 
  3.8518540348765554`*^9}},ExpressionUUID->"a61ca2ff-3990-484d-838f-\
ee30929ddc62"],

Cell[BoxData[
 RowBox[{
  RowBox[{"logsu", " ", "=", " ", 
   RowBox[{"{", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"Log", "[", 
       RowBox[{"x_", " ", "*", " ", "y_"}], "]"}], " ", ":>", " ", 
      RowBox[{
       RowBox[{"Log", "[", "x", "]"}], " ", "+", " ", 
       RowBox[{"Log", "[", "y", "]"}]}]}], ",", "\n", "\t", 
     RowBox[{
      RowBox[{"Log", "[", 
       RowBox[{"x_", " ", "/", " ", "y_"}], "]"}], " ", ":>", " ", 
      RowBox[{
       RowBox[{"Log", "[", "x", "]"}], " ", "-", " ", 
       RowBox[{"Log", "[", "y", "]"}]}]}], ",", "\n", "\t", 
     RowBox[{
      RowBox[{"Log", "[", 
       RowBox[{"x_", "^", "n_"}], "]"}], " ", ":>", " ", 
      RowBox[{"n", " ", 
       RowBox[{"Log", "[", "x", "]"}]}]}], ",", "\n", "\t", 
     RowBox[{
      RowBox[{"Log", "[", 
       RowBox[{"1", " ", "/", " ", "x_"}], "]"}], " ", ":>", " ", 
      RowBox[{"-", 
       RowBox[{"Log", "[", "x", "]"}]}]}], ",", "\n", "\t", 
     RowBox[{
      RowBox[{"Log", "[", "x_", "]"}], " ", ":>", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"Log", "[", 
         RowBox[{"2", ",", "x"}], "]"}], "*", 
        RowBox[{"Log", "[", "2", "]"}]}], " ", "/;", " ", 
       RowBox[{"IntegerQ", "[", "x", "]"}]}]}]}], " ", "\n", "}"}]}], 
  ";"}]], "Input",ExpressionUUID->"19b09d87-b262-4df5-83b8-f5895e31aeee"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"suDivUnexp", " ", "=", " ", 
   RowBox[{"{", " ", "\n", "\t", 
    RowBox[{
     RowBox[{
      RowBox[{"Div1", "[", "p_", "]"}], " ", ":>", " ", 
      RowBox[{
       RowBox[{"Gamma", "[", "\[Epsilon]", "]"}], " ", 
       RowBox[{"p", "^", 
        RowBox[{"(", 
         RowBox[{"-", "\[Epsilon]"}], ")"}]}]}]}], ",", "\n", "\t", 
     RowBox[{
      RowBox[{"Div11", "[", "p_", "]"}], " ", ":>", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"Gamma", "[", "\[Epsilon]", "]"}], "^", "2"}], " ", 
       RowBox[{"p", "^", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "\[Epsilon]"}], ")"}]}]}]}], ",", "\n", "\t", 
     RowBox[{
      RowBox[{"Div2", "[", "p_", "]"}], " ", ":>", " ", 
      RowBox[{
       RowBox[{"Gamma", "[", 
        RowBox[{"2", "\[Epsilon]"}], "]"}], " ", 
       RowBox[{"p", "^", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "\[Epsilon]"}], ")"}]}]}]}], ",", "\n", "\t", 
     RowBox[{
      RowBox[{"Diva", "[", 
       RowBox[{"a_", ",", "p_"}], "]"}], " ", ":>", " ", 
      RowBox[{
       RowBox[{"Gamma", "[", 
        RowBox[{"a", " ", "\[Epsilon]"}], "]"}], " ", 
       RowBox[{"p", "^", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "a"}], " ", "\[Epsilon]"}], ")"}]}]}]}]}], "\n", 
    "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"suDiv", " ", "=", " ", 
   RowBox[{"{", " ", "\n", "\t", 
    RowBox[{
     RowBox[{
      RowBox[{"Div1", "[", "p_", "]"}], " ", ":>", " ", 
      RowBox[{
       RowBox[{"1", "/", "\[Epsilon]"}], " ", "-", " ", 
       RowBox[{"(", 
        RowBox[{"EulerGamma", "+", 
         RowBox[{"Log", "[", "p", "]"}]}], ")"}], " ", "+", " ", 
       RowBox[{
        RowBox[{"\[Epsilon]", "/", "2"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"Log", "[", "p", "]"}], "^", "2"}], "+", 
          RowBox[{"2", " ", "EulerGamma", " ", 
           RowBox[{"Log", "[", "p", "]"}]}], "+", 
          RowBox[{"EulerGamma", "^", "2"}], "+", 
          RowBox[{
           RowBox[{"Pi", "^", "2"}], "/", "6"}]}], ")"}]}]}]}], ",", "\n", 
     "\t", 
     RowBox[{
      RowBox[{"Div11", "[", "p_", "]"}], " ", ":>", " ", 
      RowBox[{
       RowBox[{"1", "/", 
        RowBox[{"\[Epsilon]", "^", "2"}]}], " ", "-", " ", 
       RowBox[{
        RowBox[{"2", "/", "\[Epsilon]"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Log", "[", "p", "]"}], "+", "EulerGamma"}], ")"}]}], " ", 
       "+", " ", 
       RowBox[{"2", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"Log", "[", "p", "]"}], "^", "2"}], "+", 
          RowBox[{"2", "EulerGamma", " ", 
           RowBox[{"Log", "[", "p", "]"}]}], "+", 
          RowBox[{"EulerGamma", "^", "2"}], "+", 
          RowBox[{
           RowBox[{"Pi", "^", "2"}], "/", "12"}]}], ")"}]}]}]}], ",", "\n", 
     "\t", 
     RowBox[{
      RowBox[{"Div2", "[", "p_", "]"}], " ", ":>", " ", 
      RowBox[{
       RowBox[{"1", "/", 
        RowBox[{"(", 
         RowBox[{"2", "\[Epsilon]"}], ")"}]}], " ", "-", " ", 
       RowBox[{"(", 
        RowBox[{"EulerGamma", "+", 
         RowBox[{"Log", "[", "p", "]"}]}], ")"}], " ", "+", " ", 
       RowBox[{"\[Epsilon]", "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"Log", "[", "p", "]"}], "^", "2"}], "+", 
          RowBox[{"2", " ", "EulerGamma", " ", 
           RowBox[{"Log", "[", "p", "]"}]}], "+", 
          RowBox[{"EulerGamma", "^", "2"}], "+", 
          RowBox[{
           RowBox[{"Pi", "^", "2"}], "/", "6"}]}], ")"}]}]}]}], ",", "\n", 
     "\t", 
     RowBox[{
      RowBox[{"Diva", "[", 
       RowBox[{"a_", ",", "p_"}], "]"}], " ", ":>", " ", 
      RowBox[{
       RowBox[{"1", "/", 
        RowBox[{"(", 
         RowBox[{"a", " ", "\[Epsilon]"}], ")"}]}], " ", "-", " ", 
       RowBox[{"(", 
        RowBox[{"EulerGamma", "+", 
         RowBox[{"Log", "[", "p", "]"}]}], ")"}], " ", "+", " ", 
       RowBox[{"a", " ", 
        RowBox[{"\[Epsilon]", "/", "2"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"Log", "[", "p", "]"}], "^", "2"}], "+", 
          RowBox[{"2", " ", "EulerGamma", " ", 
           RowBox[{"Log", "[", "p", "]"}]}], "+", 
          RowBox[{"EulerGamma", "^", "2"}], "+", 
          RowBox[{
           RowBox[{"Pi", "^", "2"}], "/", "6"}]}], ")"}]}]}]}]}], "\n", 
    "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"suPL", " ", "=", " ", 
   RowBox[{"{", " ", "\n", "\t", 
    RowBox[{
     RowBox[{"PLp", " ", "->", " ", 
      RowBox[{
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", 
         RowBox[{
          RowBox[{"mt", "[", "34", "]"}], "/", "kT"}]}], "]"}], " ", "+", " ", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", 
         RowBox[{
          RowBox[{"mt", "[", "12", "]"}], "/", "kT"}]}], "]"}], " ", "+", " ", 
       RowBox[{
        RowBox[{"Log", "[", 
         RowBox[{
          RowBox[{"pt", "[", "12", "]"}], "/", "kT"}], "]"}], " ", 
        RowBox[{"Log", "[", 
         RowBox[{
          RowBox[{"pt", "[", "34", "]"}], "/", "kT"}], "]"}]}], " ", "-", " ", 
       RowBox[{
        RowBox[{"Pi", "^", "2"}], "/", "6"}]}]}], ",", " ", "\n", "\t", 
     RowBox[{"PLm", " ", "->", " ", 
      RowBox[{
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", 
         RowBox[{
          RowBox[{"mt", "[", "34", "]"}], "/", "kT"}]}], "]"}], " ", "-", " ", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", 
         RowBox[{
          RowBox[{"mt", "[", "12", "]"}], "/", "kT"}]}], "]"}], " ", "+", " ", 
       RowBox[{
        RowBox[{"1", "/", "2"}], "*", 
        RowBox[{
         RowBox[{"Log", "[", 
          RowBox[{
           RowBox[{"pt", "[", "12", "]"}], "/", "kT"}], "]"}], "^", "2"}]}], 
       " ", "-", " ", 
       RowBox[{
        RowBox[{"1", "/", "2"}], "*", 
        RowBox[{
         RowBox[{"Log", "[", 
          RowBox[{
           RowBox[{"pt", "[", "34", "]"}], "/", "kT"}], "]"}], "^", 
         "2"}]}]}]}]}], "\n", "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"suKt", " ", "=", " ", 
   RowBox[{"{", "\n", "\t", 
    RowBox[{
     RowBox[{"kt", " ", "->", " ", 
      RowBox[{
       RowBox[{"k", "[", "1", "]"}], "+", 
       RowBox[{"k", "[", "2", "]"}], "+", 
       RowBox[{"k", "[", "3", "]"}]}]}], ",", "\n", "\t", 
     RowBox[{"Kt", " ", "->", " ", 
      RowBox[{
       RowBox[{"k", "[", "1", "]"}], "+", 
       RowBox[{"k", "[", "2", "]"}], "+", 
       RowBox[{"k", "[", "3", "]"}], "+", 
       RowBox[{"k", "[", "4", "]"}]}]}], ",", "\n", "\t", 
     RowBox[{"kT", " ", "->", " ", 
      RowBox[{
       RowBox[{"k", "[", "1", "]"}], "+", 
       RowBox[{"k", "[", "2", "]"}], "+", 
       RowBox[{"k", "[", "3", "]"}], "+", 
       RowBox[{"k", "[", "4", "]"}]}]}], ",", "\n", "\t", 
     RowBox[{"vt", " ", "->", " ", 
      RowBox[{
       RowBox[{"v", "[", "1", "]"}], "+", 
       RowBox[{"v", "[", "2", "]"}], "+", 
       RowBox[{"v", "[", "3", "]"}]}]}], ",", "\n", "\t", 
     RowBox[{"vT", " ", "->", " ", 
      RowBox[{
       RowBox[{"v", "[", "1", "]"}], "+", 
       RowBox[{"v", "[", "2", "]"}], "+", 
       RowBox[{"v", "[", "3", "]"}], "+", 
       RowBox[{"v", "[", "4", "]"}]}]}], ",", "\n", "\t", 
     RowBox[{
      RowBox[{"lt", "[", "23", "]"}], " ", "->", " ", 
      RowBox[{
       RowBox[{"k", "[", "2", "]"}], "+", 
       RowBox[{"k", "[", "3", "]"}], "-", 
       RowBox[{"k", "[", "1", "]"}]}]}], ",", "\n", "\t", 
     RowBox[{
      RowBox[{"lt", "[", "13", "]"}], " ", "->", " ", 
      RowBox[{
       RowBox[{"k", "[", "1", "]"}], "+", 
       RowBox[{"k", "[", "3", "]"}], "-", 
       RowBox[{"k", "[", "2", "]"}]}]}], ",", "\n", "\t", 
     RowBox[{
      RowBox[{"lt", "[", "12", "]"}], " ", "->", " ", 
      RowBox[{
       RowBox[{"k", "[", "1", "]"}], "+", 
       RowBox[{"k", "[", "2", "]"}], "-", 
       RowBox[{"k", "[", "3", "]"}]}]}], ",", "\n", "\t", 
     RowBox[{
      RowBox[{"pt", "[", "12", "]"}], " ", "->", " ", 
      RowBox[{
       RowBox[{"k", "[", "1", "]"}], "+", 
       RowBox[{"k", "[", "2", "]"}], "+", "s"}]}], ",", "\n", "\t", 
     RowBox[{
      RowBox[{"mt", "[", "12", "]"}], " ", "->", " ", 
      RowBox[{
       RowBox[{"k", "[", "1", "]"}], "+", 
       RowBox[{"k", "[", "2", "]"}], "-", "s"}]}], ",", "\n", "\t", 
     RowBox[{
      RowBox[{"pt", "[", "34", "]"}], " ", "->", " ", 
      RowBox[{
       RowBox[{"k", "[", "3", "]"}], "+", 
       RowBox[{"k", "[", "4", "]"}], "+", "s"}]}], ",", "\n", "\t", 
     RowBox[{
      RowBox[{"mt", "[", "34", "]"}], " ", "->", " ", 
      RowBox[{
       RowBox[{"k", "[", "3", "]"}], "+", 
       RowBox[{"k", "[", "4", "]"}], "-", "s"}]}]}], " ", "\n", "}"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"suSigma", " ", "=", " ", 
   RowBox[{"{", " ", "\n", "\t", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"\[Sigma]", "[", "1", "]"}], "[", "ks__", "]"}], " ", ":>", 
      " ", 
      RowBox[{"Total", "[", 
       RowBox[{"{", "ks", "}"}], "]"}]}], ",", "\n", "\t", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Sigma]", "[", "2", "]"}], "[", "ks__", "]"}], " ", ":>", 
      " ", 
      RowBox[{"Module", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"ii", ",", "jj"}], "}"}], ",", " ", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"{", "ks", "}"}], "[", 
            RowBox[{"[", "ii", "]"}], "]"}], "*", 
           RowBox[{
            RowBox[{"{", "ks", "}"}], "[", 
            RowBox[{"[", "jj", "]"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"ii", ",", 
            RowBox[{"Length", "[", 
             RowBox[{"{", "ks", "}"}], "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"jj", ",", 
            RowBox[{"ii", "+", "1"}], ",", 
            RowBox[{"Length", "[", 
             RowBox[{"{", "ks", "}"}], "]"}]}], "}"}]}], "]"}]}], "]"}]}], 
     ",", "\n", "\t", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Sigma]", "[", "3", "]"}], "[", "ks__", "]"}], " ", ":>", 
      " ", 
      RowBox[{"Module", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"ii", ",", "jj", ",", "kk"}], "}"}], ",", " ", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"{", "ks", "}"}], "[", 
            RowBox[{"[", "ii", "]"}], "]"}], "*", 
           RowBox[{
            RowBox[{"{", "ks", "}"}], "[", 
            RowBox[{"[", "jj", "]"}], "]"}], "*", 
           RowBox[{
            RowBox[{"{", "ks", "}"}], "[", 
            RowBox[{"[", "kk", "]"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"ii", ",", 
            RowBox[{"Length", "[", 
             RowBox[{"{", "ks", "}"}], "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"jj", ",", 
            RowBox[{"ii", "+", "1"}], ",", 
            RowBox[{"Length", "[", 
             RowBox[{"{", "ks", "}"}], "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"kk", ",", 
            RowBox[{"jj", "+", "1"}], ",", 
            RowBox[{"Length", "[", 
             RowBox[{"{", "ks", "}"}], "]"}]}], "}"}]}], "]"}]}], "]"}]}], 
     ",", "\n", "\t", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Sigma]", "[", "4", "]"}], "[", "ks__", "]"}], " ", ":>", 
      " ", 
      RowBox[{"Module", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"ii", ",", "jj", ",", "kk", ",", "ll"}], "}"}], ",", " ", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"{", "ks", "}"}], "[", 
            RowBox[{"[", "ii", "]"}], "]"}], "*", 
           RowBox[{
            RowBox[{"{", "ks", "}"}], "[", 
            RowBox[{"[", "jj", "]"}], "]"}], "*", 
           RowBox[{
            RowBox[{"{", "ks", "}"}], "[", 
            RowBox[{"[", "kk", "]"}], "]"}], "*", 
           RowBox[{
            RowBox[{"{", "ks", "}"}], "[", 
            RowBox[{"[", "ll", "]"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"ii", ",", 
            RowBox[{"Length", "[", 
             RowBox[{"{", "ks", "}"}], "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"jj", ",", 
            RowBox[{"ii", "+", "1"}], ",", 
            RowBox[{"Length", "[", 
             RowBox[{"{", "ks", "}"}], "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"kk", ",", 
            RowBox[{"jj", "+", "1"}], ",", 
            RowBox[{"Length", "[", 
             RowBox[{"{", "ks", "}"}], "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"ll", ",", 
            RowBox[{"kk", "+", "1"}], ",", 
            RowBox[{"Length", "[", 
             RowBox[{"{", "ks", "}"}], "]"}]}], "}"}]}], "]"}]}], "]"}]}]}], 
    " ", "\n", "}"}]}], ";"}]}], "Input",ExpressionUUID->"9b78c02b-8d6d-4e62-\
a5dd-4e6d1948d225"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"suSymbols", " ", "=", " ", 
   RowBox[{"Union", "[", 
    RowBox[{"suDiv", ",", "suPL"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"suMom", " ", "=", " ", 
   RowBox[{"Union", "[", 
    RowBox[{"suKt", ",", "suSigma"}], "]"}]}], ";"}]}], "Input",ExpressionUUID\
->"6c881449-abb6-4248-b925-73eea2c29446"],

Cell[BoxData[
 RowBox[{
  RowBox[{"as", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"k", "[", "1", "]"}], ">", "0"}], ",", 
     RowBox[{
      RowBox[{"k", "[", "2", "]"}], ">", "0"}], ",", 
     RowBox[{
      RowBox[{"k", "[", "3", "]"}], ">", "0"}], ",", 
     RowBox[{"x", ">", "0"}], ",", 
     RowBox[{"\[Zeta]", ">", "0"}], ",", 
     RowBox[{"z", ">", "0"}], ",", 
     RowBox[{"\[Epsilon]", ">", "10"}], ",", 
     RowBox[{"u", ">", "1"}], ",", 
     RowBox[{"v", ">", "1"}], ",", 
     RowBox[{
      RowBox[{"v", "[", "1", "]"}], ">", "0"}], ",", 
     RowBox[{
      RowBox[{"v", "[", "2", "]"}], ">", "0"}], ",", 
     RowBox[{
      RowBox[{"v", "[", "3", "]"}], ">", "0"}], ",", 
     RowBox[{
      RowBox[{"v", "[", "4", "]"}], ">", "0"}], ",", 
     RowBox[{
      RowBox[{"v", "[", "x", "]"}], ">", "0"}], ",", 
     RowBox[{"\[Mu]", ">", "0"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"k", "[", "1", "]"}], "+", 
       RowBox[{"k", "[", "2", "]"}]}], ">", 
      RowBox[{"k", "[", "3", "]"}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"k", "[", "1", "]"}], "+", 
       RowBox[{"k", "[", "3", "]"}]}], ">", 
      RowBox[{"k", "[", "2", "]"}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"k", "[", "2", "]"}], "+", 
       RowBox[{"k", "[", "3", "]"}]}], ">", 
      RowBox[{"k", "[", "1", "]"}]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.851770374486657*^9, 
  3.851770378743444*^9}},ExpressionUUID->"0ba6def2-3728-4465-a0ec-\
f4279e180c91"]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Asymmetric theory: renormalization", "Section",
 CellChangeTimes->{{3.8517701495857224`*^9, 3.8517701515065823`*^9}, {
  3.85186041658996*^9, 
  3.8518604223888025`*^9}},ExpressionUUID->"3d6a1238-7159-4f0c-949f-\
83d04de355ac"],

Cell[CellGroupData[{

Cell["Data", "Subsection",
 CellChangeTimes->{{3.8518604035012503`*^9, 
  3.8518604038697557`*^9}},ExpressionUUID->"2b86d928-0b05-4a03-b335-\
1c51a84d5b4a"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"act", "[", "i_", "]"}], ":=", 
   RowBox[{"1", "+", 
    RowBox[{"\[Epsilon]", " ", 
     RowBox[{
      RowBox[{"\[GothicA]", "[", "i", "]"}], "[", "1", "]"}]}], "+", 
    RowBox[{
     RowBox[{"\[Epsilon]", "^", "2"}], " ", 
     RowBox[{
      RowBox[{"\[GothicA]", "[", "i", "]"}], "[", "2", "]"}]}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.8207630466123934`*^9, 3.8207630644820538`*^9}, {
  3.820846511851127*^9, 3.820846512030362*^9}, {3.821851710656673*^9, 
  3.821851711922183*^9}, {3.851770303802786*^9, 
  3.8517703111414757`*^9}},ExpressionUUID->"ee19b9e9-b179-48ff-b60a-\
b06b77b229c0"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"f22", "[", "k_", "]"}], ":=", 
   RowBox[{"Evaluate", "[", 
    RowBox[{"iReg2pt", "[", 
     RowBox[{
      RowBox[{"3", "+", 
       RowBox[{"2", "\[Epsilon]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"2", "+", "\[Epsilon]"}], ",", 
        RowBox[{"2", "+", "\[Epsilon]"}]}], "}"}], ",", 
      RowBox[{"Momentum", "->", "k"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"f33", "[", "k_", "]"}], ":=", 
   RowBox[{"Evaluate", "[", 
    RowBox[{"iReg2pt", "[", 
     RowBox[{
      RowBox[{"3", "+", 
       RowBox[{"2", "\[Epsilon]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"3", "+", "\[Epsilon]"}], ",", 
        RowBox[{"3", "+", "\[Epsilon]"}]}], "}"}], ",", 
      RowBox[{"Momentum", "->", "k"}]}], "]"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.821952462995731*^9, 3.821952483550476*^9}, {
  3.8426109430811625`*^9, 3.8426109503110785`*^9}, {3.851769920618781*^9, 
  3.851769960394509*^9}},ExpressionUUID->"6494fab7-b3a6-4636-988c-\
51c4034caf87"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"f222", "[", 
    RowBox[{"k1_", ",", "k2_", ",", "k3_"}], "]"}], ":=", 
   RowBox[{"Evaluate", "[", 
    RowBox[{"iReg3pt", "[", 
     RowBox[{
      RowBox[{"3", "+", 
       RowBox[{"2", "\[Epsilon]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"2", "+", "\[Epsilon]"}], ",", 
        RowBox[{"2", "+", "\[Epsilon]"}], ",", 
        RowBox[{"2", "+", "\[Epsilon]"}]}], "}"}], ",", " ", 
      RowBox[{"Momenta", "->", 
       RowBox[{"{", 
        RowBox[{"k1", ",", "k2", ",", "k3"}], "}"}]}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"f322", "[", 
    RowBox[{"k1_", ",", "k2_", ",", "k3_"}], "]"}], ":=", 
   RowBox[{"Evaluate", "[", 
    RowBox[{"iReg3pt", "[", 
     RowBox[{
      RowBox[{"3", "+", 
       RowBox[{"2", "\[Epsilon]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"3", "+", "\[Epsilon]"}], ",", 
        RowBox[{"2", "+", "\[Epsilon]"}], ",", 
        RowBox[{"2", "+", "\[Epsilon]"}]}], "}"}], ",", " ", 
      RowBox[{"Momenta", "->", 
       RowBox[{"{", 
        RowBox[{"k1", ",", "k2", ",", "k3"}], "}"}]}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"f332", "[", 
    RowBox[{"k1_", ",", "k2_", ",", "k3_"}], "]"}], ":=", 
   RowBox[{"Evaluate", "[", 
    RowBox[{"iReg3pt", "[", 
     RowBox[{
      RowBox[{"3", "+", 
       RowBox[{"2", "\[Epsilon]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"3", "+", "\[Epsilon]"}], ",", 
        RowBox[{"3", "+", "\[Epsilon]"}], ",", 
        RowBox[{"2", "+", "\[Epsilon]"}]}], "}"}], ",", " ", 
      RowBox[{"Momenta", "->", 
       RowBox[{"{", 
        RowBox[{"k1", ",", "k2", ",", "k3"}], "}"}]}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"f333", "[", 
    RowBox[{"k1_", ",", "k2_", ",", "k3_"}], "]"}], ":=", 
   RowBox[{"Evaluate", "[", 
    RowBox[{"iReg3pt", "[", 
     RowBox[{
      RowBox[{"3", "+", 
       RowBox[{"2", "\[Epsilon]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"3", "+", "\[Epsilon]"}], ",", 
        RowBox[{"3", "+", "\[Epsilon]"}], ",", 
        RowBox[{"3", "+", "\[Epsilon]"}]}], "}"}], ",", " ", 
      RowBox[{"Momenta", "->", 
       RowBox[{"{", 
        RowBox[{"k1", ",", "k2", ",", "k3"}], "}"}]}]}], "]"}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.821952485889998*^9, 3.8219525662680936`*^9}, {
  3.8426109631864405`*^9, 3.842611005995541*^9}, {3.851769974883731*^9, 
  3.8517700321553564`*^9}},ExpressionUUID->"ce3a7736-2250-4a37-93f9-\
eda691cb45cf"]
}, Closed]],

Cell[CellGroupData[{

Cell["2-pt", "Subsection",
 CellChangeTimes->{{3.851761307672765*^9, 3.8517613081285768`*^9}, {
  3.851854744949257*^9, 
  3.851854745541766*^9}},ExpressionUUID->"db123208-b3d9-49b1-8edb-\
921a1e069432"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"iRen2pt", "[", 
  RowBox[{"3", ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"iReg2pt", "[", 
  RowBox[{"3", ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2"}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.851770781465089*^9, 
  3.851770791632945*^9}},ExpressionUUID->"97e0580a-41ea-445d-aece-\
6f7f3598767f"],

Cell[BoxData[
 RowBox[{"-", "k"}]], "Output",
 CellChangeTimes->{{3.8517707875649033`*^9, 3.8517707937818904`*^9}, 
   3.8518512125846224`*^9, 3.851853711723277*^9, 
   3.85185474637178*^9},ExpressionUUID->"80b6d845-a0b3-4a71-b670-\
1f447a6e73c0"],

Cell[BoxData[
 RowBox[{"-", "k"}]], "Output",
 CellChangeTimes->{{3.8517707875649033`*^9, 3.8517707937818904`*^9}, 
   3.8518512125846224`*^9, 3.851853711723277*^9, 
   3.85185474637678*^9},ExpressionUUID->"21c5df31-b367-47b9-b80a-\
ef5fc64b84be"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"iRen2pt", "[", 
  RowBox[{"3", ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "3"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"iReg2pt", "[", 
  RowBox[{"3", ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "3"}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.8517707996112013`*^9, 
  3.85177080171185*^9}},ExpressionUUID->"0706a9d1-5a5b-4da7-97f9-\
f033024687f3"],

Cell[BoxData[
 SuperscriptBox["k", "3"]], "Output",
 CellChangeTimes->{3.851770801934452*^9, 3.8518512131516542`*^9, 
  3.8518537123243113`*^9, 
  3.8518547470267897`*^9},ExpressionUUID->"b07ae187-2a62-44f2-9109-\
b869b5e88266"],

Cell[BoxData[
 SuperscriptBox["k", "3"]], "Output",
 CellChangeTimes->{3.851770801934452*^9, 3.8518512131516542`*^9, 
  3.8518537123243113`*^9, 
  3.85185474702929*^9},ExpressionUUID->"9c543264-92bf-4bbe-abc0-aeefc936a515"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["3-pt", "Subsection",
 CellChangeTimes->{{3.8517615354173164`*^9, 
  3.851761543213031*^9}},ExpressionUUID->"dbd447af-3150-407a-814f-\
ca5f734e56d0"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"sCt", "[", 
    RowBox[{"2", ",", "2", ",", "2"}], "]"}], "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"Div1", "[", "\[Mu]", "]"}]}], 
    RowBox[{"act", "[", "222", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"sCt", "[", 
    RowBox[{"3", ",", "2", ",", "2"}], "]"}], "=", 
   RowBox[{
    RowBox[{"Div1", "[", "\[Mu]", "]"}], 
    RowBox[{"act", "[", "322", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"sCt", "[", 
    RowBox[{"3", ",", "3", ",", "2"}], "]"}], "=", 
   RowBox[{
    RowBox[{"Div1", "[", "\[Mu]", "]"}], 
    RowBox[{"act", "[", "332", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"sCt", "[", 
    RowBox[{"3", ",", "3", ",", "3"}], "]"}], "=", 
   RowBox[{
    RowBox[{"1", "/", "3"}], "*", 
    RowBox[{"Div1", "[", "\[Mu]", "]"}], 
    RowBox[{"act", "[", "333", "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.8429480789087524`*^9, 3.8429481506614227`*^9}, 
   3.8429494962672296`*^9, 
   3.8429495465495386`*^9},ExpressionUUID->"d2632b1d-24b0-42f8-81d3-\
c6b923f21c50"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"iCt", "[", 
    RowBox[{"2", ",", "2", ",", "2"}], "]"}], "=", 
   RowBox[{"sCt", "[", 
    RowBox[{"2", ",", "2", ",", "2"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"iCt", "[", 
    RowBox[{"3", ",", "2", ",", "2"}], "]"}], "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"sCt", "[", 
      RowBox[{"3", ",", "2", ",", "2"}], "]"}]}], "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"f22", "[", 
       RowBox[{"k", "[", "2", "]"}], "]"}], "+", 
      RowBox[{"f22", "[", 
       RowBox[{"k", "[", "3", "]"}], "]"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"iCt", "[", 
    RowBox[{"3", ",", "3", ",", "2"}], "]"}], "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"sCt", "[", 
      RowBox[{"3", ",", "3", ",", "2"}], "]"}]}], "*", 
    RowBox[{"1", "/", "2"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"k", "[", "3", "]"}], "^", "2"}], "-", 
      RowBox[{
       RowBox[{"k", "[", "1", "]"}], "^", "2"}], "-", 
      RowBox[{
       RowBox[{"k", "[", "2", "]"}], "^", "2"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"iCt", "[", 
    RowBox[{"3", ",", "3", ",", "3"}], "]"}], "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"sCt", "[", 
      RowBox[{"3", ",", "3", ",", "3"}], "]"}]}], "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"f33", "[", 
       RowBox[{"k", "[", "1", "]"}], "]"}], "+", 
      RowBox[{"f33", "[", 
       RowBox[{"k", "[", "2", "]"}], "]"}], "+", 
      RowBox[{"f33", "[", 
       RowBox[{"k", "[", "3", "]"}], "]"}]}], ")"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.820763000549782*^9, 3.820763029188881*^9}, {
   3.820763066617559*^9, 3.8207631344401407`*^9}, 3.820763471945509*^9, {
   3.8208465354888887`*^9, 3.820846570842326*^9}, {3.842611012458605*^9, 
   3.842611082291935*^9}, {3.842611201430184*^9, 3.842611201555109*^9}, {
   3.8429481563811255`*^9, 
   3.8429481979278374`*^9}},ExpressionUUID->"25e93efb-fb86-4560-aa12-\
eac2e2b5d226"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"CheckRen3pt", "[", 
    RowBox[{
    "\[CapitalDelta]1_", ",", "\[CapitalDelta]2_", ",", "\[CapitalDelta]3_"}],
     "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"Normal", "[", 
      RowBox[{
       RowBox[{"iReg3pt", "[", 
        RowBox[{
         RowBox[{"3", "+", 
          RowBox[{"2", "\[Epsilon]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"\[CapitalDelta]1", "+", "\[Epsilon]"}], ",", 
           RowBox[{"\[CapitalDelta]2", "+", "\[Epsilon]"}], ",", 
           RowBox[{"\[CapitalDelta]3", "+", "\[Epsilon]"}]}], "}"}], ",", 
         RowBox[{"ExpansionOrder", "\[Rule]", "0"}]}], "]"}], "+", 
       RowBox[{"Series", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"iCt", "[", 
             RowBox[{
             "\[CapitalDelta]1", ",", "\[CapitalDelta]2", ",", 
              "\[CapitalDelta]3"}], "]"}], "/.", "suDiv"}], "/.", "suMom"}], 
          " ", "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"k", "[", "j_", "]"}], ":>", 
            SubscriptBox["k", "j"]}], "}"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"\[Epsilon]", ",", "0", ",", "0"}], "}"}]}], "]"}]}], "]"}],
      "-", 
     RowBox[{"iRen3pt", "[", 
      RowBox[{"3", ",", 
       RowBox[{"{", 
        RowBox[{
        "\[CapitalDelta]1", ",", "\[CapitalDelta]2", ",", 
         "\[CapitalDelta]3"}], "}"}]}], "]"}]}], "//", 
    RowBox[{
     RowBox[{"Simplify", "[", 
      RowBox[{"#", ",", "as"}], "]"}], "&"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.851851223360238*^9, 
  3.8518513876620655`*^9}},ExpressionUUID->"e295b304-e0f3-4694-8c1e-\
62191c7bb173"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"CheckRen3pt", "[", 
  RowBox[{"2", ",", "2", ",", "2"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"CheckRen3pt", "[", 
  RowBox[{"3", ",", "2", ",", "2"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"CheckRen3pt", "[", 
  RowBox[{"3", ",", "3", ",", "2"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"CheckRen3pt", "[", 
  RowBox[{"3", ",", "3", ",", "3"}], "]"}]}], "Input",
 CellChangeTimes->{{3.8518513929332733`*^9, 
  3.8518514066060553`*^9}},ExpressionUUID->"aa682679-1d7c-4d8f-a705-\
bb45459384db"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.8518513939573317`*^9, 3.8518514068380685`*^9}, 
   3.8518537152464786`*^9, 
   3.851854749759342*^9},ExpressionUUID->"430aaef6-25bf-4cbd-af2c-\
8c32b97802f1"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.8518513939573317`*^9, 3.8518514068380685`*^9}, 
   3.8518537152464786`*^9, 
   3.851854749769342*^9},ExpressionUUID->"cd2543fe-807c-437a-83e9-\
7e990c2f1299"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.8518513939573317`*^9, 3.8518514068380685`*^9}, 
   3.8518537152464786`*^9, 
   3.8518547497868423`*^9},ExpressionUUID->"dba3208e-d1e9-4fd3-8839-\
6d1191fdf53f"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.8518513939573317`*^9, 3.8518514068380685`*^9}, 
   3.8518537152464786`*^9, 
   3.851854749811843*^9},ExpressionUUID->"9cce7d71-75bf-4e9a-9c35-\
4d383803144b"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["4-pt contact", "Subsection",
 CellChangeTimes->{{3.8517616239369907`*^9, 3.8517616258732047`*^9}, {
  3.8518547503418508`*^9, 
  3.85185475092436*^9}},ExpressionUUID->"dfdb0e06-5783-48f4-9eb4-\
14c0d058b247"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"sCt", "[", 
    RowBox[{"3", ",", "2", ",", "2", ",", "2"}], "]"}], "=", 
   RowBox[{
    RowBox[{"Div2", "[", "\[Mu]", "]"}], 
    RowBox[{"act", "[", "3222", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"sCt", "[", 
    RowBox[{"3", ",", "3", ",", "2", ",", "2"}], "]"}], "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"Div2", "[", "\[Mu]", "]"}]}], 
    RowBox[{"act", "[", "3322", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"sCt", "[", 
    RowBox[{"3", ",", "3", ",", "3", ",", "2"}], "]"}], "=", 
   RowBox[{
    RowBox[{"1", "/", "2"}], "*", 
    RowBox[{"Div2", "[", "\[Mu]", "]"}], 
    RowBox[{"act", "[", "3332", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"sCt", "[", 
    RowBox[{"3", ",", "3", ",", "3", ",", "3"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "1"}], "/", "3"}], "*", 
    RowBox[{"Div2", "[", "\[Mu]", "]"}], 
    RowBox[{"act", "[", "3333", "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.8429482211868763`*^9, 3.842948280503228*^9}, 
   3.8429494049150276`*^9, {3.8443161899561467`*^9, 3.844316202051729*^9}, 
   3.8443164165633593`*^9},ExpressionUUID->"21666d1a-70ca-494a-91b4-\
3ffb99d3ea3e"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"iCt", "[", 
    RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}], "=", "0"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"iCt", "[", 
    RowBox[{"3", ",", "2", ",", "2", ",", "2"}], "]"}], "=", 
   RowBox[{"-", 
    RowBox[{"sCt", "[", 
     RowBox[{"3", ",", "2", ",", "2", ",", "2"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"iCt", "[", 
    RowBox[{"3", ",", "3", ",", "2", ",", "2"}], "]"}], "=", 
   RowBox[{
    RowBox[{"sCt", "[", 
     RowBox[{"3", ",", "3", ",", "2", ",", "2"}], "]"}], "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"f22", "[", 
       RowBox[{"k", "[", "3", "]"}], "]"}], "+", 
      RowBox[{"f22", "[", 
       RowBox[{"k", "[", "4", "]"}], "]"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"iCt", "[", 
    RowBox[{"3", ",", "3", ",", "3", ",", "2"}], "]"}], "=", 
   RowBox[{
    RowBox[{"sCt", "[", 
     RowBox[{"3", ",", "3", ",", "3", ",", "2"}], "]"}], "*", 
    RowBox[{"(", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"k", "[", "1", "]"}], "^", "2"}], "+", 
      RowBox[{
       RowBox[{"k", "[", "2", "]"}], "^", "2"}], "+", 
      RowBox[{
       RowBox[{"k", "[", "3", "]"}], "^", "2"}], "-", 
      RowBox[{
       RowBox[{"k", "[", "4", "]"}], "^", "2"}]}], " ", ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"iCt", "[", 
    RowBox[{"3", ",", "3", ",", "3", ",", "3"}], "]"}], "=", 
   RowBox[{
    RowBox[{"sCt", "[", 
     RowBox[{"3", ",", "3", ",", "3", ",", "3"}], "]"}], "*", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"f33", "[", 
       RowBox[{"k", "[", "j", "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "1", ",", "4"}], "}"}]}], "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.842609587805154*^9, 3.8426096495369635`*^9}, {
   3.842609776243928*^9, 3.842609847228301*^9}, {3.842610073892312*^9, 
   3.842610082689171*^9}, {3.8426112464425464`*^9, 3.842611262308081*^9}, {
   3.8429482896328487`*^9, 3.842948322026084*^9}, 3.8429494153699446`*^9, 
   3.844316377066148*^9},ExpressionUUID->"deb5f9dd-a41f-4c4f-9e03-\
354b241c95e7"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"CheckRen4ptC", "[", 
    RowBox[{
    "\[CapitalDelta]1_", ",", "\[CapitalDelta]2_", ",", "\[CapitalDelta]3_", 
     ",", "\[CapitalDelta]4_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"Normal", "[", 
      RowBox[{
       RowBox[{"iReg4ptC", "[", 
        RowBox[{
         RowBox[{"3", "+", 
          RowBox[{"2", "\[Epsilon]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"\[CapitalDelta]1", "+", "\[Epsilon]"}], ",", 
           RowBox[{"\[CapitalDelta]2", "+", "\[Epsilon]"}], ",", 
           RowBox[{"\[CapitalDelta]3", "+", "\[Epsilon]"}], ",", 
           RowBox[{"\[CapitalDelta]4", "+", "\[Epsilon]"}]}], "}"}], ",", 
         RowBox[{"ExpansionOrder", "\[Rule]", "0"}]}], "]"}], "+", 
       RowBox[{"Series", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"iCt", "[", 
             RowBox[{
             "\[CapitalDelta]1", ",", "\[CapitalDelta]2", ",", 
              "\[CapitalDelta]3", ",", "\[CapitalDelta]4"}], "]"}], "/.", 
            "suDiv"}], "/.", "suMom"}], " ", "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"k", "[", "j_", "]"}], ":>", 
            SubscriptBox["k", "j"]}], "}"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"\[Epsilon]", ",", "0", ",", "0"}], "}"}]}], "]"}]}], "]"}],
      "-", 
     RowBox[{"iRen4ptC", "[", 
      RowBox[{"3", ",", 
       RowBox[{"{", 
        RowBox[{
        "\[CapitalDelta]1", ",", "\[CapitalDelta]2", ",", "\[CapitalDelta]3", 
         ",", "\[CapitalDelta]4"}], "}"}]}], "]"}]}], "//", 
    RowBox[{
     RowBox[{"Simplify", "[", 
      RowBox[{"#", ",", "as"}], "]"}], "&"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.851851223360238*^9, 3.8518513876620655`*^9}, {
  3.8518514194537897`*^9, 
  3.851851472797841*^9}},ExpressionUUID->"ee40220b-d7f8-46b0-8891-\
0e029bb93d13"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"CheckRen4ptC", "[", 
  RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"CheckRen4ptC", "[", 
  RowBox[{"3", ",", "2", ",", "2", ",", "2"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"CheckRen4ptC", "[", 
  RowBox[{"3", ",", "3", ",", "2", ",", "2"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"CheckRen4ptC", "[", 
  RowBox[{"3", ",", "3", ",", "3", ",", "2"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"CheckRen4ptC", "[", 
  RowBox[{"3", ",", "3", ",", "3", ",", "3"}], "]"}]}], "Input",
 CellChangeTimes->{{3.851851445741294*^9, 
  3.8518514616852055`*^9}},ExpressionUUID->"f218c884-302f-4995-8627-\
530d12cc8a90"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.85185146211523*^9, 3.8518514743759313`*^9}, 
   3.851853718567669*^9, 
   3.851854753307901*^9},ExpressionUUID->"943d57b3-e5c8-4fc7-8155-\
3dc871278f9d"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.85185146211523*^9, 3.8518514743759313`*^9}, 
   3.851853718567669*^9, 
   3.851854753319151*^9},ExpressionUUID->"8912241a-d1c1-4b85-afbd-\
1636c5b1fac1"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.85185146211523*^9, 3.8518514743759313`*^9}, 
   3.851853718567669*^9, 
   3.851854753361652*^9},ExpressionUUID->"5e3ec477-8a3d-4d2b-9f8b-\
52d948147e3a"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.85185146211523*^9, 3.8518514743759313`*^9}, 
   3.851853718567669*^9, 
   3.8518547533904023`*^9},ExpressionUUID->"c9a3f86b-c754-478e-91a9-\
e3ea112a8ace"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.85185146211523*^9, 3.8518514743759313`*^9}, 
   3.851853718567669*^9, 
   3.851854753523907*^9},ExpressionUUID->"d29391c5-abc2-4645-8c2c-\
b4e4a4414b59"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["4-pt exchange", "Subsection",
 CellChangeTimes->{{3.8517616865761995`*^9, 
  3.8517616889218187`*^9}},ExpressionUUID->"ba125dcb-f984-43ea-9926-\
9086694f4cc0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"aSubs", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"a", "[", "32222", "]"}], "[", "1", "]"}], "\[Rule]", 
       RowBox[{
        RowBox[{"2", 
         RowBox[{
          RowBox[{"a", "[", "322", "]"}], "[", "1", "]"}]}], "-", "1"}]}], 
      ",", 
      RowBox[{
       RowBox[{
        RowBox[{"a", "[", "32322", "]"}], "[", "1", "]"}], "\[Rule]", 
       RowBox[{
        RowBox[{"2", 
         RowBox[{
          RowBox[{"a", "[", "322", "]"}], "[", "1", "]"}]}], "-", "1"}]}], 
      ",", 
      RowBox[{
       RowBox[{
        RowBox[{"a", "[", "33223", "]"}], "[", "1", "]"}], "\[Rule]", 
       RowBox[{
        RowBox[{"2", 
         RowBox[{
          RowBox[{"a", "[", "333", "]"}], "[", "1", "]"}]}], "-", 
        RowBox[{"1", "/", "3"}]}]}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"a", "[", "33333", "]"}], "[", "1", "]"}], "\[Rule]", 
       RowBox[{
        RowBox[{"2", 
         RowBox[{
          RowBox[{"a", "[", "333", "]"}], "[", "1", "]"}]}], "-", 
        RowBox[{"1", "/", "3"}]}]}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"a", "[", "3233234", "]"}], "[", "1", "]"}], "->", 
       RowBox[{
        RowBox[{"2", 
         RowBox[{
          RowBox[{"a", "[", "322", "]"}], "[", "1", "]"}]}], "+", 
        RowBox[{"1", "/", "2"}]}]}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"a", "[", "3233312", "]"}], "[", "1", "]"}], "->", 
       RowBox[{
        RowBox[{"2", 
         RowBox[{
          RowBox[{"a", "[", "333", "]"}], "[", "1", "]"}]}], "-", 
        RowBox[{"5", "/", "6"}]}]}]}], "}"}], "/.", 
    RowBox[{"a", "->", "\[GothicA]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8484603570672174`*^9, 3.8484603636182804`*^9}, {
  3.8484666025293097`*^9, 3.848466602835079*^9}, {3.848466857920331*^9, 
  3.8484668581718736`*^9}, {3.848480923072708*^9, 3.8484809235030627`*^9}, {
  3.848481563454048*^9, 3.8484815638708706`*^9}, {3.8484831873781548`*^9, 
  3.8484832337781596`*^9}, {3.851771553239558*^9, 
  3.8517715574585137`*^9}},ExpressionUUID->"a703ce11-086f-4f79-8237-\
6a1948de5d63"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"i3Ct", "[", 
    RowBox[{"2", ",", "2", ",", "2", ",", "2", ",", "2"}], "]"}], "=", "0"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"i3Ct", "[", 
    RowBox[{"3", ",", "2", ",", "2", ",", "2", ",", "2"}], "]"}], "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"sCt", "[", 
      RowBox[{"3", ",", "2", ",", "2"}], "]"}]}], "*", 
    RowBox[{"f222", "[", 
     RowBox[{"s", ",", 
      RowBox[{"k", "[", "3", "]"}], ",", 
      RowBox[{"k", "[", "4", "]"}]}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"i3Ct", "[", 
    RowBox[{"3", ",", "3", ",", "2", ",", "2", ",", "2"}], "]"}], "=", "0"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"i3Ct", "[", 
    RowBox[{"3", ",", "2", ",", "3", ",", "2", ",", "2"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      RowBox[{"sCt", "[", 
       RowBox[{"3", ",", "2", ",", "2"}], "]"}]}], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"f322", "[", 
        RowBox[{
         RowBox[{"k", "[", "1", "]"}], ",", 
         RowBox[{"k", "[", "2", "]"}], ",", "s"}], "]"}], "+", 
       RowBox[{"f322", "[", 
        RowBox[{
         RowBox[{"k", "[", "3", "]"}], ",", 
         RowBox[{"k", "[", "4", "]"}], ",", "s"}], "]"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{
      RowBox[{"sCt", "[", 
       RowBox[{"3", ",", "2", ",", "2"}], "]"}], "^", "2"}], "*", 
     RowBox[{"f22", "[", "s", "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"i3Ct", "[", 
    RowBox[{"3", ",", "2", ",", "2", ",", "3", ",", "2"}], "]"}], "=", 
   RowBox[{"Swap", "[", 
    RowBox[{
     RowBox[{"i3Ct", "[", 
      RowBox[{"3", ",", "2", ",", "3", ",", "2", ",", "2"}], "]"}], ",", 
     RowBox[{"k", "[", "3", "]"}], ",", 
     RowBox[{"k", "[", "4", "]"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"i3Ct", "[", 
    RowBox[{"3", ",", "2", ",", "3", ",", "3", ",", "2"}], "]"}], "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"sCt", "[", 
      RowBox[{"3", ",", "2", ",", "2"}], "]"}]}], "*", 
    RowBox[{"f332", "[", 
     RowBox[{
      RowBox[{"k", "[", "3", "]"}], ",", 
      RowBox[{"k", "[", "4", "]"}], ",", "s"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"i3Ct", "[", 
    RowBox[{"3", ",", "3", ",", "3", ",", "2", ",", "2"}], "]"}], "=", 
   RowBox[{"SwapPairs", "[", 
    RowBox[{"i3Ct", "[", 
     RowBox[{"3", ",", "2", ",", "3", ",", "3", ",", "2"}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"i3Ct", "[", 
    RowBox[{"3", ",", "3", ",", "2", ",", "3", ",", "2"}], "]"}], "=", 
   RowBox[{"Swap", "[", 
    RowBox[{
     RowBox[{"i3Ct", "[", 
      RowBox[{"3", ",", "3", ",", "3", ",", "2", ",", "2"}], "]"}], ",", 
     RowBox[{"k", "[", "3", "]"}], ",", 
     RowBox[{"k", "[", "4", "]"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"i3Ct", "[", 
    RowBox[{"3", ",", "3", ",", "3", ",", "3", ",", "2"}], "]"}], "=", "0"}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.8219555088215494`*^9, 3.821955618336318*^9}, {
  3.821955706729975*^9, 3.8219557079493093`*^9}, {3.821977871166069*^9, 
  3.821977876030506*^9}, {3.8426114713794594`*^9, 3.8426115630494175`*^9}, {
  3.842948526432989*^9, 3.8429485626240788`*^9}, {3.8442735268600616`*^9, 
  3.8442735702995467`*^9}, {3.844274638283632*^9, 3.84427463842764*^9}, {
  3.84430709827649*^9, 
  3.8443071059251766`*^9}},ExpressionUUID->"c6a4612d-9b11-49d9-b6ed-\
58b8edee9dd1"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"i3Ct", "[", 
    RowBox[{"2", ",", "2", ",", "2", ",", "2", ",", "3"}], "]"}], "=", "0"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"i3Ct", "[", 
    RowBox[{"3", ",", "2", ",", "2", ",", "2", ",", "3"}], "]"}], "=", "0"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"i3Ct", "[", 
    RowBox[{"3", ",", "3", ",", "2", ",", "2", ",", "3"}], "]"}], "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"sCt", "[", 
      RowBox[{"3", ",", "3", ",", "3"}], "]"}]}], "*", 
    RowBox[{"f322", "[", 
     RowBox[{"s", ",", 
      RowBox[{"k", "[", "3", "]"}], ",", 
      RowBox[{"k", "[", "4", "]"}]}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"i3Ct", "[", 
    RowBox[{"3", ",", "2", ",", "3", ",", "2", ",", "3"}], "]"}], "=", "0"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"i3Ct", "[", 
    RowBox[{"3", ",", "2", ",", "2", ",", "3", ",", "3"}], "]"}], "=", 
   RowBox[{"Swap", "[", 
    RowBox[{
     RowBox[{"i3Ct", "[", 
      RowBox[{"3", ",", "2", ",", "3", ",", "2", ",", "3"}], "]"}], ",", 
     RowBox[{"k", "[", "3", "]"}], ",", 
     RowBox[{"k", "[", "4", "]"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"i3Ct", "[", 
    RowBox[{"3", ",", "2", ",", "3", ",", "3", ",", "3"}], "]"}], "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"sCt", "[", 
      RowBox[{"3", ",", "3", ",", "3"}], "]"}]}], "*", 
    RowBox[{"f332", "[", 
     RowBox[{"s", ",", 
      RowBox[{"k", "[", "1", "]"}], ",", 
      RowBox[{"k", "[", "2", "]"}]}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"i3Ct", "[", 
    RowBox[{"3", ",", "3", ",", "3", ",", "2", ",", "3"}], "]"}], "=", 
   RowBox[{"SwapPairs", "[", 
    RowBox[{"i3Ct", "[", 
     RowBox[{"3", ",", "2", ",", "3", ",", "3", ",", "3"}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"i3Ct", "[", 
    RowBox[{"3", ",", "3", ",", "2", ",", "3", ",", "3"}], "]"}], "=", 
   RowBox[{"Swap", "[", 
    RowBox[{
     RowBox[{"i3Ct", "[", 
      RowBox[{"3", ",", "3", ",", "3", ",", "2", ",", "3"}], "]"}], ",", 
     RowBox[{"k", "[", "3", "]"}], ",", 
     RowBox[{"k", "[", "4", "]"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"i3Ct", "[", 
    RowBox[{"3", ",", "3", ",", "3", ",", "3", ",", "3"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      RowBox[{"sCt", "[", 
       RowBox[{"3", ",", "3", ",", "3"}], "]"}]}], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"f333", "[", 
        RowBox[{
         RowBox[{"k", "[", "1", "]"}], ",", 
         RowBox[{"k", "[", "2", "]"}], ",", "s"}], "]"}], "+", 
       RowBox[{"f333", "[", 
        RowBox[{"s", ",", 
         RowBox[{"k", "[", "3", "]"}], ",", 
         RowBox[{"k", "[", "4", "]"}]}], "]"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{
      RowBox[{"sCt", "[", 
       RowBox[{"3", ",", "3", ",", "3"}], "]"}], "^", "2"}], " ", "*", 
     RowBox[{"f33", "[", "s", "]"}]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.821955627047921*^9, 3.821955734611379*^9}, {
   3.821977878226019*^9, 3.821977884029892*^9}, {3.8426116351094694`*^9, 
   3.842611649554928*^9}, {3.8426119013024397`*^9, 3.842611922832386*^9}, {
   3.8426119707876062`*^9, 3.842611972923363*^9}, 3.842612274451911*^9, {
   3.8429485781902523`*^9, 3.842948582166972*^9}, {3.842948612557184*^9, 
   3.842948633740119*^9}, 3.842949390945093*^9, {3.84294962649953*^9, 
   3.842949629029109*^9}, {3.8429497355787134`*^9, 3.842949738947244*^9}, {
   3.844273578347007*^9, 3.8442735831632824`*^9}, 3.84427464419597*^9, {
   3.84430700881362*^9, 
   3.8443070903450036`*^9}},ExpressionUUID->"53dbbf30-4a1d-478e-bf35-\
f6ba3efeba9d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"sCt", "[", 
    RowBox[{"3", ",", "2", ",", "2", ",", "2", ",", "2"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"-", "1"}], "/", "2"}], "*", 
     RowBox[{"Div11", "[", "\[Mu]", "]"}], "*", 
     RowBox[{"act", "[", "32222", "]"}]}], "/.", "aSubs"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"sCt", "[", 
    RowBox[{"3", ",", "3", ",", "2", ",", "2", ",", "2"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"1", "/", "2"}], "*", 
     RowBox[{"Div2", "[", "\[Mu]", "]"}], "*", 
     RowBox[{"act", "[", "33222", "]"}]}], "/.", "aSubs"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"sCt", "[", 
    RowBox[{"3", ",", "2", ",", "3", ",", "2", ",", "2"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"1", "/", "2"}], "*", 
     RowBox[{"Div11", "[", "\[Mu]", "]"}], "*", 
     RowBox[{"act", "[", "32322", "]"}]}], "/.", "aSubs"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"sCt", "[", 
    RowBox[{"3", ",", "3", ",", "3", ",", "3", ",", "2"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"1", "/", "6"}], "*", 
     RowBox[{"Div2", "[", "\[Mu]", "]"}], "*", 
     RowBox[{"act", "[", "33332", "]"}]}], "/.", "aSubs"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.8429484159337597`*^9, 3.8429484365676727`*^9}, {
   3.842948479592458*^9, 3.8429484921048203`*^9}, {3.842948649194057*^9, 
   3.8429486812811675`*^9}, {3.842948771646226*^9, 3.8429489757549686`*^9}, {
   3.8484602329783735`*^9, 3.8484602375385733`*^9}, {3.848460278592041*^9, 
   3.848460278738041*^9}, {3.8484671961514425`*^9, 3.848467201898388*^9}, 
   3.8484682009956207`*^9, {3.848474471968482*^9, 
   3.8484744731020713`*^9}},ExpressionUUID->"cae9c9f8-bc63-419a-b256-\
970d71b49a2e"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"sCt", "[", 
    RowBox[{"3", ",", "2", ",", "3", ",", "3", ",", "2", ",", "12"}], "]"}], 
   "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"sCt", "[", 
    RowBox[{"3", ",", "2", ",", "3", ",", "3", ",", "2", ",", "34"}], "]"}], 
   "=", 
   RowBox[{
    RowBox[{
     RowBox[{"1", "/", "2"}], "*", 
     RowBox[{"Div11", "[", "\[Mu]", "]"}], "*", 
     RowBox[{"act", "[", "3233234", "]"}]}], "/.", "aSubs"}]}], ";", 
  RowBox[{
   RowBox[{"sCt", "[", 
    RowBox[{"3", ",", "2", ",", "3", ",", "3", ",", "2", ",", "7"}], "]"}], 
   "=", 
   RowBox[{
    RowBox[{
     RowBox[{"3", "/", "4"}], "*", 
     RowBox[{"Div2", "[", "\[Mu]", "]"}], "*", 
     RowBox[{"act", "[", "323327", "]"}]}], "/.", "aSubs"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"sCt", "[", 
    RowBox[{"3", ",", "2", ",", "3", ",", "3", ",", "2", ",", "1"}], "]"}], 
   "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"-", "1"}], "/", "4"}], "*", 
     RowBox[{"Div2", "[", "\[Mu]", "]"}], "*", 
     RowBox[{"act", "[", "323321", "]"}]}], "/.", "aSubs"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"sCt", "[", 
    RowBox[{"3", ",", "2", ",", "3", ",", "3", ",", "2", ",", "2"}], "]"}], 
   "=", 
   RowBox[{
    RowBox[{
     RowBox[{"1", "/", "4"}], "*", 
     RowBox[{"Div2", "[", "\[Mu]", "]"}], "*", 
     RowBox[{"act", "[", "323322", "]"}]}], "/.", "aSubs"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.848474514956971*^9, 3.848474545476899*^9}, {
  3.848479229148671*^9, 3.8484792295550475`*^9}, {3.848480706980335*^9, 
  3.8484807074166718`*^9}, {3.8484818503682423`*^9, 
  3.8484818544628115`*^9}},ExpressionUUID->"54fe7d51-70f8-408d-8108-\
54148550f6f3"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"sCt", "[", 
    RowBox[{"3", ",", "2", ",", "2", ",", "2", ",", "3"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"1", "/", "2"}], "*", 
     RowBox[{"Div2", "[", "\[Mu]", "]"}], "*", 
     RowBox[{"act", "[", "32223", "]"}]}], "/.", "aSubs"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"sCt", "[", 
    RowBox[{"3", ",", "3", ",", "2", ",", "2", ",", "3"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"1", "/", "6"}], "*", 
     RowBox[{"Div11", "[", "\[Mu]", "]"}], "*", 
     RowBox[{"act", "[", "33223", "]"}]}], "/.", "aSubs"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"sCt", "[", 
    RowBox[{"3", ",", "2", ",", "3", ",", "2", ",", "3"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"-", "1"}], "/", "2"}], "*", 
     RowBox[{"Div2", "[", "\[Mu]", "]"}], "*", 
     RowBox[{"act", "[", "32323", "]"}]}], "/.", "aSubs"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"sCt", "[", 
    RowBox[{"3", ",", "3", ",", "3", ",", "3", ",", "3"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"1", "/", "18"}], "*", 
     RowBox[{"Div11", "[", "\[Mu]", "]"}], "*", 
     RowBox[{"act", "[", "33333", "]"}]}], "/.", "aSubs"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.8429484159337597`*^9, 3.8429484365676727`*^9}, {
   3.842948479592458*^9, 3.8429484921048203`*^9}, {3.842948649194057*^9, 
   3.8429486812811675`*^9}, {3.842948771646226*^9, 3.8429490800794983`*^9}, 
   3.8429493429758015`*^9, 3.8429494283792553`*^9, {3.842950020925462*^9, 
   3.842950021075377*^9}, {3.8484602981869545`*^9, 3.848460340275361*^9}, {
   3.8484668036853094`*^9, 3.8484668105481396`*^9}, {3.8484744794077682`*^9, 
   3.848474479934063*^9}},ExpressionUUID->"f0d38603-4b56-4164-8948-\
2396b1da1d6d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"sCt", "[", 
    RowBox[{"3", ",", "2", ",", "3", ",", "3", ",", "3", ",", "12"}], "]"}], 
   "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"-", "1"}], "/", "6"}], 
     RowBox[{"Div11", "[", "\[Mu]", "]"}], "*", 
     RowBox[{"act", "[", "3233312", "]"}]}], "/.", "aSubs"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"sCt", "[", 
    RowBox[{"3", ",", "2", ",", "3", ",", "3", ",", "3", ",", "34"}], "]"}], 
   "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"sCt", "[", 
    RowBox[{"3", ",", "2", ",", "3", ",", "3", ",", "3", ",", "7"}], "]"}], 
   "=", 
   RowBox[{
    RowBox[{
     RowBox[{"1", "/", "4"}], " ", 
     RowBox[{"Div2", "[", "\[Mu]", "]"}], "*", 
     RowBox[{"act", "[", "323337", "]"}]}], "/.", "aSubs"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"sCt", "[", 
    RowBox[{"3", ",", "2", ",", "3", ",", "3", ",", "3", ",", "1"}], "]"}], 
   "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"-", "1"}], "/", "12"}], " ", 
     RowBox[{"Div2", "[", "\[Mu]", "]"}], "*", 
     RowBox[{"act", "[", "323331", "]"}]}], "/.", "aSubs"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"sCt", "[", 
    RowBox[{"3", ",", "2", ",", "3", ",", "3", ",", "3", ",", "2"}], "]"}], 
   "=", 
   RowBox[{
    RowBox[{
     RowBox[{"1", "/", "12"}], " ", 
     RowBox[{"Div2", "[", "\[Mu]", "]"}], "*", 
     RowBox[{"act", "[", "323332", "]"}]}], "/.", "aSubs"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.8484818139087152`*^9, 3.8484818432478976`*^9}, {
   3.8484828003090086`*^9, 3.8484828003877344`*^9}, {3.848482853458054*^9, 
   3.848482867007761*^9}, {3.8484828986882787`*^9, 3.8484828992280784`*^9}, {
   3.848482958908145*^9, 3.848482970058129*^9}, 3.8484831461882277`*^9, {
   3.8484832715477448`*^9, 3.848483273418427*^9}, {3.848483620568161*^9, 
   3.8484836319181776`*^9}, {3.85185418811535*^9, 3.851854193145638*^9}, {
   3.851854418592276*^9, 
   3.8518544210873146`*^9}},ExpressionUUID->"676cd722-ff0a-4df2-b43d-\
d169752063ca"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"i4Ct", "[", 
    RowBox[{"2", ",", "2", ",", "2", ",", "2", ",", "\[CapitalDelta]x_"}], 
    "]"}], ":=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"i4Ct", "[", 
    RowBox[{"3", ",", "2", ",", "2", ",", "2", ",", "\[CapitalDelta]x_"}], 
    "]"}], ":=", 
   RowBox[{"-", 
    RowBox[{"sCt", "[", 
     RowBox[{"3", ",", "2", ",", "2", ",", "2", ",", "\[CapitalDelta]x"}], 
     "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"i4Ct", "[", 
    RowBox[{"3", ",", "3", ",", "2", ",", "2", ",", "\[CapitalDelta]x_"}], 
    "]"}], ":=", 
   RowBox[{
    RowBox[{"sCt", "[", 
     RowBox[{"3", ",", "3", ",", "2", ",", "2", ",", "\[CapitalDelta]x"}], 
     "]"}], "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"f22", "[", 
       RowBox[{"k", "[", "3", "]"}], "]"}], "+", 
      RowBox[{"f22", "[", 
       RowBox[{"k", "[", "4", "]"}], "]"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"i4Ct", "[", 
    RowBox[{"3", ",", "2", ",", "3", ",", "2", ",", "\[CapitalDelta]x_"}], 
    "]"}], ":=", 
   RowBox[{
    RowBox[{"sCt", "[", 
     RowBox[{"3", ",", "2", ",", "3", ",", "2", ",", "\[CapitalDelta]x"}], 
     "]"}], "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"f22", "[", 
       RowBox[{"k", "[", "2", "]"}], "]"}], "+", 
      RowBox[{"f22", "[", 
       RowBox[{"k", "[", "4", "]"}], "]"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"i4Ct", "[", 
    RowBox[{"3", ",", "2", ",", "2", ",", "3", ",", "\[CapitalDelta]x_"}], 
    "]"}], ":=", 
   RowBox[{"Swap", "[", 
    RowBox[{
     RowBox[{"i4Ct", "[", 
      RowBox[{"3", ",", "2", ",", "3", ",", "2", ",", "\[CapitalDelta]x"}], 
      "]"}], ",", 
     RowBox[{"k", "[", "3", "]"}], ",", 
     RowBox[{"k", "[", "4", "]"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"i4Ct", "[", 
    RowBox[{"3", ",", "2", ",", "3", ",", "3", ",", "\[CapitalDelta]x_"}], 
    "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"sCt", "[", 
      RowBox[{
      "3", ",", "2", ",", "3", ",", "3", ",", "\[CapitalDelta]x", ",", "1"}], 
      "]"}], "*", 
     RowBox[{
      RowBox[{"k", "[", "1", "]"}], "^", "2"}]}], "+", 
    RowBox[{
     RowBox[{"sCt", "[", 
      RowBox[{
      "3", ",", "2", ",", "3", ",", "3", ",", "\[CapitalDelta]x", ",", "2"}], 
      "]"}], "*", 
     RowBox[{
      RowBox[{"k", "[", "2", "]"}], "^", "2"}]}], "+", 
    RowBox[{
     RowBox[{"sCt", "[", 
      RowBox[{
      "3", ",", "2", ",", "3", ",", "3", ",", "\[CapitalDelta]x", ",", "7"}], 
      "]"}], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"k", "[", "3", "]"}], "^", "2"}], "+", 
       RowBox[{
        RowBox[{"k", "[", "4", "]"}], "^", "2"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"sCt", "[", 
      RowBox[{
      "3", ",", "2", ",", "3", ",", "3", ",", "\[CapitalDelta]x", ",", "34"}],
       "]"}], "*", 
     RowBox[{"1", "/", "2"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"s", "^", "2"}], "-", 
       RowBox[{
        RowBox[{"k", "[", "3", "]"}], "^", "2"}], "-", 
       RowBox[{
        RowBox[{"k", "[", "4", "]"}], "^", "2"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"sCt", "[", 
      RowBox[{
      "3", ",", "2", ",", "3", ",", "3", ",", "\[CapitalDelta]x", ",", "12"}],
       "]"}], "*", 
     RowBox[{"1", "/", "2"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"s", "^", "2"}], "+", 
       RowBox[{
        RowBox[{"k", "[", "1", "]"}], "^", "2"}], "-", 
       RowBox[{
        RowBox[{"k", "[", "2", "]"}], "^", "2"}]}], ")"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"i4Ct", "[", 
    RowBox[{"3", ",", "3", ",", "3", ",", "2", ",", "\[CapitalDelta]x_"}], 
    "]"}], ":=", 
   RowBox[{"SwapPairs", "[", 
    RowBox[{"i4Ct", "[", 
     RowBox[{"3", ",", "2", ",", "3", ",", "3", ",", "\[CapitalDelta]x"}], 
     "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"i4Ct", "[", 
    RowBox[{"3", ",", "3", ",", "2", ",", "3", ",", "\[CapitalDelta]x_"}], 
    "]"}], ":=", 
   RowBox[{"Swap", "[", 
    RowBox[{
     RowBox[{"i4Ct", "[", 
      RowBox[{"3", ",", "3", ",", "3", ",", "2", ",", "\[CapitalDelta]x"}], 
      "]"}], ",", 
     RowBox[{"k", "[", "3", "]"}], ",", 
     RowBox[{"k", "[", "4", "]"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"i4Ct", "[", 
    RowBox[{"3", ",", "3", ",", "3", ",", "3", ",", "\[CapitalDelta]x_"}], 
    "]"}], ":=", 
   RowBox[{
    RowBox[{"sCt", "[", 
     RowBox[{"3", ",", "3", ",", "3", ",", "3", ",", "\[CapitalDelta]x"}], 
     "]"}], "*", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"f33", "[", 
       RowBox[{"k", "[", "j", "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "1", ",", "4"}], "}"}]}], "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.82194394539032*^9, 3.821944116892038*^9}, {
   3.8219441892631683`*^9, 3.8219441904505825`*^9}, 3.821944236839281*^9, {
   3.821955741349741*^9, 3.8219557451941347`*^9}, {3.8219779386574163`*^9, 
   3.8219779575569134`*^9}, {3.821978073311489*^9, 3.821978132717415*^9}, {
   3.8219781681160927`*^9, 3.821978203669829*^9}, {3.821978237049924*^9, 
   3.8219782372163568`*^9}, {3.8219782677627335`*^9, 
   3.8219783041011295`*^9}, {3.8219784069863377`*^9, 3.821978442495793*^9}, {
   3.821978485731699*^9, 3.821978606365018*^9}, {3.821979269325452*^9, 
   3.8219792762890244`*^9}, {3.8219793193711224`*^9, 3.821979370041175*^9}, {
   3.842611390168276*^9, 3.842611434260562*^9}, {3.842611574482006*^9, 
   3.8426115869094086`*^9}, {3.8426116748729706`*^9, 
   3.8426117118410144`*^9}, {3.8426118888987513`*^9, 
   3.8426118940292573`*^9}, {3.842949138008743*^9, 3.84294931603752*^9}, {
   3.844273596812063*^9, 3.844273611939928*^9}, {3.8443071145032673`*^9, 
   3.8443071403784723`*^9}, 3.8484807341853385`*^9, {3.848481863911352*^9, 
   3.8484818702061443`*^9}, {3.848482665278184*^9, 
   3.848482665918002*^9}},ExpressionUUID->"13871c46-da3b-4cbd-b87f-\
b602ff9514bc"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"iCt", "[", 
    RowBox[{"a_", ",", "b_", ",", "c_", ",", "d_", ",", "e_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"i3Ct", "[", 
     RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "e"}], "]"}], "+", 
    RowBox[{"i4Ct", "[", 
     RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "e"}], "]"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.8426120451579933`*^9, 
  3.842612060757004*^9}},ExpressionUUID->"5eebb83f-2a7f-4d33-aee7-\
101c7aa76db9"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"CheckRen4ptX", "[", 
    RowBox[{
    "\[CapitalDelta]1_", ",", "\[CapitalDelta]2_", ",", "\[CapitalDelta]3_", 
     ",", "\[CapitalDelta]4_", ",", "\[CapitalDelta]x_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"Normal", "[", 
      RowBox[{
       RowBox[{"iReg4ptX", "[", 
        RowBox[{
         RowBox[{"3", "+", 
          RowBox[{"2", "\[Epsilon]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"\[CapitalDelta]1", "+", "\[Epsilon]"}], ",", 
           RowBox[{"\[CapitalDelta]2", "+", "\[Epsilon]"}], ",", 
           RowBox[{"\[CapitalDelta]3", "+", "\[Epsilon]"}], ",", 
           RowBox[{"\[CapitalDelta]4", "+", "\[Epsilon]"}], ",", 
           RowBox[{"\[CapitalDelta]x", "+", "\[Epsilon]"}]}], "}"}], ",", 
         RowBox[{"ExpansionOrder", "\[Rule]", "0"}]}], "]"}], "+", 
       RowBox[{"Series", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"iCt", "[", 
             RowBox[{
             "\[CapitalDelta]1", ",", "\[CapitalDelta]2", ",", 
              "\[CapitalDelta]3", ",", "\[CapitalDelta]4", ",", 
              "\[CapitalDelta]x"}], "]"}], "/.", "suDiv"}], "/.", "suMom"}], 
          " ", "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"k", "[", "j_", "]"}], ":>", 
            SubscriptBox["k", "j"]}], "}"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"\[Epsilon]", ",", "0", ",", "0"}], "}"}]}], "]"}]}], "]"}],
      "-", 
     RowBox[{"iRen4ptX", "[", 
      RowBox[{"3", ",", 
       RowBox[{"{", 
        RowBox[{
        "\[CapitalDelta]1", ",", "\[CapitalDelta]2", ",", "\[CapitalDelta]3", 
         ",", "\[CapitalDelta]4", ",", "\[CapitalDelta]x"}], "}"}]}], "]"}]}],
     "//", 
    RowBox[{
     RowBox[{"Simplify", "[", 
      RowBox[{"#", ",", "as"}], "]"}], "&"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.851851223360238*^9, 3.8518513876620655`*^9}, {
   3.8518514194537897`*^9, 3.8518515181260943`*^9}, {3.8518543377389364`*^9, 
   3.8518543386979914`*^9}, 
   3.8518546999787655`*^9},ExpressionUUID->"fdeab3b2-0be7-48f3-8500-\
d4e2634df789"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"CheckRen4ptX", "[", 
  RowBox[{"2", ",", "2", ",", "2", ",", "2", ",", "2"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"CheckRen4ptX", "[", 
  RowBox[{"3", ",", "2", ",", "2", ",", "2", ",", "2"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"CheckRen4ptX", "[", 
  RowBox[{"3", ",", "3", ",", "2", ",", "2", ",", "2"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"CheckRen4ptX", "[", 
  RowBox[{"3", ",", "2", ",", "3", ",", "2", ",", "2"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"CheckRen4ptX", "[", 
  RowBox[{"3", ",", "2", ",", "3", ",", "3", ",", "2"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"CheckRen4ptX", "[", 
  RowBox[{"3", ",", "3", ",", "3", ",", "3", ",", "2"}], "]"}]}], "Input",
 CellChangeTimes->{{3.851851528444685*^9, 
  3.851851546876739*^9}},ExpressionUUID->"7956d19a-b8e5-4797-a20f-\
d35558df172d"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.8518515306048083`*^9, 3.8518515470807505`*^9}, 
   3.8518537254770055`*^9, 3.8518540653216114`*^9, 3.8518541983457456`*^9, 
   3.8518543402760816`*^9, 
   3.851854760401782*^9},ExpressionUUID->"e5d3095d-5b2e-4eca-8a96-\
670fd345f90f"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.8518515306048083`*^9, 3.8518515470807505`*^9}, 
   3.8518537254770055`*^9, 3.8518540653216114`*^9, 3.8518541983457456`*^9, 
   3.8518543402760816`*^9, 
   3.851854761179294*^9},ExpressionUUID->"60a8a3f2-d402-4301-ad51-\
8afb61b631f3"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.8518515306048083`*^9, 3.8518515470807505`*^9}, 
   3.8518537254770055`*^9, 3.8518540653216114`*^9, 3.8518541983457456`*^9, 
   3.8518543402760816`*^9, 
   3.8518547612417955`*^9},ExpressionUUID->"9ecc3039-8d7b-4da6-be9c-\
1270fb448637"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.8518515306048083`*^9, 3.8518515470807505`*^9}, 
   3.8518537254770055`*^9, 3.8518540653216114`*^9, 3.8518541983457456`*^9, 
   3.8518543402760816`*^9, 
   3.851854762309312*^9},ExpressionUUID->"6f11c311-3309-46e8-89c4-\
642118d83e16"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.8518515306048083`*^9, 3.8518515470807505`*^9}, 
   3.8518537254770055`*^9, 3.8518540653216114`*^9, 3.8518541983457456`*^9, 
   3.8518543402760816`*^9, 
   3.8518547625730658`*^9},ExpressionUUID->"2f7a32b2-a9c0-4eba-a59b-\
553e02e60d6e"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.8518515306048083`*^9, 3.8518515470807505`*^9}, 
   3.8518537254770055`*^9, 3.8518540653216114`*^9, 3.8518541983457456`*^9, 
   3.8518543402760816`*^9, 
   3.8518547627230678`*^9},ExpressionUUID->"551bf2a2-85ab-475b-84a7-\
72fcaa41eb3a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"CheckRen4ptX", "[", 
  RowBox[{"2", ",", "2", ",", "2", ",", "2", ",", "3"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"CheckRen4ptX", "[", 
  RowBox[{"3", ",", "2", ",", "2", ",", "2", ",", "3"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"CheckRen4ptX", "[", 
  RowBox[{"3", ",", "3", ",", "2", ",", "2", ",", "3"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"CheckRen4ptX", "[", 
  RowBox[{"3", ",", "2", ",", "3", ",", "2", ",", "3"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"CheckRen4ptX", "[", 
  RowBox[{"3", ",", "2", ",", "3", ",", "3", ",", "3"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"CheckRen4ptX", "[", 
  RowBox[{"3", ",", "3", ",", "3", ",", "3", ",", "3"}], "]"}]}], "Input",
 CellChangeTimes->{{3.8518515581803856`*^9, 3.8518515611805573`*^9}, {
  3.851854207171905*^9, 3.851854236602152*^9}, {3.8518543554499493`*^9, 
  3.8518543573530583`*^9}},ExpressionUUID->"fda604ab-dba8-4d78-8478-\
4d6d8dd9ed07"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.8518515615345774`*^9, 3.8518537346405296`*^9, 3.8518540664476757`*^9, {
   3.851854199075762*^9, 3.8518542368001633`*^9}, 3.8518543896527767`*^9, 
   3.851854427004156*^9, 
   3.8518547658603706`*^9},ExpressionUUID->"b56053b3-0923-44ae-ab70-\
3d1eaf54fb28"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.8518515615345774`*^9, 3.8518537346405296`*^9, 3.8518540664476757`*^9, {
   3.851854199075762*^9, 3.8518542368001633`*^9}, 3.8518543896527767`*^9, 
   3.851854427004156*^9, 
   3.851854765960372*^9},ExpressionUUID->"c57b226f-eec2-4bbc-a2b8-\
dd75c49b35fd"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.8518515615345774`*^9, 3.8518537346405296`*^9, 3.8518540664476757`*^9, {
   3.851854199075762*^9, 3.8518542368001633`*^9}, 3.8518543896527767`*^9, 
   3.851854427004156*^9, 
   3.8518547661791253`*^9},ExpressionUUID->"1d8402d1-56ca-427b-9228-\
dd6e091928c9"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.8518515615345774`*^9, 3.8518537346405296`*^9, 3.8518540664476757`*^9, {
   3.851854199075762*^9, 3.8518542368001633`*^9}, 3.8518543896527767`*^9, 
   3.851854427004156*^9, 
   3.8518547663116274`*^9},ExpressionUUID->"b7178cc4-8fbe-49d1-89ab-\
16044750f201"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.8518515615345774`*^9, 3.8518537346405296`*^9, 3.8518540664476757`*^9, {
   3.851854199075762*^9, 3.8518542368001633`*^9}, 3.8518543896527767`*^9, 
   3.851854427004156*^9, 
   3.851854766621632*^9},ExpressionUUID->"83bf2dec-7093-4e7b-8f6a-\
b01459f4ff66"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.8518515615345774`*^9, 3.8518537346405296`*^9, 3.8518540664476757`*^9, {
   3.851854199075762*^9, 3.8518542368001633`*^9}, 3.8518543896527767`*^9, 
   3.851854427004156*^9, 
   3.851854767956403*^9},ExpressionUUID->"21c06fd3-394c-4651-9fd9-\
e27ecf768c22"]
}, Open  ]]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Symmetric theory: the beta function", "Section",
 CellChangeTimes->{{3.8517733718812284`*^9, 
  3.8517733820712767`*^9}},ExpressionUUID->"cc374795-567b-4b45-b55b-\
349432832526"],

Cell[CellGroupData[{

Cell["Data", "Subsection",
 CellChangeTimes->{{3.851860391844816*^9, 
  3.851860392132321*^9}},ExpressionUUID->"375bef13-9937-4163-b633-\
7ff73ee1714e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"suDivToE", "=", 
  RowBox[{"{", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Div1", "[", "\[Mu]", "]"}], "\[Rule]", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"1", "/", "\[Epsilon]"}], "-", "EulerGamma", "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"1", "/", "2"}], " ", 
            RowBox[{"EulerGamma", "^", "2"}]}], "+", 
           RowBox[{
            RowBox[{"Pi", "^", "2"}], "/", "12"}]}], ")"}], "\[Epsilon]"}]}], 
       ")"}], "*", "\[Mu]M\[Epsilon]"}]}], ",", 
    RowBox[{
     RowBox[{"Div11", "[", "\[Mu]", "]"}], "\[Rule]", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"1", "/", 
         RowBox[{"\[Epsilon]", "^", "2"}]}], "-", 
        RowBox[{"2", 
         RowBox[{"EulerGamma", "/", "\[Epsilon]"}]}], "+", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", 
           RowBox[{"EulerGamma", "^", "2"}]}], "+", 
          RowBox[{
           RowBox[{"Pi", "^", "2"}], "/", "6"}]}], ")"}]}], ")"}], "*", 
      RowBox[{"\[Mu]M\[Epsilon]", "^", "2"}]}]}], ",", 
    RowBox[{
     RowBox[{"Div2", "[", "\[Mu]", "]"}], "\[Rule]", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"1", "/", 
         RowBox[{"(", 
          RowBox[{"2", "\[Epsilon]"}], ")"}]}], "-", "EulerGamma", "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"EulerGamma", "^", "2"}], "+", 
           RowBox[{
            RowBox[{"Pi", "^", "2"}], "/", "6"}]}], ")"}], "\[Epsilon]"}]}], 
       ")"}], "*", 
      RowBox[{"\[Mu]M\[Epsilon]", "^", "2"}]}]}]}], " ", "}"}]}]], "Input",
 CellChangeTimes->{{3.8429502786412344`*^9, 3.842950300006295*^9}, {
  3.842950330538249*^9, 3.8429503966035357`*^9}, {3.8429505913856845`*^9, 
  3.8429506417932167`*^9}},ExpressionUUID->"e880543b-eed7-4280-a711-\
ed2a1f56df69"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"Div1", "[", "\[Mu]", "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "EulerGamma"}], "+", 
       FractionBox["1", "\[Epsilon]"], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           SuperscriptBox["EulerGamma", "2"], "2"], "+", 
          FractionBox[
           SuperscriptBox["\[Pi]", "2"], "12"]}], ")"}], " ", 
        "\[Epsilon]"}]}], ")"}], " ", "\[Mu]M\[Epsilon]"}]}], ",", 
   RowBox[{
    RowBox[{"Div11", "[", "\[Mu]", "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        SuperscriptBox["EulerGamma", "2"]}], "+", 
       FractionBox[
        SuperscriptBox["\[Pi]", "2"], "6"], "+", 
       FractionBox["1", 
        SuperscriptBox["\[Epsilon]", "2"]], "-", 
       FractionBox[
        RowBox[{"2", " ", "EulerGamma"}], "\[Epsilon]"]}], ")"}], " ", 
     SuperscriptBox["\[Mu]M\[Epsilon]", "2"]}]}], ",", 
   RowBox[{
    RowBox[{"Div2", "[", "\[Mu]", "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "EulerGamma"}], "+", 
       FractionBox["1", 
        RowBox[{"2", " ", "\[Epsilon]"}]], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["EulerGamma", "2"], "+", 
          FractionBox[
           SuperscriptBox["\[Pi]", "2"], "6"]}], ")"}], " ", "\[Epsilon]"}]}],
       ")"}], " ", 
     SuperscriptBox["\[Mu]M\[Epsilon]", "2"]}]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.8429503970529084`*^9, {3.842950610037957*^9, 3.842950642089046*^9}, 
   3.8437165499389315`*^9, 3.843721333937293*^9, 3.8437252027104435`*^9, 
   3.8441559597724085`*^9, 3.844156005290476*^9, 3.8442406537254715`*^9, 
   3.8442678684534197`*^9, 3.8443051980424604`*^9, 3.8484600750208635`*^9, 
   3.848484290799762*^9, 
   3.8518547791001406`*^9},ExpressionUUID->"bc0020bc-3d70-4dea-9a6b-\
3f5c63ebef9d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Series", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Div1", "[", "\[Mu]", "]"}], "/.", "suDiv"}], ")"}], "-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Div1", "[", "\[Mu]", "]"}], "/.", "suDivToE"}], ")"}]}], "/.", 
    RowBox[{"\[Mu]M\[Epsilon]", "\[Rule]", 
     RowBox[{"\[Mu]", "^", 
      RowBox[{"(", 
       RowBox[{"-", "\[Epsilon]"}], ")"}]}]}]}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Epsilon]", ",", "0", ",", "1"}], "}"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Series", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Div11", "[", "\[Mu]", "]"}], "/.", "suDiv"}], ")"}], "-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Div11", "[", "\[Mu]", "]"}], "/.", "suDivToE"}], ")"}]}], "/.", 
    RowBox[{"\[Mu]M\[Epsilon]", "\[Rule]", 
     RowBox[{"\[Mu]", "^", 
      RowBox[{"(", 
       RowBox[{"-", "\[Epsilon]"}], ")"}]}]}]}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Epsilon]", ",", "0", ",", "0"}], "}"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Series", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Div2", "[", "\[Mu]", "]"}], "/.", "suDiv"}], ")"}], "-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Div2", "[", "\[Mu]", "]"}], "/.", "suDivToE"}], ")"}]}], "/.", 
    RowBox[{"\[Mu]M\[Epsilon]", "\[Rule]", 
     RowBox[{"\[Mu]", "^", 
      RowBox[{"(", 
       RowBox[{"-", "\[Epsilon]"}], ")"}]}]}]}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Epsilon]", ",", "0", ",", "1"}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.8429500745654907`*^9, 3.842950256850873*^9}, {
  3.842950410638981*^9, 3.8429504456645694`*^9}, {3.8429506212467833`*^9, 
  3.8429506455290756`*^9}},ExpressionUUID->"2999224b-08a7-4377-aad5-\
3c67907e06fc"],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", "\[Epsilon]", "]"}], "2"],
  SeriesData[$CellContext`\[Epsilon], 0, {}, 2, 2, 1],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.84295007933877*^9, {3.842950128581953*^9, 3.842950257491848*^9}, {
   3.842950429026081*^9, 3.8429504460973024`*^9}, {3.8429506302825904`*^9, 
   3.842950647234098*^9}, 3.84371655107178*^9, 3.8437213362154*^9, 
   3.843725203589246*^9, 3.844156006816693*^9, 3.844240654788191*^9, 
   3.844267869454477*^9, 3.8443051994546275`*^9, 3.848460075858101*^9, 
   3.8484842913380103`*^9, 
   3.851854780240206*^9},ExpressionUUID->"268455a5-0917-4870-9e8b-\
936a058546ab"],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", "\[Epsilon]", "]"}], "1"],
  SeriesData[$CellContext`\[Epsilon], 0, {}, 1, 1, 1],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.84295007933877*^9, {3.842950128581953*^9, 3.842950257491848*^9}, {
   3.842950429026081*^9, 3.8429504460973024`*^9}, {3.8429506302825904`*^9, 
   3.842950647234098*^9}, 3.84371655107178*^9, 3.8437213362154*^9, 
   3.843725203589246*^9, 3.844156006816693*^9, 3.844240654788191*^9, 
   3.844267869454477*^9, 3.8443051994546275`*^9, 3.848460075858101*^9, 
   3.8484842913380103`*^9, 
   3.851854780244206*^9},ExpressionUUID->"f1d1d250-3fa4-4ea5-bc8b-\
73cbd537ec47"],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", "\[Epsilon]", "]"}], "2"],
  SeriesData[$CellContext`\[Epsilon], 0, {}, 2, 2, 1],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.84295007933877*^9, {3.842950128581953*^9, 3.842950257491848*^9}, {
   3.842950429026081*^9, 3.8429504460973024`*^9}, {3.8429506302825904`*^9, 
   3.842950647234098*^9}, 3.84371655107178*^9, 3.8437213362154*^9, 
   3.843725203589246*^9, 3.844156006816693*^9, 3.844240654788191*^9, 
   3.844267869454477*^9, 3.8443051994546275`*^9, 3.848460075858101*^9, 
   3.8484842913380103`*^9, 
   3.8518547802472057`*^9},ExpressionUUID->"dcfdb0e3-97c4-46c9-ae41-\
94d85841eb03"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Z[0]", "Subsection",
 CellChangeTimes->{{3.8518547980542245`*^9, 
  3.85185480129341*^9}},ExpressionUUID->"5f15ae7f-9c13-4795-b7d9-\
bda57f25cd29"],

Cell[TextData[{
 "General form of the ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["Z", "0"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "ff334ec7-61df-4636-87a1-185637dbeb9d"],
 " renormalization factor:"
}], "Text",
 CellChangeTimes->{{3.8518551786828814`*^9, 
  3.8518551889874706`*^9}},ExpressionUUID->"cfc3a765-e01d-454b-a574-\
bd875b55df9d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Z0form", "=", 
  RowBox[{
   RowBox[{"1", "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"a", "[", 
         RowBox[{"1", ",", "1"}], "]"}], "/", "\[Epsilon]"}], "+", 
       RowBox[{"a", "[", 
        RowBox[{"1", ",", "0"}], "]"}]}], ")"}], "*", 
     RowBox[{"\[Mu]", "^", 
      RowBox[{"(", 
       RowBox[{"-", "\[Epsilon]"}], ")"}]}], " ", "\[Phi]0"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"a", "[", 
         RowBox[{"2", ",", "2"}], "]"}], "/", 
        RowBox[{"\[Epsilon]", "^", "2"}]}], "+", 
       RowBox[{
        RowBox[{"a", "[", 
         RowBox[{"2", ",", "1"}], "]"}], "/", "\[Epsilon]"}], "+", 
       RowBox[{"a", "[", 
        RowBox[{"2", ",", "0"}], "]"}]}], ")"}], "*", 
     RowBox[{"\[Mu]", "^", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "\[Epsilon]"}], ")"}]}], 
     RowBox[{"\[Phi]0", "^", "2"}]}]}], "/.", "suDivToE"}]}]], "Input",
 CellChangeTimes->{{3.8429507638116417`*^9, 3.842950809052319*^9}, {
  3.8429509982613173`*^9, 
  3.8429510231670465`*^9}},ExpressionUUID->"497d504b-fdb3-4d95-89a7-\
f9bfbf79ebd6"],

Cell[BoxData[
 RowBox[{"1", "+", 
  RowBox[{
   SuperscriptBox["\[Mu]", 
    RowBox[{"-", "\[Epsilon]"}]], " ", "\[Phi]0", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"a", "[", 
      RowBox[{"1", ",", "0"}], "]"}], "+", 
     FractionBox[
      RowBox[{"a", "[", 
       RowBox[{"1", ",", "1"}], "]"}], "\[Epsilon]"]}], ")"}]}], "+", 
  RowBox[{
   SuperscriptBox["\[Mu]", 
    RowBox[{
     RowBox[{"-", "2"}], " ", "\[Epsilon]"}]], " ", 
   SuperscriptBox["\[Phi]0", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"a", "[", 
      RowBox[{"2", ",", "0"}], "]"}], "+", 
     FractionBox[
      RowBox[{"a", "[", 
       RowBox[{"2", ",", "1"}], "]"}], "\[Epsilon]"], "+", 
     FractionBox[
      RowBox[{"a", "[", 
       RowBox[{"2", ",", "2"}], "]"}], 
      SuperscriptBox["\[Epsilon]", "2"]]}], ")"}]}]}]], "Output",
 CellChangeTimes->{
  3.844269330517045*^9, {3.848484287173884*^9, 3.848484293457826*^9}, 
   3.8518548220887403`*^9},ExpressionUUID->"0a2fffe2-cb18-47f6-93e8-\
42a3321d11fa"]
}, Open  ]],

Cell[TextData[{
 "The bare coupling ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Phi]", "0"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "1a7fcbd9-b888-4351-9f58-3e8dc6124466"]
}], "Text",
 CellChangeTimes->{{3.8518551786828814`*^9, 
  3.851855202169897*^9}},ExpressionUUID->"1ef930fe-6cd0-4d41-9181-\
be4542f8d3e5"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Phi]0bareVal", "=", 
  RowBox[{"Z0form", "*", "\[Phi]0"}]}]], "Input",
 CellChangeTimes->{{3.8429509055923543`*^9, 
  3.8429509393047023`*^9}},ExpressionUUID->"e5c6bdad-d05c-4056-973b-\
ac8f4f77d3f6"],

Cell[BoxData[
 RowBox[{"\[Phi]0", " ", 
  RowBox[{"(", 
   RowBox[{"1", "+", 
    RowBox[{
     SuperscriptBox["\[Mu]", 
      RowBox[{"-", "\[Epsilon]"}]], " ", "\[Phi]0", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"a", "[", 
        RowBox[{"1", ",", "0"}], "]"}], "+", 
       FractionBox[
        RowBox[{"a", "[", 
         RowBox[{"1", ",", "1"}], "]"}], "\[Epsilon]"]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["\[Mu]", 
      RowBox[{
       RowBox[{"-", "2"}], " ", "\[Epsilon]"}]], " ", 
     SuperscriptBox["\[Phi]0", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"a", "[", 
        RowBox[{"2", ",", "0"}], "]"}], "+", 
       FractionBox[
        RowBox[{"a", "[", 
         RowBox[{"2", ",", "1"}], "]"}], "\[Epsilon]"], "+", 
       FractionBox[
        RowBox[{"a", "[", 
         RowBox[{"2", ",", "2"}], "]"}], 
        SuperscriptBox["\[Epsilon]", "2"]]}], ")"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.8429509407239122`*^9, 3.842951025218871*^9, 
  3.8429580924270267`*^9, 3.843725206029852*^9, 3.8441559670034623`*^9, 
  3.844245116949741*^9, 3.844269331397095*^9, 3.8484842944387274`*^9, 
  3.851854823755275*^9},ExpressionUUID->"a290ee4d-dd60-4af2-b448-\
09c88dc93af4"]
}, Open  ]],

Cell[TextData[{
 "In the definition of the beta function we have:\n",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[Beta]", "0"], "=", 
    RowBox[{"\[Mu]", 
     RowBox[{
      FractionBox[
       RowBox[{
        SubscriptBox["d\[Phi]", "0"], "[", "ren", "]"}], "d\[Mu]"], "."}]}]}],
    TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "b5fef03a-7302-420f-961e-7002e30d5561"],
 "\nSince ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[Phi]", "0"], "[", "ren", "]"}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "4eedd40b-3f37-4311-a1ca-9284104cdeb5"],
 " depends on ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[Phi]", "0"], "[", "bare", "]"}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "237162c7-3713-4d7c-a896-1fdc65b7b4b6"],
 " only, we can use the inverse derivative formula:\n",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[Beta]", "0"], "=", 
    RowBox[{
     RowBox[{"\[Mu]", 
      FractionBox[
       RowBox[{
        SubscriptBox["d\[Phi]", "0"], "[", "ren", "]"}], "d\[Mu]"]}], "=", 
     RowBox[{
      RowBox[{"\[Mu]", " ", 
       FractionBox[
        RowBox[{
         SubscriptBox["d\[Phi]", "0"], "[", "ren", "]"}], 
        RowBox[{
         SubscriptBox["d\[Phi]", "0"], "[", "bare", "]"}]], 
       FractionBox[
        RowBox[{
         SubscriptBox["d\[Phi]", "0"], "[", "bare", "]"}], "d\[Mu]"]}], "=", 
      RowBox[{
       RowBox[{"-", "\[Mu]"}], 
       FractionBox[
        RowBox[{
         SubscriptBox["d\[Phi]", "0"], "[", "bare", "]"}], 
        RowBox[{
         SubscriptBox["d\[Phi]", "0"], "[", "ren", "]"}]], 
       RowBox[{
        FractionBox[
         RowBox[{
          SubscriptBox["d\[Phi]", "0"], "[", "bare", "]"}], "d\[Mu]"], 
        "."}]}]}]}]}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "17682bf4-67ce-43f5-960a-553060317841"]
}], "Text",
 CellChangeTimes->{{3.8518551786828814`*^9, 3.8518553078912044`*^9}, {
  3.851855337919922*^9, 3.8518554652115154`*^9}, {3.851855514034308*^9, 
  3.8518555637051444`*^9}},ExpressionUUID->"bc8307ec-9031-40b4-baa3-\
610cfc5cd9b3"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"toBeta0", "=", 
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "\[Mu]"}], " ", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"\[Phi]0bareVal", ",", "\[Mu]"}], "]"}], "/", 
        RowBox[{"D", "[", 
         RowBox[{"\[Phi]0bareVal", ",", "\[Phi]0"}], "]"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Phi]0", ",", "0", ",", "3"}], "}"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Epsilon]", ",", "0", ",", "0"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8429509442748585`*^9, 3.842950988615862*^9}, {
  3.842951036982134*^9, 3.842951078906066*^9}, {3.842951193665131*^9, 
  3.8429511948013124`*^9}},ExpressionUUID->"cf76a96c-79bf-48ce-9aee-\
f970c29f3ec4"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     InterpretationBox[
      RowBox[{
       RowBox[{"a", "[", 
        RowBox[{"1", ",", "1"}], "]"}], "+", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "\[Epsilon]", "]"}], "1"],
        SeriesData[$CellContext`\[Epsilon], 0, {}, 0, 1, 1],
        Editable->False]}],
      SeriesData[$CellContext`\[Epsilon], 0, {
        $CellContext`a[1, 1]}, 0, 1, 1],
      Editable->False], ")"}], " ", 
    SuperscriptBox["\[Phi]0", "2"]}], "+", 
   RowBox[{
    RowBox[{"(", 
     InterpretationBox[
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", 
          SuperscriptBox[
           RowBox[{"a", "[", 
            RowBox[{"1", ",", "1"}], "]"}], "2"]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"a", "[", 
           RowBox[{"2", ",", "2"}], "]"}]}]}], "\[Epsilon]"], "+", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], " ", 
          RowBox[{"a", "[", 
           RowBox[{"1", ",", "0"}], "]"}], " ", 
          RowBox[{"a", "[", 
           RowBox[{"1", ",", "1"}], "]"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"a", "[", 
           RowBox[{"2", ",", "1"}], "]"}]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox[
           RowBox[{"a", "[", 
            RowBox[{"1", ",", "1"}], "]"}], "2"], " ", 
          RowBox[{"Log", "[", "\[Mu]", "]"}]}], "-", 
         RowBox[{"4", " ", 
          RowBox[{"a", "[", 
           RowBox[{"2", ",", "2"}], "]"}], " ", 
          RowBox[{"Log", "[", "\[Mu]", "]"}]}]}], ")"}], "+", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "\[Epsilon]", "]"}], "1"],
        SeriesData[$CellContext`\[Epsilon], 0, {}, -1, 1, 1],
        Editable->False]}],
      SeriesData[$CellContext`\[Epsilon], 
       0, {(-2) $CellContext`a[1, 1]^2 + 
        2 $CellContext`a[2, 2], (-4) $CellContext`a[1, 0] $CellContext`a[
          1, 1] + 2 $CellContext`a[2, 1] + 
        4 $CellContext`a[1, 1]^2 Log[$CellContext`\[Mu]] - 
        4 $CellContext`a[2, 2] Log[$CellContext`\[Mu]]}, -1, 1, 1],
      Editable->False], ")"}], " ", 
    SuperscriptBox["\[Phi]0", "3"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[Phi]0", "]"}], "4"],
    SeriesData[$CellContext`\[Phi]0, 0, {}, 2, 4, 1],
    Editable->False]}],
  SeriesData[$CellContext`\[Phi]0, 0, {
    SeriesData[$CellContext`\[Epsilon], 0, {
      $CellContext`a[1, 1]}, 0, 1, 1], 
    SeriesData[$CellContext`\[Epsilon], 
     0, {(-2) $CellContext`a[1, 1]^2 + 
      2 $CellContext`a[2, 2], (-4) $CellContext`a[1, 0] $CellContext`a[1, 1] + 
      2 $CellContext`a[2, 1] + 
      4 $CellContext`a[1, 1]^2 Log[$CellContext`\[Mu]] - 
      4 $CellContext`a[2, 2] Log[$CellContext`\[Mu]]}, -1, 1, 1]}, 2, 4, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.8429509496967497`*^9, 3.842950989005618*^9}, {
   3.8429510265491095`*^9, 3.8429510794027643`*^9}, 3.842951195457221*^9, 
   3.8429580935603704`*^9, 3.843725208549572*^9, 3.8441559712755117`*^9, 
   3.844245118030123*^9, 3.848484295043056*^9, 
   3.8518548254028068`*^9},ExpressionUUID->"1ba7f45e-42f6-417c-9d4b-\
4a7c5a522900"]
}, Open  ]],

Cell[TextData[{
 "Alternatively, we can first express ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[Phi]", "0"], "[", "ren", "]"}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "655aad00-3e3e-4a75-aee5-a64b79090134"],
 " as function of ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[Phi]", "0"], "[", "bare", "]"}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "6182ac1a-0ca8-49c8-84c7-4975abfca148"]
}], "Text",
 CellChangeTimes->{{3.8518552653217697`*^9, 3.8518552707060776`*^9}, {
  3.8518555685044193`*^9, 
  3.851855606320582*^9}},ExpressionUUID->"13276e23-af58-44dd-be1a-\
60e7152c384b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Phi]0Val", "=", 
  RowBox[{
   RowBox[{"Normal", "[", 
    RowBox[{"InverseSeries", "[", 
     RowBox[{"Series", "[", 
      RowBox[{"\[Phi]0bareVal", ",", 
       RowBox[{"{", 
        RowBox[{"\[Phi]0", ",", "0", ",", "3"}], "}"}]}], "]"}], "]"}], "]"}],
    "/.", 
   RowBox[{"{", 
    RowBox[{"\[Phi]0", "\[Rule]", "\[Phi]0bare"}], "}"}]}]}]], "Input",
 CellChangeTimes->{{3.8429510855432653`*^9, 
  3.8429511361291065`*^9}},ExpressionUUID->"10409d82-0cb3-47f8-915d-\
ec8c561051a1"],

Cell[BoxData[
 RowBox[{"\[Phi]0bare", "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["\[Mu]", 
     RowBox[{"-", "\[Epsilon]"}]], " ", 
    SuperscriptBox["\[Phi]0bare", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[Epsilon]", " ", 
       RowBox[{"a", "[", 
        RowBox[{"1", ",", "0"}], "]"}]}], "+", 
      RowBox[{"a", "[", 
       RowBox[{"1", ",", "1"}], "]"}]}], ")"}]}], "\[Epsilon]"], "+", 
  RowBox[{
   SuperscriptBox["\[Phi]0bare", "3"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["\[Mu]", 
         RowBox[{"-", "\[Epsilon]"}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Epsilon]", " ", 
           RowBox[{"a", "[", 
            RowBox[{"1", ",", "0"}], "]"}]}], "+", 
          RowBox[{"a", "[", 
           RowBox[{"1", ",", "1"}], "]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", 
           SuperscriptBox["\[Mu]", 
            RowBox[{"-", "\[Epsilon]"}]], " ", 
           RowBox[{"a", "[", 
            RowBox[{"1", ",", "0"}], "]"}]}], "-", 
          FractionBox[
           RowBox[{"2", " ", 
            SuperscriptBox["\[Mu]", 
             RowBox[{"-", "\[Epsilon]"}]], " ", 
            RowBox[{"a", "[", 
             RowBox[{"1", ",", "1"}], "]"}]}], "\[Epsilon]"]}], ")"}]}], 
       "\[Epsilon]"]}], "-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["\[Mu]", 
        RowBox[{
         RowBox[{"-", "2"}], " ", "\[Epsilon]"}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["\[Epsilon]", "2"], " ", 
          RowBox[{"a", "[", 
           RowBox[{"2", ",", "0"}], "]"}]}], "+", 
         RowBox[{"\[Epsilon]", " ", 
          RowBox[{"a", "[", 
           RowBox[{"2", ",", "1"}], "]"}]}], "+", 
         RowBox[{"a", "[", 
          RowBox[{"2", ",", "2"}], "]"}]}], ")"}]}], 
      SuperscriptBox["\[Epsilon]", "2"]]}], ")"}]}]}]], "Output",
 CellChangeTimes->{{3.8429510937223563`*^9, 3.842951136606834*^9}, 
   3.8429580942179947`*^9, 3.8437252114325333`*^9, 3.844155974213833*^9, 
   3.8442451182370048`*^9, 3.8442693345152736`*^9, 3.8484842957679234`*^9, 
   3.85185482865837*^9},ExpressionUUID->"85440b14-2f19-4456-8706-\
b59ad2be1fcb"]
}, Open  ]],

Cell[TextData[{
 "and then just use the chain rule\n",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[Beta]", "0"], "=", 
    RowBox[{
     RowBox[{"\[Mu]", 
      FractionBox[
       RowBox[{
        SubscriptBox["d\[Phi]", "0"], "[", "ren", "]"}], "d\[Mu]"]}], "=", 
     RowBox[{"\[Mu]", " ", 
      FractionBox[
       RowBox[{
        SubscriptBox["d\[Phi]", "0"], "[", "ren", "]"}], 
       RowBox[{
        SubscriptBox["d\[Phi]", "0"], "[", "bare", "]"}]], 
      RowBox[{
       FractionBox[
        RowBox[{
         SubscriptBox["d\[Phi]", "0"], "[", "bare", "]"}], "d\[Mu]"], 
       "."}]}]}]}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "618d4e1a-442b-47d3-86db-3f638a3c65d0"]
}], "Text",
 CellChangeTimes->{{3.851855613055709*^9, 
  3.8518556321688023`*^9}},ExpressionUUID->"7f0e5905-bf86-4cd2-8362-\
4bb5e9694d9f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"shbeToBeta0", "=", 
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Mu]", " ", 
        RowBox[{"D", "[", 
         RowBox[{"\[Phi]0Val", ",", "\[Mu]"}], "]"}]}], "/.", 
       RowBox[{"\[Phi]0bare", "\[Rule]", "\[Phi]0bareVal"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Phi]0", ",", "0", ",", "3"}], "}"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Epsilon]", ",", "0", ",", "0"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.842951138105996*^9, 
  3.842951202095354*^9}},ExpressionUUID->"7f9b1fba-9067-4233-b634-\
3f8054ac5044"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     InterpretationBox[
      RowBox[{
       RowBox[{"a", "[", 
        RowBox[{"1", ",", "1"}], "]"}], "+", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "\[Epsilon]", "]"}], "1"],
        SeriesData[$CellContext`\[Epsilon], 0, {}, 0, 1, 1],
        Editable->False]}],
      SeriesData[$CellContext`\[Epsilon], 0, {
        $CellContext`a[1, 1]}, 0, 1, 1],
      Editable->False], ")"}], " ", 
    SuperscriptBox["\[Phi]0", "2"]}], "+", 
   RowBox[{
    RowBox[{"(", 
     InterpretationBox[
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", 
          SuperscriptBox[
           RowBox[{"a", "[", 
            RowBox[{"1", ",", "1"}], "]"}], "2"]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"a", "[", 
           RowBox[{"2", ",", "2"}], "]"}]}]}], "\[Epsilon]"], "+", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], " ", 
          RowBox[{"a", "[", 
           RowBox[{"1", ",", "0"}], "]"}], " ", 
          RowBox[{"a", "[", 
           RowBox[{"1", ",", "1"}], "]"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"a", "[", 
           RowBox[{"2", ",", "1"}], "]"}]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox[
           RowBox[{"a", "[", 
            RowBox[{"1", ",", "1"}], "]"}], "2"], " ", 
          RowBox[{"Log", "[", "\[Mu]", "]"}]}], "-", 
         RowBox[{"4", " ", 
          RowBox[{"a", "[", 
           RowBox[{"2", ",", "2"}], "]"}], " ", 
          RowBox[{"Log", "[", "\[Mu]", "]"}]}]}], ")"}], "+", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "\[Epsilon]", "]"}], "1"],
        SeriesData[$CellContext`\[Epsilon], 0, {}, -1, 1, 1],
        Editable->False]}],
      SeriesData[$CellContext`\[Epsilon], 
       0, {(-2) $CellContext`a[1, 1]^2 + 
        2 $CellContext`a[2, 2], (-4) $CellContext`a[1, 0] $CellContext`a[
          1, 1] + 2 $CellContext`a[2, 1] + 
        4 $CellContext`a[1, 1]^2 Log[$CellContext`\[Mu]] - 
        4 $CellContext`a[2, 2] Log[$CellContext`\[Mu]]}, -1, 1, 1],
      Editable->False], ")"}], " ", 
    SuperscriptBox["\[Phi]0", "3"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[Phi]0", "]"}], "4"],
    SeriesData[$CellContext`\[Phi]0, 0, {}, 2, 4, 1],
    Editable->False]}],
  SeriesData[$CellContext`\[Phi]0, 0, {
    SeriesData[$CellContext`\[Epsilon], 0, {
      $CellContext`a[1, 1]}, 0, 1, 1], 
    SeriesData[$CellContext`\[Epsilon], 
     0, {(-2) $CellContext`a[1, 1]^2 + 
      2 $CellContext`a[2, 2], (-4) $CellContext`a[1, 0] $CellContext`a[1, 1] + 
      2 $CellContext`a[2, 1] + 
      4 $CellContext`a[1, 1]^2 Log[$CellContext`\[Mu]] - 
      4 $CellContext`a[2, 2] Log[$CellContext`\[Mu]]}, -1, 1, 1]}, 2, 4, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.842951160870304*^9, 3.842951202544073*^9}, 
   3.8429580953213654`*^9, 3.843725213658648*^9, 3.844155977438336*^9, 
   3.844245119591226*^9, 3.848484297048111*^9, 
   3.851854830216402*^9},ExpressionUUID->"b0c0a01b-fe35-4c21-9d52-\
461c266832bc"]
}, Open  ]],

Cell["The two calculations match", "Text",
 CellChangeTimes->{{3.851855636144029*^9, 
  3.851855642487392*^9}},ExpressionUUID->"013e245c-3a2f-4ca1-be14-\
38d8162a25e5"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"toBeta0", "-", "shbeToBeta0"}]], "Input",
 CellChangeTimes->{{3.842951203694416*^9, 
  3.8429512068915854`*^9}},ExpressionUUID->"43e1bfbe-daeb-4852-a439-\
9ed53ab6998d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{
    InterpretationBox[
     SuperscriptBox[
      RowBox[{"O", "[", "\[Epsilon]", "]"}], "1"],
     SeriesData[$CellContext`\[Epsilon], 0, {}, 1, 1, 1],
     Editable->False], " ", 
    SuperscriptBox["\[Phi]0", "2"]}], "+", 
   RowBox[{
    InterpretationBox[
     SuperscriptBox[
      RowBox[{"O", "[", "\[Epsilon]", "]"}], "1"],
     SeriesData[$CellContext`\[Epsilon], 0, {}, 1, 1, 1],
     Editable->False], " ", 
    SuperscriptBox["\[Phi]0", "3"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[Phi]0", "]"}], "4"],
    SeriesData[$CellContext`\[Phi]0, 0, {}, 2, 4, 1],
    Editable->False]}],
  SeriesData[$CellContext`\[Phi]0, 0, {
    SeriesData[$CellContext`\[Epsilon], 0, {}, 1, 1, 1], 
    SeriesData[$CellContext`\[Epsilon], 0, {}, 1, 1, 1]}, 2, 4, 1],
  Editable->False]], "Output",
 CellChangeTimes->{3.8429512072763615`*^9, 3.8429580963407784`*^9, 
  3.843725222156597*^9, 3.8441559804766006`*^9, 3.844245120255845*^9, 
  3.848484297739966*^9, 
  3.8518548324775314`*^9},ExpressionUUID->"1f75c12d-3ad5-432d-969a-\
d95ee06b2df9"]
}, Open  ]],

Cell["The values of the constants follow from counterterms", "Text",
 CellChangeTimes->{{3.8518556462156053`*^9, 
  3.851855663823612*^9}},ExpressionUUID->"de104518-e174-4870-9f78-\
44839b0319f9"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"aVal", "[", "1", "]"}], "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"1", "/", "2"}], "*", 
     RowBox[{"\[Lambda]", "[", 
      RowBox[{"3", ",", "3", ",", "3"}], "]"}], "*", 
     RowBox[{"sCt", "[", 
      RowBox[{"3", ",", "3", ",", "3"}], "]"}]}], "/.", "suDivToE"}], "/.", 
   RowBox[{"\[Mu]M\[Epsilon]", "\[Rule]", "1"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"aVal", "[", "2", "]"}], "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"1", "/", "6"}], "*", 
      RowBox[{"\[Lambda]", "[", 
       RowBox[{"3", ",", "3", ",", "3", ",", "3"}], "]"}], 
      RowBox[{"sCt", "[", 
       RowBox[{"3", ",", "3", ",", "3", ",", "3"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"1", "/", "2"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"\[Lambda]", "[", 
           RowBox[{"3", ",", "3", ",", "3"}], "]"}], "^", "2"}], 
         RowBox[{"sCt", "[", 
          RowBox[{"3", ",", "3", ",", "3", ",", "3", ",", "3"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{
          RowBox[{"\[Lambda]", "[", 
           RowBox[{"3", ",", "3", ",", "2"}], "]"}], "^", "2"}], " ", 
         RowBox[{"sCt", "[", 
          RowBox[{"3", ",", "3", ",", "3", ",", "3", ",", "2"}], "]"}]}]}], 
       ")"}]}]}], "/.", "suDivToE"}], "/.", 
   RowBox[{"\[Mu]M\[Epsilon]", "\[Rule]", "1"}]}]}]}], "Input",
 CellChangeTimes->{{3.842951364072461*^9, 3.8429513949027424`*^9}, {
   3.8429514683850284`*^9, 3.8429514719982166`*^9}, {3.8429517787353597`*^9, 
   3.842951819055687*^9}, {3.8429518772133675`*^9, 3.842951930781866*^9}, {
   3.842951989239929*^9, 3.842951999502035*^9}, {3.842952692976467*^9, 
   3.8429526931133847`*^9}, {3.842953571181756*^9, 3.8429535930449014`*^9}, 
   3.842953634117278*^9, {3.842953871984248*^9, 
   3.8429538820035295`*^9}},ExpressionUUID->"609165bd-a9bf-4845-a0c6-\
17759c0b29b8"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "6"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "EulerGamma"}], "+", 
    FractionBox["1", "\[Epsilon]"], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        SuperscriptBox["EulerGamma", "2"], "2"], "+", 
       FractionBox[
        SuperscriptBox["\[Pi]", "2"], "12"]}], ")"}], " ", "\[Epsilon]"}]}], 
   ")"}], " ", 
  RowBox[{"\[Lambda]", "[", 
   RowBox[{"3", ",", "3", ",", "3"}], "]"}], " ", 
  RowBox[{"(", 
   RowBox[{"1", "+", 
    RowBox[{"\[Epsilon]", " ", 
     RowBox[{
      RowBox[{"\[GothicA]", "[", "333", "]"}], "[", "1", "]"}]}], "+", 
    RowBox[{
     SuperscriptBox["\[Epsilon]", "2"], " ", 
     RowBox[{
      RowBox[{"\[GothicA]", "[", "333", "]"}], "[", "2", "]"}]}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{{3.8429513749832478`*^9, 3.8429513957862363`*^9}, 
   3.8429514722900486`*^9, {3.842951779508899*^9, 3.8429518194104857`*^9}, {
   3.842951877890958*^9, 3.842951900954031*^9}, 3.842951931357538*^9, 
   3.842952001564859*^9, 3.842952693716062*^9, {3.8429535718523684`*^9, 
   3.8429535949438353`*^9}, 3.842953636196602*^9, {3.8429538723990126`*^9, 
   3.8429538829439683`*^9}, 3.842958107556352*^9, 3.843725223383896*^9, 
   3.8441559850413485`*^9, 3.8441560154467983`*^9, 3.84424512100327*^9, 
   3.848484298327754*^9, 
   3.8518548356987157`*^9},ExpressionUUID->"25937d9b-e706-4df2-b6a2-\
b9326a4b9dec"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    FractionBox["1", "18"]}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "EulerGamma"}], "+", 
     FractionBox["1", 
      RowBox[{"2", " ", "\[Epsilon]"}]], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["EulerGamma", "2"], "+", 
        FractionBox[
         SuperscriptBox["\[Pi]", "2"], "6"]}], ")"}], " ", "\[Epsilon]"}]}], 
    ")"}], " ", 
   RowBox[{"\[Lambda]", "[", 
    RowBox[{"3", ",", "3", ",", "3", ",", "3"}], "]"}], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{"\[Epsilon]", " ", 
      RowBox[{
       RowBox[{"\[GothicA]", "[", "3333", "]"}], "[", "1", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["\[Epsilon]", "2"], " ", 
      RowBox[{
       RowBox[{"\[GothicA]", "[", "3333", "]"}], "[", "2", "]"}]}]}], ")"}]}],
   "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      FractionBox["1", "6"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "EulerGamma"}], "+", 
        FractionBox["1", 
         RowBox[{"2", " ", "\[Epsilon]"}]], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["EulerGamma", "2"], "+", 
           FractionBox[
            SuperscriptBox["\[Pi]", "2"], "6"]}], ")"}], " ", 
         "\[Epsilon]"}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"\[Lambda]", "[", 
        RowBox[{"3", ",", "3", ",", "2"}], "]"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"\[Epsilon]", " ", 
         RowBox[{
          RowBox[{"\[GothicA]", "[", "33332", "]"}], "[", "1", "]"}]}], "+", 
        RowBox[{
         SuperscriptBox["\[Epsilon]", "2"], " ", 
         RowBox[{
          RowBox[{"\[GothicA]", "[", "33332", "]"}], "[", "2", "]"}]}]}], 
       ")"}]}], "+", 
     RowBox[{
      FractionBox["1", "18"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         SuperscriptBox["EulerGamma", "2"]}], "+", 
        FractionBox[
         SuperscriptBox["\[Pi]", "2"], "6"], "+", 
        FractionBox["1", 
         SuperscriptBox["\[Epsilon]", "2"]], "-", 
        FractionBox[
         RowBox[{"2", " ", "EulerGamma"}], "\[Epsilon]"]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"\[Lambda]", "[", 
        RowBox[{"3", ",", "3", ",", "3"}], "]"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"\[Epsilon]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["1", "3"]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{
             RowBox[{"\[GothicA]", "[", "333", "]"}], "[", "1", "]"}]}]}], 
          ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["\[Epsilon]", "2"], " ", 
         RowBox[{
          RowBox[{"\[GothicA]", "[", "33333", "]"}], "[", "2", "]"}]}]}], 
       ")"}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{{3.8429513749832478`*^9, 3.8429513957862363`*^9}, 
   3.8429514722900486`*^9, {3.842951779508899*^9, 3.8429518194104857`*^9}, {
   3.842951877890958*^9, 3.842951900954031*^9}, 3.842951931357538*^9, 
   3.842952001564859*^9, 3.842952693716062*^9, {3.8429535718523684`*^9, 
   3.8429535949438353`*^9}, 3.842953636196602*^9, {3.8429538723990126`*^9, 
   3.8429538829439683`*^9}, 3.842958107556352*^9, 3.843725223383896*^9, 
   3.8441559850413485`*^9, 3.8441560154467983`*^9, 3.84424512100327*^9, 
   3.848484298327754*^9, 
   3.8518548357137165`*^9},ExpressionUUID->"b01773a4-3f2b-458e-96ff-\
0151e96475e7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"suCheckA", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"a", "@@", "ns"}], "\[Rule]", 
     RowBox[{"SeriesCoefficient", "[", 
      RowBox[{
       RowBox[{"aVal", "[", 
        RowBox[{"ns", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
        "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Epsilon]", ",", "0", ",", 
         RowBox[{"-", 
          RowBox[{
          "ns", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}]}], 
        "}"}]}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"ns", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "2"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8429512583584385`*^9, 3.8429513485487037`*^9}, {
   3.842951403495842*^9, 3.842951619608395*^9}, 
   3.8429524755059896`*^9},ExpressionUUID->"42be5cb0-a229-463e-a951-\
0401758ddfb8"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"1", ",", "1"}], "]"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "6"], " ", 
     RowBox[{"\[Lambda]", "[", 
      RowBox[{"3", ",", "3", ",", "3"}], "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"1", ",", "0"}], "]"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "6"], " ", 
     RowBox[{"\[Lambda]", "[", 
      RowBox[{"3", ",", "3", ",", "3"}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "EulerGamma"}], "+", 
       RowBox[{
        RowBox[{"\[GothicA]", "[", "333", "]"}], "[", "1", "]"}]}], ")"}]}]}],
    ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"2", ",", "2"}], "]"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "36"], " ", 
     SuperscriptBox[
      RowBox[{"\[Lambda]", "[", 
       RowBox[{"3", ",", "3", ",", "3"}], "]"}], "2"]}]}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"2", ",", "1"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "36"]}], " ", 
      RowBox[{"\[Lambda]", "[", 
       RowBox[{"3", ",", "3", ",", "3", ",", "3"}], "]"}]}], "+", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         FractionBox["1", "12"], " ", 
         SuperscriptBox[
          RowBox[{"\[Lambda]", "[", 
           RowBox[{"3", ",", "3", ",", "2"}], "]"}], "2"]}], "-", 
        RowBox[{
         FractionBox["1", "54"], " ", 
         SuperscriptBox[
          RowBox[{"\[Lambda]", "[", 
           RowBox[{"3", ",", "3", ",", "3"}], "]"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"6", " ", "EulerGamma"}], "-", 
           RowBox[{"6", " ", 
            RowBox[{
             RowBox[{"\[GothicA]", "[", "333", "]"}], "[", "1", "]"}]}]}], 
          ")"}]}]}], ")"}]}]}]}], ",", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"2", ",", "0"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{
      FractionBox["1", "18"], " ", 
      RowBox[{"\[Lambda]", "[", 
       RowBox[{"3", ",", "3", ",", "3", ",", "3"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{"EulerGamma", "-", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{
          RowBox[{"\[GothicA]", "[", "3333", "]"}], "[", "1", "]"}]}]}], 
       ")"}]}], "+", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "12"]}], " ", 
         SuperscriptBox[
          RowBox[{"\[Lambda]", "[", 
           RowBox[{"3", ",", "3", ",", "2"}], "]"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "EulerGamma"}], "-", 
           RowBox[{
            RowBox[{"\[GothicA]", "[", "33332", "]"}], "[", "1", "]"}]}], 
          ")"}]}], "+", 
        RowBox[{
         FractionBox["1", "108"], " ", 
         SuperscriptBox[
          RowBox[{"\[Lambda]", "[", 
           RowBox[{"3", ",", "3", ",", "3"}], "]"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", "EulerGamma"}], "+", 
           RowBox[{"12", " ", 
            SuperscriptBox["EulerGamma", "2"]}], "+", 
           SuperscriptBox["\[Pi]", "2"], "-", 
           RowBox[{"24", " ", "EulerGamma", " ", 
            RowBox[{
             RowBox[{"\[GothicA]", "[", "333", "]"}], "[", "1", "]"}]}], "+", 
           RowBox[{"6", " ", 
            RowBox[{
             RowBox[{"\[GothicA]", "[", "33333", "]"}], "[", "2", "]"}]}]}], 
          ")"}]}]}], ")"}]}]}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.8429513127661996`*^9, 3.842951340339406*^9}, {
   3.842951549569766*^9, 3.8429515729843545`*^9}, 3.8429516200551376`*^9, {
   3.8429517812528954`*^9, 3.842951820911626*^9}, {3.8429518796379557`*^9, 
   3.842951902274264*^9}, 3.8429519327297525`*^9, 3.8429520032339025`*^9, 
   3.8429524768272085`*^9, 3.8429526950192957`*^9, {3.8429535730233707`*^9, 
   3.842953596098152*^9}, 3.8429536373489585`*^9, {3.842953873596327*^9, 
   3.842953884180259*^9}, 3.8429581091685843`*^9, 3.843725270814538*^9, 
   3.844156019334323*^9, 3.84424512203821*^9, 3.8484842991480455`*^9, 
   3.8518548390489073`*^9},ExpressionUUID->"1e08f6a5-48b4-4531-831b-\
ad9da41d6b29"]
}, Open  ]],

Cell["And the beta function becomes", "Text",
 CellChangeTimes->{{3.8518556685823746`*^9, 
  3.851855674135462*^9}},ExpressionUUID->"7c06530c-85e0-4209-a82f-\
a6705ba34778"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Beta0", "=", 
  RowBox[{
   RowBox[{"toBeta0", "/.", "suCheckA"}], "//", "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.8429516338432612`*^9, 3.8429516640045023`*^9}, {
   3.8429519438653727`*^9, 3.8429519450506926`*^9}, 
   3.8429524786501703`*^9},ExpressionUUID->"9be4a626-e5c1-4a02-863e-\
a926df51064b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     InterpretationBox[
      RowBox[{
       RowBox[{
        FractionBox["1", "6"], " ", 
        RowBox[{"\[Lambda]", "[", 
         RowBox[{"3", ",", "3", ",", "3"}], "]"}]}], "+", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "\[Epsilon]", "]"}], "1"],
        SeriesData[$CellContext`\[Epsilon], 0, {}, 0, 1, 1],
        Editable->False]}],
      SeriesData[$CellContext`\[Epsilon], 0, {
       Rational[1, 6] $CellContext`\[Lambda][3, 3, 3]}, 0, 1, 1],
      Editable->False], ")"}], " ", 
    SuperscriptBox["\[Phi]0", "2"]}], "+", 
   RowBox[{
    RowBox[{"(", 
     InterpretationBox[
      RowBox[{
       RowBox[{
        FractionBox["1", "108"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"9", " ", 
           SuperscriptBox[
            RowBox[{"\[Lambda]", "[", 
             RowBox[{"3", ",", "3", ",", "2"}], "]"}], "2"]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"\[Lambda]", "[", 
               RowBox[{"3", ",", "3", ",", "3"}], "]"}], "2"], "+", 
             RowBox[{"3", " ", 
              RowBox[{"\[Lambda]", "[", 
               RowBox[{"3", ",", "3", ",", "3", ",", "3"}], "]"}]}]}], 
            ")"}]}]}], ")"}]}], "+", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "\[Epsilon]", "]"}], "1"],
        SeriesData[$CellContext`\[Epsilon], 0, {}, 0, 1, 1],
        Editable->False]}],
      SeriesData[$CellContext`\[Epsilon], 0, {
       Rational[1, 108] (9 $CellContext`\[Lambda][3, 3, 2]^2 - 
         2 ($CellContext`\[Lambda][3, 3, 3]^2 + 
          3 $CellContext`\[Lambda][3, 3, 3, 3]))}, 0, 1, 1],
      Editable->False], ")"}], " ", 
    SuperscriptBox["\[Phi]0", "3"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[Phi]0", "]"}], "4"],
    SeriesData[$CellContext`\[Phi]0, 0, {}, 2, 4, 1],
    Editable->False]}],
  SeriesData[$CellContext`\[Phi]0, 0, {
    SeriesData[$CellContext`\[Epsilon], 0, {
     Rational[1, 6] $CellContext`\[Lambda][3, 3, 3]}, 0, 1, 1], 
    SeriesData[$CellContext`\[Epsilon], 0, {
     Rational[1, 108] (9 $CellContext`\[Lambda][3, 3, 2]^2 - 
       2 ($CellContext`\[Lambda][3, 3, 3]^2 + 
        3 $CellContext`\[Lambda][3, 3, 3, 3]))}, 0, 1, 1]}, 2, 4, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.8429516479261737`*^9, 3.842951664400281*^9}, {
   3.8429517833456964`*^9, 3.842951822145938*^9}, {3.8429518804544897`*^9, 
   3.8429519033489647`*^9}, {3.842951935029434*^9, 3.8429519456083717`*^9}, 
   3.8429520046670756`*^9, 3.8429524791558747`*^9, 3.8429535974173994`*^9, 
   3.8429536390539827`*^9, {3.842953874916566*^9, 3.8429538859322634`*^9}, 
   3.84295811062175*^9, 3.8437252723007097`*^9, 3.8441560209454813`*^9, 
   3.844245123087942*^9, 3.848484300017728*^9, 
   3.851854841057022*^9},ExpressionUUID->"6a8df3a7-aad8-41c7-a18c-\
fcc6cf7fb82f"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Z[1]", "Subsection",
 CellChangeTimes->{{3.851854854180773*^9, 
  3.8518548545887957`*^9}},ExpressionUUID->"54e2df56-e6cd-4f84-a1c4-\
9e83a9aa1b25"],

Cell[TextData[{
 "The same calculation for ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["Z", "1"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "ca7e7a9e-ff5a-4d1c-8156-83d8d16e5307"],
 " with the difference being that ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[Phi]", "1"], "[", "bare", "]"}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "db963218-f622-41ca-a27c-66f6a8d2a3d5"],
 " depends both on ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[Phi]", "1"], "[", "ren", "]"}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "23db6805-b5c1-4189-bb94-51113c511f98"],
 " and ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[Phi]", "0"], "[", "ren", "]"}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "bc4aabac-4c61-4be4-ab9d-96db226b1eba"]
}], "Text",
 CellChangeTimes->{{3.8518556809820805`*^9, 
  3.8518557302476964`*^9}},ExpressionUUID->"7da752dc-ddaf-468d-a99c-\
38f48d6f8f63"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Z1form", "=", 
  RowBox[{
   RowBox[{"1", "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "1"}], "]"}], "/", "\[Epsilon]"}], "+", 
       RowBox[{"b", "[", 
        RowBox[{"1", ",", "0"}], "]"}]}], ")"}], "*", 
     RowBox[{"\[Mu]", "^", 
      RowBox[{"(", 
       RowBox[{"-", "\[Epsilon]"}], ")"}]}], " ", "\[Phi]0"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"2", ",", "2"}], "]"}], "/", 
        RowBox[{"\[Epsilon]", "^", "2"}]}], "+", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"2", ",", "1"}], "]"}], "/", "\[Epsilon]"}], "+", 
       RowBox[{"b", "[", 
        RowBox[{"2", ",", "0"}], "]"}]}], ")"}], "*", 
     RowBox[{"\[Mu]", "^", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "\[Epsilon]"}], ")"}]}], 
     RowBox[{"\[Phi]0", "^", "2"}]}]}], "/.", "suDivToE"}]}]], "Input",
 CellChangeTimes->{{3.8429507638116417`*^9, 3.842950809052319*^9}, {
  3.8429509982613173`*^9, 3.8429510231670465`*^9}, {3.8429520476312127`*^9, 
  3.8429520704856925`*^9}},ExpressionUUID->"affbc785-1049-4775-a33f-\
e27a5002bdd2"],

Cell[BoxData[
 RowBox[{"1", "+", 
  RowBox[{
   SuperscriptBox["\[Mu]", 
    RowBox[{"-", "\[Epsilon]"}]], " ", "\[Phi]0", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"b", "[", 
      RowBox[{"1", ",", "0"}], "]"}], "+", 
     FractionBox[
      RowBox[{"b", "[", 
       RowBox[{"1", ",", "1"}], "]"}], "\[Epsilon]"]}], ")"}]}], "+", 
  RowBox[{
   SuperscriptBox["\[Mu]", 
    RowBox[{
     RowBox[{"-", "2"}], " ", "\[Epsilon]"}]], " ", 
   SuperscriptBox["\[Phi]0", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"b", "[", 
      RowBox[{"2", ",", "0"}], "]"}], "+", 
     FractionBox[
      RowBox[{"b", "[", 
       RowBox[{"2", ",", "1"}], "]"}], "\[Epsilon]"], "+", 
     FractionBox[
      RowBox[{"b", "[", 
       RowBox[{"2", ",", "2"}], "]"}], 
      SuperscriptBox["\[Epsilon]", "2"]]}], ")"}]}]}]], "Output",
 CellChangeTimes->{
  3.842950809566025*^9, 3.8429510236847534`*^9, {3.8429520557175817`*^9, 
   3.842952070987402*^9}, 3.8429581149590845`*^9, 3.8437252821328683`*^9, 
   3.844156024933649*^9, 3.8442451261907578`*^9, 
   3.8518548981617875`*^9},ExpressionUUID->"34f3f73d-e0e1-4a73-b5d6-\
485a928c4707"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Phi]1bareVal", "=", 
  RowBox[{"\[Phi]1", "*", "Z1form"}]}]], "Input",
 CellChangeTimes->{{3.8429523025875516`*^9, 
  3.842952306721181*^9}},ExpressionUUID->"3ba1facb-67a2-4ed7-9436-\
cb27e080229b"],

Cell[BoxData[
 RowBox[{"\[Phi]1", " ", 
  RowBox[{"(", 
   RowBox[{"1", "+", 
    RowBox[{
     SuperscriptBox["\[Mu]", 
      RowBox[{"-", "\[Epsilon]"}]], " ", "\[Phi]0", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"b", "[", 
        RowBox[{"1", ",", "0"}], "]"}], "+", 
       FractionBox[
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "1"}], "]"}], "\[Epsilon]"]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["\[Mu]", 
      RowBox[{
       RowBox[{"-", "2"}], " ", "\[Epsilon]"}]], " ", 
     SuperscriptBox["\[Phi]0", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"b", "[", 
        RowBox[{"2", ",", "0"}], "]"}], "+", 
       FractionBox[
        RowBox[{"b", "[", 
         RowBox[{"2", ",", "1"}], "]"}], "\[Epsilon]"], "+", 
       FractionBox[
        RowBox[{"b", "[", 
         RowBox[{"2", ",", "2"}], "]"}], 
        SuperscriptBox["\[Epsilon]", "2"]]}], ")"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.842952307218896*^9, 3.8429581217292275`*^9, 
  3.8437252832225986`*^9, 3.844156026111888*^9, 3.8442451271432185`*^9, 
  3.851854899169845*^9},ExpressionUUID->"4bf75b1d-35cb-43fd-9529-\
c1ebd85874bb"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Phi]1Val", "=", 
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Phi]1", "/.", 
      RowBox[{
       RowBox[{"Solve", "[", 
        RowBox[{
         RowBox[{"\[Phi]1bareVal", "\[Equal]", "\[Phi]1bare"}], ",", 
         "\[Phi]1"}], "]"}], "\[LeftDoubleBracket]", "1", 
       "\[RightDoubleBracket]"}]}], "/.", 
     RowBox[{"\[Phi]0", "\[Rule]", "\[Phi]0Val"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Phi]0bare", ",", "0", ",", "2"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8429522070012245`*^9, 3.8429522437042413`*^9}, {
  3.842952314593691*^9, 
  3.842952332228696*^9}},ExpressionUUID->"c69a514f-9a32-4fcc-9bdd-\
8f3a629a77ec"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\[Phi]1bare", "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["\[Mu]", 
      RowBox[{"-", "\[Epsilon]"}]], " ", "\[Phi]1bare", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[Epsilon]", " ", 
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "0"}], "]"}]}], "+", 
       RowBox[{"b", "[", 
        RowBox[{"1", ",", "1"}], "]"}]}], ")"}], " ", "\[Phi]0bare"}], 
    "\[Epsilon]"], "+", 
   RowBox[{
    FractionBox["1", 
     SuperscriptBox["\[Epsilon]", "2"]], 
    RowBox[{
     SuperscriptBox["\[Mu]", 
      RowBox[{
       RowBox[{"-", "2"}], " ", "\[Epsilon]"}]], " ", "\[Phi]1bare", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["\[Epsilon]", "2"], " ", 
        RowBox[{"a", "[", 
         RowBox[{"1", ",", "0"}], "]"}], " ", 
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "0"}], "]"}]}], "+", 
       RowBox[{"\[Epsilon]", " ", 
        RowBox[{"a", "[", 
         RowBox[{"1", ",", "1"}], "]"}], " ", 
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "0"}], "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["\[Epsilon]", "2"], " ", 
        SuperscriptBox[
         RowBox[{"b", "[", 
          RowBox[{"1", ",", "0"}], "]"}], "2"]}], "+", 
       RowBox[{"\[Epsilon]", " ", 
        RowBox[{"a", "[", 
         RowBox[{"1", ",", "0"}], "]"}], " ", 
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "1"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"a", "[", 
         RowBox[{"1", ",", "1"}], "]"}], " ", 
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "1"}], "]"}]}], "+", 
       RowBox[{"2", " ", "\[Epsilon]", " ", 
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "0"}], "]"}], " ", 
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "1"}], "]"}]}], "+", 
       SuperscriptBox[
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "1"}], "]"}], "2"], "-", 
       RowBox[{
        SuperscriptBox["\[Epsilon]", "2"], " ", 
        RowBox[{"b", "[", 
         RowBox[{"2", ",", "0"}], "]"}]}], "-", 
       RowBox[{"\[Epsilon]", " ", 
        RowBox[{"b", "[", 
         RowBox[{"2", ",", "1"}], "]"}]}], "-", 
       RowBox[{"b", "[", 
        RowBox[{"2", ",", "2"}], "]"}]}], ")"}], " ", 
     SuperscriptBox["\[Phi]0bare", "2"]}]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[Phi]0bare", "]"}], "3"],
    SeriesData[$CellContext`\[Phi]0bare, 0, {}, 0, 3, 1],
    Editable->False]}],
  SeriesData[$CellContext`\[Phi]0bare, 
   0, {$CellContext`\[Phi]1bare, -$CellContext`\[Epsilon]^(-1) $CellContext`\
\[Mu]^(-$CellContext`\[Epsilon]) $CellContext`\[Phi]1bare ($CellContext`\
\[Epsilon] $CellContext`b[1, 0] + $CellContext`b[
      1, 1]), $CellContext`\[Epsilon]^(-2) $CellContext`\[Mu]^((-2) \
$CellContext`\[Epsilon]) $CellContext`\[Phi]1bare ($CellContext`\[Epsilon]^2 \
$CellContext`a[1, 0] $CellContext`b[
       1, 0] + $CellContext`\[Epsilon] $CellContext`a[1, 1] $CellContext`b[
       1, 0] + $CellContext`\[Epsilon]^2 $CellContext`b[
        1, 0]^2 + $CellContext`\[Epsilon] $CellContext`a[1, 0] $CellContext`b[
       1, 1] + $CellContext`a[1, 1] $CellContext`b[1, 1] + 
     2 $CellContext`\[Epsilon] $CellContext`b[1, 0] $CellContext`b[
       1, 1] + $CellContext`b[
       1, 1]^2 - $CellContext`\[Epsilon]^2 $CellContext`b[
      2, 0] - $CellContext`\[Epsilon] $CellContext`b[2, 1] - $CellContext`b[
     2, 2])}, 0, 3, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.842952230800918*^9, 3.8429522443798532`*^9}, {
   3.8429523267172484`*^9, 3.842952332771397*^9}, 3.8429581242767487`*^9, 
   3.843725284343399*^9, 3.844156027201886*^9, 3.8442451283912015`*^9, 
   3.8518548999648905`*^9},ExpressionUUID->"fc2f6dca-2e68-40b8-a8ce-\
a27c66e06ddd"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"toBeta1", "=", 
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Mu]", " ", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"\[Phi]1Val", "//", "Normal"}], ",", "\[Mu]"}], "]"}]}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"\[Phi]1bare", "\[Rule]", "\[Phi]1bareVal"}], ",", 
         RowBox[{"\[Phi]0bare", "\[Rule]", "\[Phi]0bareVal"}]}], "}"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Phi]0", ",", "0", ",", "2"}], "}"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Epsilon]", ",", "0", ",", "0"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.842951138105996*^9, 3.842951202095354*^9}, {
  3.842952269173232*^9, 3.842952281352354*^9}, {3.8429523387961645`*^9, 
  3.842952359558894*^9}},ExpressionUUID->"ae3b76de-0ad2-4d9a-b6c7-\
52153cd562f5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     InterpretationBox[
      RowBox[{
       RowBox[{"\[Phi]1", " ", 
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "1"}], "]"}]}], "+", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "\[Epsilon]", "]"}], "1"],
        SeriesData[$CellContext`\[Epsilon], 0, {}, 0, 1, 1],
        Editable->False]}],
      SeriesData[$CellContext`\[Epsilon], 
       0, {$CellContext`\[Phi]1 $CellContext`b[1, 1]}, 0, 1, 1],
      Editable->False], ")"}], " ", "\[Phi]0"}], "+", 
   RowBox[{
    RowBox[{"(", 
     InterpretationBox[
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{
          RowBox[{"-", "\[Phi]1"}], " ", 
          RowBox[{"a", "[", 
           RowBox[{"1", ",", "1"}], "]"}], " ", 
          RowBox[{"b", "[", 
           RowBox[{"1", ",", "1"}], "]"}]}], "-", 
         RowBox[{"\[Phi]1", " ", 
          SuperscriptBox[
           RowBox[{"b", "[", 
            RowBox[{"1", ",", "1"}], "]"}], "2"]}], "+", 
         RowBox[{"2", " ", "\[Phi]1", " ", 
          RowBox[{"b", "[", 
           RowBox[{"2", ",", "2"}], "]"}]}]}], "\[Epsilon]"], "+", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "\[Phi]1"}], " ", 
          RowBox[{"a", "[", 
           RowBox[{"1", ",", "1"}], "]"}], " ", 
          RowBox[{"b", "[", 
           RowBox[{"1", ",", "0"}], "]"}]}], "-", 
         RowBox[{"\[Phi]1", " ", 
          RowBox[{"a", "[", 
           RowBox[{"1", ",", "0"}], "]"}], " ", 
          RowBox[{"b", "[", 
           RowBox[{"1", ",", "1"}], "]"}]}], "-", 
         RowBox[{"2", " ", "\[Phi]1", " ", 
          RowBox[{"b", "[", 
           RowBox[{"1", ",", "0"}], "]"}], " ", 
          RowBox[{"b", "[", 
           RowBox[{"1", ",", "1"}], "]"}]}], "+", 
         RowBox[{"2", " ", "\[Phi]1", " ", 
          RowBox[{"b", "[", 
           RowBox[{"2", ",", "1"}], "]"}]}], "+", 
         RowBox[{"2", " ", "\[Phi]1", " ", 
          RowBox[{"a", "[", 
           RowBox[{"1", ",", "1"}], "]"}], " ", 
          RowBox[{"b", "[", 
           RowBox[{"1", ",", "1"}], "]"}], " ", 
          RowBox[{"Log", "[", "\[Mu]", "]"}]}], "+", 
         RowBox[{"2", " ", "\[Phi]1", " ", 
          SuperscriptBox[
           RowBox[{"b", "[", 
            RowBox[{"1", ",", "1"}], "]"}], "2"], " ", 
          RowBox[{"Log", "[", "\[Mu]", "]"}]}], "-", 
         RowBox[{"4", " ", "\[Phi]1", " ", 
          RowBox[{"b", "[", 
           RowBox[{"2", ",", "2"}], "]"}], " ", 
          RowBox[{"Log", "[", "\[Mu]", "]"}]}]}], ")"}], "+", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "\[Epsilon]", "]"}], "1"],
        SeriesData[$CellContext`\[Epsilon], 0, {}, -1, 1, 1],
        Editable->False]}],
      SeriesData[$CellContext`\[Epsilon], 
       0, {-$CellContext`\[Phi]1 $CellContext`a[1, 1] $CellContext`b[
          1, 1] - $CellContext`\[Phi]1 $CellContext`b[1, 1]^2 + 
        2 $CellContext`\[Phi]1 $CellContext`b[
          2, 2], -$CellContext`\[Phi]1 $CellContext`a[1, 1] $CellContext`b[
          1, 0] - $CellContext`\[Phi]1 $CellContext`a[1, 0] $CellContext`b[
         1, 1] - 2 $CellContext`\[Phi]1 $CellContext`b[1, 0] $CellContext`b[
         1, 1] + 2 $CellContext`\[Phi]1 $CellContext`b[2, 1] + 
        2 $CellContext`\[Phi]1 $CellContext`a[1, 1] $CellContext`b[1, 1] 
         Log[$CellContext`\[Mu]] + 
        2 $CellContext`\[Phi]1 $CellContext`b[1, 1]^2 Log[$CellContext`\[Mu]] - 
        4 $CellContext`\[Phi]1 $CellContext`b[2, 2] 
        Log[$CellContext`\[Mu]]}, -1, 1, 1],
      Editable->False], ")"}], " ", 
    SuperscriptBox["\[Phi]0", "2"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[Phi]0", "]"}], "3"],
    SeriesData[$CellContext`\[Phi]0, 0, {}, 1, 3, 1],
    Editable->False]}],
  SeriesData[$CellContext`\[Phi]0, 0, {
    SeriesData[$CellContext`\[Epsilon], 
     0, {$CellContext`\[Phi]1 $CellContext`b[1, 1]}, 0, 1, 1], 
    SeriesData[$CellContext`\[Epsilon], 
     0, {-$CellContext`\[Phi]1 $CellContext`a[1, 1] $CellContext`b[
        1, 1] - $CellContext`\[Phi]1 $CellContext`b[1, 1]^2 + 
      2 $CellContext`\[Phi]1 $CellContext`b[
        2, 2], -$CellContext`\[Phi]1 $CellContext`a[1, 1] $CellContext`b[
        1, 0] - $CellContext`\[Phi]1 $CellContext`a[1, 0] $CellContext`b[
       1, 1] - 2 $CellContext`\[Phi]1 $CellContext`b[1, 0] $CellContext`b[
       1, 1] + 2 $CellContext`\[Phi]1 $CellContext`b[2, 1] + 
      2 $CellContext`\[Phi]1 $CellContext`a[1, 1] $CellContext`b[1, 1] 
       Log[$CellContext`\[Mu]] + 
      2 $CellContext`\[Phi]1 $CellContext`b[1, 1]^2 Log[$CellContext`\[Mu]] - 
      4 $CellContext`\[Phi]1 $CellContext`b[2, 2] 
      Log[$CellContext`\[Mu]]}, -1, 1, 1]}, 1, 3, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.842951160870304*^9, 3.842951202544073*^9}, 
   3.8429522817391005`*^9, {3.842952336183153*^9, 3.8429523601915283`*^9}, 
   3.842958126392465*^9, 3.8437252855077677`*^9, 3.844156028362057*^9, 
   3.8442451290898676`*^9, 
   3.851854901598984*^9},ExpressionUUID->"f5889500-e259-4fda-bc9a-\
889b44fd965a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"bVal", "[", "1", "]"}], "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"\[Lambda]", "[", 
      RowBox[{"3", ",", "2", ",", "2"}], "]"}], "*", 
     RowBox[{"sCt", "[", 
      RowBox[{"3", ",", "2", ",", "2"}], "]"}]}], "/.", "suDivToE"}], "/.", 
   RowBox[{"\[Mu]M\[Epsilon]", "\[Rule]", "1"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"bVal", "[", "2", "]"}], "=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"1", "/", "2"}], "*", 
       RowBox[{"\[Lambda]", "[", 
        RowBox[{"3", ",", "3", ",", "2", ",", "2"}], "]"}], 
       RowBox[{"sCt", "[", 
        RowBox[{"3", ",", "3", ",", "2", ",", "2"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"1", "/", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"\[Lambda]", "[", 
           RowBox[{"3", ",", "3", ",", "2"}], "]"}], 
          RowBox[{"\[Lambda]", "[", 
           RowBox[{"2", ",", "2", ",", "2"}], "]"}], 
          RowBox[{"sCt", "[", 
           RowBox[{"3", ",", "3", ",", "2", ",", "2", ",", "2"}], "]"}]}], 
         "+", 
         RowBox[{"2", 
          RowBox[{
           RowBox[{"\[Lambda]", "[", 
            RowBox[{"3", ",", "2", ",", "2"}], "]"}], "^", "2"}], 
          RowBox[{"sCt", "[", 
           RowBox[{"3", ",", "2", ",", "3", ",", "2", ",", "2"}], "]"}]}], 
         "+", 
         RowBox[{
          RowBox[{"\[Lambda]", "[", 
           RowBox[{"3", ",", "3", ",", "3"}], "]"}], 
          RowBox[{"\[Lambda]", "[", 
           RowBox[{"3", ",", "2", ",", "2"}], "]"}], 
          RowBox[{"sCt", "[", 
           RowBox[{"3", ",", "3", ",", "2", ",", "2", ",", "3"}], "]"}]}], 
         "+", 
         RowBox[{"2", 
          RowBox[{
           RowBox[{"\[Lambda]", "[", 
            RowBox[{"3", ",", "3", ",", "2"}], "]"}], "^", "2"}], 
          RowBox[{"sCt", "[", 
           RowBox[{"3", ",", "2", ",", "3", ",", "2", ",", "3"}], "]"}]}]}], 
        ")"}]}]}], ")"}], "/.", "suDivToE"}], "/.", 
   RowBox[{"\[Mu]M\[Epsilon]", "\[Rule]", "1"}]}]}]}], "Input",
 CellChangeTimes->{{3.842951364072461*^9, 3.8429513949027424`*^9}, {
  3.8429514683850284`*^9, 3.8429514719982166`*^9}, {3.8429517787353597`*^9, 
  3.842951819055687*^9}, {3.8429518772133675`*^9, 3.842951930781866*^9}, {
  3.842951989239929*^9, 3.842951999502035*^9}, {3.8429524971107273`*^9, 
  3.8429524983410225`*^9}, {3.842952658065774*^9, 3.842952727975811*^9}, {
  3.8429527595482554`*^9, 3.8429528895271654`*^9}, {3.842952962784396*^9, 
  3.842952990620437*^9}, {3.84295424465071*^9, 3.842954249366006*^9}, {
  3.8429543133067675`*^9, 3.8429543439308825`*^9}, {3.842958134036085*^9, 
  3.84295817773507*^9}},ExpressionUUID->"bbaf94a4-012b-4790-8157-\
520b8fd1d15f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "EulerGamma"}], "+", 
    FractionBox["1", "\[Epsilon]"], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        SuperscriptBox["EulerGamma", "2"], "2"], "+", 
       FractionBox[
        SuperscriptBox["\[Pi]", "2"], "12"]}], ")"}], " ", "\[Epsilon]"}]}], 
   ")"}], " ", 
  RowBox[{"\[Lambda]", "[", 
   RowBox[{"3", ",", "2", ",", "2"}], "]"}], " ", 
  RowBox[{"(", 
   RowBox[{"1", "+", 
    RowBox[{"\[Epsilon]", " ", 
     RowBox[{
      RowBox[{"\[GothicA]", "[", "322", "]"}], "[", "1", "]"}]}], "+", 
    RowBox[{
     SuperscriptBox["\[Epsilon]", "2"], " ", 
     RowBox[{
      RowBox[{"\[GothicA]", "[", "322", "]"}], "[", "2", "]"}]}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{
  3.8429528901338167`*^9, {3.8429529660635147`*^9, 3.8429529910631847`*^9}, 
   3.8429542497827673`*^9, {3.8429543146140165`*^9, 3.842954344444229*^9}, 
   3.842958178917396*^9, 3.8437252870656853`*^9, 3.844156029658685*^9, 
   3.844245129772149*^9, 
   3.8518549029040585`*^9},ExpressionUUID->"4526da3c-5d46-4576-a075-\
42ff85592f6f"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    FractionBox["1", "2"]}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "EulerGamma"}], "+", 
     FractionBox["1", 
      RowBox[{"2", " ", "\[Epsilon]"}]], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["EulerGamma", "2"], "+", 
        FractionBox[
         SuperscriptBox["\[Pi]", "2"], "6"]}], ")"}], " ", "\[Epsilon]"}]}], 
    ")"}], " ", 
   RowBox[{"\[Lambda]", "[", 
    RowBox[{"3", ",", "3", ",", "2", ",", "2"}], "]"}], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{"\[Epsilon]", " ", 
      RowBox[{
       RowBox[{"\[GothicA]", "[", "3322", "]"}], "[", "1", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["\[Epsilon]", "2"], " ", 
      RowBox[{
       RowBox[{"\[GothicA]", "[", "3322", "]"}], "[", "2", "]"}]}]}], ")"}]}],
   "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         SuperscriptBox["EulerGamma", "2"]}], "+", 
        FractionBox[
         SuperscriptBox["\[Pi]", "2"], "6"], "+", 
        FractionBox["1", 
         SuperscriptBox["\[Epsilon]", "2"]], "-", 
        FractionBox[
         RowBox[{"2", " ", "EulerGamma"}], "\[Epsilon]"]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"\[Lambda]", "[", 
        RowBox[{"3", ",", "2", ",", "2"}], "]"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"\[Epsilon]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", 
            RowBox[{
             RowBox[{"\[GothicA]", "[", "322", "]"}], "[", "1", "]"}]}]}], 
          ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["\[Epsilon]", "2"], " ", 
         RowBox[{
          RowBox[{"\[GothicA]", "[", "32322", "]"}], "[", "2", "]"}]}]}], 
       ")"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "EulerGamma"}], "+", 
        FractionBox["1", 
         RowBox[{"2", " ", "\[Epsilon]"}]], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["EulerGamma", "2"], "+", 
           FractionBox[
            SuperscriptBox["\[Pi]", "2"], "6"]}], ")"}], " ", 
         "\[Epsilon]"}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"\[Lambda]", "[", 
        RowBox[{"3", ",", "3", ",", "2"}], "]"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"\[Epsilon]", " ", 
         RowBox[{
          RowBox[{"\[GothicA]", "[", "32323", "]"}], "[", "1", "]"}]}], "+", 
        RowBox[{
         SuperscriptBox["\[Epsilon]", "2"], " ", 
         RowBox[{
          RowBox[{"\[GothicA]", "[", "32323", "]"}], "[", "2", "]"}]}]}], 
       ")"}]}], "+", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "EulerGamma"}], "+", 
        FractionBox["1", 
         RowBox[{"2", " ", "\[Epsilon]"}]], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["EulerGamma", "2"], "+", 
           FractionBox[
            SuperscriptBox["\[Pi]", "2"], "6"]}], ")"}], " ", 
         "\[Epsilon]"}]}], ")"}], " ", 
      RowBox[{"\[Lambda]", "[", 
       RowBox[{"2", ",", "2", ",", "2"}], "]"}], " ", 
      RowBox[{"\[Lambda]", "[", 
       RowBox[{"3", ",", "3", ",", "2"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"\[Epsilon]", " ", 
         RowBox[{
          RowBox[{"\[GothicA]", "[", "33222", "]"}], "[", "1", "]"}]}], "+", 
        RowBox[{
         SuperscriptBox["\[Epsilon]", "2"], " ", 
         RowBox[{
          RowBox[{"\[GothicA]", "[", "33222", "]"}], "[", "2", "]"}]}]}], 
       ")"}]}], "+", 
     RowBox[{
      FractionBox["1", "6"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         SuperscriptBox["EulerGamma", "2"]}], "+", 
        FractionBox[
         SuperscriptBox["\[Pi]", "2"], "6"], "+", 
        FractionBox["1", 
         SuperscriptBox["\[Epsilon]", "2"]], "-", 
        FractionBox[
         RowBox[{"2", " ", "EulerGamma"}], "\[Epsilon]"]}], ")"}], " ", 
      RowBox[{"\[Lambda]", "[", 
       RowBox[{"3", ",", "2", ",", "2"}], "]"}], " ", 
      RowBox[{"\[Lambda]", "[", 
       RowBox[{"3", ",", "3", ",", "3"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"\[Epsilon]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["1", "3"]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{
             RowBox[{"\[GothicA]", "[", "333", "]"}], "[", "1", "]"}]}]}], 
          ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["\[Epsilon]", "2"], " ", 
         RowBox[{
          RowBox[{"\[GothicA]", "[", "33223", "]"}], "[", "2", "]"}]}]}], 
       ")"}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{
  3.8429528901338167`*^9, {3.8429529660635147`*^9, 3.8429529910631847`*^9}, 
   3.8429542497827673`*^9, {3.8429543146140165`*^9, 3.842954344444229*^9}, 
   3.842958178917396*^9, 3.8437252870656853`*^9, 3.844156029658685*^9, 
   3.844245129772149*^9, 
   3.8518549029160595`*^9},ExpressionUUID->"9e708c6c-0450-4e09-8dbf-\
e3ae6e9572cc"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"suCheckB", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"b", "@@", "ns"}], "\[Rule]", 
     RowBox[{"SeriesCoefficient", "[", 
      RowBox[{
       RowBox[{"bVal", "[", 
        RowBox[{"ns", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
        "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Epsilon]", ",", "0", ",", 
         RowBox[{"-", 
          RowBox[{
          "ns", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}]}], 
        "}"}]}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"ns", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "2"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8429512583584385`*^9, 3.8429513485487037`*^9}, {
  3.842951403495842*^9, 3.842951619608395*^9}, {3.8429524755059896`*^9, 
  3.8429524877937145`*^9}, {3.8429528940575705`*^9, 
  3.8429529029274654`*^9}},ExpressionUUID->"7f684e0d-7596-46fc-af92-\
b004c15d5f1e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"b", "[", 
     RowBox[{"1", ",", "1"}], "]"}], "\[Rule]", 
    RowBox[{"\[Lambda]", "[", 
     RowBox[{"3", ",", "2", ",", "2"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"b", "[", 
     RowBox[{"1", ",", "0"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"\[Lambda]", "[", 
      RowBox[{"3", ",", "2", ",", "2"}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "EulerGamma"}], "+", 
       RowBox[{
        RowBox[{"\[GothicA]", "[", "322", "]"}], "[", "1", "]"}]}], ")"}]}]}],
    ",", 
   RowBox[{
    RowBox[{"b", "[", 
     RowBox[{"2", ",", "2"}], "]"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "12"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"6", " ", 
        SuperscriptBox[
         RowBox[{"\[Lambda]", "[", 
          RowBox[{"3", ",", "2", ",", "2"}], "]"}], "2"]}], "+", 
       RowBox[{
        RowBox[{"\[Lambda]", "[", 
         RowBox[{"3", ",", "2", ",", "2"}], "]"}], " ", 
        RowBox[{"\[Lambda]", "[", 
         RowBox[{"3", ",", "3", ",", "3"}], "]"}]}]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"b", "[", 
     RowBox[{"2", ",", "1"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "4"]}], " ", 
      RowBox[{"\[Lambda]", "[", 
       RowBox[{"3", ",", "3", ",", "2", ",", "2"}], "]"}]}], "+", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         FractionBox["1", "4"], " ", 
         RowBox[{"\[Lambda]", "[", 
          RowBox[{"2", ",", "2", ",", "2"}], "]"}], " ", 
         RowBox[{"\[Lambda]", "[", 
          RowBox[{"3", ",", "3", ",", "2"}], "]"}]}], "-", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         SuperscriptBox[
          RowBox[{"\[Lambda]", "[", 
           RowBox[{"3", ",", "3", ",", "2"}], "]"}], "2"]}], "+", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"\[Lambda]", "[", 
           RowBox[{"3", ",", "2", ",", "2"}], "]"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "-", 
           RowBox[{"2", " ", "EulerGamma"}], "+", 
           RowBox[{"2", " ", 
            RowBox[{
             RowBox[{"\[GothicA]", "[", "322", "]"}], "[", "1", "]"}]}]}], 
          ")"}]}], "-", 
        RowBox[{
         FractionBox["1", "18"], " ", 
         RowBox[{"\[Lambda]", "[", 
          RowBox[{"3", ",", "2", ",", "2"}], "]"}], " ", 
         RowBox[{"\[Lambda]", "[", 
          RowBox[{"3", ",", "3", ",", "3"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"6", " ", "EulerGamma"}], "-", 
           RowBox[{"6", " ", 
            RowBox[{
             RowBox[{"\[GothicA]", "[", "333", "]"}], "[", "1", "]"}]}]}], 
          ")"}]}]}], ")"}]}]}]}], ",", 
   RowBox[{
    RowBox[{"b", "[", 
     RowBox[{"2", ",", "0"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"\[Lambda]", "[", 
       RowBox[{"3", ",", "3", ",", "2", ",", "2"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{"EulerGamma", "-", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{
          RowBox[{"\[GothicA]", "[", "3322", "]"}], "[", "1", "]"}]}]}], 
       ")"}]}], "+", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox[
          RowBox[{"\[Lambda]", "[", 
           RowBox[{"3", ",", "2", ",", "2"}], "]"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            SuperscriptBox["EulerGamma", "2"]}], "+", 
           FractionBox[
            SuperscriptBox["\[Pi]", "2"], "6"], "-", 
           RowBox[{"2", " ", "EulerGamma", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"2", " ", 
               RowBox[{
                RowBox[{"\[GothicA]", "[", "322", "]"}], "[", "1", "]"}]}]}], 
             ")"}]}], "+", 
           RowBox[{
            RowBox[{"\[GothicA]", "[", "32322", "]"}], "[", "2", "]"}]}], 
          ")"}]}], "+", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"\[Lambda]", "[", 
           RowBox[{"3", ",", "3", ",", "2"}], "]"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"EulerGamma", "-", 
           RowBox[{
            FractionBox["1", "2"], " ", 
            RowBox[{
             RowBox[{"\[GothicA]", "[", "32323", "]"}], "[", "1", "]"}]}]}], 
          ")"}]}], "-", 
        RowBox[{
         FractionBox["1", "4"], " ", 
         RowBox[{"\[Lambda]", "[", 
          RowBox[{"2", ",", "2", ",", "2"}], "]"}], " ", 
         RowBox[{"\[Lambda]", "[", 
          RowBox[{"3", ",", "3", ",", "2"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "EulerGamma"}], "-", 
           RowBox[{
            RowBox[{"\[GothicA]", "[", "33222", "]"}], "[", "1", "]"}]}], 
          ")"}]}], "+", 
        RowBox[{
         FractionBox["1", "36"], " ", 
         RowBox[{"\[Lambda]", "[", 
          RowBox[{"3", ",", "2", ",", "2"}], "]"}], " ", 
         RowBox[{"\[Lambda]", "[", 
          RowBox[{"3", ",", "3", ",", "3"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", "EulerGamma"}], "+", 
           RowBox[{"12", " ", 
            SuperscriptBox["EulerGamma", "2"]}], "+", 
           SuperscriptBox["\[Pi]", "2"], "-", 
           RowBox[{"24", " ", "EulerGamma", " ", 
            RowBox[{
             RowBox[{"\[GothicA]", "[", "333", "]"}], "[", "1", "]"}]}], "+", 
           RowBox[{"6", " ", 
            RowBox[{
             RowBox[{"\[GothicA]", "[", "33223", "]"}], "[", "2", "]"}]}]}], 
          ")"}]}]}], ")"}]}]}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.8429513127661996`*^9, 3.842951340339406*^9}, {
   3.842951549569766*^9, 3.8429515729843545`*^9}, 3.8429516200551376`*^9, {
   3.8429517812528954`*^9, 3.842951820911626*^9}, {3.8429518796379557`*^9, 
   3.842951902274264*^9}, 3.8429519327297525`*^9, 3.8429520032339025`*^9, 
   3.8429524768272085`*^9, {3.8429528967959805`*^9, 3.842952903404192*^9}, {
   3.842952967751548*^9, 3.8429529922814837`*^9}, 3.8429542622456274`*^9, 
   3.842954316086181*^9, 3.8429543465596037`*^9, 3.842958180448524*^9, 
   3.843725290033224*^9, 3.844156030938525*^9, 3.844245130883041*^9, 
   3.8518549054272027`*^9},ExpressionUUID->"3b5c0b4f-4c00-4607-b967-\
bbc84a818461"]
}, Open  ]],

Cell["The beta function is", "Text",
 CellChangeTimes->{{3.8518557411973724`*^9, 
  3.85185574320641*^9}},ExpressionUUID->"7964b19d-7cb9-4bc0-afe0-\
5c395a0c1b00"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Beta1", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"toBeta1", "/.", "suCheckA"}], "/.", "suCheckB"}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.842952913159605*^9, 
  3.8429529280094748`*^9}},ExpressionUUID->"1ed9b072-87de-4f72-89ca-\
41a6084509a0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     InterpretationBox[
      RowBox[{
       RowBox[{"\[Phi]1", " ", 
        RowBox[{"\[Lambda]", "[", 
         RowBox[{"3", ",", "2", ",", "2"}], "]"}]}], "+", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "\[Epsilon]", "]"}], "1"],
        SeriesData[$CellContext`\[Epsilon], 0, {}, 0, 1, 1],
        Editable->False]}],
      SeriesData[$CellContext`\[Epsilon], 
       0, {$CellContext`\[Phi]1 $CellContext`\[Lambda][3, 2, 2]}, 0, 1, 1],
      Editable->False], ")"}], " ", "\[Phi]0"}], "+", 
   RowBox[{
    RowBox[{"(", 
     InterpretationBox[
      RowBox[{
       RowBox[{"-", 
        RowBox[{
         FractionBox["1", "36"], " ", "\[Phi]1", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"36", " ", 
            SuperscriptBox[
             RowBox[{"\[Lambda]", "[", 
              RowBox[{"3", ",", "2", ",", "2"}], "]"}], "2"]}], "-", 
           RowBox[{"9", " ", 
            RowBox[{"\[Lambda]", "[", 
             RowBox[{"2", ",", "2", ",", "2"}], "]"}], " ", 
            RowBox[{"\[Lambda]", "[", 
             RowBox[{"3", ",", "3", ",", "2"}], "]"}]}], "+", 
           RowBox[{"18", " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"\[Lambda]", "[", 
                RowBox[{"3", ",", "3", ",", "2"}], "]"}], "2"], "+", 
              RowBox[{"\[Lambda]", "[", 
               RowBox[{"3", ",", "3", ",", "2", ",", "2"}], "]"}]}], ")"}]}], 
           "+", 
           RowBox[{"2", " ", 
            RowBox[{"\[Lambda]", "[", 
             RowBox[{"3", ",", "2", ",", "2"}], "]"}], " ", 
            RowBox[{"\[Lambda]", "[", 
             RowBox[{"3", ",", "3", ",", "3"}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"3", " ", 
               RowBox[{
                RowBox[{"\[GothicA]", "[", "322", "]"}], "[", "1", "]"}]}], 
              "-", 
              RowBox[{"3", " ", 
               RowBox[{
                RowBox[{"\[GothicA]", "[", "333", "]"}], "[", "1", "]"}]}]}], 
             ")"}]}]}], ")"}]}]}], "+", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "\[Epsilon]", "]"}], "1"],
        SeriesData[$CellContext`\[Epsilon], 0, {}, 0, 1, 1],
        Editable->False]}],
      SeriesData[$CellContext`\[Epsilon], 0, {
       Rational[-1, 36] $CellContext`\[Phi]1 (
         36 $CellContext`\[Lambda][3, 2, 2]^2 - 
         9 $CellContext`\[Lambda][2, 2, 2] $CellContext`\[Lambda][3, 3, 2] + 
         18 ($CellContext`\[Lambda][3, 3, 2]^2 + $CellContext`\[Lambda][
            3, 3, 2, 2]) + 
         2 $CellContext`\[Lambda][3, 2, 2] $CellContext`\[Lambda][3, 3, 3] (1 + 
           3 $CellContext`\[GothicA][322][1] - 
           3 $CellContext`\[GothicA][333][1]))}, 0, 1, 1],
      Editable->False], ")"}], " ", 
    SuperscriptBox["\[Phi]0", "2"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[Phi]0", "]"}], "3"],
    SeriesData[$CellContext`\[Phi]0, 0, {}, 1, 3, 1],
    Editable->False]}],
  SeriesData[$CellContext`\[Phi]0, 0, {
    SeriesData[$CellContext`\[Epsilon], 
     0, {$CellContext`\[Phi]1 $CellContext`\[Lambda][3, 2, 2]}, 0, 1, 1], 
    SeriesData[$CellContext`\[Epsilon], 0, {
     Rational[-1, 36] $CellContext`\[Phi]1 (
       36 $CellContext`\[Lambda][3, 2, 2]^2 - 
       9 $CellContext`\[Lambda][2, 2, 2] $CellContext`\[Lambda][3, 3, 2] + 
       18 ($CellContext`\[Lambda][3, 3, 2]^2 + $CellContext`\[Lambda][
          3, 3, 2, 2]) + 
       2 $CellContext`\[Lambda][3, 2, 2] $CellContext`\[Lambda][3, 3, 3] (1 + 
         3 $CellContext`\[GothicA][322][1] - 
         3 $CellContext`\[GothicA][333][1]))}, 0, 1, 1]}, 1, 3, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.842952917848917*^9, 3.8429529283922973`*^9}, {
   3.842952969224704*^9, 3.8429529935407667`*^9}, 3.842954263733781*^9, {
   3.842954319300333*^9, 3.8429543477892694`*^9}, 3.8429581821555376`*^9, 
   3.8437252949121447`*^9, 3.8441560319757986`*^9, 3.844245131830885*^9, 
   3.8518549070732975`*^9},ExpressionUUID->"d2db05ee-8f95-49e8-b551-\
e288557a2894"]
}, Open  ]]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Symmetric model: renormalization of amplitudes and Callan-Symanzik equation\
\>", "Section",
 CellChangeTimes->{{3.8518558859346075`*^9, 3.8518558887657695`*^9}, {
  3.8518564074977255`*^9, 
  3.851856437050416*^9}},ExpressionUUID->"5f510f17-4232-424d-9564-\
a705c685b5b8"],

Cell[CellGroupData[{

Cell["Data", "Subsection",
 CellChangeTimes->{{3.851860383365857*^9, 
  3.8518603847179346`*^9}},ExpressionUUID->"0a545ff6-d372-4ca3-9352-\
6ddd38d0d98a"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"TChannel", "[", 
     RowBox[{"F_", ",", " ", "d_"}], "]"}], "[", 
    RowBox[{
    "\[CapitalDelta]1_", ",", "\[CapitalDelta]2_", ",", "\[CapitalDelta]3_", 
     ",", "\[CapitalDelta]4_", ",", "\[CapitalDelta]x_", ",", " ", 
     "opts___"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Swap", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"F", "[", 
          RowBox[{"d", ",", " ", 
           RowBox[{"{", 
            RowBox[{
            "\[CapitalDelta]1", ",", "\[CapitalDelta]3", ",", 
             "\[CapitalDelta]2", ",", "\[CapitalDelta]4", ",", 
             "\[CapitalDelta]x"}], "}"}], ",", " ", "opts"}], "]"}], "/.", 
         "suSymbols"}], "/.", "suMom"}], " ", "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"k", "[", "j_", "]"}], "\[RuleDelayed]", 
         SubscriptBox["k", "j"]}], "}"}]}], ",", 
      SubscriptBox["k", "2"], ",", 
      SubscriptBox["k", "3"]}], "]"}], "/.", 
    RowBox[{"s", "\[Rule]", "t"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"UChannel", "[", 
     RowBox[{"F_", ",", " ", "d_"}], "]"}], "[", 
    RowBox[{
    "\[CapitalDelta]1_", ",", "\[CapitalDelta]2_", ",", "\[CapitalDelta]3_", 
     ",", "\[CapitalDelta]4_", ",", "\[CapitalDelta]x_", ",", " ", 
     "opts___"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Swap", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"F", "[", 
          RowBox[{"d", ",", " ", 
           RowBox[{"{", 
            RowBox[{
            "\[CapitalDelta]1", ",", "\[CapitalDelta]4", ",", 
             "\[CapitalDelta]3", ",", "\[CapitalDelta]2", ",", 
             "\[CapitalDelta]x"}], "}"}], ",", " ", "opts"}], "]"}], "/.", 
         "suSymbols"}], "/.", "suMom"}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"k", "[", "j_", "]"}], "\[RuleDelayed]", 
         SubscriptBox["k", "j"]}], "}"}]}], ",", 
      SubscriptBox["k", "2"], ",", 
      SubscriptBox["k", "4"]}], "]"}], "/.", 
    RowBox[{"s", "\[Rule]", "u"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"TChannel", "[", "F_", "]"}], "[", 
    RowBox[{
    "\[CapitalDelta]1_", ",", "\[CapitalDelta]2_", ",", "\[CapitalDelta]3_", 
     ",", "\[CapitalDelta]4_", ",", "\[CapitalDelta]x_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Swap", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"F", "[", 
          RowBox[{
          "\[CapitalDelta]1", ",", "\[CapitalDelta]3", ",", 
           "\[CapitalDelta]2", ",", "\[CapitalDelta]4", ",", 
           "\[CapitalDelta]x"}], "]"}], "/.", "suSymbols"}], "/.", "suMom"}], 
       " ", "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"k", "[", "j_", "]"}], "\[RuleDelayed]", 
         SubscriptBox["k", "j"]}], "}"}]}], ",", 
      SubscriptBox["k", "2"], ",", 
      SubscriptBox["k", "3"]}], "]"}], "/.", 
    RowBox[{"s", "\[Rule]", "t"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"UChannel", "[", "F_", "]"}], "[", 
    RowBox[{
    "\[CapitalDelta]1_", ",", "\[CapitalDelta]2_", ",", "\[CapitalDelta]3_", 
     ",", "\[CapitalDelta]4_", ",", "\[CapitalDelta]x_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Swap", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"F", "[", 
          RowBox[{
          "\[CapitalDelta]1", ",", "\[CapitalDelta]4", ",", 
           "\[CapitalDelta]3", ",", "\[CapitalDelta]2", ",", 
           "\[CapitalDelta]x"}], "]"}], "/.", "suSymbols"}], "/.", "suMom"}], 
       "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"k", "[", "j_", "]"}], "\[RuleDelayed]", 
         SubscriptBox["k", "j"]}], "}"}]}], ",", 
      SubscriptBox["k", "2"], ",", 
      SubscriptBox["k", "4"]}], "]"}], "/.", 
    RowBox[{"s", "\[Rule]", "u"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.8442485311161633`*^9, 3.84424854464702*^9}, {
  3.844248959773851*^9, 3.844249046435827*^9}, {3.8442491319471426`*^9, 
  3.844249143777527*^9}, {3.8442522503114347`*^9, 3.8442522590181513`*^9}, {
  3.851856587131188*^9, 3.8518565977457952`*^9}, {3.851856654953566*^9, 
  3.8518566739861493`*^9}, {3.8518569991043205`*^9, 3.851857036022418*^9}, {
  3.85185723370346*^9, 3.851857259997463*^9}, {3.8518573120772533`*^9, 
  3.8518573993086452`*^9}},ExpressionUUID->"db557487-5c36-4b7f-99c3-\
e8b09277c765"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"r22", "[", "k_", "]"}], ":=", 
   RowBox[{"Evaluate", "[", 
    RowBox[{"iRen2pt", "[", 
     RowBox[{"3", ",", 
      RowBox[{"{", 
       RowBox[{"2", ",", "2"}], "}"}], ",", 
      RowBox[{"Momentum", "->", "k"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"r33", "[", "k_", "]"}], ":=", 
   RowBox[{"Evaluate", "[", 
    RowBox[{"iRen2pt", "[", 
     RowBox[{"3", ",", 
      RowBox[{"{", 
       RowBox[{"3", ",", "3"}], "}"}], ",", 
      RowBox[{"Momentum", "->", "k"}]}], "]"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.821952462995731*^9, 3.821952483550476*^9}, {
  3.8426109430811625`*^9, 3.8426109503110785`*^9}, {3.851769920618781*^9, 
  3.851769960394509*^9}, {3.851857839016596*^9, 
  3.8518578627030993`*^9}},ExpressionUUID->"bdd626ce-5525-47ad-b7ac-\
b6c34427c6de"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"r222", "[", 
    RowBox[{"k1_", ",", "k2_", ",", "k3_"}], "]"}], ":=", 
   RowBox[{"Evaluate", "[", 
    RowBox[{"iRen3pt", "[", 
     RowBox[{"3", ",", 
      RowBox[{"{", 
       RowBox[{"2", ",", "2", ",", "2"}], "}"}], ",", " ", 
      RowBox[{"Momenta", "->", 
       RowBox[{"{", 
        RowBox[{"k1", ",", "k2", ",", "k3"}], "}"}]}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"r322", "[", 
    RowBox[{"k1_", ",", "k2_", ",", "k3_"}], "]"}], ":=", 
   RowBox[{"Evaluate", "[", 
    RowBox[{"iRen3pt", "[", 
     RowBox[{"3", ",", 
      RowBox[{"{", 
       RowBox[{"3", ",", "2", ",", "2"}], "}"}], ",", " ", 
      RowBox[{"Momenta", "->", 
       RowBox[{"{", 
        RowBox[{"k1", ",", "k2", ",", "k3"}], "}"}]}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"r332", "[", 
    RowBox[{"k1_", ",", "k2_", ",", "k3_"}], "]"}], ":=", 
   RowBox[{"Evaluate", "[", 
    RowBox[{"iRen3pt", "[", 
     RowBox[{"3", ",", 
      RowBox[{"{", 
       RowBox[{"3", ",", "3", ",", "2"}], "}"}], ",", " ", 
      RowBox[{"Momenta", "->", 
       RowBox[{"{", 
        RowBox[{"k1", ",", "k2", ",", "k3"}], "}"}]}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"r333", "[", 
    RowBox[{"k1_", ",", "k2_", ",", "k3_"}], "]"}], ":=", 
   RowBox[{"Evaluate", "[", 
    RowBox[{"iRen3pt", "[", 
     RowBox[{"3", ",", 
      RowBox[{"{", 
       RowBox[{"3", ",", "3", ",", "3"}], "}"}], ",", " ", 
      RowBox[{"Momenta", "->", 
       RowBox[{"{", 
        RowBox[{"k1", ",", "k2", ",", "k3"}], "}"}]}]}], "]"}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.821952485889998*^9, 3.8219525662680936`*^9}, {
  3.8426109631864405`*^9, 3.842611005995541*^9}, {3.851769974883731*^9, 
  3.8517700321553564`*^9}, {3.851857840944125*^9, 
  3.8518578841520433`*^9}},ExpressionUUID->"1c478303-caf5-4f8f-8658-\
d5978a8f4b42"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Z0form", "=", 
   RowBox[{
    RowBox[{"1", "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"a", "[", 
          RowBox[{"1", ",", "1"}], "]"}], "/", "\[Epsilon]"}], "+", 
        RowBox[{"a", "[", 
         RowBox[{"1", ",", "0"}], "]"}]}], ")"}], "*", 
      RowBox[{"\[Mu]", "^", 
       RowBox[{"(", 
        RowBox[{"-", "\[Epsilon]"}], ")"}]}], " ", "\[Phi]0"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"a", "[", 
          RowBox[{"2", ",", "2"}], "]"}], "/", 
         RowBox[{"\[Epsilon]", "^", "2"}]}], "+", 
        RowBox[{
         RowBox[{"a", "[", 
          RowBox[{"2", ",", "1"}], "]"}], "/", "\[Epsilon]"}], "+", 
        RowBox[{"a", "[", 
         RowBox[{"2", ",", "0"}], "]"}]}], ")"}], "*", 
      RowBox[{"\[Mu]", "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "\[Epsilon]"}], ")"}]}], 
      RowBox[{"\[Phi]0", "^", "2"}]}]}], "/.", "suCheckA"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Phi]0bareOfRen", "=", 
   RowBox[{"\[Phi]0", "*", "Z0form"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Phi]0Ct", "=", 
   RowBox[{"\[Phi]0bareOfRen", "/.", 
    RowBox[{
     RowBox[{"\[Mu]", "^", 
      RowBox[{"(", 
       RowBox[{"n_.", "\[Epsilon]"}], ")"}]}], "\[RuleDelayed]", "1"}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.8429507638116417`*^9, 3.842950809052319*^9}, {
   3.8429509982613173`*^9, 3.8429510231670465`*^9}, 3.844268259353778*^9, 
   3.8442683350651083`*^9, {3.8442686754545774`*^9, 3.8442686883493147`*^9}, {
   3.8442691988665147`*^9, 3.8442692028817444`*^9}, {3.8442692386497903`*^9, 
   3.844269241144933*^9}, {3.8442693730654783`*^9, 3.8442693889603877`*^9}, {
   3.8442765467417893`*^9, 3.8442765725812674`*^9}, {3.851855945037488*^9, 
   3.8518559608724957`*^9}, {3.851856014014861*^9, 
   3.8518560214452863`*^9}},ExpressionUUID->"f2bd3040-eb8c-4b5a-b71a-\
2434a6b065e8"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Z1form", "=", 
   RowBox[{
    RowBox[{"1", "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"b", "[", 
          RowBox[{"1", ",", "1"}], "]"}], "/", "\[Epsilon]"}], "+", 
        RowBox[{"b", "[", 
         RowBox[{"1", ",", "0"}], "]"}]}], ")"}], "*", 
      RowBox[{"\[Mu]", "^", 
       RowBox[{"(", 
        RowBox[{"-", "\[Epsilon]"}], ")"}]}], " ", "\[Phi]0"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"b", "[", 
          RowBox[{"2", ",", "2"}], "]"}], "/", 
         RowBox[{"\[Epsilon]", "^", "2"}]}], "+", 
        RowBox[{
         RowBox[{"b", "[", 
          RowBox[{"2", ",", "1"}], "]"}], "/", "\[Epsilon]"}], "+", 
        RowBox[{"b", "[", 
         RowBox[{"2", ",", "0"}], "]"}]}], ")"}], "*", 
      RowBox[{"\[Mu]", "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "\[Epsilon]"}], ")"}]}], 
      RowBox[{"\[Phi]0", "^", "2"}]}]}], "/.", "suCheckB"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Phi]1bareOfRen", "=", 
   RowBox[{"\[Phi]1", "*", "Z1form"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Phi]1Ct", "=", 
   RowBox[{"\[Phi]1bareOfRen", "/.", 
    RowBox[{
     RowBox[{"\[Mu]", "^", 
      RowBox[{"(", 
       RowBox[{"n_.", "\[Epsilon]"}], ")"}]}], "\[RuleDelayed]", "1"}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.8429507638116417`*^9, 3.842950809052319*^9}, {
   3.8429509982613173`*^9, 3.8429510231670465`*^9}, {3.8429520476312127`*^9, 
   3.8429520704856925`*^9}, 3.844268241177738*^9, 3.8442683338910413`*^9, {
   3.8442686917665105`*^9, 3.844268695093701*^9}, {3.844269217378574*^9, 
   3.8442692510655003`*^9}, {3.844269378440786*^9, 3.844269392464588*^9}, {
   3.844276513429884*^9, 3.844276540861453*^9}, {3.8518560283266797`*^9, 
   3.851856031932886*^9}},ExpressionUUID->"c5ca270f-61f3-4be4-af36-\
6d455b0db316"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Phi]0renOf\[Phi]0bare", "=", 
   RowBox[{
    RowBox[{"Normal", "[", 
     RowBox[{"InverseSeries", "[", 
      RowBox[{"Series", "[", 
       RowBox[{"\[Phi]0bareOfRen", ",", 
        RowBox[{"{", 
         RowBox[{"\[Phi]0", ",", "0", ",", "3"}], "}"}]}], "]"}], "]"}], 
     "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{"\[Phi]0", "\[Rule]", "\[Phi]0bare"}], "}"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Beta0", "=", 
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Mu]", " ", 
        RowBox[{"D", "[", 
         RowBox[{"\[Phi]0renOf\[Phi]0bare", ",", "\[Mu]"}], "]"}]}], "/.", 
       RowBox[{"\[Phi]0bare", "\[Rule]", "\[Phi]0bareOfRen"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Phi]0", ",", "0", ",", "3"}], "}"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Epsilon]", ",", "0", ",", "0"}], "}"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.8429510855432653`*^9, 3.8429511361291065`*^9}, {
   3.844269178289338*^9, 3.844269184585698*^9}, {3.8442692544966965`*^9, 
   3.844269259849003*^9}, {3.8442693985049334`*^9, 3.8442695395750027`*^9}, 
   3.8518560419732456`*^9},ExpressionUUID->"831a2626-5ae9-411d-ab65-\
d6e5449977a1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     InterpretationBox[
      RowBox[{
       RowBox[{
        FractionBox["1", "6"], " ", 
        RowBox[{"\[Lambda]", "[", 
         RowBox[{"3", ",", "3", ",", "3"}], "]"}]}], "+", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "\[Epsilon]", "]"}], "1"],
        SeriesData[$CellContext`\[Epsilon], 0, {}, 0, 1, 1],
        Editable->False]}],
      SeriesData[$CellContext`\[Epsilon], 0, {
       Rational[1, 6] $CellContext`\[Lambda][3, 3, 3]}, 0, 1, 1],
      Editable->False], ")"}], " ", 
    SuperscriptBox["\[Phi]0", "2"]}], "+", 
   RowBox[{
    RowBox[{"(", 
     InterpretationBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FractionBox["1", "12"], " ", 
          SuperscriptBox[
           RowBox[{"\[Lambda]", "[", 
            RowBox[{"3", ",", "3", ",", "2"}], "]"}], "2"]}], "-", 
         RowBox[{
          FractionBox["1", "54"], " ", 
          SuperscriptBox[
           RowBox[{"\[Lambda]", "[", 
            RowBox[{"3", ",", "3", ",", "3"}], "]"}], "2"]}], "-", 
         RowBox[{
          FractionBox["1", "18"], " ", 
          RowBox[{"\[Lambda]", "[", 
           RowBox[{"3", ",", "3", ",", "3", ",", "3"}], "]"}]}]}], ")"}], "+", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "\[Epsilon]", "]"}], "1"],
        SeriesData[$CellContext`\[Epsilon], 0, {}, 0, 1, 1],
        Editable->False]}],
      SeriesData[$CellContext`\[Epsilon], 0, {
       Rational[1, 12] $CellContext`\[Lambda][3, 3, 2]^2 + 
        Rational[-1, 54] $CellContext`\[Lambda][3, 3, 3]^2 + 
        Rational[-1, 18] $CellContext`\[Lambda][3, 3, 3, 3]}, 0, 1, 1],
      Editable->False], ")"}], " ", 
    SuperscriptBox["\[Phi]0", "3"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[Phi]0", "]"}], "4"],
    SeriesData[$CellContext`\[Phi]0, 0, {}, 2, 4, 1],
    Editable->False]}],
  SeriesData[$CellContext`\[Phi]0, 0, {
    SeriesData[$CellContext`\[Epsilon], 0, {
     Rational[1, 6] $CellContext`\[Lambda][3, 3, 3]}, 0, 1, 1], 
    SeriesData[$CellContext`\[Epsilon], 0, {
     Rational[1, 12] $CellContext`\[Lambda][3, 3, 2]^2 + 
      Rational[-1, 54] $CellContext`\[Lambda][3, 3, 3]^2 + 
      Rational[-1, 18] $CellContext`\[Lambda][3, 3, 3, 3]}, 0, 1, 1]}, 2, 4, 
   1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.8429510937223563`*^9, 3.842951136606834*^9}, 
   3.8429580942179947`*^9, 3.8437252114325333`*^9, 3.844155974213833*^9, 
   3.8442451182370048`*^9, 3.8442692614790964`*^9, 3.844269412064709*^9, 
   3.8442694535940847`*^9, 3.844269484723865*^9, {3.8442695212869563`*^9, 
   3.844269544789301*^9}, 3.84430524918493*^9, 3.84848436168701*^9, {
   3.851856035420086*^9, 
   3.851856042306751*^9}},ExpressionUUID->"48df9972-f828-43e3-b067-\
b0fb4335ea67"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Phi]1renOfBare", "=", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Phi]1", "/.", 
       RowBox[{
        RowBox[{"Solve", "[", 
         RowBox[{
          RowBox[{"\[Phi]1bareOfRen", "\[Equal]", "\[Phi]1bare"}], ",", 
          "\[Phi]1"}], "]"}], "\[LeftDoubleBracket]", "1", 
        "\[RightDoubleBracket]"}]}], "/.", 
      RowBox[{"\[Phi]0", "\[Rule]", "\[Phi]0renOf\[Phi]0bare"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Phi]0bare", ",", "0", ",", "2"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Beta1", "=", 
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Mu]", " ", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"\[Phi]1renOfBare", "//", "Normal"}], ",", "\[Mu]"}], 
         "]"}]}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"\[Phi]1bare", "\[Rule]", "\[Phi]1bareOfRen"}], ",", 
         RowBox[{"\[Phi]0bare", "\[Rule]", "\[Phi]0bareOfRen"}]}], "}"}]}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"\[Phi]0", ",", "0", ",", "2"}], "}"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Epsilon]", ",", "0", ",", "0"}], "}"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.8429522070012245`*^9, 3.8429522437042413`*^9}, {
   3.842952314593691*^9, 3.842952332228696*^9}, {3.844269596023231*^9, 
   3.844269672774621*^9}, {3.844269705678503*^9, 3.844269735541211*^9}, 
   3.8518560448357906`*^9},ExpressionUUID->"cfbb2c44-a04c-4731-a31a-\
b665399f3c44"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     InterpretationBox[
      RowBox[{
       RowBox[{"\[Phi]1", " ", 
        RowBox[{"\[Lambda]", "[", 
         RowBox[{"3", ",", "2", ",", "2"}], "]"}]}], "+", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "\[Epsilon]", "]"}], "1"],
        SeriesData[$CellContext`\[Epsilon], 0, {}, 0, 1, 1],
        Editable->False]}],
      SeriesData[$CellContext`\[Epsilon], 
       0, {$CellContext`\[Phi]1 $CellContext`\[Lambda][3, 2, 2]}, 0, 1, 1],
      Editable->False], ")"}], " ", "\[Phi]0"}], "+", 
   RowBox[{
    RowBox[{"(", 
     InterpretationBox[
      RowBox[{
       RowBox[{
        FractionBox["1", "36"], " ", "\[Phi]1", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "36"}], " ", 
           SuperscriptBox[
            RowBox[{"\[Lambda]", "[", 
             RowBox[{"3", ",", "2", ",", "2"}], "]"}], "2"]}], "+", 
          RowBox[{"9", " ", 
           RowBox[{"\[Lambda]", "[", 
            RowBox[{"2", ",", "2", ",", "2"}], "]"}], " ", 
           RowBox[{"\[Lambda]", "[", 
            RowBox[{"3", ",", "3", ",", "2"}], "]"}]}], "-", 
          RowBox[{"18", " ", 
           SuperscriptBox[
            RowBox[{"\[Lambda]", "[", 
             RowBox[{"3", ",", "3", ",", "2"}], "]"}], "2"]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"\[Lambda]", "[", 
            RowBox[{"3", ",", "2", ",", "2"}], "]"}], " ", 
           RowBox[{"\[Lambda]", "[", 
            RowBox[{"3", ",", "3", ",", "3"}], "]"}]}], "-", 
          RowBox[{"18", " ", 
           RowBox[{"\[Lambda]", "[", 
            RowBox[{"3", ",", "3", ",", "2", ",", "2"}], "]"}]}], "-", 
          RowBox[{"6", " ", 
           RowBox[{"\[Lambda]", "[", 
            RowBox[{"3", ",", "2", ",", "2"}], "]"}], " ", 
           RowBox[{"\[Lambda]", "[", 
            RowBox[{"3", ",", "3", ",", "3"}], "]"}], " ", 
           RowBox[{
            RowBox[{"\[GothicA]", "[", "322", "]"}], "[", "1", "]"}]}], "+", 
          RowBox[{"6", " ", 
           RowBox[{"\[Lambda]", "[", 
            RowBox[{"3", ",", "2", ",", "2"}], "]"}], " ", 
           RowBox[{"\[Lambda]", "[", 
            RowBox[{"3", ",", "3", ",", "3"}], "]"}], " ", 
           RowBox[{
            RowBox[{"\[GothicA]", "[", "333", "]"}], "[", "1", "]"}]}]}], 
         ")"}]}], "+", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "\[Epsilon]", "]"}], "1"],
        SeriesData[$CellContext`\[Epsilon], 0, {}, 0, 1, 1],
        Editable->False]}],
      SeriesData[$CellContext`\[Epsilon], 0, {
       Rational[
         1, 36] $CellContext`\[Phi]1 ((-36) $CellContext`\[Lambda][3, 2, 2]^2 + 
         9 $CellContext`\[Lambda][2, 2, 2] $CellContext`\[Lambda][3, 3, 2] - 
         18 $CellContext`\[Lambda][3, 3, 2]^2 - 
         2 $CellContext`\[Lambda][3, 2, 2] $CellContext`\[Lambda][3, 3, 3] - 
         18 $CellContext`\[Lambda][3, 3, 2, 2] - 
         6 $CellContext`\[Lambda][3, 2, 2] $CellContext`\[Lambda][
          3, 3, 3] $CellContext`\[GothicA][322][1] + 
         6 $CellContext`\[Lambda][3, 2, 2] $CellContext`\[Lambda][
           3, 3, 3] $CellContext`\[GothicA][333][1])}, 0, 1, 1],
      Editable->False], ")"}], " ", 
    SuperscriptBox["\[Phi]0", "2"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[Phi]0", "]"}], "3"],
    SeriesData[$CellContext`\[Phi]0, 0, {}, 1, 3, 1],
    Editable->False]}],
  SeriesData[$CellContext`\[Phi]0, 0, {
    SeriesData[$CellContext`\[Epsilon], 
     0, {$CellContext`\[Phi]1 $CellContext`\[Lambda][3, 2, 2]}, 0, 1, 1], 
    SeriesData[$CellContext`\[Epsilon], 0, {
     Rational[1, 
        36] $CellContext`\[Phi]1 ((-36) $CellContext`\[Lambda][3, 2, 2]^2 + 
       9 $CellContext`\[Lambda][2, 2, 2] $CellContext`\[Lambda][3, 3, 2] - 
       18 $CellContext`\[Lambda][3, 3, 2]^2 - 
       2 $CellContext`\[Lambda][3, 2, 2] $CellContext`\[Lambda][3, 3, 3] - 
       18 $CellContext`\[Lambda][3, 3, 2, 2] - 
       6 $CellContext`\[Lambda][3, 2, 2] $CellContext`\[Lambda][
        3, 3, 3] $CellContext`\[GothicA][322][1] + 
       6 $CellContext`\[Lambda][3, 2, 2] $CellContext`\[Lambda][
         3, 3, 3] $CellContext`\[GothicA][333][1])}, 0, 1, 1]}, 1, 3, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.842952230800918*^9, 3.8429522443798532`*^9}, {
   3.8429523267172484`*^9, 3.842952332771397*^9}, 3.8429581242767487`*^9, 
   3.843725284343399*^9, 3.844156027201886*^9, 3.8442451283912015`*^9, {
   3.8442696764148293`*^9, 3.8442697063345404`*^9}, {3.8442697363402567`*^9, 
   3.8442697597325945`*^9}, 3.844305261962756*^9, 3.8484843922180305`*^9, 
   3.851856045840806*^9},ExpressionUUID->"f35a77aa-ca42-4fec-ad17-\
b2ecaa8dc826"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["3-pt", "Subsection",
 CellChangeTimes->{{3.851856074612031*^9, 
  3.851856075099539*^9}},ExpressionUUID->"99e6b3fa-4a7b-4883-8e38-\
b5bee7fd38e2"],

Cell["< O[2] O[2] O[2] >", "Text",
 CellChangeTimes->{
  3.8442681833854327`*^9, {3.8518560766605854`*^9, 
   3.851856082165928*^9}},ExpressionUUID->"637f12e3-24c4-4686-a6e8-\
84e79fb28a2c"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Dmu", "=", 
  RowBox[{"\[Mu]", " ", 
   RowBox[{"D", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Lambda]", "[", 
       RowBox[{"2", ",", "2", ",", "2"}], "]"}], 
      RowBox[{"iRen3pt", "[", 
       RowBox[{"3", ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "2", ",", "2"}], "}"}]}], "]"}]}], ",", "\[Mu]"}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"An", "=", 
  RowBox[{
   RowBox[{"1", "/", "6"}], " ", 
   RowBox[{"\[Lambda]", "[", 
    RowBox[{"2", ",", "2", ",", "2"}], "]"}], "*", "6"}]}]}], "Input",
 CellChangeTimes->{{3.844268545177126*^9, 3.8442685848623962`*^9}, {
  3.851856089036814*^9, 
  3.8518560922941265`*^9}},ExpressionUUID->"00ab03d1-60e2-47fc-9817-\
e9f9c2197d29"],

Cell[BoxData[
 RowBox[{"\[Lambda]", "[", 
  RowBox[{"2", ",", "2", ",", "2"}], "]"}]], "Output",
 CellChangeTimes->{{3.8442685575938363`*^9, 3.8442685854594297`*^9}, 
   3.8443052762144165`*^9, 3.848484392457878*^9, 
   3.8518560931568947`*^9},ExpressionUUID->"306c5b58-24f3-42ce-ac59-\
9304035544fb"],

Cell[BoxData[
 RowBox[{"\[Lambda]", "[", 
  RowBox[{"2", ",", "2", ",", "2"}], "]"}]], "Output",
 CellChangeTimes->{{3.8442685575938363`*^9, 3.8442685854594297`*^9}, 
   3.8443052762144165`*^9, 3.848484392457878*^9, 
   3.8518560931606445`*^9},ExpressionUUID->"4bbce711-5aaf-4bb9-8645-\
341c6a095174"]
}, Open  ]],

Cell["< O[3] O[2] O[2] >", "Text",
 CellChangeTimes->{{3.851856094973173*^9, 
  3.8518560988707824`*^9}},ExpressionUUID->"52768e39-9b2b-4012-be7a-\
54aa342a0439"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"reg", "=", 
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"\[Lambda]", "[", 
        RowBox[{"3", ",", "2", ",", "2"}], "]"}], 
       RowBox[{"iReg3pt", "[", 
        RowBox[{
         RowBox[{"3", "+", 
          RowBox[{"2", "\[Epsilon]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"3", "+", "\[Epsilon]"}], ",", 
           RowBox[{"2", "+", "\[Epsilon]"}], ",", 
           RowBox[{"2", "+", "\[Epsilon]"}]}], "}"}]}], "]"}]}], "/.", 
      "suSymbols"}], "/.", "suMom"}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Epsilon]", ",", "0", ",", 
      RowBox[{"-", "1"}]}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"ct", "=", 
  RowBox[{
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{"-", "\[Phi]1bareOfRen"}], ",", "\[Phi]1", ",", 
           "\[Phi]0"}], "]"}], "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"\[Phi]0", "\[Rule]", "0"}], ",", 
           RowBox[{"\[Phi]1", "\[Rule]", "0"}]}], "}"}]}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"f22", "[", 
          RowBox[{"k", "[", "2", "]"}], "]"}], "+", 
         RowBox[{"f22", "[", 
          RowBox[{"k", "[", "3", "]"}], "]"}]}], ")"}]}], "/.", "b11su"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Epsilon]", ",", "0", ",", 
       RowBox[{"-", "1"}]}], "}"}]}], "]"}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"k", "[", "j_", "]"}], "\[RuleDelayed]", 
     SubscriptBox["k", "j"]}], "}"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"reg", "+", "ct"}]}], "Input",
 CellChangeTimes->{{3.844268608254734*^9, 3.8442686345902405`*^9}, {
  3.844268669342228*^9, 3.844268670222278*^9}, {3.8442687034291773`*^9, 
  3.844268753702053*^9}, {3.8442689739156485`*^9, 3.8442690530181727`*^9}, {
  3.844269808047358*^9, 3.8442698379570684`*^9}, {3.851856293476204*^9, 
  3.851856305427888*^9}},ExpressionUUID->"fb5ba463-2287-4516-b00f-\
f0a9118b2759"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SubscriptBox["k", "2"], "+", 
        SubscriptBox["k", "3"]}], ")"}], " ", 
      RowBox[{"\[Lambda]", "[", 
       RowBox[{"3", ",", "2", ",", "2"}], "]"}]}], "\[Epsilon]"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[Epsilon]", "]"}], "0"],
    SeriesData[$CellContext`\[Epsilon], 0, {}, -1, 0, 1],
    Editable->False]}],
  SeriesData[$CellContext`\[Epsilon], 
   0, {-(Subscript[$CellContext`k, 2] + 
     Subscript[$CellContext`k, 3]) $CellContext`\[Lambda][3, 2, 2]}, -1, 0, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.8442686124919763`*^9, 3.8442686324991207`*^9}, {
   3.844268745297572*^9, 3.8442687539390664`*^9}, {3.844268983978224*^9, 
   3.844269053238186*^9}, {3.8442698117005672`*^9, 3.8442698382810874`*^9}, 
   3.8442700659551096`*^9, 3.8443052803789597`*^9, 3.848484392608081*^9, 
   3.8518563061229277`*^9},ExpressionUUID->"73dd64ce-04cf-465f-8a88-\
610125fd8bee"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["k", "2"], "+", 
       SubscriptBox["k", "3"]}], ")"}], " ", 
     RowBox[{"\[Lambda]", "[", 
      RowBox[{"3", ",", "2", ",", "2"}], "]"}]}], "\[Epsilon]"], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[Epsilon]", "]"}], "0"],
    SeriesData[$CellContext`\[Epsilon], 0, {}, -1, 0, 1],
    Editable->False]}],
  SeriesData[$CellContext`\[Epsilon], 
   0, {(Subscript[$CellContext`k, 2] + 
     Subscript[$CellContext`k, 3]) $CellContext`\[Lambda][3, 2, 2]}, -1, 0, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.8442686124919763`*^9, 3.8442686324991207`*^9}, {
   3.844268745297572*^9, 3.8442687539390664`*^9}, {3.844268983978224*^9, 
   3.844269053238186*^9}, {3.8442698117005672`*^9, 3.8442698382810874`*^9}, 
   3.8442700659551096`*^9, 3.8443052803789597`*^9, 3.848484392608081*^9, 
   3.8518563061269274`*^9},ExpressionUUID->"52a87320-0e1d-43e9-be50-\
5fb0b141e14d"],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", "\[Epsilon]", "]"}], "0"],
  SeriesData[$CellContext`\[Epsilon], 0, {}, 0, 0, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.8442686124919763`*^9, 3.8442686324991207`*^9}, {
   3.844268745297572*^9, 3.8442687539390664`*^9}, {3.844268983978224*^9, 
   3.844269053238186*^9}, {3.8442698117005672`*^9, 3.8442698382810874`*^9}, 
   3.8442700659551096`*^9, 3.8443052803789597`*^9, 3.848484392608081*^9, 
   3.8518563061299276`*^9},ExpressionUUID->"3b1394c4-5b15-43c5-8496-\
ac29905d3f1c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ct", "-", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"\[Lambda]", "[", 
        RowBox[{"3", ",", "2", ",", "2"}], "]"}], 
       RowBox[{"iCt", "[", 
        RowBox[{"3", ",", "2", ",", "2"}], "]"}]}], "/.", "suSymbols"}], "/.",
      "suMom"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"k", "[", "j_", "]"}], "\[RuleDelayed]", 
      SubscriptBox["k", "j"]}], "}"}]}], ")"}]}]], "Input",
 CellChangeTimes->{{3.8442690547972746`*^9, 3.844269082955885*^9}, 
   3.8518563183326254`*^9},ExpressionUUID->"38094dcd-b48f-41b0-b661-\
771126c7e0ac"],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", "\[Epsilon]", "]"}], "0"],
  SeriesData[$CellContext`\[Epsilon], 0, {}, 0, 0, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.844269055382308*^9, 3.8442690835569196`*^9}, 
   3.844269839931182*^9, 3.844270066399135*^9, 3.844305281897092*^9, 
   3.8484843969180484`*^9, {3.851856312391286*^9, 
   3.8518563188926573`*^9}},ExpressionUUID->"0d4708b1-9f9c-4a64-bf16-\
a714b515a41e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Dmu", "=", 
  RowBox[{"\[Mu]", " ", 
   RowBox[{"D", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Lambda]", "[", 
       RowBox[{"3", ",", "2", ",", "2"}], "]"}], 
      RowBox[{"iRen3pt", "[", 
       RowBox[{"3", ",", 
        RowBox[{"{", 
         RowBox[{"3", ",", "2", ",", "2"}], "}"}]}], "]"}]}], ",", "\[Mu]"}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"FromBeta", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"f22", "[", 
         RowBox[{"k", "[", "2", "]"}], "]"}]}], "-", 
       RowBox[{"f22", "[", 
        RowBox[{"k", "[", "3", "]"}], "]"}]}], ")"}], "*", 
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"Beta1", "//", "Normal"}], ",", "\[Phi]0", ",", "\[Phi]1"}], 
      "]"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Phi]0", "\[Rule]", "0"}], ",", 
      RowBox[{"\[Phi]1", "\[Rule]", "0"}]}], "}"}]}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"k", "[", "j_", "]"}], "\[RuleDelayed]", 
     SubscriptBox["k", "j"]}], "}"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"Dmu", "+", "FromBeta"}]}], "Input",
 CellChangeTimes->{{3.844269096801677*^9, 3.844269129314537*^9}, {
  3.8442698515658474`*^9, 3.844269860836377*^9}, {3.8518561361809163`*^9, 
  3.851856156533385*^9}},ExpressionUUID->"9fa792fd-bd6b-42a0-9357-\
0ab90f2b3eb0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   RowBox[{"(", 
    RowBox[{
     SubscriptBox["k", "2"], "+", 
     SubscriptBox["k", "3"]}], ")"}]}], " ", 
  RowBox[{"\[Lambda]", "[", 
   RowBox[{"3", ",", "2", ",", "2"}], "]"}]}]], "Output",
 CellChangeTimes->{
  3.844269098967801*^9, {3.844269847345606*^9, 3.8442698613354063`*^9}, 
   3.8442700667571554`*^9, 3.8443052827056303`*^9, 3.848484397947811*^9, {
   3.8518561397040634`*^9, 
   3.851856156998411*^9}},ExpressionUUID->"437a2b1f-d733-4c8a-841d-\
1c448237ecdb"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    SubscriptBox["k", "2"], "+", 
    SubscriptBox["k", "3"]}], ")"}], " ", 
  RowBox[{"\[Lambda]", "[", 
   RowBox[{"3", ",", "2", ",", "2"}], "]"}]}]], "Output",
 CellChangeTimes->{
  3.844269098967801*^9, {3.844269847345606*^9, 3.8442698613354063`*^9}, 
   3.8442700667571554`*^9, 3.8443052827056303`*^9, 3.848484397947811*^9, {
   3.8518561397040634`*^9, 
   3.8518561570034113`*^9}},ExpressionUUID->"6532d4ef-deae-4417-bb9f-\
890039859fa7"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.844269098967801*^9, {3.844269847345606*^9, 3.8442698613354063`*^9}, 
   3.8442700667571554`*^9, 3.8443052827056303`*^9, 3.848484397947811*^9, {
   3.8518561397040634`*^9, 
   3.851856157007412*^9}},ExpressionUUID->"e639d5f6-8a36-41fa-b4ca-\
29de88ee7004"]
}, Open  ]],

Cell["< O[3] O[3] O[2] >", "Text",
 CellChangeTimes->{
  3.844269876476272*^9, {3.851856159917077*^9, 
   3.8518561627346363`*^9}},ExpressionUUID->"2e6643c5-6dcc-4507-a03a-\
019a90440ac6"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Dmu", "=", 
  RowBox[{"\[Mu]", " ", 
   RowBox[{"D", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Lambda]", "[", 
       RowBox[{"3", ",", "3", ",", "2"}], "]"}], 
      RowBox[{"iRen3pt", "[", 
       RowBox[{"3", ",", 
        RowBox[{"{", 
         RowBox[{"3", ",", "3", ",", "2"}], "}"}]}], "]"}]}], ",", "\[Mu]"}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"An", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"1", "/", "2"}], " ", 
    RowBox[{"\[Lambda]", "[", 
     RowBox[{"3", ",", "3", ",", "2"}], "]"}], "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"k", "[", "3", "]"}], "^", "2"}], "-", 
      RowBox[{
       RowBox[{"k", "[", "1", "]"}], "^", "2"}], "-", 
      RowBox[{
       RowBox[{"k", "[", "2", "]"}], "^", "2"}]}], ")"}]}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"k", "[", "j_", "]"}], "\[RuleDelayed]", 
     SubscriptBox["k", "j"]}], "}"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Dmu", "-", "An"}], "//", "Simplify"}]}], "Input",
 CellChangeTimes->{{3.844268545177126*^9, 3.8442685848623962`*^9}, {
  3.844269883676684*^9, 3.8442699298363237`*^9}, {3.851856166204957*^9, 
  3.8518561722773423`*^9}},ExpressionUUID->"002503c9-5407-4090-a704-\
8f1e4512bbb1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["1", "2"]}], " ", 
  RowBox[{"(", 
   RowBox[{
    SubsuperscriptBox["k", "1", "2"], "+", 
    SubsuperscriptBox["k", "2", "2"], "-", 
    SubsuperscriptBox["k", "3", "2"]}], ")"}], " ", 
  RowBox[{"\[Lambda]", "[", 
   RowBox[{"3", ",", "3", ",", "2"}], "]"}]}]], "Output",
 CellChangeTimes->{{3.8442685575938363`*^9, 3.8442685854594297`*^9}, {
   3.8442698884009542`*^9, 3.844269930178344*^9}, 3.8443052851022606`*^9, 
   3.848484399837694*^9, 
   3.851856172849851*^9},ExpressionUUID->"4738bc64-aff4-4e77-b9df-\
ffb64b612080"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "2"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", 
     SubsuperscriptBox["k", "1", "2"]}], "-", 
    SubsuperscriptBox["k", "2", "2"], "+", 
    SubsuperscriptBox["k", "3", "2"]}], ")"}], " ", 
  RowBox[{"\[Lambda]", "[", 
   RowBox[{"3", ",", "3", ",", "2"}], "]"}]}]], "Output",
 CellChangeTimes->{{3.8442685575938363`*^9, 3.8442685854594297`*^9}, {
   3.8442698884009542`*^9, 3.844269930178344*^9}, 3.8443052851022606`*^9, 
   3.848484399837694*^9, 
   3.8518561728536015`*^9},ExpressionUUID->"e28b65fa-150c-4065-adb0-\
acb64f9973a8"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.8442685575938363`*^9, 3.8442685854594297`*^9}, {
   3.8442698884009542`*^9, 3.844269930178344*^9}, 3.8443052851022606`*^9, 
   3.848484399837694*^9, 
   3.8518561728561015`*^9},ExpressionUUID->"faf1583f-28b2-407e-8dcb-\
c38ecccc6a7a"]
}, Open  ]],

Cell[" < O[3] O[3] O[3] >", "Text",
 CellChangeTimes->{{3.84426994025992*^9, 3.8442699416359987`*^9}, {
  3.851856175715969*^9, 
  3.8518561829583836`*^9}},ExpressionUUID->"89b88979-5192-4004-a18d-\
689ac380612d"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"reg", "=", 
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"\[Lambda]", "[", 
        RowBox[{"3", ",", "3", ",", "3"}], "]"}], 
       RowBox[{"iReg3pt", "[", 
        RowBox[{
         RowBox[{"3", "+", 
          RowBox[{"2", "\[Epsilon]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"3", "+", "\[Epsilon]"}], ",", 
           RowBox[{"3", "+", "\[Epsilon]"}], ",", 
           RowBox[{"3", "+", "\[Epsilon]"}]}], "}"}]}], "]"}]}], "/.", 
      "suSymbols"}], "/.", "suMom"}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Epsilon]", ",", "0", ",", 
      RowBox[{"-", "1"}]}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"ct", "=", 
  RowBox[{
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"-", "\[Phi]0bareOfRen"}], ",", "\[Phi]0", ",", "\[Phi]0"}],
          "]"}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"\[Phi]0", "\[Rule]", "0"}], ",", 
          RowBox[{"\[Phi]1", "\[Rule]", "0"}]}], "}"}]}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"f33", "[", 
         RowBox[{"k", "[", "1", "]"}], "]"}], "+", 
        RowBox[{"f33", "[", 
         RowBox[{"k", "[", "2", "]"}], "]"}], "+", 
        RowBox[{"f33", "[", 
         RowBox[{"k", "[", "3", "]"}], "]"}]}], ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Epsilon]", ",", "0", ",", 
       RowBox[{"-", "1"}]}], "}"}]}], "]"}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"k", "[", "j_", "]"}], "\[RuleDelayed]", 
     SubscriptBox["k", "j"]}], "}"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"reg", "+", "ct"}]}], "Input",
 CellChangeTimes->{{3.844268608254734*^9, 3.8442686345902405`*^9}, {
  3.844268669342228*^9, 3.844268670222278*^9}, {3.8442687034291773`*^9, 
  3.844268753702053*^9}, {3.8442689739156485`*^9, 3.8442690530181727`*^9}, {
  3.844269808047358*^9, 3.8442698379570684`*^9}, {3.8442699898687572`*^9, 
  3.844269992579913*^9}, {3.844270110659666*^9, 3.844270147002745*^9}, {
  3.8518564738339057`*^9, 
  3.851856498826813*^9}},ExpressionUUID->"75be185b-c009-4eaa-bf8d-\
5f207bbbd20c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SubsuperscriptBox["k", "1", "3"], "+", 
       SubsuperscriptBox["k", "2", "3"], "+", 
       SubsuperscriptBox["k", "3", "3"]}], ")"}], " ", 
     RowBox[{"\[Lambda]", "[", 
      RowBox[{"3", ",", "3", ",", "3"}], "]"}]}], 
    RowBox[{"3", " ", "\[Epsilon]"}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[Epsilon]", "]"}], "0"],
    SeriesData[$CellContext`\[Epsilon], 0, {}, -1, 0, 1],
    Editable->False]}],
  SeriesData[$CellContext`\[Epsilon], 0, {
   Rational[1, 3] (Subscript[$CellContext`k, 1]^3 + 
     Subscript[$CellContext`k, 2]^3 + 
     Subscript[$CellContext`k, 3]^3) $CellContext`\[Lambda][3, 3, 3]}, -1, 0, 
   1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.8442686124919763`*^9, 3.8442686324991207`*^9}, {
   3.844268745297572*^9, 3.8442687539390664`*^9}, {3.844268983978224*^9, 
   3.844269053238186*^9}, {3.8442698117005672`*^9, 3.8442698382810874`*^9}, {
   3.84427012575753*^9, 3.8442701472007565`*^9}, 3.8443052908031406`*^9, 
   3.8484844024877205`*^9, {3.851856488966152*^9, 
   3.8518564996493254`*^9}},ExpressionUUID->"45c2407a-3a3c-4796-abf7-\
5583b0358b73"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SubsuperscriptBox["k", "1", "3"], "+", 
        SubsuperscriptBox["k", "2", "3"], "+", 
        SubsuperscriptBox["k", "3", "3"]}], ")"}], " ", 
      RowBox[{"\[Lambda]", "[", 
       RowBox[{"3", ",", "3", ",", "3"}], "]"}]}], 
     RowBox[{"3", " ", "\[Epsilon]"}]]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[Epsilon]", "]"}], "0"],
    SeriesData[$CellContext`\[Epsilon], 0, {}, -1, 0, 1],
    Editable->False]}],
  SeriesData[$CellContext`\[Epsilon], 0, {
   Rational[-1, 3] (Subscript[$CellContext`k, 1]^3 + 
     Subscript[$CellContext`k, 2]^3 + 
     Subscript[$CellContext`k, 3]^3) $CellContext`\[Lambda][3, 3, 3]}, -1, 0, 
   1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.8442686124919763`*^9, 3.8442686324991207`*^9}, {
   3.844268745297572*^9, 3.8442687539390664`*^9}, {3.844268983978224*^9, 
   3.844269053238186*^9}, {3.8442698117005672`*^9, 3.8442698382810874`*^9}, {
   3.84427012575753*^9, 3.8442701472007565`*^9}, 3.8443052908031406`*^9, 
   3.8484844024877205`*^9, {3.851856488966152*^9, 
   3.851856499656826*^9}},ExpressionUUID->"d0850078-7e4c-4ec6-8973-\
2f8310ae04fa"],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", "\[Epsilon]", "]"}], "0"],
  SeriesData[$CellContext`\[Epsilon], 0, {}, 0, 0, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.8442686124919763`*^9, 3.8442686324991207`*^9}, {
   3.844268745297572*^9, 3.8442687539390664`*^9}, {3.844268983978224*^9, 
   3.844269053238186*^9}, {3.8442698117005672`*^9, 3.8442698382810874`*^9}, {
   3.84427012575753*^9, 3.8442701472007565`*^9}, 3.8443052908031406`*^9, 
   3.8484844024877205`*^9, {3.851856488966152*^9, 
   3.851856499659326*^9}},ExpressionUUID->"d2244e95-5abe-4e85-90ef-\
249e62ae295f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ct", "-", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"\[Lambda]", "[", 
        RowBox[{"3", ",", "3", ",", "3"}], "]"}], 
       RowBox[{"iCt", "[", 
        RowBox[{"3", ",", "3", ",", "3"}], "]"}]}], "/.", "suSymbols"}], "/.",
      "suMom"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"k", "[", "j_", "]"}], "\[RuleDelayed]", 
      SubscriptBox["k", "j"]}], "}"}]}], ")"}]}]], "Input",
 CellChangeTimes->{{3.8442690547972746`*^9, 3.844269082955885*^9}, {
   3.8442701545311756`*^9, 3.844270157314335*^9}, 
   3.851856504538669*^9},ExpressionUUID->"972bdb21-bc93-4b23-afa5-\
58c6f3b37265"],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", "\[Epsilon]", "]"}], "0"],
  SeriesData[$CellContext`\[Epsilon], 0, {}, 0, 0, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.844269055382308*^9, 3.8442690835569196`*^9}, 
   3.844269839931182*^9, 3.844270157607352*^9, 3.8443052928670673`*^9, 
   3.8484844037376747`*^9, 
   3.851856504849924*^9},ExpressionUUID->"9b2283fa-27f1-4ef9-85aa-\
65a38aa2f198"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Dmu", "=", 
  RowBox[{"\[Mu]", " ", 
   RowBox[{"D", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Lambda]", "[", 
       RowBox[{"3", ",", "3", ",", "3"}], "]"}], 
      RowBox[{"iRen3pt", "[", 
       RowBox[{"3", ",", 
        RowBox[{"{", 
         RowBox[{"3", ",", "3", ",", "3"}], "}"}]}], "]"}]}], ",", "\[Mu]"}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"FromBeta", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"f33", "[", 
         RowBox[{"k", "[", "1", "]"}], "]"}]}], "-", 
       RowBox[{"f33", "[", 
        RowBox[{"k", "[", "2", "]"}], "]"}], "-", 
       RowBox[{"f33", "[", 
        RowBox[{"k", "[", "3", "]"}], "]"}]}], ")"}], "*", 
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"Beta0", "//", "Normal"}], ",", "\[Phi]0", ",", "\[Phi]0"}], 
      "]"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Phi]0", "\[Rule]", "0"}], ",", 
      RowBox[{"\[Phi]1", "\[Rule]", "0"}]}], "}"}]}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"k", "[", "j_", "]"}], "\[RuleDelayed]", 
     SubscriptBox["k", "j"]}], "}"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Dmu", "+", "FromBeta"}], "//", "Simplify"}]}], "Input",
 CellChangeTimes->{{3.844269096801677*^9, 3.844269129314537*^9}, {
  3.8442698515658474`*^9, 3.844269860836377*^9}, {3.844270160163498*^9, 
  3.8442701909702597`*^9}, {3.851856197828234*^9, 
  3.8518562101884403`*^9}},ExpressionUUID->"37470a14-9c1e-4bce-82d8-\
e9ee7dd74313"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "3"], " ", 
  RowBox[{"(", 
   RowBox[{
    SubsuperscriptBox["k", "1", "3"], "+", 
    SubsuperscriptBox["k", "2", "3"], "+", 
    SubsuperscriptBox["k", "3", "3"]}], ")"}], " ", 
  RowBox[{"\[Lambda]", "[", 
   RowBox[{"3", ",", "3", ",", "3"}], "]"}]}]], "Output",
 CellChangeTimes->{
  3.844269098967801*^9, {3.844269847345606*^9, 3.8442698613354063`*^9}, {
   3.8442701788875685`*^9, 3.844270191286278*^9}, 3.844305293735567*^9, 
   3.848484404307741*^9, 3.85185621070547*^9, 
   3.851856507517976*^9},ExpressionUUID->"08d9953b-635c-42f1-8c92-\
d8985fa7e3e3"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "3"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", 
     SubsuperscriptBox["k", "1", "3"]}], "-", 
    SubsuperscriptBox["k", "2", "3"], "-", 
    SubsuperscriptBox["k", "3", "3"]}], ")"}], " ", 
  RowBox[{"\[Lambda]", "[", 
   RowBox[{"3", ",", "3", ",", "3"}], "]"}]}]], "Output",
 CellChangeTimes->{
  3.844269098967801*^9, {3.844269847345606*^9, 3.8442698613354063`*^9}, {
   3.8442701788875685`*^9, 3.844270191286278*^9}, 3.844305293735567*^9, 
   3.848484404307741*^9, 3.85185621070547*^9, 
   3.851856507524226*^9},ExpressionUUID->"e7428e38-8b6d-40dd-bbd4-\
1ca512e06f97"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.844269098967801*^9, {3.844269847345606*^9, 3.8442698613354063`*^9}, {
   3.8442701788875685`*^9, 3.844270191286278*^9}, 3.844305293735567*^9, 
   3.848484404307741*^9, 3.85185621070547*^9, 
   3.8518565075279765`*^9},ExpressionUUID->"214fc788-9f9c-4d20-803b-\
12ee295ce55c"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["< O[3] O[2] O[2] O[2] >", "Subsection",
 CellChangeTimes->{{3.844270329889206*^9, 3.8442703302732277`*^9}, {
  3.8518562277964473`*^9, 
  3.8518562299895725`*^9}},ExpressionUUID->"2fcf32e7-9d04-40cc-9704-\
a96c3a6fe6d7"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"SymReg3222", "=", 
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"\[Lambda]", "[", 
         RowBox[{"3", ",", "2", ",", "2"}], "]"}], 
        RowBox[{"\[Lambda]", "[", 
         RowBox[{"2", ",", "2", ",", "2"}], "]"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"iReg4ptX", "[", 
           RowBox[{
            RowBox[{"3", "+", 
             RowBox[{"2", "\[Epsilon]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"3", "+", "\[Epsilon]"}], ",", 
              RowBox[{"2", "+", "\[Epsilon]"}], ",", 
              RowBox[{"2", "+", "\[Epsilon]"}], ",", 
              RowBox[{"2", "+", "\[Epsilon]"}], ",", 
              RowBox[{"2", "+", "\[Epsilon]"}]}], "}"}], ",", 
            RowBox[{"ExpansionOrder", "\[Rule]", 
             RowBox[{"-", "1"}]}]}], "]"}], "+", 
          RowBox[{
           RowBox[{"TChannel", "[", 
            RowBox[{"iReg4ptX", ",", 
             RowBox[{"3", "+", 
              RowBox[{"2", "\[Epsilon]"}]}]}], "]"}], "[", 
           RowBox[{
            RowBox[{"3", "+", "\[Epsilon]"}], ",", 
            RowBox[{"2", "+", "\[Epsilon]"}], ",", 
            RowBox[{"2", "+", "\[Epsilon]"}], ",", 
            RowBox[{"2", "+", "\[Epsilon]"}], ",", 
            RowBox[{"2", "+", "\[Epsilon]"}], ",", " ", 
            RowBox[{"ExpansionOrder", "\[Rule]", 
             RowBox[{"-", "1"}]}]}], "]"}], "+", 
          RowBox[{
           RowBox[{"UChannel", "[", 
            RowBox[{"iReg4ptX", ",", 
             RowBox[{"3", "+", 
              RowBox[{"2", "\[Epsilon]"}]}]}], "]"}], "[", 
           RowBox[{
            RowBox[{"3", "+", "\[Epsilon]"}], ",", 
            RowBox[{"2", "+", "\[Epsilon]"}], ",", 
            RowBox[{"2", "+", "\[Epsilon]"}], ",", 
            RowBox[{"2", "+", "\[Epsilon]"}], ",", 
            RowBox[{"2", "+", "\[Epsilon]"}], ",", " ", 
            RowBox[{"ExpansionOrder", "\[Rule]", 
             RowBox[{"-", "1"}]}]}], "]"}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"\[Lambda]", "[", 
         RowBox[{"3", ",", "3", ",", "2"}], "]"}], 
        RowBox[{"\[Lambda]", "[", 
         RowBox[{"3", ",", "2", ",", "2"}], "]"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"iReg4ptX", "[", 
           RowBox[{
            RowBox[{"3", "+", 
             RowBox[{"2", "\[Epsilon]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"3", "+", "\[Epsilon]"}], ",", 
              RowBox[{"2", "+", "\[Epsilon]"}], ",", 
              RowBox[{"2", "+", "\[Epsilon]"}], ",", 
              RowBox[{"2", "+", "\[Epsilon]"}], ",", 
              RowBox[{"3", "+", "\[Epsilon]"}]}], "}"}], ",", 
            RowBox[{"ExpansionOrder", "\[Rule]", 
             RowBox[{"-", "1"}]}]}], "]"}], "+", 
          RowBox[{
           RowBox[{"TChannel", "[", 
            RowBox[{"iReg4ptX", ",", 
             RowBox[{"3", "+", 
              RowBox[{"2", "\[Epsilon]"}]}]}], "]"}], "[", 
           RowBox[{
            RowBox[{"3", "+", "\[Epsilon]"}], ",", 
            RowBox[{"2", "+", "\[Epsilon]"}], ",", 
            RowBox[{"2", "+", "\[Epsilon]"}], ",", 
            RowBox[{"2", "+", "\[Epsilon]"}], ",", 
            RowBox[{"3", "+", "\[Epsilon]"}], ",", " ", 
            RowBox[{"ExpansionOrder", "\[Rule]", 
             RowBox[{"-", "1"}]}]}], "]"}], "+", 
          RowBox[{
           RowBox[{"UChannel", "[", 
            RowBox[{"iReg4ptX", ",", 
             RowBox[{"3", "+", 
              RowBox[{"2", "\[Epsilon]"}]}]}], "]"}], "[", 
           RowBox[{
            RowBox[{"3", "+", "\[Epsilon]"}], ",", 
            RowBox[{"2", "+", "\[Epsilon]"}], ",", 
            RowBox[{"2", "+", "\[Epsilon]"}], ",", 
            RowBox[{"2", "+", "\[Epsilon]"}], ",", 
            RowBox[{"3", "+", "\[Epsilon]"}], ",", " ", 
            RowBox[{"ExpansionOrder", "\[Rule]", 
             RowBox[{"-", "1"}]}]}], "]"}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"\[Lambda]", "[", 
         RowBox[{"3", ",", "2", ",", "2", ",", "2"}], "]"}], 
        RowBox[{"iReg4ptC", "[", 
         RowBox[{
          RowBox[{"3", "+", 
           RowBox[{"2", "\[Epsilon]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"3", "+", "\[Epsilon]"}], ",", 
            RowBox[{"2", "+", "\[Epsilon]"}], ",", 
            RowBox[{"2", "+", "\[Epsilon]"}], ",", 
            RowBox[{"2", "+", "\[Epsilon]"}]}], "}"}], ",", 
          RowBox[{"ExpansionOrder", "\[Rule]", 
           RowBox[{"-", "1"}]}]}], "]"}]}]}], "/.", "suSymbols"}], "/.", 
     "suMom"}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Epsilon]", ",", "0", ",", 
      RowBox[{"-", "1"}]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8442702520497537`*^9, 3.844270274514038*^9}, 
   3.8442703273460608`*^9, {3.84427168231356*^9, 3.8442716898569913`*^9}, 
   3.84427182078448*^9, {3.8518566152587967`*^9, 3.851856633969366*^9}, {
   3.85185670092169*^9, 3.8518568569915895`*^9}, {3.8518570532824054`*^9, 
   3.851857077959817*^9}, {3.851857471451906*^9, 
   3.8518575053803453`*^9}},ExpressionUUID->"8e351bdc-c6b8-48c2-870c-\
8c9188368653"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    RowBox[{"3", " ", 
     RowBox[{"\[Lambda]", "[", 
      RowBox[{"2", ",", "2", ",", "2"}], "]"}], " ", 
     RowBox[{"\[Lambda]", "[", 
      RowBox[{"3", ",", "2", ",", "2"}], "]"}]}], 
    RowBox[{"2", " ", 
     SuperscriptBox["\[Epsilon]", "2"]}]], "+", 
   RowBox[{
    FractionBox["1", "\[Epsilon]"], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         FractionBox["3", "2"], "-", 
         RowBox[{"3", " ", "EulerGamma"}], "-", 
         RowBox[{"Log", "[", 
          RowBox[{"u", "+", 
           SubscriptBox["k", "2"], "+", 
           SubscriptBox["k", "3"]}], "]"}], "-", 
         RowBox[{"Log", "[", 
          RowBox[{"t", "+", 
           SubscriptBox["k", "2"], "+", 
           SubscriptBox["k", "4"]}], "]"}], "-", 
         RowBox[{"Log", "[", 
          RowBox[{"s", "+", 
           SubscriptBox["k", "3"], "+", 
           SubscriptBox["k", "4"]}], "]"}]}], ")"}], " ", 
       RowBox[{"\[Lambda]", "[", 
        RowBox[{"2", ",", "2", ",", "2"}], "]"}], " ", 
       RowBox[{"\[Lambda]", "[", 
        RowBox[{"3", ",", "2", ",", "2"}], "]"}]}], "+", 
      RowBox[{
       FractionBox["3", "4"], " ", 
       RowBox[{"\[Lambda]", "[", 
        RowBox[{"3", ",", "2", ",", "2"}], "]"}], " ", 
       RowBox[{"\[Lambda]", "[", 
        RowBox[{"3", ",", "3", ",", "2"}], "]"}]}], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"\[Lambda]", "[", 
        RowBox[{"3", ",", "2", ",", "2", ",", "2"}], "]"}]}]}], ")"}]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[Epsilon]", "]"}], "0"],
    SeriesData[$CellContext`\[Epsilon], 0, {}, -2, 0, 1],
    Editable->False]}],
  SeriesData[$CellContext`\[Epsilon], 0, {
   Rational[3, 2] $CellContext`\[Lambda][2, 2, 2] $CellContext`\[Lambda][
     3, 2, 2], (Rational[3, 2] - 3 EulerGamma - 
      Log[$CellContext`u + Subscript[$CellContext`k, 2] + 
       Subscript[$CellContext`k, 3]] - 
      Log[$CellContext`t + Subscript[$CellContext`k, 2] + 
       Subscript[$CellContext`k, 4]] - 
      Log[$CellContext`s + Subscript[$CellContext`k, 3] + 
       Subscript[$CellContext`k, 4]]) $CellContext`\[Lambda][
      2, 2, 2] $CellContext`\[Lambda][3, 2, 2] + 
    Rational[3, 4] $CellContext`\[Lambda][3, 2, 2] $CellContext`\[Lambda][
      3, 3, 2] + Rational[1, 2] $CellContext`\[Lambda][3, 2, 2, 2]}, -2, 0, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.84427026301138*^9, 3.8442702748470573`*^9}, 
   3.8442703276710787`*^9, 3.8442708846159344`*^9, 3.8442716905910335`*^9, 
   3.844271821235506*^9, 3.8443053120641427`*^9, 3.844305763577625*^9, 
   3.8484844096678567`*^9, 3.851856859579629*^9, 3.8518570800979395`*^9, 
   3.8518575065604134`*^9},ExpressionUUID->"96bcc196-4624-460e-82e8-\
3bc929ddc44d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Sym3Ct3222", "=", 
  RowBox[{
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{"-", "\[Phi]1bareOfRen"}], ",", "\[Phi]1", ",", 
            "\[Phi]0"}], "]"}], "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"\[Phi]0", "\[Rule]", "0"}], ",", 
            RowBox[{"\[Phi]1", "\[Rule]", "0"}]}], "}"}]}], ")"}], "*", 
        RowBox[{"\[Lambda]", "[", 
         RowBox[{"2", ",", "2", ",", "2"}], "]"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"f222", "[", 
           RowBox[{"s", ",", 
            RowBox[{"k", "[", "3", "]"}], ",", 
            RowBox[{"k", "[", "4", "]"}]}], "]"}], "+", 
          RowBox[{"f222", "[", 
           RowBox[{"t", ",", 
            RowBox[{"k", "[", "2", "]"}], ",", 
            RowBox[{"k", "[", "4", "]"}]}], "]"}], "+", 
          RowBox[{"f222", "[", 
           RowBox[{"u", ",", 
            RowBox[{"k", "[", "2", "]"}], ",", 
            RowBox[{"k", "[", "3", "]"}]}], "]"}]}], ")"}]}], "/.", 
       "suSymbols"}], "/.", "suMom"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Epsilon]", ",", "0", ",", 
       RowBox[{"-", "1"}]}], "}"}]}], "]"}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"k", "[", "j_", "]"}], "\[RuleDelayed]", 
     SubscriptBox["k", "j"]}], "}"}]}]}]], "Input",
 CellChangeTimes->{{3.8442703206576777`*^9, 3.844270337617648*^9}, {
  3.844270398033103*^9, 3.8442704849610753`*^9}, {3.8442705258094115`*^9, 
  3.844270549800784*^9}, {3.844270617952682*^9, 3.844270678567149*^9}, {
  3.8442707275449505`*^9, 3.844270745278965*^9}, {3.851857088909443*^9, 
  3.8518571002308216`*^9}},ExpressionUUID->"530d0192-bbad-42e7-a139-\
66d839dd87e5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"3", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Lambda]", "[", 
         RowBox[{"2", ",", "2", ",", "2"}], "]"}], " ", 
        RowBox[{"\[Lambda]", "[", 
         RowBox[{"3", ",", "2", ",", "2"}], "]"}]}], ")"}]}], 
     SuperscriptBox["\[Epsilon]", "2"]]}], "+", 
   RowBox[{
    FractionBox["1", "\[Epsilon]"], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"6", " ", "EulerGamma", " ", 
       RowBox[{"\[Lambda]", "[", 
        RowBox[{"2", ",", "2", ",", "2"}], "]"}], " ", 
       RowBox[{"\[Lambda]", "[", 
        RowBox[{"3", ",", "2", ",", "2"}], "]"}]}], "+", 
      RowBox[{"3", " ", 
       RowBox[{"Log", "[", "\[Mu]", "]"}], " ", 
       RowBox[{"\[Lambda]", "[", 
        RowBox[{"2", ",", "2", ",", "2"}], "]"}], " ", 
       RowBox[{"\[Lambda]", "[", 
        RowBox[{"3", ",", "2", ",", "2"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"Log", "[", 
        RowBox[{"u", "+", 
         SubscriptBox["k", "2"], "+", 
         SubscriptBox["k", "3"]}], "]"}], " ", 
       RowBox[{"\[Lambda]", "[", 
        RowBox[{"2", ",", "2", ",", "2"}], "]"}], " ", 
       RowBox[{"\[Lambda]", "[", 
        RowBox[{"3", ",", "2", ",", "2"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"Log", "[", 
        RowBox[{"t", "+", 
         SubscriptBox["k", "2"], "+", 
         SubscriptBox["k", "4"]}], "]"}], " ", 
       RowBox[{"\[Lambda]", "[", 
        RowBox[{"2", ",", "2", ",", "2"}], "]"}], " ", 
       RowBox[{"\[Lambda]", "[", 
        RowBox[{"3", ",", "2", ",", "2"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"Log", "[", 
        RowBox[{"s", "+", 
         SubscriptBox["k", "3"], "+", 
         SubscriptBox["k", "4"]}], "]"}], " ", 
       RowBox[{"\[Lambda]", "[", 
        RowBox[{"2", ",", "2", ",", "2"}], "]"}], " ", 
       RowBox[{"\[Lambda]", "[", 
        RowBox[{"3", ",", "2", ",", "2"}], "]"}]}], "-", 
      RowBox[{"3", " ", 
       RowBox[{"\[Lambda]", "[", 
        RowBox[{"2", ",", "2", ",", "2"}], "]"}], " ", 
       RowBox[{"\[Lambda]", "[", 
        RowBox[{"3", ",", "2", ",", "2"}], "]"}], " ", 
       RowBox[{
        RowBox[{"\[GothicA]", "[", "322", "]"}], "[", "1", "]"}]}]}], ")"}]}],
    "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[Epsilon]", "]"}], "0"],
    SeriesData[$CellContext`\[Epsilon], 0, {}, -2, 0, 1],
    Editable->False]}],
  SeriesData[$CellContext`\[Epsilon], 
   0, {(-3) $CellContext`\[Lambda][2, 2, 2] $CellContext`\[Lambda][3, 2, 2], 
    6 EulerGamma $CellContext`\[Lambda][2, 2, 2] $CellContext`\[Lambda][
      3, 2, 2] + 3 
     Log[$CellContext`\[Mu]] $CellContext`\[Lambda][
      2, 2, 2] $CellContext`\[Lambda][3, 2, 2] + 
    Log[$CellContext`u + Subscript[$CellContext`k, 2] + 
       Subscript[$CellContext`k, 3]] $CellContext`\[Lambda][
      2, 2, 2] $CellContext`\[Lambda][3, 2, 2] + 
    Log[$CellContext`t + Subscript[$CellContext`k, 2] + 
       Subscript[$CellContext`k, 4]] $CellContext`\[Lambda][
      2, 2, 2] $CellContext`\[Lambda][3, 2, 2] + 
    Log[$CellContext`s + Subscript[$CellContext`k, 3] + 
       Subscript[$CellContext`k, 4]] $CellContext`\[Lambda][
      2, 2, 2] $CellContext`\[Lambda][3, 2, 2] - 
    3 $CellContext`\[Lambda][2, 2, 2] $CellContext`\[Lambda][
     3, 2, 2] $CellContext`\[GothicA][322][1]}, -2, 0, 1],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.844270486578168*^9, {3.844270539724208*^9, 3.8442705500938005`*^9}, 
   3.844270678745159*^9, 3.8442707458469973`*^9, 3.844270885046959*^9, 
   3.84427140957296*^9, 3.8442716923571343`*^9, 3.844271821990549*^9, 
   3.8443053134650784`*^9, 3.8443057646959844`*^9, 3.848484410567698*^9, {
   3.85185709182561*^9, 3.851857100693329*^9}, 
   3.851857517137018*^9},ExpressionUUID->"39d1803f-74c4-48b8-a65e-\
2beb389f47d7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"\[Lambda]", "[", 
        RowBox[{"3", ",", "2", ",", "2"}], "]"}], 
       RowBox[{"\[Lambda]", "[", 
        RowBox[{"2", ",", "2", ",", "2"}], "]"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"i3Ct", "[", 
          RowBox[{"3", ",", "2", ",", "2", ",", "2", ",", "2"}], "]"}], "+", 
         RowBox[{
          RowBox[{"TChannel", "[", "i3Ct", "]"}], "[", 
          RowBox[{"3", ",", "2", ",", "2", ",", "2", ",", "2"}], "]"}], "+", 
         RowBox[{
          RowBox[{"UChannel", "[", "i3Ct", "]"}], "[", 
          RowBox[{"3", ",", "2", ",", "2", ",", "2", ",", "2"}], "]"}]}], 
        ")"}]}], "/.", "suSymbols"}], "/.", "suMom"}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Epsilon]", ",", "0", ",", 
      RowBox[{"-", "1"}]}], "}"}]}], "]"}], "/.", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"k", "[", "j_", "]"}], "\[RuleDelayed]", 
    SubscriptBox["k", "j"]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.844270748833168*^9, 3.8442708230784144`*^9}, 
   3.85185753106977*^9},ExpressionUUID->"c7b0aaf6-d039-40cd-a397-\
bbb56d6cf978"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"3", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Lambda]", "[", 
         RowBox[{"2", ",", "2", ",", "2"}], "]"}], " ", 
        RowBox[{"\[Lambda]", "[", 
         RowBox[{"3", ",", "2", ",", "2"}], "]"}]}], ")"}]}], 
     SuperscriptBox["\[Epsilon]", "2"]]}], "+", 
   RowBox[{
    FractionBox["1", "\[Epsilon]"], 
    RowBox[{
     RowBox[{"\[Lambda]", "[", 
      RowBox[{"2", ",", "2", ",", "2"}], "]"}], " ", 
     RowBox[{"\[Lambda]", "[", 
      RowBox[{"3", ",", "2", ",", "2"}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"6", " ", "EulerGamma"}], "+", 
       RowBox[{"3", " ", 
        RowBox[{"Log", "[", "\[Mu]", "]"}]}], "+", 
       RowBox[{"Log", "[", 
        RowBox[{"u", "+", 
         SubscriptBox["k", "2"], "+", 
         SubscriptBox["k", "3"]}], "]"}], "+", 
       RowBox[{"Log", "[", 
        RowBox[{"t", "+", 
         SubscriptBox["k", "2"], "+", 
         SubscriptBox["k", "4"]}], "]"}], "+", 
       RowBox[{"Log", "[", 
        RowBox[{"s", "+", 
         SubscriptBox["k", "3"], "+", 
         SubscriptBox["k", "4"]}], "]"}], "-", 
       RowBox[{"3", " ", 
        RowBox[{
         RowBox[{"\[GothicA]", "[", "322", "]"}], "[", "1", "]"}]}]}], 
      ")"}]}]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[Epsilon]", "]"}], "0"],
    SeriesData[$CellContext`\[Epsilon], 0, {}, -2, 0, 1],
    Editable->False]}],
  SeriesData[$CellContext`\[Epsilon], 
   0, {(-3) $CellContext`\[Lambda][2, 2, 2] $CellContext`\[Lambda][
     3, 2, 2], $CellContext`\[Lambda][2, 2, 2] $CellContext`\[Lambda][
     3, 2, 2] (6 EulerGamma + 3 Log[$CellContext`\[Mu]] + 
     Log[$CellContext`u + Subscript[$CellContext`k, 2] + 
       Subscript[$CellContext`k, 3]] + 
     Log[$CellContext`t + Subscript[$CellContext`k, 2] + 
       Subscript[$CellContext`k, 4]] + 
     Log[$CellContext`s + Subscript[$CellContext`k, 3] + 
       Subscript[$CellContext`k, 4]] - 
     3 $CellContext`\[GothicA][322][1])}, -2, 0, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.8442707618609133`*^9, 3.8442707908865733`*^9}, {
   3.8442708240414696`*^9, 3.8442708340580425`*^9}, 3.8442708864080367`*^9, 
   3.8442714108970356`*^9, 3.8442716946232643`*^9, 3.844271822597584*^9, 
   3.8443057674274216`*^9, 3.848484411511327*^9, {3.851857521492267*^9, 
   3.851857531538797*^9}},ExpressionUUID->"87252a49-7ee7-4d35-ba87-\
86a0a331c856"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"%", "-", "Sym3Ct3222"}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.8442708352801123`*^9, 3.844270839717366*^9}, {
  3.844270891870349*^9, 3.8442708935574455`*^9}, {3.851857528083599*^9, 
  3.8518575282276077`*^9}},ExpressionUUID->"b6b8bfda-7552-4515-a74f-\
61f5a14144be"],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", "\[Epsilon]", "]"}], "0"],
  SeriesData[$CellContext`\[Epsilon], 0, {}, 0, 0, 1],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.8442708400003824`*^9, 3.8442708939904704`*^9, 3.8442714133561764`*^9, 
   3.8442716955953197`*^9, 3.8442718237056475`*^9, 3.8443057713856964`*^9, 
   3.8484844123979187`*^9, {3.8518575241594195`*^9, 
   3.8518575327208643`*^9}},ExpressionUUID->"92b1bf50-2575-4e6b-a50c-\
ffd49e5278a3"]
}, Open  ]],

Cell["Now all of this contributes to the anomaly:", "Text",
 CellChangeTimes->{{3.8442719191531067`*^9, 3.844271925262456*^9}, {
  3.851857542798441*^9, 3.851857550458378*^9}, {3.8518576279373302`*^9, 
  3.8518576318414326`*^9}},ExpressionUUID->"29f051f9-a7ac-4208-9778-\
f24b530663a4"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Sym4Ct3222", "=", 
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          RowBox[{"\[Lambda]", "[", 
           RowBox[{"3", ",", "2", ",", "2", ",", "2"}], "]"}]}], 
         RowBox[{"sCt", "[", 
          RowBox[{"3", ",", "2", ",", "2", ",", "2"}], "]"}]}], "-", 
        RowBox[{"3", 
         RowBox[{"\[Lambda]", "[", 
          RowBox[{"2", ",", "2", ",", "2"}], "]"}], 
         RowBox[{"\[Lambda]", "[", 
          RowBox[{"3", ",", "2", ",", "2"}], "]"}], 
         RowBox[{"sCt", "[", 
          RowBox[{"3", ",", "2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "-",
         " ", 
        RowBox[{"3", " ", 
         RowBox[{"\[Lambda]", "[", 
          RowBox[{"3", ",", "2", ",", "2"}], "]"}], 
         RowBox[{"\[Lambda]", "[", 
          RowBox[{"3", ",", "3", ",", "2"}], "]"}], 
         RowBox[{"sCt", "[", 
          RowBox[{"3", ",", "2", ",", "2", ",", "2", ",", "3"}], "]"}]}]}], "/.",
        "suSymbols"}], "/.", "suMom"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"k", "[", "j_", "]"}], "\[RuleDelayed]", 
       SubscriptBox["k", "j"]}], "}"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Epsilon]", ",", "0", ",", 
      RowBox[{"-", "1"}]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8442709736150246`*^9, 3.8442709891419125`*^9}, {
   3.8442712764113436`*^9, 3.8442712782744503`*^9}, {3.844271326139188*^9, 
   3.84427133736283*^9}, {3.8442714380585895`*^9, 3.8442714382896023`*^9}, 
   3.844271699176524*^9, {3.8442717361126375`*^9, 3.8442717364166546`*^9}, {
   3.844271831352084*^9, 3.844271848375058*^9}, {3.8518575551306453`*^9, 
   3.8518575631481037`*^9}},ExpressionUUID->"bcec528f-c9f4-42a6-9fbe-\
506b9439cf42"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    RowBox[{"3", " ", 
     RowBox[{"\[Lambda]", "[", 
      RowBox[{"2", ",", "2", ",", "2"}], "]"}], " ", 
     RowBox[{"\[Lambda]", "[", 
      RowBox[{"3", ",", "2", ",", "2"}], "]"}]}], 
    RowBox[{"2", " ", 
     SuperscriptBox["\[Epsilon]", "2"]}]], "+", 
   RowBox[{
    FractionBox["1", "\[Epsilon]"], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox["3", "4"]}], " ", 
       RowBox[{"\[Lambda]", "[", 
        RowBox[{"3", ",", "2", ",", "2"}], "]"}], " ", 
       RowBox[{"\[Lambda]", "[", 
        RowBox[{"3", ",", "3", ",", "2"}], "]"}]}], "-", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"\[Lambda]", "[", 
        RowBox[{"3", ",", "2", ",", "2", ",", "2"}], "]"}]}], "+", 
      RowBox[{
       FractionBox["3", "2"], " ", 
       RowBox[{"\[Lambda]", "[", 
        RowBox[{"2", ",", "2", ",", "2"}], "]"}], " ", 
       RowBox[{"\[Lambda]", "[", 
        RowBox[{"3", ",", "2", ",", "2"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"EulerGamma", "+", 
            RowBox[{"Log", "[", "\[Mu]", "]"}]}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{
           RowBox[{"\[GothicA]", "[", "322", "]"}], "[", "1", "]"}]}]}], 
        ")"}]}]}], ")"}]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[Epsilon]", "]"}], "0"],
    SeriesData[$CellContext`\[Epsilon], 0, {}, -2, 0, 1],
    Editable->False]}],
  SeriesData[$CellContext`\[Epsilon], 0, {
   Rational[3, 2] $CellContext`\[Lambda][2, 2, 2] $CellContext`\[Lambda][
     3, 2, 2], 
    Rational[-3, 4] $CellContext`\[Lambda][3, 2, 2] $CellContext`\[Lambda][
      3, 3, 2] + Rational[-1, 2] $CellContext`\[Lambda][3, 2, 2, 2] + 
    Rational[3, 2] $CellContext`\[Lambda][2, 2, 2] $CellContext`\[Lambda][
      3, 2, 2] (-1 - 2 (EulerGamma + Log[$CellContext`\[Mu]]) + 
      2 $CellContext`\[GothicA][322][1])}, -2, 0, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.8442709643754964`*^9, 3.8442709896739435`*^9}, 
   3.8442712794095154`*^9, {3.844271327591271*^9, 3.844271337685848*^9}, {
   3.8442714155172997`*^9, 3.8442714388136325`*^9}, 3.844271699566547*^9, 
   3.8442717367726746`*^9, {3.8442718249307175`*^9, 3.8442718486270723`*^9}, 
   3.8443057735095043`*^9, 3.848484414907686*^9, 
   3.8518575642651677`*^9},ExpressionUUID->"29d2a039-da90-4853-b047-\
c56fa96fad67"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Series", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"3", 
        RowBox[{"\[Lambda]", "[", 
         RowBox[{"2", ",", "2", ",", "2"}], "]"}], 
        RowBox[{"\[Lambda]", "[", 
         RowBox[{"3", ",", "2", ",", "2"}], "]"}], 
        RowBox[{"i4Ct", "[", 
         RowBox[{"3", ",", "2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "+", 
       RowBox[{"3", 
        RowBox[{"\[Lambda]", "[", 
         RowBox[{"3", ",", "2", ",", "2"}], "]"}], 
        RowBox[{"\[Lambda]", "[", 
         RowBox[{"3", ",", "3", ",", "2"}], "]"}], 
        RowBox[{"i4Ct", "[", 
         RowBox[{"3", ",", "2", ",", "2", ",", "2", ",", "3"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"\[Lambda]", "[", 
         RowBox[{"3", ",", "2", ",", "2", ",", "2"}], "]"}], 
        RowBox[{"iCt", "[", 
         RowBox[{"3", ",", "2", ",", "2", ",", "2"}], "]"}]}]}], "/.", 
      "suSymbols"}], "/.", "suMom"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"k", "[", "j_", "]"}], "\[RuleDelayed]", 
      SubscriptBox["k", "j"]}], "}"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Epsilon]", ",", "0", ",", 
     RowBox[{"-", "1"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8442709937591767`*^9, 3.8442710472932386`*^9}, 
   3.84427109241282*^9, {3.844271353235738*^9, 3.844271357321972*^9}, {
   3.8442717219528275`*^9, 3.8442717310883493`*^9}, 
   3.851857571019554*^9},ExpressionUUID->"bbf9ec5a-bb53-4f7a-b7d7-\
6a6bee893447"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    RowBox[{"3", " ", 
     RowBox[{"\[Lambda]", "[", 
      RowBox[{"2", ",", "2", ",", "2"}], "]"}], " ", 
     RowBox[{"\[Lambda]", "[", 
      RowBox[{"3", ",", "2", ",", "2"}], "]"}]}], 
    RowBox[{"2", " ", 
     SuperscriptBox["\[Epsilon]", "2"]}]], "+", 
   RowBox[{
    FractionBox["1", "\[Epsilon]"], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox["3", "4"]}], " ", 
       RowBox[{"\[Lambda]", "[", 
        RowBox[{"3", ",", "2", ",", "2"}], "]"}], " ", 
       RowBox[{"\[Lambda]", "[", 
        RowBox[{"3", ",", "3", ",", "2"}], "]"}]}], "-", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"\[Lambda]", "[", 
        RowBox[{"3", ",", "2", ",", "2", ",", "2"}], "]"}]}], "+", 
      RowBox[{
       FractionBox["3", "2"], " ", 
       RowBox[{"\[Lambda]", "[", 
        RowBox[{"2", ",", "2", ",", "2"}], "]"}], " ", 
       RowBox[{"\[Lambda]", "[", 
        RowBox[{"3", ",", "2", ",", "2"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"EulerGamma", "+", 
            RowBox[{"Log", "[", "\[Mu]", "]"}]}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{
           RowBox[{"\[GothicA]", "[", "322", "]"}], "[", "1", "]"}]}]}], 
        ")"}]}]}], ")"}]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[Epsilon]", "]"}], "0"],
    SeriesData[$CellContext`\[Epsilon], 0, {}, -2, 0, 1],
    Editable->False]}],
  SeriesData[$CellContext`\[Epsilon], 0, {
   Rational[3, 2] $CellContext`\[Lambda][2, 2, 2] $CellContext`\[Lambda][
     3, 2, 2], 
    Rational[-3, 4] $CellContext`\[Lambda][3, 2, 2] $CellContext`\[Lambda][
      3, 3, 2] + Rational[-1, 2] $CellContext`\[Lambda][3, 2, 2, 2] + 
    Rational[3, 2] $CellContext`\[Lambda][2, 2, 2] $CellContext`\[Lambda][
      3, 2, 2] (-1 - 2 (EulerGamma + Log[$CellContext`\[Mu]]) + 
      2 $CellContext`\[GothicA][322][1])}, -2, 0, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.844271000339553*^9, 3.8442710131742873`*^9}, 
   3.84427104870632*^9, 3.844271093255868*^9, 3.844271285405858*^9, {
   3.8442713283163123`*^9, 3.844271357715994*^9}, {3.8442714172483993`*^9, 
   3.844271439521673*^9}, {3.844271701046632*^9, 3.8442717374287124`*^9}, {
   3.8442718267108192`*^9, 3.8442718491231008`*^9}, 3.8443057766260853`*^9, 
   3.8484844160496817`*^9, 
   3.8518575719686084`*^9},ExpressionUUID->"c58eb036-b04d-4a75-8a68-\
99ca45a1e541"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"%", "-", "Sym4Ct3222"}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.844271053526595*^9, 3.84427105902791*^9}, 
   3.8442712865149217`*^9, 
   3.8442713589310637`*^9},ExpressionUUID->"8f7460d4-e36d-4ff1-8f69-\
a980edbcb661"],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", "\[Epsilon]", "]"}], "0"],
  SeriesData[$CellContext`\[Epsilon], 0, {}, 0, 0, 1],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.844271059341928*^9, 3.8442710946879497`*^9, 3.8442712868789425`*^9, {
   3.844271328988351*^9, 3.8442713600441275`*^9}, {3.844271418205454*^9, 
   3.8442714402477145`*^9}, {3.8442717018596783`*^9, 
   3.8442717382667603`*^9}, {3.844271827452862*^9, 3.8442718495841274`*^9}, 
   3.844305777897358*^9, 3.848484417287674*^9, 
   3.851857573136675*^9},ExpressionUUID->"c40502ef-fa65-4afe-9c04-\
87987b3593f2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"SymReg3222", "+", "Sym3Ct3222", "+", "Sym4Ct3222"}], "/.", 
     "suSymbols"}], "/.", "suMom"}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"k", "[", "j_", "]"}], "\[RuleDelayed]", 
     SubscriptBox["k", "j"]}], "}"}]}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.8442705593033276`*^9, 3.8442705639755945`*^9}, {
  3.8442711050685434`*^9, 3.8442711383314457`*^9}, {3.8442711833480206`*^9, 
  3.8442711935636053`*^9}, {3.8518575777699404`*^9, 
  3.851857579602045*^9}},ExpressionUUID->"99979609-ee9f-4b88-a224-\
c2e26187dabe"],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", "\[Epsilon]", "]"}], "0"],
  SeriesData[$CellContext`\[Epsilon], 0, {}, 0, 0, 1],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.844270564270612*^9, 3.844270680283247*^9, {3.844271115898163*^9, 
   3.8442711387624702`*^9}, 3.8442711836250367`*^9, 3.8442712886790457`*^9, 
   3.844271386175622*^9, {3.844271419601534*^9, 3.844271441284774*^9}, {
   3.8442717030987487`*^9, 3.844271739102808*^9}, {3.8442718282329063`*^9, 
   3.8442718501641607`*^9}, 3.844305779074708*^9, 3.84848441836989*^9, 
   3.8518575800490704`*^9},ExpressionUUID->"36a86186-db79-4718-bb1d-\
fe4d9e345258"]
}, Open  ]],

Cell["\<\
We read off the anomaly from the Callan-Symanzik equation.
The renormalized correlator is:\
\>", "Text",
 CellChangeTimes->{{3.8518576360576735`*^9, 
  3.851857668457524*^9}},ExpressionUUID->"49134a79-75be-4fb1-8e16-\
165be5d0d3ec"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SymRen3222", "=", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"\[Lambda]", "[", 
           RowBox[{"3", ",", "2", ",", "2"}], "]"}], 
          RowBox[{"\[Lambda]", "[", 
           RowBox[{"2", ",", "2", ",", "2"}], "]"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"iRen4ptX", "[", 
             RowBox[{"3", ",", 
              RowBox[{"{", 
               RowBox[{"3", ",", "2", ",", "2", ",", "2", ",", "2"}], "}"}]}],
              "]"}], "+", 
            RowBox[{
             RowBox[{"TChannel", "[", 
              RowBox[{"iRen4ptX", ",", "3"}], "]"}], "[", 
             RowBox[{"3", ",", "2", ",", "2", ",", "2", ",", "2"}], "]"}], 
            "+", 
            RowBox[{
             RowBox[{"UChannel", "[", 
              RowBox[{"iRen4ptX", ",", "3"}], "]"}], "[", 
             RowBox[{"3", ",", "2", ",", "2", ",", "2", ",", "2"}], "]"}]}], 
           ")"}]}], "+", 
         RowBox[{
          RowBox[{"\[Lambda]", "[", 
           RowBox[{"3", ",", "3", ",", "2"}], "]"}], 
          RowBox[{"\[Lambda]", "[", 
           RowBox[{"3", ",", "2", ",", "2"}], "]"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"iRen4ptX", "[", 
             RowBox[{"3", ",", 
              RowBox[{"{", 
               RowBox[{"3", ",", "2", ",", "2", ",", "2", ",", "3"}], "}"}]}],
              "]"}], "+", 
            RowBox[{
             RowBox[{"TChannel", "[", 
              RowBox[{"iRen4ptX", ",", "3"}], "]"}], "[", 
             RowBox[{"3", ",", "2", ",", "2", ",", "2", ",", "3"}], "]"}], 
            "+", 
            RowBox[{
             RowBox[{"UChannel", "[", 
              RowBox[{"iRen4ptX", ",", "3"}], "]"}], "[", 
             RowBox[{"3", ",", "2", ",", "2", ",", "2", ",", "3"}], "]"}]}], 
           ")"}]}], "+", 
         RowBox[{
          RowBox[{"\[Lambda]", "[", 
           RowBox[{"3", ",", "2", ",", "2", ",", "2"}], "]"}], 
          RowBox[{"iRen4ptC", "[", 
           RowBox[{"3", ",", 
            RowBox[{"{", 
             RowBox[{"3", ",", "2", ",", "2", ",", "2"}], "}"}]}], "]"}]}]}], 
        "/.", "suSymbols"}], "/.", "suMom"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"k", "[", "j_", "]"}], "\[RuleDelayed]", 
        SubscriptBox["k", "j"]}], "}"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Epsilon]", ",", "0", ",", 
       RowBox[{"-", "1"}]}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8442702520497537`*^9, 3.844270274514038*^9}, 
   3.8442703273460608`*^9, {3.84427168231356*^9, 3.8442716898569913`*^9}, 
   3.84427182078448*^9, {3.8442719359670677`*^9, 3.8442720216859713`*^9}, {
   3.85185761004355*^9, 3.851857619408698*^9}, {3.8518576739708395`*^9, 
   3.85185771832918*^9}, {3.8518581381197863`*^9, 
   3.851858145125909*^9}},ExpressionUUID->"e0848e3f-8092-440b-959a-\
54626ad19bd8"],

Cell["Total \[Mu]-dependence then gives:", "Text",
 CellChangeTimes->{{3.8518577683601837`*^9, 
  3.8518577745845394`*^9}},ExpressionUUID->"13804f60-43c1-4889-8e47-\
0553787f454b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Dmu", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"\[Mu]", " ", 
       RowBox[{"D", "[", 
        RowBox[{"SymRen3222", ",", "\[Mu]"}], "]"}]}], "/.", "suSymbols"}], "/.",
      "suMom"}], "//.", "logsu"}], "//", 
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{"#", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[Lambda]", "[", 
         RowBox[{"2", ",", "2", ",", "2"}], "]"}], ",", 
        RowBox[{"\[Lambda]", "[", 
         RowBox[{"3", ",", "2", ",", "2"}], "]"}]}], "}"}], ",", "Simplify"}],
      "]"}], "&"}]}]}]], "Input",
 CellChangeTimes->{{3.8443167433593173`*^9, 
  3.844316760036598*^9}},ExpressionUUID->"4a8dc46e-9cea-4820-8d6d-\
6616a0fc25c9"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["3", "2"], " ", 
   RowBox[{"\[Lambda]", "[", 
    RowBox[{"3", ",", "2", ",", "2"}], "]"}], " ", 
   RowBox[{"\[Lambda]", "[", 
    RowBox[{"3", ",", "3", ",", "2"}], "]"}]}], "+", 
  RowBox[{"\[Lambda]", "[", 
   RowBox[{"3", ",", "2", ",", "2", ",", "2"}], "]"}], "+", 
  RowBox[{
   RowBox[{"\[Lambda]", "[", 
    RowBox[{"2", ",", "2", ",", "2"}], "]"}], " ", 
   RowBox[{"\[Lambda]", "[", 
    RowBox[{"3", ",", "2", ",", "2"}], "]"}], " ", 
   RowBox[{"(", 
    RowBox[{"3", "+", 
     RowBox[{"3", " ", 
      RowBox[{"Log", "[", "\[Mu]", "]"}]}], "-", 
     RowBox[{"Log", "[", 
      RowBox[{"u", "+", 
       SubscriptBox["k", "2"], "+", 
       SubscriptBox["k", "3"]}], "]"}], "-", 
     RowBox[{"Log", "[", 
      RowBox[{"t", "+", 
       SubscriptBox["k", "2"], "+", 
       SubscriptBox["k", "4"]}], "]"}], "-", 
     RowBox[{"Log", "[", 
      RowBox[{"s", "+", 
       SubscriptBox["k", "3"], "+", 
       SubscriptBox["k", "4"]}], "]"}], "-", 
     RowBox[{"3", " ", 
      RowBox[{
       RowBox[{"\[GothicA]", "[", "322", "]"}], "[", "1", "]"}]}]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{
  3.8442720275393057`*^9, 3.8443057822830324`*^9, {3.8443167378849335`*^9, 
   3.8443167604873405`*^9}, 3.8443186702155952`*^9, 3.8484844208879213`*^9, 
   3.851857779023793*^9, 
   3.8518581475567007`*^9},ExpressionUUID->"2ea82e3d-c22f-4bf4-96b4-\
16b78261978d"]
}, Open  ]],

Cell["The beta function accounts for that much:", "Text",
 CellChangeTimes->{{3.851857783281037*^9, 
  3.851857789896415*^9}},ExpressionUUID->"8c8c5b25-9f6f-4596-bbd4-\
c66b117d91d8"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FromBeta", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"\[Lambda]", "[", 
       RowBox[{"2", ",", "2", ",", "2"}], "]"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"r222", "[", 
          RowBox[{
           RowBox[{"k", "[", "3", "]"}], ",", 
           RowBox[{"k", "[", "4", "]"}], ",", "s"}], "]"}]}], "-", 
        RowBox[{"r222", "[", 
         RowBox[{
          RowBox[{"k", "[", "2", "]"}], ",", 
          RowBox[{"k", "[", "4", "]"}], ",", "t"}], "]"}], "-", 
        RowBox[{"r222", "[", 
         RowBox[{
          RowBox[{"k", "[", "2", "]"}], ",", 
          RowBox[{"k", "[", "3", "]"}], ",", "u"}], "]"}]}], ")"}], 
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"Beta1", "//", "Normal"}], ",", "\[Phi]0", ",", "\[Phi]1"}], 
       "]"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Phi]0", "\[Rule]", "0"}], ",", 
       RowBox[{"\[Phi]1", "\[Rule]", "0"}]}], "}"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"k", "[", "j_", "]"}], "\[RuleDelayed]", 
      SubscriptBox["k", "j"]}], "}"}]}], "//.", "logsu"}]}]], "Input",
 CellChangeTimes->{{3.8442721455810575`*^9, 3.8442721701484623`*^9}, {
  3.8442722114288235`*^9, 3.84427221783119*^9}, {3.8442722608126483`*^9, 
  3.8442723130916386`*^9}, {3.851857903456396*^9, 
  3.8518579117430325`*^9}},ExpressionUUID->"ca51c9a0-f428-445d-a0b1-\
8132d604b4fa"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Lambda]", "[", 
   RowBox[{"2", ",", "2", ",", "2"}], "]"}], " ", 
  RowBox[{"\[Lambda]", "[", 
   RowBox[{"3", ",", "2", ",", "2"}], "]"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "3"}], " ", 
     RowBox[{"Log", "[", "\[Mu]", "]"}]}], "+", 
    RowBox[{"Log", "[", 
     RowBox[{"u", "+", 
      SubscriptBox["k", "2"], "+", 
      SubscriptBox["k", "3"]}], "]"}], "+", 
    RowBox[{"Log", "[", 
     RowBox[{"t", "+", 
      SubscriptBox["k", "2"], "+", 
      SubscriptBox["k", "4"]}], "]"}], "+", 
    RowBox[{"Log", "[", 
     RowBox[{"s", "+", 
      SubscriptBox["k", "3"], "+", 
      SubscriptBox["k", "4"]}], "]"}], "+", 
    RowBox[{"3", " ", 
     RowBox[{
      RowBox[{"\[GothicA]", "[", "222", "]"}], "[", "1", "]"}]}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{
  3.8442721791649785`*^9, 3.8442722181022053`*^9, {3.844272294369568*^9, 
   3.8442723136036673`*^9}, 3.8443057851977944`*^9, 3.8484844219380035`*^9, 
   3.851857912458043*^9, 
   3.85185814886522*^9},ExpressionUUID->"cd06f6c9-1c84-4fc2-9481-\
de7766628f32"]
}, Open  ]],

Cell["So the anomaly is:", "Text",
 CellChangeTimes->{{3.851857917368119*^9, 
  3.8518579235097237`*^9}},ExpressionUUID->"ee592ac6-d950-4b7d-915c-\
3c0fbce67e83"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"An", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"1", "/", "2"}], "*", 
         RowBox[{"\[Lambda]", "[", 
          RowBox[{"3", ",", "2", ",", "2"}], "]"}], 
         RowBox[{"\[Lambda]", "[", 
          RowBox[{"2", ",", "2", ",", "2"}], "]"}], 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{
            RowBox[{"a", "[", "222", "]"}], "[", "1", "]"}], "-", 
           RowBox[{
            RowBox[{"a", "[", "322", "]"}], "[", "1", "]"}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"1", "/", "4"}], "*", 
         RowBox[{"\[Lambda]", "[", 
          RowBox[{"3", ",", "3", ",", "2"}], "]"}], 
         RowBox[{"\[Lambda]", "[", 
          RowBox[{"3", ",", "2", ",", "2"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"1", "/", "6"}], 
         RowBox[{"\[Lambda]", "[", 
          RowBox[{"3", ",", "2", ",", "2", ",", "2"}], "]"}]}]}], ")"}], "*", 
      "6"}], "/.", 
     RowBox[{"\[Epsilon]", "\[Rule]", "0"}]}], "/.", 
    RowBox[{"a", "\[Rule]", "\[GothicA]"}]}], "//", "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.844272337214018*^9, 3.8442724456032176`*^9}, {
   3.8442725310031023`*^9, 3.8442725349143257`*^9}, {3.8442725996340275`*^9, 
   3.8442726014981346`*^9}, {3.844272632849928*^9, 3.844272634793039*^9}, {
   3.8518579317678547`*^9, 3.851857939088344*^9}, {3.8518579982159977`*^9, 
   3.8518580253354883`*^9}, 
   3.8518581530477915`*^9},ExpressionUUID->"30909494-5fc1-4d80-a4f1-\
222c996139de"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["3", "2"], " ", 
   RowBox[{"\[Lambda]", "[", 
    RowBox[{"3", ",", "2", ",", "2"}], "]"}], " ", 
   RowBox[{"\[Lambda]", "[", 
    RowBox[{"3", ",", "3", ",", "2"}], "]"}]}], "+", 
  RowBox[{"\[Lambda]", "[", 
   RowBox[{"3", ",", "2", ",", "2", ",", "2"}], "]"}], "+", 
  RowBox[{"3", " ", 
   RowBox[{"\[Lambda]", "[", 
    RowBox[{"2", ",", "2", ",", "2"}], "]"}], " ", 
   RowBox[{"\[Lambda]", "[", 
    RowBox[{"3", ",", "2", ",", "2"}], "]"}], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{
      RowBox[{"\[GothicA]", "[", "222", "]"}], "[", "1", "]"}], "-", 
     RowBox[{
      RowBox[{"\[GothicA]", "[", "322", "]"}], "[", "1", "]"}]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{{3.8442724070290112`*^9, 3.844272445853232*^9}, 
   3.8442725352753468`*^9, {3.844272576788721*^9, 3.8442726021631727`*^9}, 
   3.844272635323069*^9, 3.8443057875443635`*^9, 3.84848442258814*^9, {
   3.851857925442254*^9, 3.8518579396893787`*^9}, {3.851857999498517*^9, 
   3.8518580449546103`*^9}, 
   3.851858153275295*^9},ExpressionUUID->"354c152b-2322-4fa1-a226-\
fa3b61001c31"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Dmu", "+", "FromBeta", "-", "An"}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.8442723226061826`*^9, 3.84427233007561*^9}, {
  3.8442724101791916`*^9, 3.844272410490209*^9}, {3.844272454994755*^9, 
  3.844272475082904*^9}, {3.844272571586424*^9, 3.844272580081909*^9}, {
  3.8442726395293093`*^9, 
  3.8442726400333385`*^9}},ExpressionUUID->"cc87354c-151e-4a81-8eeb-\
9b78936b641e"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.844272326246391*^9, 3.8442723303506255`*^9}, 
   3.8442724108272285`*^9, {3.8442724472383113`*^9, 3.8442724753579197`*^9}, 
   3.84427253603239*^9, {3.844272572342467*^9, 3.8442726083035235`*^9}, 
   3.8442726403313556`*^9, 3.8443057889875374`*^9, 3.8484844231977987`*^9, {
   3.8518579265372705`*^9, 3.8518579403014135`*^9}, {3.851858000069043*^9, 
   3.85185804564765*^9}, 
   3.851858154577815*^9},ExpressionUUID->"29ecc6cd-c3ea-4273-9578-\
bd22e7015ad9"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["< O[3] O[3] O[2] O[2] >", "Subsection",
 CellChangeTimes->{{3.844272655761238*^9, 3.844272656281268*^9}, {
  3.8518582194043036`*^9, 
  3.8518582258786645`*^9}},ExpressionUUID->"0840aa99-0f84-4c05-88b9-\
14613203d28c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"SymReg3322", "=", 
  RowBox[{
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"\[Lambda]", "[", 
           RowBox[{"3", ",", "3", ",", "2"}], "]"}], 
          RowBox[{"\[Lambda]", "[", 
           RowBox[{"2", ",", "2", ",", "2"}], "]"}], 
          RowBox[{"iReg4ptX", "[", 
           RowBox[{
            RowBox[{"3", "+", 
             RowBox[{"2", "\[Epsilon]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"3", "+", "\[Epsilon]"}], ",", 
              RowBox[{"3", "+", "\[Epsilon]"}], ",", 
              RowBox[{"2", "+", "\[Epsilon]"}], ",", 
              RowBox[{"2", "+", "\[Epsilon]"}], ",", 
              RowBox[{"2", "+", "\[Epsilon]"}]}], "}"}], ",", 
            RowBox[{"ExpansionOrder", "\[Rule]", 
             RowBox[{"-", "1"}]}]}], "]"}]}], "+", 
         RowBox[{
          RowBox[{
           RowBox[{"\[Lambda]", "[", 
            RowBox[{"3", ",", "2", ",", "2"}], "]"}], "^", "2"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"TChannel", "[", 
              RowBox[{"iReg4ptX", ",", 
               RowBox[{"3", "+", 
                RowBox[{"2", "\[Epsilon]"}]}]}], "]"}], "[", 
             RowBox[{
              RowBox[{"3", "+", "\[Epsilon]"}], ",", 
              RowBox[{"3", "+", "\[Epsilon]"}], ",", 
              RowBox[{"2", "+", "\[Epsilon]"}], ",", 
              RowBox[{"2", "+", "\[Epsilon]"}], ",", 
              RowBox[{"2", "+", "\[Epsilon]"}], ",", 
              RowBox[{"ExpansionOrder", "\[Rule]", 
               RowBox[{"-", "1"}]}]}], "]"}], "+", 
            RowBox[{
             RowBox[{"UChannel", "[", 
              RowBox[{"iReg4ptX", ",", 
               RowBox[{"3", "+", 
                RowBox[{"2", "\[Epsilon]"}]}]}], "]"}], "[", 
             RowBox[{
              RowBox[{"3", "+", "\[Epsilon]"}], ",", 
              RowBox[{"3", "+", "\[Epsilon]"}], ",", 
              RowBox[{"2", "+", "\[Epsilon]"}], ",", 
              RowBox[{"2", "+", "\[Epsilon]"}], ",", 
              RowBox[{"2", "+", "\[Epsilon]"}], ",", 
              RowBox[{"ExpansionOrder", "\[Rule]", 
               RowBox[{"-", "1"}]}]}], "]"}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"\[Lambda]", "[", 
           RowBox[{"3", ",", "3", ",", "3"}], "]"}], 
          RowBox[{"\[Lambda]", "[", 
           RowBox[{"3", ",", "2", ",", "2"}], "]"}], 
          RowBox[{"iReg4ptX", "[", 
           RowBox[{
            RowBox[{"3", "+", 
             RowBox[{"2", "\[Epsilon]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"3", "+", "\[Epsilon]"}], ",", 
              RowBox[{"3", "+", "\[Epsilon]"}], ",", 
              RowBox[{"2", "+", "\[Epsilon]"}], ",", 
              RowBox[{"2", "+", "\[Epsilon]"}], ",", 
              RowBox[{"3", "+", "\[Epsilon]"}]}], "}"}], ",", 
            RowBox[{"ExpansionOrder", "\[Rule]", 
             RowBox[{"-", "1"}]}]}], "]"}]}], "+", 
         RowBox[{
          RowBox[{
           RowBox[{"\[Lambda]", "[", 
            RowBox[{"3", ",", "3", ",", "2"}], "]"}], "^", "2"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"TChannel", "[", 
              RowBox[{"iReg4ptX", ",", 
               RowBox[{"3", "+", 
                RowBox[{"2", "\[Epsilon]"}]}]}], "]"}], "[", 
             RowBox[{
              RowBox[{"3", "+", "\[Epsilon]"}], ",", 
              RowBox[{"3", "+", "\[Epsilon]"}], ",", 
              RowBox[{"2", "+", "\[Epsilon]"}], ",", 
              RowBox[{"2", "+", "\[Epsilon]"}], ",", 
              RowBox[{"3", "+", "\[Epsilon]"}], ",", 
              RowBox[{"ExpansionOrder", "\[Rule]", 
               RowBox[{"-", "1"}]}]}], "]"}], "+", 
            RowBox[{
             RowBox[{"UChannel", "[", 
              RowBox[{"iReg4ptX", ",", 
               RowBox[{"3", "+", 
                RowBox[{"2", "\[Epsilon]"}]}]}], "]"}], "[", 
             RowBox[{
              RowBox[{"3", "+", "\[Epsilon]"}], ",", 
              RowBox[{"3", "+", "\[Epsilon]"}], ",", 
              RowBox[{"2", "+", "\[Epsilon]"}], ",", 
              RowBox[{"2", "+", "\[Epsilon]"}], ",", 
              RowBox[{"3", "+", "\[Epsilon]"}], ",", 
              RowBox[{"ExpansionOrder", "\[Rule]", 
               RowBox[{"-", "1"}]}]}], "]"}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"\[Lambda]", "[", 
           RowBox[{"3", ",", "3", ",", "2", ",", "2"}], "]"}], 
          RowBox[{"iReg4ptC", "[", 
           RowBox[{
            RowBox[{"3", "+", 
             RowBox[{"2", "\[Epsilon]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"3", "+", "\[Epsilon]"}], ",", 
              RowBox[{"3", "+", "\[Epsilon]"}], ",", 
              RowBox[{"2", "+", "\[Epsilon]"}], ",", 
              RowBox[{"2", "+", "\[Epsilon]"}]}], "}"}], ",", 
            RowBox[{"ExpansionOrder", "\[Rule]", 
             RowBox[{"-", "1"}]}]}], "]"}]}]}], "/.", "suSymbols"}], "/.", 
       "suMom"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"k", "[", "j_", "]"}], "\[RuleDelayed]", 
        SubscriptBox["k", "j"]}], "}"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Epsilon]", ",", "0", ",", 
       RowBox[{"-", "1"}]}], "}"}]}], "]"}], "//", "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.8442702520497537`*^9, 3.844270274514038*^9}, 
   3.8442703273460608`*^9, {3.84427168231356*^9, 3.8442716898569913`*^9}, 
   3.84427182078448*^9, {3.8442726863849897`*^9, 3.844272761361278*^9}, 
   3.844277364177544*^9, {3.8518582348940735`*^9, 
   3.851858396559826*^9}},ExpressionUUID->"ac23a42f-2f00-4591-a08c-\
78ca87c659c0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"6", " ", 
       SuperscriptBox["\[Epsilon]", "2"]}]], 
     RowBox[{
      RowBox[{"\[Lambda]", "[", 
       RowBox[{"3", ",", "2", ",", "2"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"6", " ", 
         RowBox[{"(", 
          RowBox[{"t", "+", "u"}], ")"}], " ", 
         RowBox[{"\[Lambda]", "[", 
          RowBox[{"3", ",", "2", ",", "2"}], "]"}]}], "+", 
        RowBox[{
         SubscriptBox["k", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"6", " ", 
            RowBox[{"\[Lambda]", "[", 
             RowBox[{"3", ",", "2", ",", "2"}], "]"}]}], "+", 
           RowBox[{"\[Lambda]", "[", 
            RowBox[{"3", ",", "3", ",", "3"}], "]"}]}], ")"}]}], "+", 
        RowBox[{
         SubscriptBox["k", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"6", " ", 
            RowBox[{"\[Lambda]", "[", 
             RowBox[{"3", ",", "2", ",", "2"}], "]"}]}], "+", 
           RowBox[{"\[Lambda]", "[", 
            RowBox[{"3", ",", "3", ",", "3"}], "]"}]}], ")"}]}]}], 
       ")"}]}]}]}], "+", 
   RowBox[{
    FractionBox["1", "\[Epsilon]"], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", "t"}], "+", 
         RowBox[{"2", " ", "EulerGamma", " ", "t"}], "-", 
         RowBox[{"2", " ", "u"}], "+", 
         RowBox[{"2", " ", "EulerGamma", " ", "u"}], "+", 
         RowBox[{"t", " ", 
          RowBox[{"Log", "[", 
           RowBox[{"t", "+", 
            SubscriptBox["k", "1"], "+", 
            SubscriptBox["k", "3"]}], "]"}]}], "+", 
         RowBox[{"u", " ", 
          RowBox[{"Log", "[", 
           RowBox[{"u", "+", 
            SubscriptBox["k", "2"], "+", 
            SubscriptBox["k", "3"]}], "]"}]}], "+", 
         RowBox[{"u", " ", 
          RowBox[{"Log", "[", 
           RowBox[{"u", "+", 
            SubscriptBox["k", "1"], "+", 
            SubscriptBox["k", "4"]}], "]"}]}], "+", 
         RowBox[{"t", " ", 
          RowBox[{"Log", "[", 
           RowBox[{"t", "+", 
            SubscriptBox["k", "2"], "+", 
            SubscriptBox["k", "4"]}], "]"}]}], "-", 
         RowBox[{"2", " ", 
          SubscriptBox["k", "1"]}], "-", 
         RowBox[{"2", " ", 
          SubscriptBox["k", "2"]}], "-", 
         RowBox[{"3", " ", 
          SubscriptBox["k", "3"]}], "+", 
         RowBox[{"2", " ", "EulerGamma", " ", 
          SubscriptBox["k", "3"]}], "+", 
         RowBox[{
          RowBox[{"Log", "[", 
           RowBox[{"t", "+", 
            SubscriptBox["k", "1"], "+", 
            SubscriptBox["k", "3"]}], "]"}], " ", 
          SubscriptBox["k", "3"]}], "+", 
         RowBox[{
          RowBox[{"Log", "[", 
           RowBox[{"u", "+", 
            SubscriptBox["k", "2"], "+", 
            SubscriptBox["k", "3"]}], "]"}], " ", 
          SubscriptBox["k", "3"]}], "-", 
         RowBox[{"3", " ", 
          SubscriptBox["k", "4"]}], "+", 
         RowBox[{"2", " ", "EulerGamma", " ", 
          SubscriptBox["k", "4"]}], "+", 
         RowBox[{
          RowBox[{"Log", "[", 
           RowBox[{"u", "+", 
            SubscriptBox["k", "1"], "+", 
            SubscriptBox["k", "4"]}], "]"}], " ", 
          SubscriptBox["k", "4"]}], "+", 
         RowBox[{
          RowBox[{"Log", "[", 
           RowBox[{"t", "+", 
            SubscriptBox["k", "2"], "+", 
            SubscriptBox["k", "4"]}], "]"}], " ", 
          SubscriptBox["k", "4"]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"\[Lambda]", "[", 
         RowBox[{"3", ",", "2", ",", "2"}], "]"}], "2"]}], "+", 
      RowBox[{
       FractionBox["1", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["k", "3"], "+", 
         SubscriptBox["k", "4"]}], ")"}], " ", 
       RowBox[{"\[Lambda]", "[", 
        RowBox[{"2", ",", "2", ",", "2"}], "]"}], " ", 
       RowBox[{"\[Lambda]", "[", 
        RowBox[{"3", ",", "3", ",", "2"}], "]"}]}], "-", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["k", "3"], "+", 
         SubscriptBox["k", "4"]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"\[Lambda]", "[", 
         RowBox[{"3", ",", "3", ",", "2"}], "]"}], "2"]}], "+", 
      RowBox[{
       FractionBox["1", "18"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "6"}], " ", "s"}], "-", 
         RowBox[{"7", " ", 
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["k", "3"], "+", 
            SubscriptBox["k", "4"]}], ")"}]}], "+", 
         RowBox[{"6", " ", 
          RowBox[{"(", 
           RowBox[{"EulerGamma", "+", 
            RowBox[{"Log", "[", 
             RowBox[{"s", "+", 
              SubscriptBox["k", "3"], "+", 
              SubscriptBox["k", "4"]}], "]"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["k", "3"], "+", 
            SubscriptBox["k", "4"]}], ")"}]}]}], ")"}], " ", 
       RowBox[{"\[Lambda]", "[", 
        RowBox[{"3", ",", "2", ",", "2"}], "]"}], " ", 
       RowBox[{"\[Lambda]", "[", 
        RowBox[{"3", ",", "3", ",", "3"}], "]"}]}], "-", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["k", "3"], "+", 
         SubscriptBox["k", "4"]}], ")"}], " ", 
       RowBox[{"\[Lambda]", "[", 
        RowBox[{"3", ",", "3", ",", "2", ",", "2"}], "]"}]}]}], ")"}]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[Epsilon]", "]"}], "0"],
    SeriesData[$CellContext`\[Epsilon], 0, {}, -2, 0, 1],
    Editable->False]}],
  SeriesData[$CellContext`\[Epsilon], 0, {
   Rational[-1, 6] $CellContext`\[Lambda][3, 2, 2] (
     6 ($CellContext`t + $CellContext`u) $CellContext`\[Lambda][3, 2, 2] + 
     Subscript[$CellContext`k, 3] (
       6 $CellContext`\[Lambda][3, 2, 2] + $CellContext`\[Lambda][3, 3, 3]) + 
     Subscript[$CellContext`k, 4] (
       6 $CellContext`\[Lambda][3, 2, 2] + $CellContext`\[Lambda][
        3, 3, 3])), ((-2) $CellContext`t + 2 EulerGamma $CellContext`t - 
      2 $CellContext`u + 
      2 EulerGamma $CellContext`u + $CellContext`t 
       Log[$CellContext`t + Subscript[$CellContext`k, 1] + 
         Subscript[$CellContext`k, 3]] + $CellContext`u 
       Log[$CellContext`u + Subscript[$CellContext`k, 2] + 
         Subscript[$CellContext`k, 3]] + $CellContext`u 
       Log[$CellContext`u + Subscript[$CellContext`k, 1] + 
         Subscript[$CellContext`k, 4]] + $CellContext`t 
       Log[$CellContext`t + Subscript[$CellContext`k, 2] + 
         Subscript[$CellContext`k, 4]] - 2 Subscript[$CellContext`k, 1] - 2 
      Subscript[$CellContext`k, 2] - 3 Subscript[$CellContext`k, 3] + 
      2 EulerGamma Subscript[$CellContext`k, 3] + 
      Log[$CellContext`t + Subscript[$CellContext`k, 1] + 
         Subscript[$CellContext`k, 3]] Subscript[$CellContext`k, 3] + 
      Log[$CellContext`u + Subscript[$CellContext`k, 2] + 
         Subscript[$CellContext`k, 3]] Subscript[$CellContext`k, 3] - 3 
      Subscript[$CellContext`k, 4] + 
      2 EulerGamma Subscript[$CellContext`k, 4] + 
      Log[$CellContext`u + Subscript[$CellContext`k, 1] + 
         Subscript[$CellContext`k, 4]] Subscript[$CellContext`k, 4] + 
      Log[$CellContext`t + Subscript[$CellContext`k, 2] + 
         Subscript[$CellContext`k, 4]] 
       Subscript[$CellContext`k, 4]) $CellContext`\[Lambda][3, 2, 2]^2 + 
    Rational[1, 4] (Subscript[$CellContext`k, 3] + 
      Subscript[$CellContext`k, 4]) $CellContext`\[Lambda][
      2, 2, 2] $CellContext`\[Lambda][3, 3, 2] + 
    Rational[-1, 2] (Subscript[$CellContext`k, 3] + 
      Subscript[$CellContext`k, 4]) $CellContext`\[Lambda][3, 3, 2]^2 + 
    Rational[1, 18] ((-6) $CellContext`s - 
      7 (Subscript[$CellContext`k, 3] + Subscript[$CellContext`k, 4]) + 
      6 (EulerGamma + 
        Log[$CellContext`s + Subscript[$CellContext`k, 3] + 
          Subscript[$CellContext`k, 4]]) (Subscript[$CellContext`k, 3] + 
        Subscript[$CellContext`k, 4])) $CellContext`\[Lambda][
      3, 2, 2] $CellContext`\[Lambda][3, 3, 3] + 
    Rational[-1, 2] (Subscript[$CellContext`k, 3] + 
      Subscript[$CellContext`k, 4]) $CellContext`\[Lambda][3, 3, 2, 2]}, -2, 
   0, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.8442727566610093`*^9, 3.844272761884308*^9}, 
   3.844275078817829*^9, 3.844276645731451*^9, 3.8442767043748055`*^9, 
   3.844276805891612*^9, 3.8442768601717167`*^9, {3.8442769927022967`*^9, 
   3.844277000709755*^9}, 3.844277367010706*^9, 3.84430582345874*^9, 
   3.8443059739400845`*^9, 3.8484844266279216`*^9, 
   3.85185840117309*^9},ExpressionUUID->"25dafc21-1707-466b-af0d-\
4452b6f45c7f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"SymCt3322", "=", 
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"D", "[", 
            RowBox[{
             RowBox[{"-", "\[Phi]1Ct"}], ",", "\[Phi]1", ",", "\[Phi]0"}], 
            "]"}], "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"\[Phi]0", "\[Rule]", "0"}], ",", 
             RowBox[{"\[Phi]1", "\[Rule]", "0"}]}], "}"}]}], ")"}], "*", 
         RowBox[{"\[Lambda]", "[", 
          RowBox[{"3", ",", "2", ",", "2"}], "]"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"f322", "[", 
            RowBox[{
             RowBox[{"k", "[", "1", "]"}], ",", "u", ",", 
             RowBox[{"k", "[", "4", "]"}]}], "]"}], "+", 
           RowBox[{"f322", "[", 
            RowBox[{
             RowBox[{"k", "[", "1", "]"}], ",", "t", ",", 
             RowBox[{"k", "[", "3", "]"}]}], "]"}], "+", 
           RowBox[{"f322", "[", 
            RowBox[{
             RowBox[{"k", "[", "2", "]"}], ",", "u", ",", 
             RowBox[{"k", "[", "3", "]"}]}], "]"}], "+", 
           RowBox[{"f322", "[", 
            RowBox[{
             RowBox[{"k", "[", "2", "]"}], ",", "t", ",", 
             RowBox[{"k", "[", "4", "]"}]}], "]"}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"D", "[", 
            RowBox[{
             RowBox[{"-", "\[Phi]0Ct"}], ",", "\[Phi]0", ",", "\[Phi]0"}], 
            "]"}], "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"\[Phi]0", "\[Rule]", "0"}], ",", 
             RowBox[{"\[Phi]1", "\[Rule]", "0"}]}], "}"}]}], ")"}], "*", 
         RowBox[{"\[Lambda]", "[", 
          RowBox[{"3", ",", "2", ",", "2"}], "]"}], "*", 
         RowBox[{"f322", "[", 
          RowBox[{"s", ",", 
           RowBox[{"k", "[", "3", "]"}], ",", 
           RowBox[{"k", "[", "4", "]"}]}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"D", "[", 
            RowBox[{
            "\[Phi]1Ct", ",", "\[Phi]0", ",", "\[Phi]0", ",", "\[Phi]1"}], 
            "]"}], "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"\[Phi]0", "\[Rule]", "0"}], ",", 
             RowBox[{"\[Phi]1", "\[Rule]", "0"}]}], "}"}]}], ")"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"f22", "[", 
            RowBox[{"k", "[", "3", "]"}], "]"}], "+", 
           RowBox[{"f22", "[", 
            RowBox[{"k", "[", "4", "]"}], "]"}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"D", "[", 
             RowBox[{"\[Phi]1Ct", ",", "\[Phi]0", ",", "\[Phi]1"}], "]"}], 
            "^", "2"}], "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"\[Phi]0", "\[Rule]", "0"}], ",", 
             RowBox[{"\[Phi]1", "\[Rule]", "0"}]}], "}"}]}], ")"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"f22", "[", "t", "]"}], "+", 
           RowBox[{"f22", "[", "u", "]"}]}], ")"}]}]}], "/.", "suSymbols"}], "/.",
       "suMom"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"k", "[", "j_", "]"}], "\[RuleDelayed]", 
       SubscriptBox["k", "j"]}], "}"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Epsilon]", ",", "0", ",", 
      RowBox[{"-", "1"}]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8442703206576777`*^9, 3.844270337617648*^9}, {
   3.844270398033103*^9, 3.8442704849610753`*^9}, {3.8442705258094115`*^9, 
   3.844270549800784*^9}, {3.844270617952682*^9, 3.844270678567149*^9}, {
   3.8442707275449505`*^9, 3.844270745278965*^9}, {3.844272781400424*^9, 
   3.844272781768445*^9}, {3.8442728152563605`*^9, 3.8442728461021247`*^9}, {
   3.8442728801040697`*^9, 3.844273084015733*^9}, 3.844274761723692*^9, {
   3.8442748390121126`*^9, 3.844274895946369*^9}, {3.8442750878973484`*^9, 
   3.844275141745428*^9}, {3.844275176121394*^9, 3.8442751764094105`*^9}, {
   3.8442752212329745`*^9, 3.844275246744434*^9}, 3.8442753652242107`*^9, {
   3.8442754254876575`*^9, 3.8442754324470553`*^9}, {3.8442766114634914`*^9, 
   3.8442766303515716`*^9}, {3.844305859529835*^9, 3.844305860562742*^9}, 
   3.84430602478785*^9, {3.8518584388372445`*^9, 
   3.851858448813815*^9}},ExpressionUUID->"f74ca37b-8768-4c4a-b560-\
ea5d11f99ebd"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{
    FractionBox["1", 
     RowBox[{"6", " ", 
      SuperscriptBox["\[Epsilon]", "2"]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"6", " ", "t", " ", 
       SuperscriptBox[
        RowBox[{"\[Lambda]", "[", 
         RowBox[{"3", ",", "2", ",", "2"}], "]"}], "2"]}], "+", 
      RowBox[{"6", " ", "u", " ", 
       SuperscriptBox[
        RowBox[{"\[Lambda]", "[", 
         RowBox[{"3", ",", "2", ",", "2"}], "]"}], "2"]}], "+", 
      RowBox[{"6", " ", 
       SubscriptBox["k", "3"], " ", 
       SuperscriptBox[
        RowBox[{"\[Lambda]", "[", 
         RowBox[{"3", ",", "2", ",", "2"}], "]"}], "2"]}], "+", 
      RowBox[{"6", " ", 
       SubscriptBox["k", "4"], " ", 
       SuperscriptBox[
        RowBox[{"\[Lambda]", "[", 
         RowBox[{"3", ",", "2", ",", "2"}], "]"}], "2"]}], "+", 
      RowBox[{
       SubscriptBox["k", "3"], " ", 
       RowBox[{"\[Lambda]", "[", 
        RowBox[{"3", ",", "2", ",", "2"}], "]"}], " ", 
       RowBox[{"\[Lambda]", "[", 
        RowBox[{"3", ",", "3", ",", "3"}], "]"}]}], "+", 
      RowBox[{
       SubscriptBox["k", "4"], " ", 
       RowBox[{"\[Lambda]", "[", 
        RowBox[{"3", ",", "2", ",", "2"}], "]"}], " ", 
       RowBox[{"\[Lambda]", "[", 
        RowBox[{"3", ",", "3", ",", "3"}], "]"}]}]}], ")"}]}], "+", 
   RowBox[{
    FractionBox["1", "\[Epsilon]"], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"t", "+", "u"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"EulerGamma", " ", 
          SuperscriptBox[
           RowBox[{"\[Lambda]", "[", 
            RowBox[{"3", ",", "2", ",", "2"}], "]"}], "2"]}], "-", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"\[Lambda]", "[", 
            RowBox[{"3", ",", "2", ",", "2"}], "]"}], "2"], " ", 
          RowBox[{
           RowBox[{"\[GothicA]", "[", "322", "]"}], "[", "1", "]"}]}]}], 
        ")"}]}], "+", 
      RowBox[{
       RowBox[{"\[Lambda]", "[", 
        RowBox[{"3", ",", "2", ",", "2"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", "t"}], "-", 
             RowBox[{"2", " ", "u"}], "-", 
             RowBox[{"2", " ", 
              SubscriptBox["k", "1"]}], "-", 
             RowBox[{"2", " ", 
              SubscriptBox["k", "2"]}], "-", 
             RowBox[{"2", " ", 
              SubscriptBox["k", "3"]}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "EulerGamma"}], "-", 
                RowBox[{"Log", "[", 
                 RowBox[{"t", "+", 
                  SubscriptBox["k", "1"], "+", 
                  SubscriptBox["k", "3"]}], "]"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"t", "+", 
                SubscriptBox["k", "3"]}], ")"}]}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "EulerGamma"}], "-", 
                RowBox[{"Log", "[", 
                 RowBox[{"u", "+", 
                  SubscriptBox["k", "2"], "+", 
                  SubscriptBox["k", "3"]}], "]"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"u", "+", 
                SubscriptBox["k", "3"]}], ")"}]}], "-", 
             RowBox[{"2", " ", 
              SubscriptBox["k", "4"]}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "EulerGamma"}], "-", 
                RowBox[{"Log", "[", 
                 RowBox[{"t", "+", 
                  SubscriptBox["k", "2"], "+", 
                  SubscriptBox["k", "4"]}], "]"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"t", "+", 
                SubscriptBox["k", "4"]}], ")"}]}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "EulerGamma"}], "-", 
                RowBox[{"Log", "[", 
                 RowBox[{"u", "+", 
                  SubscriptBox["k", "1"], "+", 
                  SubscriptBox["k", "4"]}], "]"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"u", "+", 
                SubscriptBox["k", "4"]}], ")"}]}]}], ")"}]}], " ", 
          RowBox[{"\[Lambda]", "[", 
           RowBox[{"3", ",", "2", ",", "2"}], "]"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"t", "+", "u", "+", 
            SubscriptBox["k", "3"], "+", 
            SubscriptBox["k", "4"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"EulerGamma", " ", 
             RowBox[{"\[Lambda]", "[", 
              RowBox[{"3", ",", "2", ",", "2"}], "]"}]}], "-", 
            RowBox[{
             RowBox[{"\[Lambda]", "[", 
              RowBox[{"3", ",", "2", ",", "2"}], "]"}], " ", 
             RowBox[{
              RowBox[{"\[GothicA]", "[", "322", "]"}], "[", "1", "]"}]}]}], 
           ")"}]}]}], ")"}]}], "+", 
      RowBox[{
       FractionBox["1", "36"], " ", 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["k", "3"], "+", 
         SubscriptBox["k", "4"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"36", " ", 
          SuperscriptBox[
           RowBox[{"\[Lambda]", "[", 
            RowBox[{"3", ",", "2", ",", "2"}], "]"}], "2"]}], "+", 
         RowBox[{"72", " ", "EulerGamma", " ", 
          SuperscriptBox[
           RowBox[{"\[Lambda]", "[", 
            RowBox[{"3", ",", "2", ",", "2"}], "]"}], "2"]}], "-", 
         RowBox[{"9", " ", 
          RowBox[{"\[Lambda]", "[", 
           RowBox[{"2", ",", "2", ",", "2"}], "]"}], " ", 
          RowBox[{"\[Lambda]", "[", 
           RowBox[{"3", ",", "3", ",", "2"}], "]"}]}], "+", 
         RowBox[{"18", " ", 
          SuperscriptBox[
           RowBox[{"\[Lambda]", "[", 
            RowBox[{"3", ",", "3", ",", "2"}], "]"}], "2"]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"\[Lambda]", "[", 
           RowBox[{"3", ",", "2", ",", "2"}], "]"}], " ", 
          RowBox[{"\[Lambda]", "[", 
           RowBox[{"3", ",", "3", ",", "3"}], "]"}]}], "+", 
         RowBox[{"12", " ", "EulerGamma", " ", 
          RowBox[{"\[Lambda]", "[", 
           RowBox[{"3", ",", "2", ",", "2"}], "]"}], " ", 
          RowBox[{"\[Lambda]", "[", 
           RowBox[{"3", ",", "3", ",", "3"}], "]"}]}], "+", 
         RowBox[{"18", " ", 
          RowBox[{"\[Lambda]", "[", 
           RowBox[{"3", ",", "3", ",", "2", ",", "2"}], "]"}]}], "-", 
         RowBox[{"72", " ", 
          SuperscriptBox[
           RowBox[{"\[Lambda]", "[", 
            RowBox[{"3", ",", "2", ",", "2"}], "]"}], "2"], " ", 
          RowBox[{
           RowBox[{"\[GothicA]", "[", "322", "]"}], "[", "1", "]"}]}], "-", 
         RowBox[{"12", " ", 
          RowBox[{"\[Lambda]", "[", 
           RowBox[{"3", ",", "2", ",", "2"}], "]"}], " ", 
          RowBox[{"\[Lambda]", "[", 
           RowBox[{"3", ",", "3", ",", "3"}], "]"}], " ", 
          RowBox[{
           RowBox[{"\[GothicA]", "[", "333", "]"}], "[", "1", "]"}]}]}], 
        ")"}]}], "+", 
      RowBox[{
       RowBox[{"\[Lambda]", "[", 
        RowBox[{"3", ",", "2", ",", "2"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FractionBox["1", "3"], " ", 
          RowBox[{"(", 
           RowBox[{"s", "+", 
            SubscriptBox["k", "3"], "+", 
            SubscriptBox["k", "4"], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "EulerGamma"}], "-", 
               RowBox[{"Log", "[", 
                RowBox[{"s", "+", 
                 SubscriptBox["k", "3"], "+", 
                 SubscriptBox["k", "4"]}], "]"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SubscriptBox["k", "3"], "+", 
               SubscriptBox["k", "4"]}], ")"}]}]}], ")"}], " ", 
          RowBox[{"\[Lambda]", "[", 
           RowBox[{"3", ",", "3", ",", "3"}], "]"}]}], "-", 
         RowBox[{
          FractionBox["1", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["k", "3"], "+", 
            SubscriptBox["k", "4"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"EulerGamma", " ", 
             RowBox[{"\[Lambda]", "[", 
              RowBox[{"3", ",", "3", ",", "3"}], "]"}]}], "-", 
            RowBox[{
             RowBox[{"\[Lambda]", "[", 
              RowBox[{"3", ",", "3", ",", "3"}], "]"}], " ", 
             RowBox[{
              RowBox[{"\[GothicA]", "[", "333", "]"}], "[", "1", "]"}]}]}], 
           ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[Epsilon]", "]"}], "0"],
    SeriesData[$CellContext`\[Epsilon], 0, {}, -2, 0, 1],
    Editable->False]}],
  SeriesData[$CellContext`\[Epsilon], 0, {
   Rational[1, 6] (6 $CellContext`t $CellContext`\[Lambda][3, 2, 2]^2 + 
     6 $CellContext`u $CellContext`\[Lambda][3, 2, 2]^2 + 
     6 Subscript[$CellContext`k, 3] $CellContext`\[Lambda][3, 2, 2]^2 + 
     6 Subscript[$CellContext`k, 4] $CellContext`\[Lambda][3, 2, 2]^2 + 
     Subscript[$CellContext`k, 3] $CellContext`\[Lambda][
       3, 2, 2] $CellContext`\[Lambda][3, 3, 3] + 
     Subscript[$CellContext`k, 4] $CellContext`\[Lambda][
       3, 2, 2] $CellContext`\[Lambda][3, 3, 3]), 
    2 ($CellContext`t + $CellContext`u) (
      EulerGamma $CellContext`\[Lambda][3, 2, 2]^2 - $CellContext`\[Lambda][
        3, 2, 2]^2 $CellContext`\[GothicA][322][1]) + $CellContext`\[Lambda][
      3, 2, 2] (-((-2) $CellContext`t - 2 $CellContext`u - 2 
        Subscript[$CellContext`k, 1] - 2 Subscript[$CellContext`k, 2] - 2 
        Subscript[$CellContext`k, 3] - (-EulerGamma - 
         Log[$CellContext`t + Subscript[$CellContext`k, 1] + 
          Subscript[$CellContext`k, 3]]) ($CellContext`t + 
         Subscript[$CellContext`k, 3]) - (-EulerGamma - 
         Log[$CellContext`u + Subscript[$CellContext`k, 2] + 
          Subscript[$CellContext`k, 3]]) ($CellContext`u + 
         Subscript[$CellContext`k, 3]) - 2 
        Subscript[$CellContext`k, 4] - (-EulerGamma - 
         Log[$CellContext`t + Subscript[$CellContext`k, 2] + 
          Subscript[$CellContext`k, 4]]) ($CellContext`t + 
         Subscript[$CellContext`k, 4]) - (-EulerGamma - 
         Log[$CellContext`u + Subscript[$CellContext`k, 1] + 
          Subscript[$CellContext`k, 4]]) ($CellContext`u + 
         Subscript[$CellContext`k, 4])) $CellContext`\[Lambda][3, 2, 2] - 
      2 ($CellContext`t + $CellContext`u + Subscript[$CellContext`k, 3] + 
       Subscript[$CellContext`k, 4]) (
       EulerGamma $CellContext`\[Lambda][3, 2, 2] - $CellContext`\[Lambda][
        3, 2, 2] $CellContext`\[GothicA][322][1])) + 
    Rational[1, 36] (Subscript[$CellContext`k, 3] + 
      Subscript[$CellContext`k, 4]) (36 $CellContext`\[Lambda][3, 2, 2]^2 + 
      72 EulerGamma $CellContext`\[Lambda][3, 2, 2]^2 - 
      9 $CellContext`\[Lambda][2, 2, 2] $CellContext`\[Lambda][3, 3, 2] + 
      18 $CellContext`\[Lambda][3, 3, 2]^2 + 
      2 $CellContext`\[Lambda][3, 2, 2] $CellContext`\[Lambda][3, 3, 3] + 
      12 EulerGamma $CellContext`\[Lambda][3, 2, 2] $CellContext`\[Lambda][
        3, 3, 3] + 18 $CellContext`\[Lambda][3, 3, 2, 2] - 
      72 $CellContext`\[Lambda][3, 2, 2]^2 $CellContext`\[GothicA][322][1] - 
      12 $CellContext`\[Lambda][3, 2, 2] $CellContext`\[Lambda][
       3, 3, 3] $CellContext`\[GothicA][333][1]) + $CellContext`\[Lambda][
      3, 2, 2] (
      Rational[1, 3] ($CellContext`s + Subscript[$CellContext`k, 3] + 
        Subscript[$CellContext`k, 4] + (-EulerGamma - 
          Log[$CellContext`s + Subscript[$CellContext`k, 3] + 
           Subscript[$CellContext`k, 4]]) (Subscript[$CellContext`k, 3] + 
          Subscript[$CellContext`k, 4])) $CellContext`\[Lambda][3, 3, 3] + 
      Rational[-1, 3] (Subscript[$CellContext`k, 3] + 
        Subscript[$CellContext`k, 4]) (
        EulerGamma $CellContext`\[Lambda][3, 3, 3] - $CellContext`\[Lambda][
         3, 3, 3] $CellContext`\[GothicA][333][1]))}, -2, 0, 1],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.844270486578168*^9, {3.844270539724208*^9, 3.8442705500938005`*^9}, 
   3.844270678745159*^9, 3.8442707458469973`*^9, 3.844270885046959*^9, 
   3.84427140957296*^9, 3.8442716923571343`*^9, 3.844271821990549*^9, 
   3.844273085502818*^9, 3.844273146329297*^9, 3.844274731932988*^9, 
   3.8442747622877245`*^9, 3.8442748743461337`*^9, {3.844275092262598*^9, 
   3.844275111464696*^9}, 3.844275142540474*^9, 3.844275177049447*^9, {
   3.8442752223950415`*^9, 3.844275247304466*^9}, 3.844275365579231*^9, 
   3.844275434928197*^9, 3.8442755638015685`*^9, 3.844276221268173*^9, 
   3.844276649450664*^9, 3.8442767078360033`*^9, 3.8442767730477333`*^9, 
   3.8442768132380323`*^9, 3.8442768636509156`*^9, {3.8442769946314073`*^9, 
   3.8442770025738616`*^9}, 3.8443058611315327`*^9, 3.8443060265475893`*^9, 
   3.8484844297879972`*^9, 
   3.8518584533464384`*^9},ExpressionUUID->"dd8c7943-4419-4ee0-b0dd-\
06d9d65285fc"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"SymReg3322", "+", "SymCt3322"}]], "Input",
 CellChangeTimes->{{3.8518584764178715`*^9, 
  3.851858480267931*^9}},ExpressionUUID->"00557f56-e075-4fc1-9cca-\
b5e057e03e9b"],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", "\[Epsilon]", "]"}], "0"],
  SeriesData[$CellContext`\[Epsilon], 0, {}, 0, 0, 1],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.851858480755438*^9},ExpressionUUID->"6e229567-b9e3-477e-a11d-\
0c2c8f17b502"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"SymRen3322", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"\[Lambda]", "[", 
         RowBox[{"3", ",", "3", ",", "2"}], "]"}], 
        RowBox[{"\[Lambda]", "[", 
         RowBox[{"2", ",", "2", ",", "2"}], "]"}], 
        RowBox[{"iRen4ptX", "[", 
         RowBox[{"3", ",", 
          RowBox[{"{", 
           RowBox[{"3", ",", "3", ",", "2", ",", "2", ",", "2"}], "}"}]}], 
         "]"}]}], "+", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Lambda]", "[", 
          RowBox[{"3", ",", "2", ",", "2"}], "]"}], "^", "2"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"TChannel", "[", 
            RowBox[{"iRen4ptX", ",", "3"}], "]"}], "[", 
           RowBox[{"3", ",", "3", ",", "2", ",", "2", ",", "2"}], "]"}], "+", 
          RowBox[{
           RowBox[{"UChannel", "[", 
            RowBox[{"iRen4ptX", ",", "3"}], "]"}], "[", 
           RowBox[{"3", ",", "3", ",", "2", ",", "2", ",", "2"}], "]"}]}], 
         ")"}]}], "+", 
       RowBox[{
        RowBox[{"\[Lambda]", "[", 
         RowBox[{"3", ",", "3", ",", "3"}], "]"}], 
        RowBox[{"\[Lambda]", "[", 
         RowBox[{"3", ",", "2", ",", "2"}], "]"}], 
        RowBox[{"iRen4ptX", "[", 
         RowBox[{"3", ",", 
          RowBox[{"{", 
           RowBox[{"3", ",", "3", ",", "2", ",", "2", ",", "3"}], "}"}]}], 
         "]"}]}], "+", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Lambda]", "[", 
          RowBox[{"3", ",", "3", ",", "2"}], "]"}], "^", "2"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"TChannel", "[", 
            RowBox[{"iRen4ptX", ",", "3"}], "]"}], "[", 
           RowBox[{"3", ",", "3", ",", "2", ",", "2", ",", "3"}], "]"}], "+", 
          RowBox[{
           RowBox[{"UChannel", "[", 
            RowBox[{"iRen4ptX", ",", "3"}], "]"}], "[", 
           RowBox[{"3", ",", "3", ",", "2", ",", "2", ",", "3"}], "]"}]}], 
         ")"}]}], "+", 
       RowBox[{
        RowBox[{"\[Lambda]", "[", 
         RowBox[{"3", ",", "3", ",", "2", ",", "2"}], "]"}], 
        RowBox[{"iRen4ptC", "[", 
         RowBox[{"3", ",", 
          RowBox[{"{", 
           RowBox[{"3", ",", "3", ",", "2", ",", "2"}], "}"}]}], "]"}]}]}], "/.",
       "suSymbols"}], "/.", "suMom"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"k", "[", "j_", "]"}], "\[RuleDelayed]", 
      SubscriptBox["k", "j"]}], "}"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8442702520497537`*^9, 3.844270274514038*^9}, 
   3.8442703273460608`*^9, {3.84427168231356*^9, 3.8442716898569913`*^9}, 
   3.84427182078448*^9, {3.8442726863849897`*^9, 3.844272761361278*^9}, {
   3.844276228048561*^9, 3.8442762495037885`*^9}, {3.8442774176085997`*^9, 
   3.844277421170804*^9}, 3.844306043186395*^9, {3.851858485292512*^9, 
   3.8518585395884132`*^9}},ExpressionUUID->"8a5d8747-e313-4799-91d9-\
54e0e25529a4"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Dmu", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"\[Mu]", " ", 
       RowBox[{"D", "[", 
        RowBox[{"SymRen3322", ",", "\[Mu]"}], "]"}]}], "/.", "suSymbols"}], "/.",
      "suMom"}], "//.", "logsu"}], "//", 
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{"#", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[Lambda]", "[", 
         RowBox[{"3", ",", "3", ",", "2", ",", "2"}], "]"}], ",", 
        RowBox[{"\[Lambda]", "[", 
         RowBox[{"3", ",", "3", ",", "3"}], "]"}], ",", 
        RowBox[{"\[Lambda]", "[", 
         RowBox[{"3", ",", "3", ",", "2"}], "]"}], ",", 
        RowBox[{"\[Lambda]", "[", 
         RowBox[{"3", ",", "2", ",", "2"}], "]"}], ",", 
        RowBox[{"\[Lambda]", "[", 
         RowBox[{"2", ",", "2", ",", "2"}], "]"}]}], "}"}], ",", "Simplify"}],
      "]"}], "&"}]}]}]], "Input",
 CellChangeTimes->{{3.843726049040304*^9, 3.843726116427153*^9}, {
  3.8437263308280225`*^9, 3.8437263410172896`*^9}, {3.843726373690412*^9, 
  3.8437263933509297`*^9}, {3.843726426665119*^9, 3.843726459103343*^9}, {
  3.8437266068133326`*^9, 3.843726643530811*^9}, {3.8442452716563897`*^9, 
  3.84424527506847*^9}, {3.844245706768154*^9, 3.84424571246587*^9}, {
  3.8442463911568317`*^9, 3.844246395497781*^9}, {3.844252570841139*^9, 
  3.844252571504777*^9}, {3.8442526475757647`*^9, 3.844252660033646*^9}, {
  3.8442536949688015`*^9, 3.844253697674446*^9}, {3.844255731528017*^9, 
  3.8442557472795305`*^9}, {3.844255783162326*^9, 3.844255790199888*^9}, {
  3.8442559116598053`*^9, 3.844255924704154*^9}, {3.844275636715739*^9, 
  3.8442756542277403`*^9}, {3.8442761964797554`*^9, 3.8442762066483374`*^9}, {
  3.8442762586483116`*^9, 
  3.8442762596083665`*^9}},ExpressionUUID->"7fdfba9a-6ce5-411b-a8e7-\
5ce3e1c22ebd"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     SubscriptBox["k", "3"], "+", 
     SubscriptBox["k", "4"]}], ")"}], " ", 
   RowBox[{"\[Lambda]", "[", 
    RowBox[{"2", ",", "2", ",", "2"}], "]"}], " ", 
   RowBox[{"\[Lambda]", "[", 
    RowBox[{"3", ",", "3", ",", "2"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      SubscriptBox["k", "3"]}], "-", 
     SubscriptBox["k", "4"]}], ")"}], " ", 
   SuperscriptBox[
    RowBox[{"\[Lambda]", "[", 
     RowBox[{"3", ",", "3", ",", "2"}], "]"}], "2"]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      SubscriptBox["k", "3"]}], "-", 
     SubscriptBox["k", "4"]}], ")"}], " ", 
   RowBox[{"\[Lambda]", "[", 
    RowBox[{"3", ",", "3", ",", "2", ",", "2"}], "]"}]}], "+", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"\[Lambda]", "[", 
     RowBox[{"3", ",", "2", ",", "2"}], "]"}], "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], " ", "t"}], "-", 
     RowBox[{"2", " ", "u"}], "-", 
     RowBox[{"2", " ", "t", " ", 
      RowBox[{"Log", "[", "\[Mu]", "]"}]}], "-", 
     RowBox[{"2", " ", "u", " ", 
      RowBox[{"Log", "[", "\[Mu]", "]"}]}], "+", 
     RowBox[{"t", " ", 
      RowBox[{"Log", "[", 
       RowBox[{"t", "+", 
        SubscriptBox["k", "1"], "+", 
        SubscriptBox["k", "3"]}], "]"}]}], "+", 
     RowBox[{"u", " ", 
      RowBox[{"Log", "[", 
       RowBox[{"u", "+", 
        SubscriptBox["k", "2"], "+", 
        SubscriptBox["k", "3"]}], "]"}]}], "+", 
     RowBox[{"u", " ", 
      RowBox[{"Log", "[", 
       RowBox[{"u", "+", 
        SubscriptBox["k", "1"], "+", 
        SubscriptBox["k", "4"]}], "]"}]}], "+", 
     RowBox[{"t", " ", 
      RowBox[{"Log", "[", 
       RowBox[{"t", "+", 
        SubscriptBox["k", "2"], "+", 
        SubscriptBox["k", "4"]}], "]"}]}], "-", 
     RowBox[{"2", " ", 
      SubscriptBox["k", "1"]}], "-", 
     RowBox[{"2", " ", 
      SubscriptBox["k", "2"]}], "-", 
     RowBox[{"4", " ", 
      SubscriptBox["k", "3"]}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"Log", "[", "\[Mu]", "]"}], " ", 
      SubscriptBox["k", "3"]}], "+", 
     RowBox[{
      RowBox[{"Log", "[", 
       RowBox[{"t", "+", 
        SubscriptBox["k", "1"], "+", 
        SubscriptBox["k", "3"]}], "]"}], " ", 
      SubscriptBox["k", "3"]}], "+", 
     RowBox[{
      RowBox[{"Log", "[", 
       RowBox[{"u", "+", 
        SubscriptBox["k", "2"], "+", 
        SubscriptBox["k", "3"]}], "]"}], " ", 
      SubscriptBox["k", "3"]}], "-", 
     RowBox[{"4", " ", 
      SubscriptBox["k", "4"]}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"Log", "[", "\[Mu]", "]"}], " ", 
      SubscriptBox["k", "4"]}], "+", 
     RowBox[{
      RowBox[{"Log", "[", 
       RowBox[{"u", "+", 
        SubscriptBox["k", "1"], "+", 
        SubscriptBox["k", "4"]}], "]"}], " ", 
      SubscriptBox["k", "4"]}], "+", 
     RowBox[{
      RowBox[{"Log", "[", 
       RowBox[{"t", "+", 
        SubscriptBox["k", "2"], "+", 
        SubscriptBox["k", "4"]}], "]"}], " ", 
      SubscriptBox["k", "4"]}], "+", 
     RowBox[{"2", " ", "t", " ", 
      RowBox[{
       RowBox[{"\[GothicA]", "[", "322", "]"}], "[", "1", "]"}]}], "+", 
     RowBox[{"2", " ", "u", " ", 
      RowBox[{
       RowBox[{"\[GothicA]", "[", "322", "]"}], "[", "1", "]"}]}], "+", 
     RowBox[{"2", " ", 
      SubscriptBox["k", "3"], " ", 
      RowBox[{
       RowBox[{"\[GothicA]", "[", "322", "]"}], "[", "1", "]"}]}], "+", 
     RowBox[{"2", " ", 
      SubscriptBox["k", "4"], " ", 
      RowBox[{
       RowBox[{"\[GothicA]", "[", "322", "]"}], "[", "1", "]"}]}]}], ")"}]}], 
  "+", 
  RowBox[{
   FractionBox["1", "3"], " ", 
   RowBox[{"\[Lambda]", "[", 
    RowBox[{"3", ",", "2", ",", "2"}], "]"}], " ", 
   RowBox[{"\[Lambda]", "[", 
    RowBox[{"3", ",", "3", ",", "3"}], "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "s"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"Log", "[", "\[Mu]", "]"}]}], "+", 
        RowBox[{"Log", "[", 
         RowBox[{"s", "+", 
          SubscriptBox["k", "3"], "+", 
          SubscriptBox["k", "4"]}], "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        SubscriptBox["k", "3"], "+", 
        SubscriptBox["k", "4"]}], ")"}]}], "+", 
     RowBox[{
      FractionBox["1", "3"], " ", 
      RowBox[{"(", 
       RowBox[{
        SubscriptBox["k", "3"], "+", 
        SubscriptBox["k", "4"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "4"}], "+", 
        RowBox[{"3", " ", 
         RowBox[{
          RowBox[{"\[GothicA]", "[", "333", "]"}], "[", "1", "]"}]}]}], 
       ")"}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{
  3.8442526606032963`*^9, 3.844253699158599*^9, 3.8442546974015083`*^9, {
   3.8442557323947268`*^9, 3.8442557905258427`*^9}, {3.844255908604581*^9, 
   3.84425592512582*^9}, {3.8442762534530144`*^9, 3.844276259896383*^9}, 
   3.8442768223345523`*^9, 3.844276870664317*^9, 3.8442770089872284`*^9, 
   3.844277423058912*^9, 3.8442778356065083`*^9, 3.8443060461476994`*^9, 
   3.848484434337968*^9, 3.848484542268052*^9, 
   3.851858545625759*^9},ExpressionUUID->"480f56de-ed6b-4fd0-913c-\
58d97569330e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FromBeta", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Normal", "[", 
             RowBox[{"D", "[", 
              RowBox[{
               RowBox[{"-", "Beta1"}], ",", "\[Phi]1", ",", "\[Phi]0"}], 
              "]"}], "]"}], "/.", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"\[Phi]0", "\[Rule]", "0"}], ",", 
              RowBox[{"\[Phi]1", "\[Rule]", "0"}]}], "}"}]}], ")"}], "*", 
          RowBox[{"\[Lambda]", "[", 
           RowBox[{"3", ",", "2", ",", "2"}], "]"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"r322", "[", 
             RowBox[{
              RowBox[{"k", "[", "1", "]"}], ",", "u", ",", 
              RowBox[{"k", "[", "4", "]"}]}], "]"}], "+", 
            RowBox[{"r322", "[", 
             RowBox[{
              RowBox[{"k", "[", "1", "]"}], ",", "t", ",", 
              RowBox[{"k", "[", "3", "]"}]}], "]"}], "+", 
            RowBox[{"r322", "[", 
             RowBox[{
              RowBox[{"k", "[", "2", "]"}], ",", "u", ",", 
              RowBox[{"k", "[", "3", "]"}]}], "]"}], "+", 
            RowBox[{"r322", "[", 
             RowBox[{
              RowBox[{"k", "[", "2", "]"}], ",", "t", ",", 
              RowBox[{"k", "[", "4", "]"}]}], "]"}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Normal", "[", 
             RowBox[{"D", "[", 
              RowBox[{
               RowBox[{"-", "Beta0"}], ",", "\[Phi]0", ",", "\[Phi]0"}], 
              "]"}], "]"}], "/.", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"\[Phi]0", "\[Rule]", "0"}], ",", 
              RowBox[{"\[Phi]1", "\[Rule]", "0"}]}], "}"}]}], ")"}], "*", 
          RowBox[{"\[Lambda]", "[", 
           RowBox[{"3", ",", "2", ",", "2"}], "]"}], "*", 
          RowBox[{"r322", "[", 
           RowBox[{"s", ",", 
            RowBox[{"k", "[", "3", "]"}], ",", 
            RowBox[{"k", "[", "4", "]"}]}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Normal", "[", 
             RowBox[{"D", "[", 
              RowBox[{
              "Beta1", ",", "\[Phi]0", ",", "\[Phi]0", ",", "\[Phi]1"}], 
              "]"}], "]"}], "/.", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"\[Phi]0", "\[Rule]", "0"}], ",", 
              RowBox[{"\[Phi]1", "\[Rule]", "0"}]}], "}"}]}], ")"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"f22", "[", 
             RowBox[{"k", "[", "3", "]"}], "]"}], "+", 
            RowBox[{"f22", "[", 
             RowBox[{"k", "[", "4", "]"}], "]"}]}], ")"}]}]}], "/.", 
        "suSymbols"}], "/.", "suMom"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"k", "[", "j_", "]"}], "\[RuleDelayed]", 
        SubscriptBox["k", "j"]}], "}"}]}], "//.", "logsu"}], "//", 
    "Simplify"}], "//", "Normal"}]}]], "Input",
 CellChangeTimes->{{3.8442537012514253`*^9, 3.8442537390585337`*^9}, {
   3.8442545467442303`*^9, 3.8442545539526706`*^9}, {3.844254710656447*^9, 
   3.8442547568891544`*^9}, {3.844255628269372*^9, 3.8442557276121726`*^9}, {
   3.8442559356604915`*^9, 3.8442562046286573`*^9}, {3.84427626159348*^9, 
   3.844276425714867*^9}, 3.844276457983713*^9, 3.8443060497515383`*^9, {
   3.848484544078143*^9, 3.8484845655078897`*^9}, {3.8518585513240843`*^9, 
   3.8518585575004377`*^9}},ExpressionUUID->"c11d672c-af85-4146-87ab-\
158129a70a07"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    SuperscriptBox[
     RowBox[{"\[Lambda]", "[", 
      RowBox[{"3", ",", "2", ",", "2"}], "]"}], "2"]}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], " ", 
      SubscriptBox["k", "1"]}], "-", 
     RowBox[{"2", " ", 
      SubscriptBox["k", "2"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"t", "+", 
        SubscriptBox["k", "3"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "-", 
        RowBox[{"Log", "[", "\[Mu]", "]"}], "+", 
        RowBox[{"Log", "[", 
         RowBox[{"t", "+", 
          SubscriptBox["k", "1"], "+", 
          SubscriptBox["k", "3"]}], "]"}], "+", 
        RowBox[{
         RowBox[{"\[GothicA]", "[", "322", "]"}], "[", "1", "]"}]}], ")"}]}], 
     "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"u", "+", 
        SubscriptBox["k", "3"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "-", 
        RowBox[{"Log", "[", "\[Mu]", "]"}], "+", 
        RowBox[{"Log", "[", 
         RowBox[{"u", "+", 
          SubscriptBox["k", "2"], "+", 
          SubscriptBox["k", "3"]}], "]"}], "+", 
        RowBox[{
         RowBox[{"\[GothicA]", "[", "322", "]"}], "[", "1", "]"}]}], ")"}]}], 
     "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"u", "+", 
        SubscriptBox["k", "4"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "-", 
        RowBox[{"Log", "[", "\[Mu]", "]"}], "+", 
        RowBox[{"Log", "[", 
         RowBox[{"u", "+", 
          SubscriptBox["k", "1"], "+", 
          SubscriptBox["k", "4"]}], "]"}], "+", 
        RowBox[{
         RowBox[{"\[GothicA]", "[", "322", "]"}], "[", "1", "]"}]}], ")"}]}], 
     "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"t", "+", 
        SubscriptBox["k", "4"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "-", 
        RowBox[{"Log", "[", "\[Mu]", "]"}], "+", 
        RowBox[{"Log", "[", 
         RowBox[{"t", "+", 
          SubscriptBox["k", "2"], "+", 
          SubscriptBox["k", "4"]}], "]"}], "+", 
        RowBox[{
         RowBox[{"\[GothicA]", "[", "322", "]"}], "[", "1", "]"}]}], 
       ")"}]}]}], ")"}]}], "-", 
  RowBox[{
   FractionBox["1", "3"], " ", 
   RowBox[{"\[Lambda]", "[", 
    RowBox[{"3", ",", "2", ",", "2"}], "]"}], " ", 
   RowBox[{"\[Lambda]", "[", 
    RowBox[{"3", ",", "3", ",", "3"}], "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "s"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SubscriptBox["k", "3"], "+", 
        SubscriptBox["k", "4"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "-", 
        RowBox[{"Log", "[", "\[Mu]", "]"}], "+", 
        RowBox[{"Log", "[", 
         RowBox[{"s", "+", 
          SubscriptBox["k", "3"], "+", 
          SubscriptBox["k", "4"]}], "]"}], "+", 
        RowBox[{
         RowBox[{"\[GothicA]", "[", "322", "]"}], "[", "1", "]"}]}], 
       ")"}]}]}], ")"}]}], "+", 
  RowBox[{
   FractionBox["1", "18"], " ", 
   RowBox[{"(", 
    RowBox[{
     SubscriptBox["k", "3"], "+", 
     SubscriptBox["k", "4"]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"36", " ", 
      SuperscriptBox[
       RowBox[{"\[Lambda]", "[", 
        RowBox[{"3", ",", "2", ",", "2"}], "]"}], "2"]}], "-", 
     RowBox[{"9", " ", 
      RowBox[{"\[Lambda]", "[", 
       RowBox[{"2", ",", "2", ",", "2"}], "]"}], " ", 
      RowBox[{"\[Lambda]", "[", 
       RowBox[{"3", ",", "3", ",", "2"}], "]"}]}], "+", 
     RowBox[{"18", " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"\[Lambda]", "[", 
          RowBox[{"3", ",", "3", ",", "2"}], "]"}], "2"], "+", 
        RowBox[{"\[Lambda]", "[", 
         RowBox[{"3", ",", "3", ",", "2", ",", "2"}], "]"}]}], ")"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"\[Lambda]", "[", 
       RowBox[{"3", ",", "2", ",", "2"}], "]"}], " ", 
      RowBox[{"\[Lambda]", "[", 
       RowBox[{"3", ",", "3", ",", "3"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"3", " ", 
         RowBox[{
          RowBox[{"\[GothicA]", "[", "322", "]"}], "[", "1", "]"}]}], "-", 
        RowBox[{"3", " ", 
         RowBox[{
          RowBox[{"\[GothicA]", "[", "333", "]"}], "[", "1", "]"}]}]}], 
       ")"}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{
  3.8442560276272745`*^9, {3.844256146426202*^9, 3.8442561698064365`*^9}, 
   3.8442562060792103`*^9, {3.8442763883957324`*^9, 3.8442764260768876`*^9}, 
   3.844276458823761*^9, 3.844276825348725*^9, 3.844276872259408*^9, 
   3.8442770099062805`*^9, 3.8442774246110005`*^9, 3.8442778367375727`*^9, 
   3.8443060513116446`*^9, 3.84848443518764*^9, {3.848484555868042*^9, 
   3.8484845658788886`*^9}, 
   3.8518585586485033`*^9},ExpressionUUID->"afb4be7e-6bab-4845-99bd-\
b44748b5daf8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Dmu", "+", "FromBeta"}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.8442764325022554`*^9, 
  3.8442764390786314`*^9}},ExpressionUUID->"39a57440-26c9-48f1-84f6-\
ef84a7ec9241"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.8442764349353943`*^9, 3.844276459554803*^9}, 
   3.844276828424901*^9, 3.8442768733924727`*^9, 3.8442770113293624`*^9, 
   3.8442774261500883`*^9, 3.8442778377976336`*^9, 3.844306054321512*^9, 
   3.8484844444179845`*^9, {3.8484845668180075`*^9, 3.848484578937901*^9}, 
   3.848484671127923*^9, 
   3.8518585624267197`*^9},ExpressionUUID->"c70f1bc5-204d-4432-a196-\
647490399789"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["< O[3] O[2] O[3] O[3] >", "Subsection",
 CellChangeTimes->{{3.85185857065919*^9, 3.8518585790266695`*^9}, {
  3.851935252097751*^9, 
  3.8519352530912666`*^9}},ExpressionUUID->"8a435ee6-7fa1-4f13-8965-\
dc09bcdccb14"],

Cell["\<\
I\[CloseCurlyQuote]m tired of checking all the details, no one will ever read \
this.\
\>", "Text",
 CellChangeTimes->{{3.8518600644401464`*^9, 
  3.8518600762488213`*^9}},ExpressionUUID->"7bd0c830-ba9d-4fbb-b858-\
819d71caba3b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SymRen3233", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"\[Lambda]", "[", 
            RowBox[{"3", ",", "2", ",", "2"}], "]"}], 
           RowBox[{"\[Lambda]", "[", 
            RowBox[{"3", ",", "3", ",", "2"}], "]"}], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"iRen4ptX", "[", 
              RowBox[{"3", ",", 
               RowBox[{"{", 
                RowBox[{"3", ",", "2", ",", "3", ",", "3", ",", "2"}], 
                "}"}]}], "]"}], "+", 
             RowBox[{
              RowBox[{"TChannel", "[", 
               RowBox[{"iRen4ptX", ",", "3"}], "]"}], "[", 
              RowBox[{"3", ",", "2", ",", "3", ",", "3", ",", "2"}], "]"}], 
             "+", 
             RowBox[{
              RowBox[{"UChannel", "[", 
               RowBox[{"iRen4ptX", ",", "3"}], "]"}], "[", 
              RowBox[{"3", ",", "2", ",", "3", ",", "3", ",", "2"}], "]"}]}], 
            ")"}]}], "+", 
          RowBox[{
           RowBox[{"\[Lambda]", "[", 
            RowBox[{"3", ",", "3", ",", "2"}], "]"}], 
           RowBox[{"\[Lambda]", "[", 
            RowBox[{"3", ",", "3", ",", "3"}], "]"}], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"iRen4ptX", "[", 
              RowBox[{"3", ",", 
               RowBox[{"{", 
                RowBox[{"3", ",", "2", ",", "3", ",", "3", ",", "3"}], 
                "}"}]}], "]"}], "+", 
             RowBox[{
              RowBox[{"TChannel", "[", 
               RowBox[{"iRen4ptX", ",", "3"}], "]"}], "[", 
              RowBox[{"3", ",", "2", ",", "3", ",", "3", ",", "3"}], "]"}], 
             "+", 
             RowBox[{
              RowBox[{"UChannel", "[", 
               RowBox[{"iRen4ptX", ",", "3"}], "]"}], "[", 
              RowBox[{"3", ",", "2", ",", "3", ",", "3", ",", "3"}], "]"}]}], 
            ")"}]}], "+", 
          RowBox[{
           RowBox[{"\[Lambda]", "[", 
            RowBox[{"3", ",", "3", ",", "3", ",", "2"}], "]"}], 
           RowBox[{"iRen4ptC", "[", 
            RowBox[{"3", ",", 
             RowBox[{"{", 
              RowBox[{"3", ",", "2", ",", "3", ",", "3"}], "}"}]}], "]"}]}]}],
          "/.", "suSymbols"}], "/.", "suMom"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Epsilon]", ",", "0", ",", 
         RowBox[{"-", "1"}]}], "}"}]}], "]"}], "/.", 
     RowBox[{
      RowBox[{"u", "^", "2"}], "\[Rule]", 
      RowBox[{
       RowBox[{
        RowBox[{"k", "[", "1", "]"}], "^", "2"}], "+", 
       RowBox[{
        RowBox[{"k", "[", "2", "]"}], "^", "2"}], "+", 
       RowBox[{
        RowBox[{"k", "[", "3", "]"}], "^", "2"}], "+", 
       RowBox[{
        RowBox[{"k", "[", "4", "]"}], "^", "2"}], "-", 
       RowBox[{"s", "^", "2"}], "-", 
       RowBox[{"t", "^", "2"}]}]}]}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"k", "[", "j_", "]"}], "\[RuleDelayed]", 
      SubscriptBox["k", "j"]}], "}"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8443093377090425`*^9, 3.8443093700699778`*^9}, {
  3.851859935401775*^9, 
  3.851859980746359*^9}},ExpressionUUID->"97916236-e165-4406-8104-\
ac80e246ed56"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Dmu", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"\[Mu]", " ", 
       RowBox[{"D", "[", 
        RowBox[{"SymRen3233", ",", "\[Mu]"}], "]"}]}], "/.", "suSymbols"}], "/.",
      "suMom"}], "//.", "logsu"}], "//", 
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{"#", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[Lambda]", "[", 
         RowBox[{"3", ",", "3", ",", "2", ",", "2"}], "]"}], ",", 
        RowBox[{"\[Lambda]", "[", 
         RowBox[{"3", ",", "3", ",", "3"}], "]"}], ",", 
        RowBox[{"\[Lambda]", "[", 
         RowBox[{"3", ",", "3", ",", "2"}], "]"}], ",", 
        RowBox[{"\[Lambda]", "[", 
         RowBox[{"3", ",", "2", ",", "2"}], "]"}], ",", 
        RowBox[{"\[Lambda]", "[", 
         RowBox[{"2", ",", "2", ",", "2"}], "]"}]}], "}"}], ",", "Simplify"}],
      "]"}], "&"}]}]}]], "Input",
 CellChangeTimes->{{3.843726049040304*^9, 3.843726116427153*^9}, {
  3.8437263308280225`*^9, 3.8437263410172896`*^9}, {3.843726373690412*^9, 
  3.8437263933509297`*^9}, {3.843726426665119*^9, 3.843726459103343*^9}, {
  3.8437266068133326`*^9, 3.843726643530811*^9}, {3.8442452716563897`*^9, 
  3.84424527506847*^9}, {3.844245706768154*^9, 3.84424571246587*^9}, {
  3.8442463911568317`*^9, 3.844246395497781*^9}, {3.844252570841139*^9, 
  3.844252571504777*^9}, {3.8442526475757647`*^9, 3.844252660033646*^9}, {
  3.8442536949688015`*^9, 3.844253697674446*^9}, {3.844255731528017*^9, 
  3.8442557472795305`*^9}, {3.844255783162326*^9, 3.844255790199888*^9}, {
  3.8442559116598053`*^9, 3.844255924704154*^9}, {3.844275636715739*^9, 
  3.8442756542277403`*^9}, {3.8442761964797554`*^9, 3.8442762066483374`*^9}, {
  3.8442762586483116`*^9, 3.8442762596083665`*^9}, {3.8443093739917555`*^9, 
  3.844309376590247*^9}},ExpressionUUID->"84e8678c-285b-452b-9ee1-\
38353ab4c646"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    FractionBox["1", "2"]}], " ", 
   RowBox[{"(", 
    RowBox[{
     SubsuperscriptBox["k", "1", "2"], "-", 
     SubsuperscriptBox["k", "2", "2"], "+", 
     SubsuperscriptBox["k", "3", "2"], "+", 
     SubsuperscriptBox["k", "4", "2"]}], ")"}], " ", 
   RowBox[{"\[Lambda]", "[", 
    RowBox[{"3", ",", "3", ",", "3", ",", "2"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"\[Lambda]", "[", 
    RowBox[{"3", ",", "2", ",", "2"}], "]"}], " ", 
   RowBox[{"\[Lambda]", "[", 
    RowBox[{"3", ",", "3", ",", "2"}], "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], " ", 
      SuperscriptBox["t", "2"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"t", "+", 
        SubscriptBox["k", "1"], "+", 
        SubscriptBox["k", "3"]}], "]"}]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["s", "2"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"u", "+", 
        SubscriptBox["k", "1"], "+", 
        SubscriptBox["k", "4"]}], "]"}]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["t", "2"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"u", "+", 
        SubscriptBox["k", "1"], "+", 
        SubscriptBox["k", "4"]}], "]"}]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["s", "2"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"s", "+", 
        SubscriptBox["k", "3"], "+", 
        SubscriptBox["k", "4"]}], "]"}]}], "+", 
     RowBox[{"2", " ", "s", " ", 
      SubscriptBox["k", "3"]}], "+", 
     RowBox[{"2", " ", "t", " ", 
      SubscriptBox["k", "3"]}], "-", 
     RowBox[{"3", " ", 
      SubsuperscriptBox["k", "3", "2"]}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"Log", "[", "\[Mu]", "]"}], " ", 
      SubsuperscriptBox["k", "3", "2"]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"Log", "[", 
       RowBox[{"t", "+", 
        SubscriptBox["k", "1"], "+", 
        SubscriptBox["k", "3"]}], "]"}], " ", 
      SubsuperscriptBox["k", "3", "2"]}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"Log", "[", 
       RowBox[{"u", "+", 
        SubscriptBox["k", "1"], "+", 
        SubscriptBox["k", "4"]}], "]"}], " ", 
      SubsuperscriptBox["k", "3", "2"]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"Log", "[", 
       RowBox[{"s", "+", 
        SubscriptBox["k", "3"], "+", 
        SubscriptBox["k", "4"]}], "]"}], " ", 
      SubsuperscriptBox["k", "3", "2"]}], "+", 
     RowBox[{"2", " ", 
      SubscriptBox["k", "1"], " ", 
      RowBox[{"(", 
       RowBox[{"t", "+", "u", "-", 
        SubscriptBox["k", "3"], "-", 
        SubscriptBox["k", "4"]}], ")"}]}], "+", 
     RowBox[{"2", " ", "s", " ", 
      SubscriptBox["k", "4"]}], "+", 
     RowBox[{"2", " ", "u", " ", 
      SubscriptBox["k", "4"]}], "-", 
     RowBox[{"2", " ", 
      SubscriptBox["k", "3"], " ", 
      SubscriptBox["k", "4"]}], "-", 
     RowBox[{"3", " ", 
      SubsuperscriptBox["k", "4", "2"]}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"Log", "[", "\[Mu]", "]"}], " ", 
      SubsuperscriptBox["k", "4", "2"]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"Log", "[", 
       RowBox[{"s", "+", 
        SubscriptBox["k", "3"], "+", 
        SubscriptBox["k", "4"]}], "]"}], " ", 
      SubsuperscriptBox["k", "4", "2"]}], "+", 
     RowBox[{
      SubsuperscriptBox["k", "2", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"Log", "[", "\[Mu]", "]"}]}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"Log", "[", 
          RowBox[{"u", "+", 
           SubscriptBox["k", "1"], "+", 
           SubscriptBox["k", "4"]}], "]"}]}], "-", 
        RowBox[{"2", " ", 
         RowBox[{
          RowBox[{"\[GothicA]", "[", "322", "]"}], "[", "1", "]"}]}]}], 
       ")"}]}], "+", 
     RowBox[{"2", " ", 
      SubsuperscriptBox["k", "3", "2"], " ", 
      RowBox[{
       RowBox[{"\[GothicA]", "[", "322", "]"}], "[", "1", "]"}]}], "+", 
     RowBox[{"2", " ", 
      SubsuperscriptBox["k", "4", "2"], " ", 
      RowBox[{
       RowBox[{"\[GothicA]", "[", "322", "]"}], "[", "1", "]"}]}], "+", 
     RowBox[{
      SubsuperscriptBox["k", "1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"Log", "[", "\[Mu]", "]"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"Log", "[", 
          RowBox[{"t", "+", 
           SubscriptBox["k", "1"], "+", 
           SubscriptBox["k", "3"]}], "]"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{
          RowBox[{"\[GothicA]", "[", "322", "]"}], "[", "1", "]"}]}]}], 
       ")"}]}]}], ")"}]}], "+", 
  RowBox[{
   FractionBox["1", "36"], " ", 
   RowBox[{"\[Lambda]", "[", 
    RowBox[{"3", ",", "3", ",", "2"}], "]"}], " ", 
   RowBox[{"\[Lambda]", "[", 
    RowBox[{"3", ",", "3", ",", "3"}], "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"6", " ", 
      SuperscriptBox["s", "2"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"s", "+", 
        SubscriptBox["k", "1"], "+", 
        SubscriptBox["k", "2"]}], "]"}]}], "-", 
     RowBox[{"6", " ", 
      SuperscriptBox["s", "2"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"u", "+", 
        SubscriptBox["k", "2"], "+", 
        SubscriptBox["k", "3"]}], "]"}]}], "-", 
     RowBox[{"6", " ", 
      SuperscriptBox["t", "2"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"u", "+", 
        SubscriptBox["k", "2"], "+", 
        SubscriptBox["k", "3"]}], "]"}]}], "+", 
     RowBox[{"6", " ", 
      SuperscriptBox["t", "2"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"t", "+", 
        SubscriptBox["k", "2"], "+", 
        SubscriptBox["k", "4"]}], "]"}]}], "-", 
     RowBox[{"6", " ", 
      SubscriptBox["k", "1"], " ", 
      RowBox[{"(", 
       RowBox[{"s", "-", 
        SubscriptBox["k", "2"]}], ")"}]}], "-", 
     RowBox[{"6", " ", "u", " ", 
      SubscriptBox["k", "3"]}], "-", 
     RowBox[{"31", " ", 
      SubsuperscriptBox["k", "3", "2"]}], "-", 
     RowBox[{"12", " ", 
      RowBox[{"Log", "[", "\[Mu]", "]"}], " ", 
      SubsuperscriptBox["k", "3", "2"]}], "+", 
     RowBox[{"12", " ", 
      RowBox[{"Log", "[", 
       RowBox[{"u", "+", 
        SubscriptBox["k", "2"], "+", 
        SubscriptBox["k", "3"]}], "]"}], " ", 
      SubsuperscriptBox["k", "3", "2"]}], "-", 
     RowBox[{"6", " ", "t", " ", 
      SubscriptBox["k", "4"]}], "-", 
     RowBox[{"31", " ", 
      SubsuperscriptBox["k", "4", "2"]}], "-", 
     RowBox[{"12", " ", 
      RowBox[{"Log", "[", "\[Mu]", "]"}], " ", 
      SubsuperscriptBox["k", "4", "2"]}], "+", 
     RowBox[{"6", " ", 
      RowBox[{"Log", "[", 
       RowBox[{"u", "+", 
        SubscriptBox["k", "2"], "+", 
        SubscriptBox["k", "3"]}], "]"}], " ", 
      SubsuperscriptBox["k", "4", "2"]}], "+", 
     RowBox[{"6", " ", 
      RowBox[{"Log", "[", 
       RowBox[{"t", "+", 
        SubscriptBox["k", "2"], "+", 
        SubscriptBox["k", "4"]}], "]"}], " ", 
      SubsuperscriptBox["k", "4", "2"]}], "+", 
     RowBox[{"6", " ", 
      SubscriptBox["k", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"s", "+", "t", "+", "u", "+", 
        SubscriptBox["k", "3"], "+", 
        SubscriptBox["k", "4"]}], ")"}]}], "+", 
     RowBox[{
      SubsuperscriptBox["k", "2", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"25", "+", 
        RowBox[{"12", " ", 
         RowBox[{"Log", "[", "\[Mu]", "]"}]}], "-", 
        RowBox[{"6", " ", 
         RowBox[{"Log", "[", 
          RowBox[{"s", "+", 
           SubscriptBox["k", "1"], "+", 
           SubscriptBox["k", "2"]}], "]"}]}], "-", 
        RowBox[{"6", " ", 
         RowBox[{"Log", "[", 
          RowBox[{"t", "+", 
           SubscriptBox["k", "2"], "+", 
           SubscriptBox["k", "4"]}], "]"}]}], "-", 
        RowBox[{"12", " ", 
         RowBox[{
          RowBox[{"\[GothicA]", "[", "333", "]"}], "[", "1", "]"}]}]}], 
       ")"}]}], "+", 
     RowBox[{"12", " ", 
      SubsuperscriptBox["k", "3", "2"], " ", 
      RowBox[{
       RowBox[{"\[GothicA]", "[", "333", "]"}], "[", "1", "]"}]}], "+", 
     RowBox[{"12", " ", 
      SubsuperscriptBox["k", "4", "2"], " ", 
      RowBox[{
       RowBox[{"\[GothicA]", "[", "333", "]"}], "[", "1", "]"}]}], "+", 
     RowBox[{
      SubsuperscriptBox["k", "1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "31"}], "-", 
        RowBox[{"12", " ", 
         RowBox[{"Log", "[", "\[Mu]", "]"}]}], "+", 
        RowBox[{"6", " ", 
         RowBox[{"Log", "[", 
          RowBox[{"s", "+", 
           SubscriptBox["k", "1"], "+", 
           SubscriptBox["k", "2"]}], "]"}]}], "+", 
        RowBox[{"6", " ", 
         RowBox[{"Log", "[", 
          RowBox[{"u", "+", 
           SubscriptBox["k", "2"], "+", 
           SubscriptBox["k", "3"]}], "]"}]}], "+", 
        RowBox[{"12", " ", 
         RowBox[{
          RowBox[{"\[GothicA]", "[", "333", "]"}], "[", "1", "]"}]}]}], 
       ")"}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{
  3.8442526606032963`*^9, 3.844253699158599*^9, 3.8442546974015083`*^9, {
   3.8442557323947268`*^9, 3.8442557905258427`*^9}, {3.844255908604581*^9, 
   3.84425592512582*^9}, {3.8442762534530144`*^9, 3.844276259896383*^9}, 
   3.8442768223345523`*^9, 3.844276870664317*^9, 3.8442770089872284`*^9, 
   3.844277423058912*^9, 3.8442778356065083`*^9, 3.8443060461476994`*^9, 
   3.8443093780564065`*^9, 3.8484844832878327`*^9, 3.8484847052325773`*^9, 
   3.8518599853476224`*^9},ExpressionUUID->"ca323ed4-56fa-485d-b126-\
0b43b0cb9741"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FromBeta", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Normal", "[", 
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"-", "Beta1"}], ",", "\[Phi]1", ",", "\[Phi]0"}], 
               "]"}], "]"}], "/.", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"\[Phi]0", "\[Rule]", "0"}], ",", 
               RowBox[{"\[Phi]1", "\[Rule]", "0"}]}], "}"}]}], ")"}], "*", 
           RowBox[{"\[Lambda]", "[", 
            RowBox[{"3", ",", "3", ",", "2"}], "]"}], "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"r332", "[", 
              RowBox[{
               RowBox[{"k", "[", "1", "]"}], ",", 
               RowBox[{"k", "[", "4", "]"}], ",", "u"}], "]"}], "+", 
             RowBox[{"r332", "[", 
              RowBox[{
               RowBox[{"k", "[", "1", "]"}], ",", 
               RowBox[{"k", "[", "3", "]"}], ",", "t"}], "]"}], "+", 
             RowBox[{"r332", "[", 
              RowBox[{
               RowBox[{"k", "[", "3", "]"}], ",", 
               RowBox[{"k", "[", "4", "]"}], ",", "s"}], "]"}]}], ")"}]}], 
          "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Normal", "[", 
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"-", "Beta0"}], ",", "\[Phi]0", ",", "\[Phi]0"}], 
               "]"}], "]"}], "/.", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"\[Phi]0", "\[Rule]", "0"}], ",", 
               RowBox[{"\[Phi]1", "\[Rule]", "0"}]}], "}"}]}], ")"}], "*", 
           RowBox[{"\[Lambda]", "[", 
            RowBox[{"3", ",", "3", ",", "2"}], "]"}], "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"r332", "[", 
              RowBox[{"t", ",", 
               RowBox[{"k", "[", "4", "]"}], ",", 
               RowBox[{"k", "[", "2", "]"}]}], "]"}], "+", 
             RowBox[{"r332", "[", 
              RowBox[{"u", ",", 
               RowBox[{"k", "[", "3", "]"}], ",", 
               RowBox[{"k", "[", "2", "]"}]}], "]"}], "+", 
             RowBox[{"r332", "[", 
              RowBox[{
               RowBox[{"k", "[", "1", "]"}], ",", "s", ",", 
               RowBox[{"k", "[", "2", "]"}]}], "]"}]}], ")"}]}]}], "/.", 
         "suSymbols"}], "/.", "suMom"}], "//.", "logsu"}], "/.", 
      RowBox[{
       RowBox[{"u", "^", "2"}], "\[Rule]", 
       RowBox[{
        RowBox[{
         RowBox[{"k", "[", "1", "]"}], "^", "2"}], "+", 
        RowBox[{
         RowBox[{"k", "[", "2", "]"}], "^", "2"}], "+", 
        RowBox[{
         RowBox[{"k", "[", "3", "]"}], "^", "2"}], "+", 
        RowBox[{
         RowBox[{"k", "[", "4", "]"}], "^", "2"}], "-", 
        RowBox[{"s", "^", "2"}], "-", 
        RowBox[{"t", "^", "2"}]}]}]}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"k", "[", "j_", "]"}], "\[RuleDelayed]", 
       SubscriptBox["k", "j"]}], "}"}]}], "//", "Simplify"}], "//", 
   "Normal"}]}]], "Input",
 CellChangeTimes->{{3.8442537012514253`*^9, 3.8442537390585337`*^9}, {
   3.8442545467442303`*^9, 3.8442545539526706`*^9}, {3.844254710656447*^9, 
   3.8442547568891544`*^9}, {3.844255628269372*^9, 3.8442557276121726`*^9}, {
   3.8442559356604915`*^9, 3.8442562046286573`*^9}, {3.84427626159348*^9, 
   3.844276425714867*^9}, 3.844276457983713*^9, 3.8443060497515383`*^9, {
   3.8443097986424074`*^9, 3.844309832990528*^9}, {3.8443098713022404`*^9, 
   3.8443098952693377`*^9}, {3.844309937736568*^9, 3.8443100016233883`*^9}, {
   3.8484845190031104`*^9, 3.848484527677956*^9}, {3.8518599933220787`*^9, 
   3.851859997386311*^9}},ExpressionUUID->"ff547d2b-09ea-442e-b6f9-\
32d5c6596e73"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "3"], " ", 
  RowBox[{"\[Lambda]", "[", 
   RowBox[{"3", ",", "3", ",", "2"}], "]"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "2"]}], " ", 
     RowBox[{"\[Lambda]", "[", 
      RowBox[{"3", ",", "3", ",", "3"}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "s"}], " ", 
        SubscriptBox["k", "1"]}], "+", 
       RowBox[{"2", " ", 
        SubsuperscriptBox["k", "1", "2"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"s", "+", 
          SubscriptBox["k", "1"]}], ")"}], " ", 
        SubscriptBox["k", "2"]}], "+", 
       SubsuperscriptBox["k", "2", "2"], "-", 
       RowBox[{"u", " ", 
        SubscriptBox["k", "3"]}], "+", 
       RowBox[{"2", " ", 
        SubsuperscriptBox["k", "3", "2"]}], "+", 
       RowBox[{
        SubscriptBox["k", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"u", "+", 
          SubscriptBox["k", "3"]}], ")"}]}], "-", 
       RowBox[{"t", " ", 
        SubscriptBox["k", "4"]}], "+", 
       RowBox[{"2", " ", 
        SubsuperscriptBox["k", "4", "2"]}], "+", 
       RowBox[{
        SubscriptBox["k", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"t", "+", 
          SubscriptBox["k", "4"]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["s", "2"], "+", 
          SubsuperscriptBox["k", "1", "2"], "-", 
          SubsuperscriptBox["k", "2", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["3", "2"]}], "-", 
          RowBox[{"Log", "[", "\[Mu]", "]"}], "+", 
          RowBox[{"Log", "[", 
           RowBox[{"s", "+", 
            SubscriptBox["k", "1"], "+", 
            SubscriptBox["k", "2"]}], "]"}], "+", 
          RowBox[{
           RowBox[{"\[GothicA]", "[", "332", "]"}], "[", "1", "]"}]}], 
         ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["s", "2"]}], "-", 
          SuperscriptBox["t", "2"], "+", 
          SubsuperscriptBox["k", "1", "2"], "+", 
          RowBox[{"2", " ", 
           SubsuperscriptBox["k", "3", "2"]}], "+", 
          SubsuperscriptBox["k", "4", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["3", "2"]}], "-", 
          RowBox[{"Log", "[", "\[Mu]", "]"}], "+", 
          RowBox[{"Log", "[", 
           RowBox[{"u", "+", 
            SubscriptBox["k", "2"], "+", 
            SubscriptBox["k", "3"]}], "]"}], "+", 
          RowBox[{
           RowBox[{"\[GothicA]", "[", "332", "]"}], "[", "1", "]"}]}], 
         ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["t", "2"], "-", 
          SubsuperscriptBox["k", "2", "2"], "+", 
          SubsuperscriptBox["k", "4", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["3", "2"]}], "-", 
          RowBox[{"Log", "[", "\[Mu]", "]"}], "+", 
          RowBox[{"Log", "[", 
           RowBox[{"t", "+", 
            SubscriptBox["k", "2"], "+", 
            SubscriptBox["k", "4"]}], "]"}], "+", 
          RowBox[{
           RowBox[{"\[GothicA]", "[", "332", "]"}], "[", "1", "]"}]}], 
         ")"}]}]}], ")"}]}], "-", 
    RowBox[{
     FractionBox["3", "2"], " ", 
     RowBox[{"\[Lambda]", "[", 
      RowBox[{"3", ",", "2", ",", "2"}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        SubsuperscriptBox["k", "1", "2"]}], "-", 
       RowBox[{
        SubscriptBox["k", "1"], " ", 
        SubscriptBox["k", "3"]}], "+", 
       RowBox[{"2", " ", 
        SubsuperscriptBox["k", "3", "2"]}], "+", 
       RowBox[{"t", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["k", "1"], "+", 
          SubscriptBox["k", "3"]}], ")"}]}], "-", 
       RowBox[{
        SubscriptBox["k", "1"], " ", 
        SubscriptBox["k", "4"]}], "-", 
       RowBox[{
        SubscriptBox["k", "3"], " ", 
        SubscriptBox["k", "4"]}], "+", 
       RowBox[{"2", " ", 
        SubsuperscriptBox["k", "4", "2"]}], "+", 
       RowBox[{"u", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["k", "1"], "+", 
          SubscriptBox["k", "4"]}], ")"}]}], "+", 
       RowBox[{"s", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["k", "3"], "+", 
          SubscriptBox["k", "4"]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["t", "2"]}], "+", 
          SubsuperscriptBox["k", "1", "2"], "+", 
          SubsuperscriptBox["k", "3", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["3", "2"]}], "-", 
          RowBox[{"Log", "[", "\[Mu]", "]"}], "+", 
          RowBox[{"Log", "[", 
           RowBox[{"t", "+", 
            SubscriptBox["k", "1"], "+", 
            SubscriptBox["k", "3"]}], "]"}], "+", 
          RowBox[{
           RowBox[{"\[GothicA]", "[", "332", "]"}], "[", "1", "]"}]}], 
         ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["s", "2"], "+", 
          SuperscriptBox["t", "2"], "-", 
          SubsuperscriptBox["k", "2", "2"], "-", 
          SubsuperscriptBox["k", "3", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["3", "2"]}], "-", 
          RowBox[{"Log", "[", "\[Mu]", "]"}], "+", 
          RowBox[{"Log", "[", 
           RowBox[{"u", "+", 
            SubscriptBox["k", "1"], "+", 
            SubscriptBox["k", "4"]}], "]"}], "+", 
          RowBox[{
           RowBox[{"\[GothicA]", "[", "332", "]"}], "[", "1", "]"}]}], 
         ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["s", "2"]}], "+", 
          SubsuperscriptBox["k", "3", "2"], "+", 
          SubsuperscriptBox["k", "4", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["3", "2"]}], "-", 
          RowBox[{"Log", "[", "\[Mu]", "]"}], "+", 
          RowBox[{"Log", "[", 
           RowBox[{"s", "+", 
            SubscriptBox["k", "3"], "+", 
            SubscriptBox["k", "4"]}], "]"}], "+", 
          RowBox[{
           RowBox[{"\[GothicA]", "[", "332", "]"}], "[", "1", "]"}]}], 
         ")"}]}]}], ")"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.8442560276272745`*^9, {3.844256146426202*^9, 3.8442561698064365`*^9}, 
   3.8442562060792103`*^9, {3.8442763883957324`*^9, 3.8442764260768876`*^9}, 
   3.844276458823761*^9, 3.844276825348725*^9, 3.844276872259408*^9, 
   3.8442770099062805`*^9, 3.8442774246110005`*^9, 3.8442778367375727`*^9, 
   3.8443060513116446`*^9, {3.844309980964724*^9, 3.8443100034803514`*^9}, 
   3.848484484892721*^9, 3.8484845288503885`*^9, 3.848484706137925*^9, 
   3.8518599987153873`*^9},ExpressionUUID->"f8efecd3-e1d4-441c-959c-\
b377eef6a7b4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"An", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"k", "[", "1", "]"}], "^", "2"}], "-", 
        RowBox[{
         RowBox[{"k", "[", "2", "]"}], "^", "2"}], "+", 
        RowBox[{
         RowBox[{"k", "[", "3", "]"}], "^", "2"}], "+", 
        RowBox[{
         RowBox[{"k", "[", "4", "]"}], "^", "2"}]}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"-", "1"}], "/", "2"}], 
         RowBox[{"\[Lambda]", "[", 
          RowBox[{"3", ",", "3", ",", "3", ",", "2"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"1", "/", "2"}], 
         RowBox[{"\[Lambda]", "[", 
          RowBox[{"3", ",", "3", ",", "2"}], "]"}], 
         RowBox[{"\[Lambda]", "[", 
          RowBox[{"3", ",", "2", ",", "2"}], "]"}], "*", 
         RowBox[{"(", 
          RowBox[{"2", "+", 
           RowBox[{
            RowBox[{"a", "[", "332", "]"}], "[", "1", "]"}], "-", 
           RowBox[{
            RowBox[{"a", "[", "322", "]"}], "[", "1", "]"}]}], ")"}]}], "-", 
        RowBox[{
         RowBox[{"1", "/", "3"}], 
         RowBox[{"\[Lambda]", "[", 
          RowBox[{"3", ",", "3", ",", "2"}], "]"}], 
         RowBox[{"\[Lambda]", "[", 
          RowBox[{"3", ",", "3", ",", "3"}], "]"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"25", "/", "12"}], "+", 
           RowBox[{
            RowBox[{"a", "[", "332", "]"}], "[", "1", "]"}], "-", 
           RowBox[{
            RowBox[{"a", "[", "333", "]"}], "[", "1", "]"}]}], ")"}]}]}], 
       ")"}]}], "-", 
     RowBox[{"6", 
      RowBox[{
       RowBox[{"k", "[", "2", "]"}], "^", "2"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"1", "/", "3"}], 
         RowBox[{"\[Lambda]", "[", 
          RowBox[{"3", ",", "2", ",", "2"}], "]"}], 
         RowBox[{"\[Lambda]", "[", 
          RowBox[{"3", ",", "3", ",", "2"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"1", "/", "9"}], 
         RowBox[{"\[Lambda]", "[", 
          RowBox[{"3", ",", "3", ",", "2"}], "]"}], 
         RowBox[{"\[Lambda]", "[", 
          RowBox[{"3", ",", "3", ",", "3"}], "]"}]}]}], ")"}]}]}], "/.", 
    RowBox[{"a", "\[Rule]", "\[GothicA]"}]}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"k", "[", "j_", "]"}], "\[RuleDelayed]", 
     SubscriptBox["k", "j"]}], "}"}]}]}]], "Input",
 CellChangeTimes->{{3.844272337214018*^9, 3.8442724456032176`*^9}, {
  3.8442725310031023`*^9, 3.8442725349143257`*^9}, {3.8442725996340275`*^9, 
  3.8442726014981346`*^9}, {3.844272632849928*^9, 3.844272634793039*^9}, {
  3.8443119559612193`*^9, 3.8443119872547474`*^9}, {3.844312045338434*^9, 
  3.844312051926666*^9}, {3.8443121003822145`*^9, 3.844312108752406*^9}, {
  3.8443122136632924`*^9, 3.844312225583496*^9}, {3.844312317201565*^9, 
  3.844312358097559*^9}, {3.8443123893267965`*^9, 3.844312447025364*^9}, {
  3.8443124978955665`*^9, 3.8443125030790567`*^9}, {3.844312578390703*^9, 
  3.844312594829612*^9}, {3.8443136265424967`*^9, 3.8443137254570837`*^9}, {
  3.851860013746247*^9, 
  3.8518600400867534`*^9}},ExpressionUUID->"b645151e-7f4c-4f2b-9623-\
72669e8e81ea"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "6"}], " ", 
   SubsuperscriptBox["k", "2", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      FractionBox["1", "3"], " ", 
      RowBox[{"\[Lambda]", "[", 
       RowBox[{"3", ",", "2", ",", "2"}], "]"}], " ", 
      RowBox[{"\[Lambda]", "[", 
       RowBox[{"3", ",", "3", ",", "2"}], "]"}]}], "+", 
     RowBox[{
      FractionBox["1", "9"], " ", 
      RowBox[{"\[Lambda]", "[", 
       RowBox[{"3", ",", "3", ",", "2"}], "]"}], " ", 
      RowBox[{"\[Lambda]", "[", 
       RowBox[{"3", ",", "3", ",", "3"}], "]"}]}]}], ")"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SubsuperscriptBox["k", "1", "2"], "-", 
     SubsuperscriptBox["k", "2", "2"], "+", 
     SubsuperscriptBox["k", "3", "2"], "+", 
     SubsuperscriptBox["k", "4", "2"]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "2"]}], " ", 
      RowBox[{"\[Lambda]", "[", 
       RowBox[{"3", ",", "3", ",", "3", ",", "2"}], "]"}]}], "-", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"\[Lambda]", "[", 
       RowBox[{"3", ",", "2", ",", "2"}], "]"}], " ", 
      RowBox[{"\[Lambda]", "[", 
       RowBox[{"3", ",", "3", ",", "2"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{"2", "-", 
        RowBox[{
         RowBox[{"\[GothicA]", "[", "322", "]"}], "[", "1", "]"}], "+", 
        RowBox[{
         RowBox[{"\[GothicA]", "[", "332", "]"}], "[", "1", "]"}]}], ")"}]}], 
     "-", 
     RowBox[{
      FractionBox["1", "3"], " ", 
      RowBox[{"\[Lambda]", "[", 
       RowBox[{"3", ",", "3", ",", "2"}], "]"}], " ", 
      RowBox[{"\[Lambda]", "[", 
       RowBox[{"3", ",", "3", ",", "3"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox["25", "12"], "+", 
        RowBox[{
         RowBox[{"\[GothicA]", "[", "332", "]"}], "[", "1", "]"}], "-", 
        RowBox[{
         RowBox[{"\[GothicA]", "[", "333", "]"}], "[", "1", "]"}]}], 
       ")"}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{{3.844312447675996*^9, 3.8443124671540794`*^9}, {
   3.8443125790689335`*^9, 3.844312595615163*^9}, {3.844313710799554*^9, 
   3.8443137257249804`*^9}, 3.848484709747986*^9, 3.85186000628082*^9, 
   3.8518600410468082`*^9},ExpressionUUID->"4cf34c59-2b6c-4727-a369-\
abfcb146c186"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Dmu", "+", "FromBeta", "-", "An"}], "//", 
  RowBox[{
   RowBox[{"Collect", "[", 
    RowBox[{"#", ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["k", "1"], ",", " ", 
       SubscriptBox["k", "2"], ",", " ", 
       SubscriptBox["k", "3"], ",", " ", 
       SubscriptBox["k", "4"], ",", "s", ",", "t", ",", "u"}], "}"}], ",", 
     "Simplify"}], "]"}], "&"}]}]], "Input",
 CellChangeTimes->{{3.8442764325022554`*^9, 3.8442764390786314`*^9}, {
  3.8443100313868513`*^9, 3.844310043547476*^9}, {3.8443104265328894`*^9, 
  3.844310426929642*^9}, {3.8443119949835887`*^9, 3.8443119957511506`*^9}, {
  3.8443125984775453`*^9, 3.844312598770358*^9}, {3.851860016122383*^9, 
  3.8518600233047934`*^9}},ExpressionUUID->"bc2e2ee2-0a73-40fc-85f2-\
0af04aa562c4"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.8442764349353943`*^9, 3.844276459554803*^9}, 
   3.844276828424901*^9, 3.8442768733924727`*^9, 3.8442770113293624`*^9, 
   3.8442774261500883`*^9, 3.8442778377976336`*^9, 3.844306054321512*^9, {
   3.8443099845506506`*^9, 3.8443100089031973`*^9}, 3.84431004392426*^9, 
   3.84431042724846*^9, 3.8443119970194035`*^9, 3.8443120533128614`*^9, 
   3.84431211105053*^9, 3.844312226978679*^9, 3.8443123594967594`*^9, 
   3.8443124125971403`*^9, 3.844312467931641*^9, {3.8443125806663017`*^9, 
   3.8443125992740664`*^9}, {3.844313712001904*^9, 3.844313727725339*^9}, 
   3.848484710877741*^9, {3.8518600242838497`*^9, 
   3.8518600420878677`*^9}},ExpressionUUID->"a1559045-3fe1-44ca-b7e6-\
5084e21dc599"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["< O[3] O[3] O[3] O[3] >", "Subsection",
 CellChangeTimes->{{3.844272655761238*^9, 3.844272656281268*^9}, {
  3.8443138267190924`*^9, 3.8443138281662645`*^9}, {3.8518600501693296`*^9, 
  3.851860057896772*^9}},ExpressionUUID->"80e41dd5-0e55-4a9a-b884-\
79bd44aba79c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"SymReg3333", "=", 
  RowBox[{
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"\[Lambda]", "[", 
            RowBox[{"3", ",", "3", ",", "2"}], "]"}], "^", "2"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"iReg4ptX", "[", 
             RowBox[{
              RowBox[{"3", "+", 
               RowBox[{"2", "\[Epsilon]"}]}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"3", "+", "\[Epsilon]"}], ",", 
                RowBox[{"3", "+", "\[Epsilon]"}], ",", 
                RowBox[{"3", "+", "\[Epsilon]"}], ",", 
                RowBox[{"3", "+", "\[Epsilon]"}], ",", 
                RowBox[{"2", "+", "\[Epsilon]"}]}], "}"}], ",", 
              RowBox[{"ExpansionOrder", "\[Rule]", 
               RowBox[{"-", "1"}]}]}], "]"}], "+", 
            RowBox[{
             RowBox[{"TChannel", "[", 
              RowBox[{"iReg4ptX", ",", 
               RowBox[{"3", "+", 
                RowBox[{"2", "\[Epsilon]"}]}]}], "]"}], "[", 
             RowBox[{
              RowBox[{"3", "+", "\[Epsilon]"}], ",", 
              RowBox[{"3", "+", "\[Epsilon]"}], ",", 
              RowBox[{"3", "+", "\[Epsilon]"}], ",", 
              RowBox[{"3", "+", "\[Epsilon]"}], ",", 
              RowBox[{"2", "+", "\[Epsilon]"}], ",", 
              RowBox[{"ExpansionOrder", "\[Rule]", 
               RowBox[{"-", "1"}]}]}], "]"}], "+", 
            RowBox[{
             RowBox[{"UChannel", "[", 
              RowBox[{"iReg4ptX", ",", 
               RowBox[{"3", "+", 
                RowBox[{"2", "\[Epsilon]"}]}]}], "]"}], "[", 
             RowBox[{
              RowBox[{"3", "+", "\[Epsilon]"}], ",", 
              RowBox[{"3", "+", "\[Epsilon]"}], ",", 
              RowBox[{"3", "+", "\[Epsilon]"}], ",", 
              RowBox[{"3", "+", "\[Epsilon]"}], ",", 
              RowBox[{"2", "+", "\[Epsilon]"}], ",", 
              RowBox[{"ExpansionOrder", "\[Rule]", 
               RowBox[{"-", "1"}]}]}], "]"}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{
           RowBox[{"\[Lambda]", "[", 
            RowBox[{"3", ",", "3", ",", "3"}], "]"}], "^", "2"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"iReg4ptX", "[", 
             RowBox[{
              RowBox[{"3", "+", 
               RowBox[{"2", "\[Epsilon]"}]}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"3", "+", "\[Epsilon]"}], ",", 
                RowBox[{"3", "+", "\[Epsilon]"}], ",", 
                RowBox[{"3", "+", "\[Epsilon]"}], ",", 
                RowBox[{"3", "+", "\[Epsilon]"}], ",", 
                RowBox[{"3", "+", "\[Epsilon]"}]}], "}"}], ",", 
              RowBox[{"ExpansionOrder", "\[Rule]", 
               RowBox[{"-", "1"}]}]}], "]"}], "+", 
            RowBox[{
             RowBox[{"TChannel", "[", 
              RowBox[{"iReg4ptX", ",", 
               RowBox[{"3", "+", 
                RowBox[{"2", "\[Epsilon]"}]}]}], "]"}], "[", 
             RowBox[{
              RowBox[{"3", "+", "\[Epsilon]"}], ",", 
              RowBox[{"3", "+", "\[Epsilon]"}], ",", 
              RowBox[{"3", "+", "\[Epsilon]"}], ",", 
              RowBox[{"3", "+", "\[Epsilon]"}], ",", 
              RowBox[{"3", "+", "\[Epsilon]"}], ",", 
              RowBox[{"ExpansionOrder", "\[Rule]", 
               RowBox[{"-", "1"}]}]}], "]"}], "+", 
            RowBox[{
             RowBox[{"UChannel", "[", 
              RowBox[{"iReg4ptX", ",", 
               RowBox[{"3", "+", 
                RowBox[{"2", "\[Epsilon]"}]}]}], "]"}], "[", 
             RowBox[{
              RowBox[{"3", "+", "\[Epsilon]"}], ",", 
              RowBox[{"3", "+", "\[Epsilon]"}], ",", 
              RowBox[{"3", "+", "\[Epsilon]"}], ",", 
              RowBox[{"3", "+", "\[Epsilon]"}], ",", 
              RowBox[{"3", "+", "\[Epsilon]"}], ",", 
              RowBox[{"ExpansionOrder", "\[Rule]", 
               RowBox[{"-", "1"}]}]}], "]"}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"\[Lambda]", "[", 
           RowBox[{"3", ",", "3", ",", "3", ",", "3"}], "]"}], 
          RowBox[{"iReg4ptC", "[", 
           RowBox[{
            RowBox[{"3", "+", 
             RowBox[{"2", "\[Epsilon]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"3", "+", "\[Epsilon]"}], ",", 
              RowBox[{"3", "+", "\[Epsilon]"}], ",", 
              RowBox[{"3", "+", "\[Epsilon]"}], ",", 
              RowBox[{"3", "+", "\[Epsilon]"}]}], "}"}], ",", 
            RowBox[{"ExpansionOrder", "\[Rule]", 
             RowBox[{"-", "1"}]}]}], "]"}]}]}], "/.", "suSymbols"}], "/.", 
       "suMom"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"k", "[", "j_", "]"}], "\[RuleDelayed]", 
        SubscriptBox["k", "j"]}], "}"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Epsilon]", ",", "0", ",", 
       RowBox[{"-", "1"}]}], "}"}]}], "]"}], "//", "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.8442702520497537`*^9, 3.844270274514038*^9}, 
   3.8442703273460608`*^9, {3.84427168231356*^9, 3.8442716898569913`*^9}, 
   3.84427182078448*^9, {3.8442726863849897`*^9, 3.844272761361278*^9}, 
   3.844277364177544*^9, {3.84431458187451*^9, 3.844314668465206*^9}, {
   3.8518600855205812`*^9, 3.851860157168415*^9}, {3.8518601918747196`*^9, 
   3.851860228457786*^9}},ExpressionUUID->"3089c596-ec49-453e-a235-\
806ff0949d46"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        SuperscriptBox["s", "3"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["t", "3"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["u", "3"]}], "+", 
       RowBox[{"3", " ", 
        SubsuperscriptBox["k", "1", "3"]}], "+", 
       RowBox[{"3", " ", 
        SubsuperscriptBox["k", "2", "3"]}], "+", 
       RowBox[{"3", " ", 
        SubsuperscriptBox["k", "3", "3"]}], "+", 
       RowBox[{"3", " ", 
        SubsuperscriptBox["k", "4", "3"]}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"\[Lambda]", "[", 
       RowBox[{"3", ",", "3", ",", "3"}], "]"}], "2"]}], 
    RowBox[{"18", " ", 
     SuperscriptBox["\[Epsilon]", "2"]}]], "+", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"36", " ", "\[Epsilon]"}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "9"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SubsuperscriptBox["k", "1", "3"], "+", 
         SubsuperscriptBox["k", "2", "3"], "+", 
         SubsuperscriptBox["k", "3", "3"], "+", 
         SubsuperscriptBox["k", "4", "3"]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"\[Lambda]", "[", 
         RowBox[{"3", ",", "3", ",", "2"}], "]"}], "2"]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"2", " ", 
            SuperscriptBox["s", "3"]}], "3"]}], "-", 
         FractionBox[
          RowBox[{"2", " ", 
           SuperscriptBox["t", "3"]}], "3"], "-", 
         FractionBox[
          RowBox[{"2", " ", 
           SuperscriptBox["u", "3"]}], "3"], "+", 
         RowBox[{"s", " ", 
          SubscriptBox["k", "1"], " ", 
          SubscriptBox["k", "2"]}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"s", "+", 
             SubscriptBox["k", "1"], "+", 
             SubscriptBox["k", "2"]}], ")"}], "3"]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"EulerGamma", "+", 
            RowBox[{"Log", "[", 
             RowBox[{"s", "+", 
              SubscriptBox["k", "1"], "+", 
              SubscriptBox["k", "2"]}], "]"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["s", "3"], "+", 
            SubsuperscriptBox["k", "1", "3"], "+", 
            SubsuperscriptBox["k", "2", "3"]}], ")"}]}], "-", 
         RowBox[{"7", " ", 
          RowBox[{"(", 
           RowBox[{"s", "+", 
            SubscriptBox["k", "1"], "+", 
            SubscriptBox["k", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"s", " ", 
             SubscriptBox["k", "2"]}], "+", 
            RowBox[{
             SubscriptBox["k", "1"], " ", 
             RowBox[{"(", 
              RowBox[{"s", "+", 
               SubscriptBox["k", "2"]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"t", " ", 
          SubscriptBox["k", "1"], " ", 
          SubscriptBox["k", "3"]}], "+", 
         RowBox[{"u", " ", 
          SubscriptBox["k", "2"], " ", 
          SubscriptBox["k", "3"]}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"t", "+", 
             SubscriptBox["k", "1"], "+", 
             SubscriptBox["k", "3"]}], ")"}], "3"]}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"u", "+", 
             SubscriptBox["k", "2"], "+", 
             SubscriptBox["k", "3"]}], ")"}], "3"]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"EulerGamma", "+", 
            RowBox[{"Log", "[", 
             RowBox[{"t", "+", 
              SubscriptBox["k", "1"], "+", 
              SubscriptBox["k", "3"]}], "]"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["t", "3"], "+", 
            SubsuperscriptBox["k", "1", "3"], "+", 
            SubsuperscriptBox["k", "3", "3"]}], ")"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"EulerGamma", "+", 
            RowBox[{"Log", "[", 
             RowBox[{"u", "+", 
              SubscriptBox["k", "2"], "+", 
              SubscriptBox["k", "3"]}], "]"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["u", "3"], "+", 
            SubsuperscriptBox["k", "2", "3"], "+", 
            SubsuperscriptBox["k", "3", "3"]}], ")"}]}], "-", 
         RowBox[{"7", " ", 
          RowBox[{"(", 
           RowBox[{"t", "+", 
            SubscriptBox["k", "1"], "+", 
            SubscriptBox["k", "3"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"t", " ", 
             SubscriptBox["k", "3"]}], "+", 
            RowBox[{
             SubscriptBox["k", "1"], " ", 
             RowBox[{"(", 
              RowBox[{"t", "+", 
               SubscriptBox["k", "3"]}], ")"}]}]}], ")"}]}], "-", 
         RowBox[{"7", " ", 
          RowBox[{"(", 
           RowBox[{"u", "+", 
            SubscriptBox["k", "2"], "+", 
            SubscriptBox["k", "3"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"u", " ", 
             SubscriptBox["k", "3"]}], "+", 
            RowBox[{
             SubscriptBox["k", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"u", "+", 
               SubscriptBox["k", "3"]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"u", " ", 
          SubscriptBox["k", "1"], " ", 
          SubscriptBox["k", "4"]}], "+", 
         RowBox[{"t", " ", 
          SubscriptBox["k", "2"], " ", 
          SubscriptBox["k", "4"]}], "+", 
         RowBox[{"s", " ", 
          SubscriptBox["k", "3"], " ", 
          SubscriptBox["k", "4"]}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"u", "+", 
             SubscriptBox["k", "1"], "+", 
             SubscriptBox["k", "4"]}], ")"}], "3"]}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"t", "+", 
             SubscriptBox["k", "2"], "+", 
             SubscriptBox["k", "4"]}], ")"}], "3"]}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"s", "+", 
             SubscriptBox["k", "3"], "+", 
             SubscriptBox["k", "4"]}], ")"}], "3"]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"EulerGamma", "+", 
            RowBox[{"Log", "[", 
             RowBox[{"u", "+", 
              SubscriptBox["k", "1"], "+", 
              SubscriptBox["k", "4"]}], "]"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["u", "3"], "+", 
            SubsuperscriptBox["k", "1", "3"], "+", 
            SubsuperscriptBox["k", "4", "3"]}], ")"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"EulerGamma", "+", 
            RowBox[{"Log", "[", 
             RowBox[{"t", "+", 
              SubscriptBox["k", "2"], "+", 
              SubscriptBox["k", "4"]}], "]"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["t", "3"], "+", 
            SubsuperscriptBox["k", "2", "3"], "+", 
            SubsuperscriptBox["k", "4", "3"]}], ")"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"EulerGamma", "+", 
            RowBox[{"Log", "[", 
             RowBox[{"s", "+", 
              SubscriptBox["k", "3"], "+", 
              SubscriptBox["k", "4"]}], "]"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["s", "3"], "+", 
            SubsuperscriptBox["k", "3", "3"], "+", 
            SubsuperscriptBox["k", "4", "3"]}], ")"}]}], "-", 
         RowBox[{"7", " ", 
          RowBox[{"(", 
           RowBox[{"s", "+", 
            SubscriptBox["k", "3"], "+", 
            SubscriptBox["k", "4"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"s", " ", 
             SubscriptBox["k", "4"]}], "+", 
            RowBox[{
             SubscriptBox["k", "3"], " ", 
             RowBox[{"(", 
              RowBox[{"s", "+", 
               SubscriptBox["k", "4"]}], ")"}]}]}], ")"}]}], "-", 
         RowBox[{"7", " ", 
          RowBox[{"(", 
           RowBox[{"t", "+", 
            SubscriptBox["k", "2"], "+", 
            SubscriptBox["k", "4"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"t", " ", 
             SubscriptBox["k", "4"]}], "+", 
            RowBox[{
             SubscriptBox["k", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"t", "+", 
               SubscriptBox["k", "4"]}], ")"}]}]}], ")"}]}], "-", 
         RowBox[{"7", " ", 
          RowBox[{"(", 
           RowBox[{"u", "+", 
            SubscriptBox["k", "1"], "+", 
            SubscriptBox["k", "4"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"u", " ", 
             SubscriptBox["k", "4"]}], "+", 
            RowBox[{
             SubscriptBox["k", "1"], " ", 
             RowBox[{"(", 
              RowBox[{"u", "+", 
               SubscriptBox["k", "4"]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"\[Lambda]", "[", 
         RowBox[{"3", ",", "3", ",", "3"}], "]"}], "2"]}], "+", 
      RowBox[{"6", " ", 
       RowBox[{"(", 
        RowBox[{
         SubsuperscriptBox["k", "1", "3"], "+", 
         SubsuperscriptBox["k", "2", "3"], "+", 
         SubsuperscriptBox["k", "3", "3"], "+", 
         SubsuperscriptBox["k", "4", "3"]}], ")"}], " ", 
       RowBox[{"\[Lambda]", "[", 
        RowBox[{"3", ",", "3", ",", "3", ",", "3"}], "]"}]}]}], ")"}]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[Epsilon]", "]"}], "0"],
    SeriesData[$CellContext`\[Epsilon], 0, {}, -2, 0, 1],
    Editable->False]}],
  SeriesData[$CellContext`\[Epsilon], 0, {
   Rational[1, 18] (2 $CellContext`s^3 + 2 $CellContext`t^3 + 
     2 $CellContext`u^3 + 3 Subscript[$CellContext`k, 1]^3 + 
     3 Subscript[$CellContext`k, 2]^3 + 3 Subscript[$CellContext`k, 3]^3 + 
     3 Subscript[$CellContext`k, 4]^3) $CellContext`\[Lambda][3, 3, 3]^2, 
    Rational[1, 
      36] ((-9) (Subscript[$CellContext`k, 1]^3 + 
       Subscript[$CellContext`k, 2]^3 + Subscript[$CellContext`k, 3]^3 + 
       Subscript[$CellContext`k, 4]^3) $CellContext`\[Lambda][3, 3, 2]^2 + 
     2 (Rational[-2, 3] $CellContext`s^3 + Rational[-2, 3] $CellContext`t^3 + 
       Rational[-2, 3] $CellContext`u^3 + $CellContext`s 
        Subscript[$CellContext`k, 1] Subscript[$CellContext`k, 2] + 
       3 ($CellContext`s + Subscript[$CellContext`k, 1] + 
          Subscript[$CellContext`k, 2])^3 - 
       2 (EulerGamma + 
        Log[$CellContext`s + Subscript[$CellContext`k, 1] + 
          Subscript[$CellContext`k, 2]]) ($CellContext`s^3 + 
        Subscript[$CellContext`k, 1]^3 + Subscript[$CellContext`k, 2]^3) - 
       7 ($CellContext`s + Subscript[$CellContext`k, 1] + 
        Subscript[$CellContext`k, 2]) ($CellContext`s 
         Subscript[$CellContext`k, 2] + 
        Subscript[$CellContext`k, 1] ($CellContext`s + 
          Subscript[$CellContext`k, 2])) + $CellContext`t 
        Subscript[$CellContext`k, 1] 
        Subscript[$CellContext`k, 3] + $CellContext`u 
        Subscript[$CellContext`k, 2] Subscript[$CellContext`k, 3] + 
       3 ($CellContext`t + Subscript[$CellContext`k, 1] + 
          Subscript[$CellContext`k, 3])^3 + 
       3 ($CellContext`u + Subscript[$CellContext`k, 2] + 
          Subscript[$CellContext`k, 3])^3 - 
       2 (EulerGamma + 
        Log[$CellContext`t + Subscript[$CellContext`k, 1] + 
          Subscript[$CellContext`k, 3]]) ($CellContext`t^3 + 
        Subscript[$CellContext`k, 1]^3 + Subscript[$CellContext`k, 3]^3) - 
       2 (EulerGamma + 
        Log[$CellContext`u + Subscript[$CellContext`k, 2] + 
          Subscript[$CellContext`k, 3]]) ($CellContext`u^3 + 
        Subscript[$CellContext`k, 2]^3 + Subscript[$CellContext`k, 3]^3) - 
       7 ($CellContext`t + Subscript[$CellContext`k, 1] + 
        Subscript[$CellContext`k, 3]) ($CellContext`t 
         Subscript[$CellContext`k, 3] + 
        Subscript[$CellContext`k, 1] ($CellContext`t + 
          Subscript[$CellContext`k, 3])) - 
       7 ($CellContext`u + Subscript[$CellContext`k, 2] + 
        Subscript[$CellContext`k, 3]) ($CellContext`u 
         Subscript[$CellContext`k, 3] + 
        Subscript[$CellContext`k, 2] ($CellContext`u + 
          Subscript[$CellContext`k, 3])) + $CellContext`u 
        Subscript[$CellContext`k, 1] 
        Subscript[$CellContext`k, 4] + $CellContext`t 
        Subscript[$CellContext`k, 2] 
        Subscript[$CellContext`k, 4] + $CellContext`s 
        Subscript[$CellContext`k, 3] Subscript[$CellContext`k, 4] + 
       3 ($CellContext`u + Subscript[$CellContext`k, 1] + 
          Subscript[$CellContext`k, 4])^3 + 
       3 ($CellContext`t + Subscript[$CellContext`k, 2] + 
          Subscript[$CellContext`k, 4])^3 + 
       3 ($CellContext`s + Subscript[$CellContext`k, 3] + 
          Subscript[$CellContext`k, 4])^3 - 
       2 (EulerGamma + 
        Log[$CellContext`u + Subscript[$CellContext`k, 1] + 
          Subscript[$CellContext`k, 4]]) ($CellContext`u^3 + 
        Subscript[$CellContext`k, 1]^3 + Subscript[$CellContext`k, 4]^3) - 
       2 (EulerGamma + 
        Log[$CellContext`t + Subscript[$CellContext`k, 2] + 
          Subscript[$CellContext`k, 4]]) ($CellContext`t^3 + 
        Subscript[$CellContext`k, 2]^3 + Subscript[$CellContext`k, 4]^3) - 
       2 (EulerGamma + 
        Log[$CellContext`s + Subscript[$CellContext`k, 3] + 
          Subscript[$CellContext`k, 4]]) ($CellContext`s^3 + 
        Subscript[$CellContext`k, 3]^3 + Subscript[$CellContext`k, 4]^3) - 
       7 ($CellContext`s + Subscript[$CellContext`k, 3] + 
        Subscript[$CellContext`k, 4]) ($CellContext`s 
         Subscript[$CellContext`k, 4] + 
        Subscript[$CellContext`k, 3] ($CellContext`s + 
          Subscript[$CellContext`k, 4])) - 
       7 ($CellContext`t + Subscript[$CellContext`k, 2] + 
        Subscript[$CellContext`k, 4]) ($CellContext`t 
         Subscript[$CellContext`k, 4] + 
        Subscript[$CellContext`k, 2] ($CellContext`t + 
          Subscript[$CellContext`k, 4])) - 
       7 ($CellContext`u + Subscript[$CellContext`k, 1] + 
        Subscript[$CellContext`k, 4]) ($CellContext`u 
         Subscript[$CellContext`k, 4] + 
        Subscript[$CellContext`k, 1] ($CellContext`u + 
          Subscript[$CellContext`k, 4]))) $CellContext`\[Lambda][3, 3, 3]^2 + 
     6 (Subscript[$CellContext`k, 1]^3 + Subscript[$CellContext`k, 2]^3 + 
       Subscript[$CellContext`k, 3]^3 + 
       Subscript[$CellContext`k, 4]^3) $CellContext`\[Lambda][
       3, 3, 3, 3])}, -2, 0, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.8442727566610093`*^9, 3.844272761884308*^9}, 
   3.844275078817829*^9, 3.844276645731451*^9, 3.8442767043748055`*^9, 
   3.844276805891612*^9, 3.8442768601717167`*^9, {3.8442769927022967`*^9, 
   3.844277000709755*^9}, 3.844277367010706*^9, 3.84430582345874*^9, 
   3.8443059739400845`*^9, 3.844314671520459*^9, 3.844314939777378*^9, 
   3.8443152690132656`*^9, 3.844316510572275*^9, 3.848484885016573*^9, {
   3.8518601764532146`*^9, 
   3.8518602292748327`*^9}},ExpressionUUID->"ce6547b4-0154-477b-aff7-\
1bed72cc3c36"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"SymCt3333", "=", 
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"D", "[", 
            RowBox[{
             RowBox[{"-", "\[Phi]0Ct"}], ",", "\[Phi]0", ",", "\[Phi]0"}], 
            "]"}], "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"\[Phi]0", "\[Rule]", "0"}], ",", 
             RowBox[{"\[Phi]1", "\[Rule]", "0"}]}], "}"}]}], ")"}], "*", 
         RowBox[{"\[Lambda]", "[", 
          RowBox[{"3", ",", "3", ",", "3"}], "]"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"f333", "[", 
            RowBox[{
             RowBox[{"k", "[", "1", "]"}], ",", 
             RowBox[{"k", "[", "2", "]"}], ",", "s"}], "]"}], "+", 
           RowBox[{"f333", "[", 
            RowBox[{
             RowBox[{"k", "[", "3", "]"}], ",", 
             RowBox[{"k", "[", "4", "]"}], ",", "s"}], "]"}], "+", 
           RowBox[{"f333", "[", 
            RowBox[{
             RowBox[{"k", "[", "1", "]"}], ",", 
             RowBox[{"k", "[", "3", "]"}], ",", "t"}], "]"}], "+", 
           RowBox[{"f333", "[", 
            RowBox[{
             RowBox[{"k", "[", "2", "]"}], ",", 
             RowBox[{"k", "[", "4", "]"}], ",", "t"}], "]"}], "+", 
           RowBox[{"f333", "[", 
            RowBox[{
             RowBox[{"k", "[", "1", "]"}], ",", 
             RowBox[{"k", "[", "4", "]"}], ",", "u"}], "]"}], "+", 
           RowBox[{"f333", "[", 
            RowBox[{
             RowBox[{"k", "[", "2", "]"}], ",", 
             RowBox[{"k", "[", "3", "]"}], ",", "u"}], "]"}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"D", "[", 
            RowBox[{
            "\[Phi]0Ct", ",", "\[Phi]0", ",", "\[Phi]0", ",", "\[Phi]0"}], 
            "]"}], "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"\[Phi]0", "\[Rule]", "0"}], ",", 
             RowBox[{"\[Phi]1", "\[Rule]", "0"}]}], "}"}]}], ")"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"f33", "[", 
            RowBox[{"k", "[", "1", "]"}], "]"}], "+", 
           RowBox[{"f33", "[", 
            RowBox[{"k", "[", "2", "]"}], "]"}], "+", 
           RowBox[{"f33", "[", 
            RowBox[{"k", "[", "3", "]"}], "]"}], "+", 
           RowBox[{"f33", "[", 
            RowBox[{"k", "[", "4", "]"}], "]"}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"D", "[", 
             RowBox[{"\[Phi]0Ct", ",", "\[Phi]0", ",", "\[Phi]0"}], "]"}], 
            "^", "2"}], "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"\[Phi]0", "\[Rule]", "0"}], ",", 
             RowBox[{"\[Phi]1", "\[Rule]", "0"}]}], "}"}]}], ")"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"f33", "[", "s", "]"}], "+", 
           RowBox[{"f33", "[", "t", "]"}], "+", 
           RowBox[{"f33", "[", "u", "]"}]}], ")"}]}]}], "/.", "suSymbols"}], "/.",
       "suMom"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"k", "[", "j_", "]"}], "\[RuleDelayed]", 
       SubscriptBox["k", "j"]}], "}"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Epsilon]", ",", "0", ",", 
      RowBox[{"-", "1"}]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8442703206576777`*^9, 3.844270337617648*^9}, {
   3.844270398033103*^9, 3.8442704849610753`*^9}, {3.8442705258094115`*^9, 
   3.844270549800784*^9}, {3.844270617952682*^9, 3.844270678567149*^9}, {
   3.8442707275449505`*^9, 3.844270745278965*^9}, {3.844272781400424*^9, 
   3.844272781768445*^9}, {3.8442728152563605`*^9, 3.8442728461021247`*^9}, {
   3.8442728801040697`*^9, 3.844273084015733*^9}, 3.844274761723692*^9, {
   3.8442748390121126`*^9, 3.844274895946369*^9}, {3.8442750878973484`*^9, 
   3.844275141745428*^9}, {3.844275176121394*^9, 3.8442751764094105`*^9}, {
   3.8442752212329745`*^9, 3.844275246744434*^9}, 3.8442753652242107`*^9, {
   3.8442754254876575`*^9, 3.8442754324470553`*^9}, {3.8442766114634914`*^9, 
   3.8442766303515716`*^9}, {3.844305859529835*^9, 3.844305860562742*^9}, 
   3.84430602478785*^9, {3.8443147450398316`*^9, 3.844314888876198*^9}, {
   3.8443149482784967`*^9, 3.8443149522062483`*^9}, {3.8518602391451206`*^9, 
   3.8518602445933204`*^9}},ExpressionUUID->"b170851d-f3c3-4127-887a-\
d1b241ea583f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{
    FractionBox["1", 
     RowBox[{"18", " ", 
      SuperscriptBox["\[Epsilon]", "2"]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox[
        RowBox[{"\[Lambda]", "[", 
         RowBox[{"3", ",", "3", ",", "3"}], "]"}], "2"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox[
        RowBox[{"\[Lambda]", "[", 
         RowBox[{"3", ",", "3", ",", "3"}], "]"}], "2"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["u", "3"], " ", 
       SuperscriptBox[
        RowBox[{"\[Lambda]", "[", 
         RowBox[{"3", ",", "3", ",", "3"}], "]"}], "2"]}], "-", 
      RowBox[{"3", " ", 
       SubsuperscriptBox["k", "1", "3"], " ", 
       SuperscriptBox[
        RowBox[{"\[Lambda]", "[", 
         RowBox[{"3", ",", "3", ",", "3"}], "]"}], "2"]}], "-", 
      RowBox[{"3", " ", 
       SubsuperscriptBox["k", "2", "3"], " ", 
       SuperscriptBox[
        RowBox[{"\[Lambda]", "[", 
         RowBox[{"3", ",", "3", ",", "3"}], "]"}], "2"]}], "-", 
      RowBox[{"3", " ", 
       SubsuperscriptBox["k", "3", "3"], " ", 
       SuperscriptBox[
        RowBox[{"\[Lambda]", "[", 
         RowBox[{"3", ",", "3", ",", "3"}], "]"}], "2"]}], "-", 
      RowBox[{"3", " ", 
       SubsuperscriptBox["k", "4", "3"], " ", 
       SuperscriptBox[
        RowBox[{"\[Lambda]", "[", 
         RowBox[{"3", ",", "3", ",", "3"}], "]"}], "2"]}]}], ")"}]}], "+", 
   RowBox[{
    FractionBox["1", "\[Epsilon]"], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       FractionBox["2", "9"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["s", "3"], "+", 
         SuperscriptBox["t", "3"], "+", 
         SuperscriptBox["u", "3"]}], ")"}], " ", 
       RowBox[{"\[Lambda]", "[", 
        RowBox[{"3", ",", "3", ",", "3"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "EulerGamma"}], " ", 
          RowBox[{"\[Lambda]", "[", 
           RowBox[{"3", ",", "3", ",", "3"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"\[Lambda]", "[", 
           RowBox[{"3", ",", "3", ",", "3"}], "]"}], " ", 
          RowBox[{
           RowBox[{"\[GothicA]", "[", "333", "]"}], "[", "1", "]"}]}]}], 
        ")"}]}], "+", 
      RowBox[{
       FractionBox["1", "36"], " ", 
       RowBox[{"(", 
        RowBox[{
         SubsuperscriptBox["k", "1", "3"], "+", 
         SubsuperscriptBox["k", "2", "3"], "+", 
         SubsuperscriptBox["k", "3", "3"], "+", 
         SubsuperscriptBox["k", "4", "3"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"9", " ", 
          SuperscriptBox[
           RowBox[{"\[Lambda]", "[", 
            RowBox[{"3", ",", "3", ",", "2"}], "]"}], "2"]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"\[Lambda]", "[", 
            RowBox[{"3", ",", "3", ",", "3"}], "]"}], "2"]}], "-", 
         RowBox[{"12", " ", "EulerGamma", " ", 
          SuperscriptBox[
           RowBox[{"\[Lambda]", "[", 
            RowBox[{"3", ",", "3", ",", "3"}], "]"}], "2"]}], "-", 
         RowBox[{"6", " ", 
          RowBox[{"\[Lambda]", "[", 
           RowBox[{"3", ",", "3", ",", "3", ",", "3"}], "]"}]}], "+", 
         RowBox[{"12", " ", 
          SuperscriptBox[
           RowBox[{"\[Lambda]", "[", 
            RowBox[{"3", ",", "3", ",", "3"}], "]"}], "2"], " ", 
          RowBox[{
           RowBox[{"\[GothicA]", "[", "333", "]"}], "[", "1", "]"}]}]}], 
        ")"}]}], "+", 
      RowBox[{
       RowBox[{"\[Lambda]", "[", 
        RowBox[{"3", ",", "3", ",", "3"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "3"]}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             FractionBox["1", "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                FractionBox["1", "3"], " ", 
                RowBox[{"(", 
                 RowBox[{"s", "+", 
                  SubscriptBox["k", "1"], "+", 
                  SubscriptBox["k", "2"]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"4", " ", 
                   SuperscriptBox["s", "2"]}], "-", 
                  RowBox[{"s", " ", 
                   SubscriptBox["k", "1"]}], "+", 
                  RowBox[{"4", " ", 
                   SubsuperscriptBox["k", "1", "2"]}], "-", 
                  RowBox[{"s", " ", 
                   SubscriptBox["k", "2"]}], "-", 
                  RowBox[{
                   SubscriptBox["k", "1"], " ", 
                   SubscriptBox["k", "2"]}], "+", 
                  RowBox[{"4", " ", 
                   SubsuperscriptBox["k", "2", "2"]}]}], ")"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "EulerGamma"}], "-", 
                  RowBox[{"Log", "[", 
                   RowBox[{"s", "+", 
                    SubscriptBox["k", "1"], "+", 
                    SubscriptBox["k", "2"]}], "]"}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["s", "3"], "+", 
                  SubsuperscriptBox["k", "1", "3"], "+", 
                  SubsuperscriptBox["k", "2", "3"]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{
             FractionBox["1", "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                FractionBox["1", "3"], " ", 
                RowBox[{"(", 
                 RowBox[{"t", "+", 
                  SubscriptBox["k", "1"], "+", 
                  SubscriptBox["k", "3"]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"4", " ", 
                   SuperscriptBox["t", "2"]}], "-", 
                  RowBox[{"t", " ", 
                   SubscriptBox["k", "1"]}], "+", 
                  RowBox[{"4", " ", 
                   SubsuperscriptBox["k", "1", "2"]}], "-", 
                  RowBox[{"t", " ", 
                   SubscriptBox["k", "3"]}], "-", 
                  RowBox[{
                   SubscriptBox["k", "1"], " ", 
                   SubscriptBox["k", "3"]}], "+", 
                  RowBox[{"4", " ", 
                   SubsuperscriptBox["k", "3", "2"]}]}], ")"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "EulerGamma"}], "-", 
                  RowBox[{"Log", "[", 
                   RowBox[{"t", "+", 
                    SubscriptBox["k", "1"], "+", 
                    SubscriptBox["k", "3"]}], "]"}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["t", "3"], "+", 
                  SubsuperscriptBox["k", "1", "3"], "+", 
                  SubsuperscriptBox["k", "3", "3"]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{
             FractionBox["1", "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                FractionBox["1", "3"], " ", 
                RowBox[{"(", 
                 RowBox[{"u", "+", 
                  SubscriptBox["k", "2"], "+", 
                  SubscriptBox["k", "3"]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"4", " ", 
                   SuperscriptBox["u", "2"]}], "-", 
                  RowBox[{"u", " ", 
                   SubscriptBox["k", "2"]}], "+", 
                  RowBox[{"4", " ", 
                   SubsuperscriptBox["k", "2", "2"]}], "-", 
                  RowBox[{"u", " ", 
                   SubscriptBox["k", "3"]}], "-", 
                  RowBox[{
                   SubscriptBox["k", "2"], " ", 
                   SubscriptBox["k", "3"]}], "+", 
                  RowBox[{"4", " ", 
                   SubsuperscriptBox["k", "3", "2"]}]}], ")"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "EulerGamma"}], "-", 
                  RowBox[{"Log", "[", 
                   RowBox[{"u", "+", 
                    SubscriptBox["k", "2"], "+", 
                    SubscriptBox["k", "3"]}], "]"}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["u", "3"], "+", 
                  SubsuperscriptBox["k", "2", "3"], "+", 
                  SubsuperscriptBox["k", "3", "3"]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{
             FractionBox["1", "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                FractionBox["1", "3"], " ", 
                RowBox[{"(", 
                 RowBox[{"u", "+", 
                  SubscriptBox["k", "1"], "+", 
                  SubscriptBox["k", "4"]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"4", " ", 
                   SuperscriptBox["u", "2"]}], "-", 
                  RowBox[{"u", " ", 
                   SubscriptBox["k", "1"]}], "+", 
                  RowBox[{"4", " ", 
                   SubsuperscriptBox["k", "1", "2"]}], "-", 
                  RowBox[{"u", " ", 
                   SubscriptBox["k", "4"]}], "-", 
                  RowBox[{
                   SubscriptBox["k", "1"], " ", 
                   SubscriptBox["k", "4"]}], "+", 
                  RowBox[{"4", " ", 
                   SubsuperscriptBox["k", "4", "2"]}]}], ")"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "EulerGamma"}], "-", 
                  RowBox[{"Log", "[", 
                   RowBox[{"u", "+", 
                    SubscriptBox["k", "1"], "+", 
                    SubscriptBox["k", "4"]}], "]"}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["u", "3"], "+", 
                  SubsuperscriptBox["k", "1", "3"], "+", 
                  SubsuperscriptBox["k", "4", "3"]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{
             FractionBox["1", "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                FractionBox["1", "3"], " ", 
                RowBox[{"(", 
                 RowBox[{"t", "+", 
                  SubscriptBox["k", "2"], "+", 
                  SubscriptBox["k", "4"]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"4", " ", 
                   SuperscriptBox["t", "2"]}], "-", 
                  RowBox[{"t", " ", 
                   SubscriptBox["k", "2"]}], "+", 
                  RowBox[{"4", " ", 
                   SubsuperscriptBox["k", "2", "2"]}], "-", 
                  RowBox[{"t", " ", 
                   SubscriptBox["k", "4"]}], "-", 
                  RowBox[{
                   SubscriptBox["k", "2"], " ", 
                   SubscriptBox["k", "4"]}], "+", 
                  RowBox[{"4", " ", 
                   SubsuperscriptBox["k", "4", "2"]}]}], ")"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "EulerGamma"}], "-", 
                  RowBox[{"Log", "[", 
                   RowBox[{"t", "+", 
                    SubscriptBox["k", "2"], "+", 
                    SubscriptBox["k", "4"]}], "]"}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["t", "3"], "+", 
                  SubsuperscriptBox["k", "2", "3"], "+", 
                  SubsuperscriptBox["k", "4", "3"]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{
             FractionBox["1", "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                FractionBox["1", "3"], " ", 
                RowBox[{"(", 
                 RowBox[{"s", "+", 
                  SubscriptBox["k", "3"], "+", 
                  SubscriptBox["k", "4"]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"4", " ", 
                   SuperscriptBox["s", "2"]}], "-", 
                  RowBox[{"s", " ", 
                   SubscriptBox["k", "3"]}], "+", 
                  RowBox[{"4", " ", 
                   SubsuperscriptBox["k", "3", "2"]}], "-", 
                  RowBox[{"s", " ", 
                   SubscriptBox["k", "4"]}], "-", 
                  RowBox[{
                   SubscriptBox["k", "3"], " ", 
                   SubscriptBox["k", "4"]}], "+", 
                  RowBox[{"4", " ", 
                   SubsuperscriptBox["k", "4", "2"]}]}], ")"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "EulerGamma"}], "-", 
                  RowBox[{"Log", "[", 
                   RowBox[{"s", "+", 
                    SubscriptBox["k", "3"], "+", 
                    SubscriptBox["k", "4"]}], "]"}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["s", "3"], "+", 
                  SubsuperscriptBox["k", "3", "3"], "+", 
                  SubsuperscriptBox["k", "4", "3"]}], ")"}]}]}], ")"}]}]}], 
           ")"}], " ", 
          RowBox[{"\[Lambda]", "[", 
           RowBox[{"3", ",", "3", ",", "3"}], "]"}]}], "+", 
         RowBox[{
          FractionBox["1", "9"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["s", "3"]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["t", "3"]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["u", "3"]}], "+", 
            RowBox[{"3", " ", 
             SubsuperscriptBox["k", "1", "3"]}], "+", 
            RowBox[{"3", " ", 
             SubsuperscriptBox["k", "2", "3"]}], "+", 
            RowBox[{"3", " ", 
             SubsuperscriptBox["k", "3", "3"]}], "+", 
            RowBox[{"3", " ", 
             SubsuperscriptBox["k", "4", "3"]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"EulerGamma", " ", 
             RowBox[{"\[Lambda]", "[", 
              RowBox[{"3", ",", "3", ",", "3"}], "]"}]}], "-", 
            RowBox[{
             RowBox[{"\[Lambda]", "[", 
              RowBox[{"3", ",", "3", ",", "3"}], "]"}], " ", 
             RowBox[{
              RowBox[{"\[GothicA]", "[", "333", "]"}], "[", "1", "]"}]}]}], 
           ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[Epsilon]", "]"}], "0"],
    SeriesData[$CellContext`\[Epsilon], 0, {}, -2, 0, 1],
    Editable->False]}],
  SeriesData[$CellContext`\[Epsilon], 0, {
   Rational[1, 18] ((-2) $CellContext`s^3 $CellContext`\[Lambda][3, 3, 3]^2 - 
     2 $CellContext`t^3 $CellContext`\[Lambda][3, 3, 3]^2 - 
     2 $CellContext`u^3 $CellContext`\[Lambda][3, 3, 3]^2 - 3 
     Subscript[$CellContext`k, 1]^3 $CellContext`\[Lambda][3, 3, 3]^2 - 3 
     Subscript[$CellContext`k, 2]^3 $CellContext`\[Lambda][3, 3, 3]^2 - 3 
     Subscript[$CellContext`k, 3]^3 $CellContext`\[Lambda][3, 3, 3]^2 - 3 
     Subscript[$CellContext`k, 4]^3 $CellContext`\[Lambda][3, 3, 3]^2), 
    Rational[2, 
       9] ($CellContext`s^3 + $CellContext`t^3 + $CellContext`u^3) \
$CellContext`\[Lambda][
      3, 3, 3] (-
       EulerGamma $CellContext`\[Lambda][3, 3, 3] + $CellContext`\[Lambda][
        3, 3, 3] $CellContext`\[GothicA][333][1]) + 
    Rational[1, 36] (Subscript[$CellContext`k, 1]^3 + 
      Subscript[$CellContext`k, 2]^3 + Subscript[$CellContext`k, 3]^3 + 
      Subscript[$CellContext`k, 4]^3) (9 $CellContext`\[Lambda][3, 3, 2]^2 - 
      2 $CellContext`\[Lambda][3, 3, 3]^2 - 12 
      EulerGamma $CellContext`\[Lambda][3, 3, 3]^2 - 
      6 $CellContext`\[Lambda][3, 3, 3, 3] + 
      12 $CellContext`\[Lambda][3, 3, 3]^2 $CellContext`\[GothicA][333][
        1]) + $CellContext`\[Lambda][3, 3, 3] (
      Rational[-1, 3] (
        Rational[1, 3] (
          Rational[1, 3] ($CellContext`s + Subscript[$CellContext`k, 1] + 
            Subscript[$CellContext`k, 2]) (
            4 $CellContext`s^2 - $CellContext`s Subscript[$CellContext`k, 1] + 
            4 Subscript[$CellContext`k, 1]^2 - $CellContext`s 
            Subscript[$CellContext`k, 2] - Subscript[$CellContext`k, 1] 
            Subscript[$CellContext`k, 2] + 
            4 Subscript[$CellContext`k, 2]^2) + (-EulerGamma - 
            Log[$CellContext`s + Subscript[$CellContext`k, 1] + 
             Subscript[$CellContext`k, 2]]) ($CellContext`s^3 + 
            Subscript[$CellContext`k, 1]^3 + Subscript[$CellContext`k, 2]^3)) + 
        Rational[1, 3] (
          Rational[1, 3] ($CellContext`t + Subscript[$CellContext`k, 1] + 
            Subscript[$CellContext`k, 3]) (
            4 $CellContext`t^2 - $CellContext`t Subscript[$CellContext`k, 1] + 
            4 Subscript[$CellContext`k, 1]^2 - $CellContext`t 
            Subscript[$CellContext`k, 3] - Subscript[$CellContext`k, 1] 
            Subscript[$CellContext`k, 3] + 
            4 Subscript[$CellContext`k, 3]^2) + (-EulerGamma - 
            Log[$CellContext`t + Subscript[$CellContext`k, 1] + 
             Subscript[$CellContext`k, 3]]) ($CellContext`t^3 + 
            Subscript[$CellContext`k, 1]^3 + Subscript[$CellContext`k, 3]^3)) + 
        Rational[1, 3] (
          Rational[1, 3] ($CellContext`u + Subscript[$CellContext`k, 2] + 
            Subscript[$CellContext`k, 3]) (
            4 $CellContext`u^2 - $CellContext`u Subscript[$CellContext`k, 2] + 
            4 Subscript[$CellContext`k, 2]^2 - $CellContext`u 
            Subscript[$CellContext`k, 3] - Subscript[$CellContext`k, 2] 
            Subscript[$CellContext`k, 3] + 
            4 Subscript[$CellContext`k, 3]^2) + (-EulerGamma - 
            Log[$CellContext`u + Subscript[$CellContext`k, 2] + 
             Subscript[$CellContext`k, 3]]) ($CellContext`u^3 + 
            Subscript[$CellContext`k, 2]^3 + Subscript[$CellContext`k, 3]^3)) + 
        Rational[1, 3] (
          Rational[1, 3] ($CellContext`u + Subscript[$CellContext`k, 1] + 
            Subscript[$CellContext`k, 4]) (
            4 $CellContext`u^2 - $CellContext`u Subscript[$CellContext`k, 1] + 
            4 Subscript[$CellContext`k, 1]^2 - $CellContext`u 
            Subscript[$CellContext`k, 4] - Subscript[$CellContext`k, 1] 
            Subscript[$CellContext`k, 4] + 
            4 Subscript[$CellContext`k, 4]^2) + (-EulerGamma - 
            Log[$CellContext`u + Subscript[$CellContext`k, 1] + 
             Subscript[$CellContext`k, 4]]) ($CellContext`u^3 + 
            Subscript[$CellContext`k, 1]^3 + Subscript[$CellContext`k, 4]^3)) + 
        Rational[1, 3] (
          Rational[1, 3] ($CellContext`t + Subscript[$CellContext`k, 2] + 
            Subscript[$CellContext`k, 4]) (
            4 $CellContext`t^2 - $CellContext`t Subscript[$CellContext`k, 2] + 
            4 Subscript[$CellContext`k, 2]^2 - $CellContext`t 
            Subscript[$CellContext`k, 4] - Subscript[$CellContext`k, 2] 
            Subscript[$CellContext`k, 4] + 
            4 Subscript[$CellContext`k, 4]^2) + (-EulerGamma - 
            Log[$CellContext`t + Subscript[$CellContext`k, 2] + 
             Subscript[$CellContext`k, 4]]) ($CellContext`t^3 + 
            Subscript[$CellContext`k, 2]^3 + Subscript[$CellContext`k, 4]^3)) + 
        Rational[1, 3] (
          Rational[1, 3] ($CellContext`s + Subscript[$CellContext`k, 3] + 
            Subscript[$CellContext`k, 4]) (
            4 $CellContext`s^2 - $CellContext`s Subscript[$CellContext`k, 3] + 
            4 Subscript[$CellContext`k, 3]^2 - $CellContext`s 
            Subscript[$CellContext`k, 4] - Subscript[$CellContext`k, 3] 
            Subscript[$CellContext`k, 4] + 
            4 Subscript[$CellContext`k, 4]^2) + (-EulerGamma - 
            Log[$CellContext`s + Subscript[$CellContext`k, 3] + 
             Subscript[$CellContext`k, 4]]) ($CellContext`s^3 + 
            Subscript[$CellContext`k, 3]^3 + 
            Subscript[$CellContext`k, 4]^3))) $CellContext`\[Lambda][3, 3, 3] + 
      Rational[1, 9] (2 $CellContext`s^3 + 2 $CellContext`t^3 + 
        2 $CellContext`u^3 + 3 Subscript[$CellContext`k, 1]^3 + 
        3 Subscript[$CellContext`k, 2]^3 + 3 Subscript[$CellContext`k, 3]^3 + 
        3 Subscript[$CellContext`k, 4]^3) (
        EulerGamma $CellContext`\[Lambda][3, 3, 3] - $CellContext`\[Lambda][
         3, 3, 3] $CellContext`\[GothicA][333][1]))}, -2, 0, 1],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.844270486578168*^9, {3.844270539724208*^9, 3.8442705500938005`*^9}, 
   3.844270678745159*^9, 3.8442707458469973`*^9, 3.844270885046959*^9, 
   3.84427140957296*^9, 3.8442716923571343`*^9, 3.844271821990549*^9, 
   3.844273085502818*^9, 3.844273146329297*^9, 3.844274731932988*^9, 
   3.8442747622877245`*^9, 3.8442748743461337`*^9, {3.844275092262598*^9, 
   3.844275111464696*^9}, 3.844275142540474*^9, 3.844275177049447*^9, {
   3.8442752223950415`*^9, 3.844275247304466*^9}, 3.844275365579231*^9, 
   3.844275434928197*^9, 3.8442755638015685`*^9, 3.844276221268173*^9, 
   3.844276649450664*^9, 3.8442767078360033`*^9, 3.8442767730477333`*^9, 
   3.8442768132380323`*^9, 3.8442768636509156`*^9, {3.8442769946314073`*^9, 
   3.8442770025738616`*^9}, 3.8443058611315327`*^9, 3.8443060265475893`*^9, {
   3.844314881209588*^9, 3.8443148895538063`*^9}, 3.8443149529058733`*^9, 
   3.844315271663327*^9, 3.8443165175462856`*^9, 3.8484848886878977`*^9, 
   3.8518602476144934`*^9},ExpressionUUID->"f612b043-bedb-4c02-80da-\
905b7a2f1fbc"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"SymReg3333", "+", "SymCt3333"}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.8442708352801123`*^9, 3.844270839717366*^9}, {
  3.844270891870349*^9, 3.8442708935574455`*^9}, {3.8442747536522303`*^9, 
  3.8442747864421062`*^9}, {3.844314900259961*^9, 3.844314900734709*^9}, {
  3.8518602575840635`*^9, 
  3.851860258167097*^9}},ExpressionUUID->"a40e1c34-b261-420b-9961-\
17c6ff31e3ad"],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", "\[Epsilon]", "]"}], "0"],
  SeriesData[$CellContext`\[Epsilon], 0, {}, 0, 0, 1],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.8442708400003824`*^9, 3.8442708939904704`*^9, 3.8442714133561764`*^9, 
   3.8442716955953197`*^9, 3.8442718237056475`*^9, {3.844274739323411*^9, 
   3.8442747868721304`*^9}, 3.844274876008229*^9, {3.844275097352889*^9, 
   3.8442751123547473`*^9}, 3.8442751442495713`*^9, 3.844275187028018*^9, {
   3.8442752235011044`*^9, 3.844275248187516*^9}, 3.8442753667212963`*^9, 
   3.844275437005316*^9, 3.844275565040639*^9, 3.844276222530246*^9, 
   3.844276650515725*^9, 3.8442767220368156`*^9, 3.8442768148861265`*^9, 
   3.8442768651950035`*^9, 3.8442770036839247`*^9, 3.844305866468811*^9, 
   3.844306029853698*^9, 3.844314901197424*^9, 3.844314954436499*^9, 
   3.844315272631852*^9, 3.844316518686633*^9, 3.8484848913531685`*^9, 
   3.8518602585481186`*^9},ExpressionUUID->"3f764ee2-1f58-46be-8bbb-\
11f6bbd52e7a"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"SymRen3333", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"\[Lambda]", "[", 
          RowBox[{"3", ",", "3", ",", "2"}], "]"}], "^", "2"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"iRen4ptX", "[", 
           RowBox[{"3", ",", 
            RowBox[{"{", 
             RowBox[{"3", ",", "3", ",", "3", ",", "3", ",", "2"}], "}"}]}], 
           "]"}], "+", 
          RowBox[{
           RowBox[{"TChannel", "[", 
            RowBox[{"iRen4ptX", ",", "3"}], "]"}], "[", 
           RowBox[{"3", ",", "3", ",", "3", ",", "3", ",", "2"}], "]"}], "+", 
          RowBox[{
           RowBox[{"UChannel", "[", 
            RowBox[{"iRen4ptX", ",", "3"}], "]"}], "[", 
           RowBox[{"3", ",", "3", ",", "3", ",", "3", ",", "2"}], "]"}]}], 
         ")"}]}], "+", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Lambda]", "[", 
          RowBox[{"3", ",", "3", ",", "3"}], "]"}], "^", "2"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"iRen4ptX", "[", 
           RowBox[{"3", ",", 
            RowBox[{"{", 
             RowBox[{"3", ",", "3", ",", "3", ",", "3", ",", "3"}], "}"}]}], 
           "]"}], "+", 
          RowBox[{
           RowBox[{"TChannel", "[", 
            RowBox[{"iRen4ptX", ",", "3"}], "]"}], "[", 
           RowBox[{"3", ",", "3", ",", "3", ",", "3", ",", "3"}], "]"}], "+", 
          RowBox[{
           RowBox[{"UChannel", "[", 
            RowBox[{"iRen4ptX", ",", "3"}], "]"}], "[", 
           RowBox[{"3", ",", "3", ",", "3", ",", "3", ",", "3"}], "]"}]}], 
         ")"}]}], "+", 
       RowBox[{
        RowBox[{"\[Lambda]", "[", 
         RowBox[{"3", ",", "3", ",", "3", ",", "3"}], "]"}], 
        RowBox[{"iRen4ptC", "[", 
         RowBox[{"3", ",", 
          RowBox[{"{", 
           RowBox[{"3", ",", "3", ",", "3", ",", "3"}], "}"}]}], "]"}]}]}], "/.",
       "suSymbols"}], "/.", "suMom"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"k", "[", "j_", "]"}], "\[RuleDelayed]", 
      SubscriptBox["k", "j"]}], "}"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8442702520497537`*^9, 3.844270274514038*^9}, 
   3.8442703273460608`*^9, {3.84427168231356*^9, 3.8442716898569913`*^9}, 
   3.84427182078448*^9, {3.8442726863849897`*^9, 3.844272761361278*^9}, 
   3.844277364177544*^9, {3.84431458187451*^9, 3.844314668465206*^9}, {
   3.8443152934828634`*^9, 3.844315306230605*^9}, {3.8443153391402435`*^9, 
   3.8443153809962173`*^9}, {3.8518602645589304`*^9, 
   3.8518603060948033`*^9}},ExpressionUUID->"60d63769-06a0-4591-9a05-\
19442c58f691"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Dmu", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Mu]", " ", 
     RowBox[{"D", "[", 
      RowBox[{"SymRen3333", ",", "\[Mu]"}], "]"}]}], "//.", "logsu"}], "//", 
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{"#", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[Lambda]", "[", 
         RowBox[{"3", ",", "3", ",", "3", ",", "3"}], "]"}], ",", 
        RowBox[{"\[Lambda]", "[", 
         RowBox[{"3", ",", "3", ",", "3"}], "]"}], ",", 
        RowBox[{"\[Lambda]", "[", 
         RowBox[{"3", ",", "3", ",", "2"}], "]"}]}], "}"}], ",", "Simplify"}],
      "]"}], "&"}]}]}]], "Input",
 CellChangeTimes->{{3.843726049040304*^9, 3.843726116427153*^9}, {
   3.8437263308280225`*^9, 3.8437263410172896`*^9}, {3.843726373690412*^9, 
   3.8437263933509297`*^9}, {3.843726426665119*^9, 3.843726459103343*^9}, {
   3.8437266068133326`*^9, 3.843726643530811*^9}, {3.8442452716563897`*^9, 
   3.84424527506847*^9}, {3.844245706768154*^9, 3.84424571246587*^9}, {
   3.8442463911568317`*^9, 3.844246395497781*^9}, {3.844252570841139*^9, 
   3.844252571504777*^9}, {3.8442526475757647`*^9, 3.844252660033646*^9}, {
   3.8442536949688015`*^9, 3.844253697674446*^9}, {3.844255731528017*^9, 
   3.8442557472795305`*^9}, {3.844255783162326*^9, 3.844255790199888*^9}, {
   3.8442559116598053`*^9, 3.844255924704154*^9}, {3.844275636715739*^9, 
   3.8442756542277403`*^9}, {3.8442761964797554`*^9, 
   3.8442762066483374`*^9}, {3.8442762586483116`*^9, 
   3.8442762596083665`*^9}, {3.8443153470418777`*^9, 3.844315355919478*^9}, 
   3.851860314991726*^9},ExpressionUUID->"b8d56459-3226-4e7e-8415-\
1cf6b617b0c0"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      SubsuperscriptBox["k", "1", "3"]}], "-", 
     SubsuperscriptBox["k", "2", "3"], "-", 
     SubsuperscriptBox["k", "3", "3"], "-", 
     SubsuperscriptBox["k", "4", "3"]}], ")"}], " ", 
   SuperscriptBox[
    RowBox[{"\[Lambda]", "[", 
     RowBox[{"3", ",", "3", ",", "2"}], "]"}], "2"]}], "+", 
  RowBox[{
   FractionBox["1", "3"], " ", 
   RowBox[{"(", 
    RowBox[{
     SubsuperscriptBox["k", "1", "3"], "+", 
     SubsuperscriptBox["k", "2", "3"], "+", 
     SubsuperscriptBox["k", "3", "3"], "+", 
     SubsuperscriptBox["k", "4", "3"]}], ")"}], " ", 
   RowBox[{"\[Lambda]", "[", 
    RowBox[{"3", ",", "3", ",", "3", ",", "3"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "27"], " ", 
   SuperscriptBox[
    RowBox[{"\[Lambda]", "[", 
     RowBox[{"3", ",", "3", ",", "3"}], "]"}], "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"8", " ", 
      SuperscriptBox["s", "3"]}], "+", 
     RowBox[{"8", " ", 
      SuperscriptBox["t", "3"]}], "+", 
     RowBox[{"8", " ", 
      SuperscriptBox["u", "3"]}], "+", 
     RowBox[{"6", " ", 
      SuperscriptBox["s", "3"], " ", 
      RowBox[{"Log", "[", "\[Mu]", "]"}]}], "+", 
     RowBox[{"6", " ", 
      SuperscriptBox["t", "3"], " ", 
      RowBox[{"Log", "[", "\[Mu]", "]"}]}], "+", 
     RowBox[{"6", " ", 
      SuperscriptBox["u", "3"], " ", 
      RowBox[{"Log", "[", "\[Mu]", "]"}]}], "-", 
     RowBox[{"3", " ", 
      SuperscriptBox["s", "3"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"s", "+", 
        SubscriptBox["k", "1"], "+", 
        SubscriptBox["k", "2"]}], "]"}]}], "-", 
     RowBox[{"3", " ", 
      SuperscriptBox["t", "3"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"t", "+", 
        SubscriptBox["k", "1"], "+", 
        SubscriptBox["k", "3"]}], "]"}]}], "-", 
     RowBox[{"3", " ", 
      SuperscriptBox["u", "3"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"u", "+", 
        SubscriptBox["k", "2"], "+", 
        SubscriptBox["k", "3"]}], "]"}]}], "-", 
     RowBox[{"3", " ", 
      SuperscriptBox["u", "3"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"u", "+", 
        SubscriptBox["k", "1"], "+", 
        SubscriptBox["k", "4"]}], "]"}]}], "-", 
     RowBox[{"3", " ", 
      SuperscriptBox["t", "3"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"t", "+", 
        SubscriptBox["k", "2"], "+", 
        SubscriptBox["k", "4"]}], "]"}]}], "-", 
     RowBox[{"3", " ", 
      SuperscriptBox["s", "3"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"s", "+", 
        SubscriptBox["k", "3"], "+", 
        SubscriptBox["k", "4"]}], "]"}]}], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["s", "2"], " ", 
      SubscriptBox["k", "3"]}], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["t", "2"], " ", 
      SubscriptBox["k", "3"]}], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["u", "2"], " ", 
      SubscriptBox["k", "3"]}], "+", 
     RowBox[{"3", " ", "s", " ", 
      SubsuperscriptBox["k", "3", "2"]}], "+", 
     RowBox[{"3", " ", "t", " ", 
      SubsuperscriptBox["k", "3", "2"]}], "+", 
     RowBox[{"3", " ", "u", " ", 
      SubsuperscriptBox["k", "3", "2"]}], "+", 
     RowBox[{"15", " ", 
      SubsuperscriptBox["k", "3", "3"]}], "+", 
     RowBox[{"9", " ", 
      RowBox[{"Log", "[", "\[Mu]", "]"}], " ", 
      SubsuperscriptBox["k", "3", "3"]}], "-", 
     RowBox[{"3", " ", 
      RowBox[{"Log", "[", 
       RowBox[{"t", "+", 
        SubscriptBox["k", "1"], "+", 
        SubscriptBox["k", "3"]}], "]"}], " ", 
      SubsuperscriptBox["k", "3", "3"]}], "-", 
     RowBox[{"3", " ", 
      RowBox[{"Log", "[", 
       RowBox[{"u", "+", 
        SubscriptBox["k", "2"], "+", 
        SubscriptBox["k", "3"]}], "]"}], " ", 
      SubsuperscriptBox["k", "3", "3"]}], "-", 
     RowBox[{"3", " ", 
      RowBox[{"Log", "[", 
       RowBox[{"s", "+", 
        SubscriptBox["k", "3"], "+", 
        SubscriptBox["k", "4"]}], "]"}], " ", 
      SubsuperscriptBox["k", "3", "3"]}], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["s", "2"], " ", 
      SubscriptBox["k", "4"]}], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["t", "2"], " ", 
      SubscriptBox["k", "4"]}], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["u", "2"], " ", 
      SubscriptBox["k", "4"]}], "-", 
     RowBox[{"3", " ", "s", " ", 
      SubscriptBox["k", "3"], " ", 
      SubscriptBox["k", "4"]}], "+", 
     RowBox[{"3", " ", 
      SubsuperscriptBox["k", "3", "2"], " ", 
      SubscriptBox["k", "4"]}], "+", 
     RowBox[{"3", " ", "s", " ", 
      SubsuperscriptBox["k", "4", "2"]}], "+", 
     RowBox[{"3", " ", "t", " ", 
      SubsuperscriptBox["k", "4", "2"]}], "+", 
     RowBox[{"3", " ", "u", " ", 
      SubsuperscriptBox["k", "4", "2"]}], "+", 
     RowBox[{"3", " ", 
      SubscriptBox["k", "3"], " ", 
      SubsuperscriptBox["k", "4", "2"]}], "+", 
     RowBox[{"15", " ", 
      SubsuperscriptBox["k", "4", "3"]}], "+", 
     RowBox[{"9", " ", 
      RowBox[{"Log", "[", "\[Mu]", "]"}], " ", 
      SubsuperscriptBox["k", "4", "3"]}], "-", 
     RowBox[{"3", " ", 
      RowBox[{"Log", "[", 
       RowBox[{"u", "+", 
        SubscriptBox["k", "1"], "+", 
        SubscriptBox["k", "4"]}], "]"}], " ", 
      SubsuperscriptBox["k", "4", "3"]}], "-", 
     RowBox[{"3", " ", 
      RowBox[{"Log", "[", 
       RowBox[{"t", "+", 
        SubscriptBox["k", "2"], "+", 
        SubscriptBox["k", "4"]}], "]"}], " ", 
      SubsuperscriptBox["k", "4", "3"]}], "-", 
     RowBox[{"3", " ", 
      RowBox[{"Log", "[", 
       RowBox[{"s", "+", 
        SubscriptBox["k", "3"], "+", 
        SubscriptBox["k", "4"]}], "]"}], " ", 
      SubsuperscriptBox["k", "4", "3"]}], "+", 
     RowBox[{"3", " ", 
      SubsuperscriptBox["k", "2", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"s", "+", "t", "+", "u", "+", 
        SubscriptBox["k", "3"], "+", 
        SubscriptBox["k", "4"]}], ")"}]}], "+", 
     RowBox[{"3", " ", 
      SubsuperscriptBox["k", "1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"s", "+", "t", "+", "u", "+", 
        SubscriptBox["k", "2"], "+", 
        SubscriptBox["k", "3"], "+", 
        SubscriptBox["k", "4"]}], ")"}]}], "+", 
     RowBox[{"3", " ", 
      SubscriptBox["k", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["s", "2"], "+", 
        SuperscriptBox["t", "2"], "+", 
        SuperscriptBox["u", "2"], "-", 
        RowBox[{"u", " ", 
         SubscriptBox["k", "3"]}], "+", 
        SubsuperscriptBox["k", "3", "2"], "-", 
        RowBox[{"t", " ", 
         SubscriptBox["k", "4"]}], "+", 
        SubsuperscriptBox["k", "4", "2"]}], ")"}]}], "+", 
     RowBox[{"3", " ", 
      SubscriptBox["k", "1"], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["s", "2"], "+", 
        SuperscriptBox["t", "2"], "+", 
        SuperscriptBox["u", "2"], "-", 
        RowBox[{"s", " ", 
         SubscriptBox["k", "2"]}], "+", 
        SubsuperscriptBox["k", "2", "2"], "-", 
        RowBox[{"t", " ", 
         SubscriptBox["k", "3"]}], "+", 
        SubsuperscriptBox["k", "3", "2"], "-", 
        RowBox[{"u", " ", 
         SubscriptBox["k", "4"]}], "+", 
        SubsuperscriptBox["k", "4", "2"]}], ")"}]}], "+", 
     RowBox[{"3", " ", 
      SubsuperscriptBox["k", "1", "3"], " ", 
      RowBox[{"(", 
       RowBox[{"5", "+", 
        RowBox[{"3", " ", 
         RowBox[{"Log", "[", "\[Mu]", "]"}]}], "-", 
        RowBox[{"Log", "[", 
         RowBox[{"s", "+", 
          SubscriptBox["k", "1"], "+", 
          SubscriptBox["k", "2"]}], "]"}], "-", 
        RowBox[{"Log", "[", 
         RowBox[{"t", "+", 
          SubscriptBox["k", "1"], "+", 
          SubscriptBox["k", "3"]}], "]"}], "-", 
        RowBox[{"Log", "[", 
         RowBox[{"u", "+", 
          SubscriptBox["k", "1"], "+", 
          SubscriptBox["k", "4"]}], "]"}], "-", 
        RowBox[{"3", " ", 
         RowBox[{
          RowBox[{"\[GothicA]", "[", "333", "]"}], "[", "1", "]"}]}]}], 
       ")"}]}], "+", 
     RowBox[{"3", " ", 
      SubsuperscriptBox["k", "2", "3"], " ", 
      RowBox[{"(", 
       RowBox[{"5", "+", 
        RowBox[{"3", " ", 
         RowBox[{"Log", "[", "\[Mu]", "]"}]}], "-", 
        RowBox[{"Log", "[", 
         RowBox[{"s", "+", 
          SubscriptBox["k", "1"], "+", 
          SubscriptBox["k", "2"]}], "]"}], "-", 
        RowBox[{"Log", "[", 
         RowBox[{"u", "+", 
          SubscriptBox["k", "2"], "+", 
          SubscriptBox["k", "3"]}], "]"}], "-", 
        RowBox[{"Log", "[", 
         RowBox[{"t", "+", 
          SubscriptBox["k", "2"], "+", 
          SubscriptBox["k", "4"]}], "]"}], "-", 
        RowBox[{"3", " ", 
         RowBox[{
          RowBox[{"\[GothicA]", "[", "333", "]"}], "[", "1", "]"}]}]}], 
       ")"}]}], "-", 
     RowBox[{"6", " ", 
      SuperscriptBox["s", "3"], " ", 
      RowBox[{
       RowBox[{"\[GothicA]", "[", "333", "]"}], "[", "1", "]"}]}], "-", 
     RowBox[{"6", " ", 
      SuperscriptBox["t", "3"], " ", 
      RowBox[{
       RowBox[{"\[GothicA]", "[", "333", "]"}], "[", "1", "]"}]}], "-", 
     RowBox[{"6", " ", 
      SuperscriptBox["u", "3"], " ", 
      RowBox[{
       RowBox[{"\[GothicA]", "[", "333", "]"}], "[", "1", "]"}]}], "-", 
     RowBox[{"9", " ", 
      SubsuperscriptBox["k", "3", "3"], " ", 
      RowBox[{
       RowBox[{"\[GothicA]", "[", "333", "]"}], "[", "1", "]"}]}], "-", 
     RowBox[{"9", " ", 
      SubsuperscriptBox["k", "4", "3"], " ", 
      RowBox[{
       RowBox[{"\[GothicA]", "[", "333", "]"}], "[", "1", "]"}]}]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{
  3.8442526606032963`*^9, 3.844253699158599*^9, 3.8442546974015083`*^9, {
   3.8442557323947268`*^9, 3.8442557905258427`*^9}, {3.844255908604581*^9, 
   3.84425592512582*^9}, {3.8442762534530144`*^9, 3.844276259896383*^9}, 
   3.8442768223345523`*^9, 3.844276870664317*^9, 3.8442770089872284`*^9, 
   3.844277423058912*^9, 3.8442778356065083`*^9, 3.8443060461476994`*^9, 
   3.844315386209214*^9, 3.8443165217818637`*^9, 3.848484893930772*^9, 
   3.851860315826773*^9},ExpressionUUID->"721224da-f2d0-4d87-b745-\
28f6ecb7413c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FromBeta", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Normal", "[", 
             RowBox[{"D", "[", 
              RowBox[{
               RowBox[{"-", "Beta0"}], ",", "\[Phi]0", ",", "\[Phi]0"}], 
              "]"}], "]"}], "/.", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"\[Phi]0", "\[Rule]", "0"}], ",", 
              RowBox[{"\[Phi]1", "\[Rule]", "0"}]}], "}"}]}], ")"}], "*", 
          RowBox[{"\[Lambda]", "[", 
           RowBox[{"3", ",", "3", ",", "3"}], "]"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"r333", "[", 
             RowBox[{
              RowBox[{"k", "[", "1", "]"}], ",", 
              RowBox[{"k", "[", "2", "]"}], ",", "s"}], "]"}], "+", 
            RowBox[{"r333", "[", 
             RowBox[{
              RowBox[{"k", "[", "3", "]"}], ",", 
              RowBox[{"k", "[", "4", "]"}], ",", "s"}], "]"}], "+", 
            RowBox[{"r333", "[", 
             RowBox[{
              RowBox[{"k", "[", "1", "]"}], ",", 
              RowBox[{"k", "[", "3", "]"}], ",", "t"}], "]"}], "+", 
            RowBox[{"r333", "[", 
             RowBox[{
              RowBox[{"k", "[", "2", "]"}], ",", 
              RowBox[{"k", "[", "4", "]"}], ",", "t"}], "]"}], "+", 
            RowBox[{"r333", "[", 
             RowBox[{
              RowBox[{"k", "[", "1", "]"}], ",", 
              RowBox[{"k", "[", "4", "]"}], ",", "u"}], "]"}], "+", 
            RowBox[{"r333", "[", 
             RowBox[{
              RowBox[{"k", "[", "2", "]"}], ",", 
              RowBox[{"k", "[", "3", "]"}], ",", "u"}], "]"}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Normal", "[", 
             RowBox[{"D", "[", 
              RowBox[{
              "Beta0", ",", "\[Phi]0", ",", "\[Phi]0", ",", "\[Phi]0"}], 
              "]"}], "]"}], "/.", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"\[Phi]0", "\[Rule]", "0"}], ",", 
              RowBox[{"\[Phi]1", "\[Rule]", "0"}]}], "}"}]}], ")"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"f33", "[", 
             RowBox[{"k", "[", "1", "]"}], "]"}], "+", 
            RowBox[{"f33", "[", 
             RowBox[{"k", "[", "2", "]"}], "]"}], "+", 
            RowBox[{"f33", "[", 
             RowBox[{"k", "[", "3", "]"}], "]"}], "+", 
            RowBox[{"f33", "[", 
             RowBox[{"k", "[", "4", "]"}], "]"}]}], ")"}]}]}], "/.", 
        "suSymbols"}], "/.", "suMom"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"k", "[", "j_", "]"}], "\[RuleDelayed]", 
        SubscriptBox["k", "j"]}], "}"}]}], "//.", "logsu"}], "//", 
    "Simplify"}], "//", "Normal"}]}]], "Input",
 CellChangeTimes->{{3.8442537012514253`*^9, 3.8442537390585337`*^9}, {
   3.8442545467442303`*^9, 3.8442545539526706`*^9}, {3.844254710656447*^9, 
   3.8442547568891544`*^9}, {3.844255628269372*^9, 3.8442557276121726`*^9}, {
   3.8442559356604915`*^9, 3.8442562046286573`*^9}, {3.84427626159348*^9, 
   3.844276425714867*^9}, 3.844276457983713*^9, 3.8443060497515383`*^9, {
   3.844315671161085*^9, 3.844315705701561*^9}, {3.8443157487699037`*^9, 
   3.8443157679501734`*^9}, {3.8484848986280556`*^9, 
   3.8484849089179935`*^9}, {3.851860326872856*^9, 
   3.8518603323356953`*^9}},ExpressionUUID->"71180297-d762-4775-8296-\
a60931b68f25"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "18"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SubsuperscriptBox["k", "1", "3"], "+", 
       SubsuperscriptBox["k", "2", "3"], "+", 
       SubsuperscriptBox["k", "3", "3"], "+", 
       SubsuperscriptBox["k", "4", "3"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"9", " ", 
        SuperscriptBox[
         RowBox[{"\[Lambda]", "[", 
          RowBox[{"3", ",", "3", ",", "2"}], "]"}], "2"]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"\[Lambda]", "[", 
            RowBox[{"3", ",", "3", ",", "3"}], "]"}], "2"], "+", 
          RowBox[{"3", " ", 
           RowBox[{"\[Lambda]", "[", 
            RowBox[{"3", ",", "3", ",", "3", ",", "3"}], "]"}]}]}], ")"}]}]}],
       ")"}]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox[
      RowBox[{"\[Lambda]", "[", 
       RowBox[{"3", ",", "3", ",", "3"}], "]"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["s", "2"], " ", 
        SubscriptBox["k", "1"]}], "+", 
       RowBox[{
        SuperscriptBox["t", "2"], " ", 
        SubscriptBox["k", "1"]}], "+", 
       RowBox[{
        SuperscriptBox["u", "2"], " ", 
        SubscriptBox["k", "1"]}], "+", 
       RowBox[{"s", " ", 
        SubsuperscriptBox["k", "1", "2"]}], "+", 
       RowBox[{"t", " ", 
        SubsuperscriptBox["k", "1", "2"]}], "+", 
       RowBox[{"u", " ", 
        SubsuperscriptBox["k", "1", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["s", "2"], " ", 
        SubscriptBox["k", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["t", "2"], " ", 
        SubscriptBox["k", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["u", "2"], " ", 
        SubscriptBox["k", "2"]}], "-", 
       RowBox[{"s", " ", 
        SubscriptBox["k", "1"], " ", 
        SubscriptBox["k", "2"]}], "+", 
       RowBox[{
        SubsuperscriptBox["k", "1", "2"], " ", 
        SubscriptBox["k", "2"]}], "+", 
       RowBox[{"s", " ", 
        SubsuperscriptBox["k", "2", "2"]}], "+", 
       RowBox[{"t", " ", 
        SubsuperscriptBox["k", "2", "2"]}], "+", 
       RowBox[{"u", " ", 
        SubsuperscriptBox["k", "2", "2"]}], "+", 
       RowBox[{
        SubscriptBox["k", "1"], " ", 
        SubsuperscriptBox["k", "2", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["s", "2"], " ", 
        SubscriptBox["k", "3"]}], "+", 
       RowBox[{
        SuperscriptBox["t", "2"], " ", 
        SubscriptBox["k", "3"]}], "+", 
       RowBox[{
        SuperscriptBox["u", "2"], " ", 
        SubscriptBox["k", "3"]}], "-", 
       RowBox[{"t", " ", 
        SubscriptBox["k", "1"], " ", 
        SubscriptBox["k", "3"]}], "+", 
       RowBox[{
        SubsuperscriptBox["k", "1", "2"], " ", 
        SubscriptBox["k", "3"]}], "-", 
       RowBox[{"u", " ", 
        SubscriptBox["k", "2"], " ", 
        SubscriptBox["k", "3"]}], "+", 
       RowBox[{
        SubsuperscriptBox["k", "2", "2"], " ", 
        SubscriptBox["k", "3"]}], "+", 
       RowBox[{"s", " ", 
        SubsuperscriptBox["k", "3", "2"]}], "+", 
       RowBox[{"t", " ", 
        SubsuperscriptBox["k", "3", "2"]}], "+", 
       RowBox[{"u", " ", 
        SubsuperscriptBox["k", "3", "2"]}], "+", 
       RowBox[{
        SubscriptBox["k", "1"], " ", 
        SubsuperscriptBox["k", "3", "2"]}], "+", 
       RowBox[{
        SubscriptBox["k", "2"], " ", 
        SubsuperscriptBox["k", "3", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["s", "2"], " ", 
        SubscriptBox["k", "4"]}], "+", 
       RowBox[{
        SuperscriptBox["t", "2"], " ", 
        SubscriptBox["k", "4"]}], "+", 
       RowBox[{
        SuperscriptBox["u", "2"], " ", 
        SubscriptBox["k", "4"]}], "-", 
       RowBox[{"u", " ", 
        SubscriptBox["k", "1"], " ", 
        SubscriptBox["k", "4"]}], "+", 
       RowBox[{
        SubsuperscriptBox["k", "1", "2"], " ", 
        SubscriptBox["k", "4"]}], "-", 
       RowBox[{"t", " ", 
        SubscriptBox["k", "2"], " ", 
        SubscriptBox["k", "4"]}], "+", 
       RowBox[{
        SubsuperscriptBox["k", "2", "2"], " ", 
        SubscriptBox["k", "4"]}], "-", 
       RowBox[{"s", " ", 
        SubscriptBox["k", "3"], " ", 
        SubscriptBox["k", "4"]}], "+", 
       RowBox[{
        SubsuperscriptBox["k", "3", "2"], " ", 
        SubscriptBox["k", "4"]}], "+", 
       RowBox[{"s", " ", 
        SubsuperscriptBox["k", "4", "2"]}], "+", 
       RowBox[{"t", " ", 
        SubsuperscriptBox["k", "4", "2"]}], "+", 
       RowBox[{"u", " ", 
        SubsuperscriptBox["k", "4", "2"]}], "+", 
       RowBox[{
        SubscriptBox["k", "1"], " ", 
        SubsuperscriptBox["k", "4", "2"]}], "+", 
       RowBox[{
        SubscriptBox["k", "2"], " ", 
        SubsuperscriptBox["k", "4", "2"]}], "+", 
       RowBox[{
        SubscriptBox["k", "3"], " ", 
        SubsuperscriptBox["k", "4", "2"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["s", "3"], "+", 
          SubsuperscriptBox["k", "1", "3"], "+", 
          SubsuperscriptBox["k", "2", "3"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["4", "3"]}], "-", 
          RowBox[{"Log", "[", "\[Mu]", "]"}], "+", 
          RowBox[{"Log", "[", 
           RowBox[{"s", "+", 
            SubscriptBox["k", "1"], "+", 
            SubscriptBox["k", "2"]}], "]"}], "+", 
          RowBox[{
           RowBox[{"\[GothicA]", "[", "333", "]"}], "[", "1", "]"}]}], 
         ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["t", "3"], "+", 
          SubsuperscriptBox["k", "1", "3"], "+", 
          SubsuperscriptBox["k", "3", "3"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["4", "3"]}], "-", 
          RowBox[{"Log", "[", "\[Mu]", "]"}], "+", 
          RowBox[{"Log", "[", 
           RowBox[{"t", "+", 
            SubscriptBox["k", "1"], "+", 
            SubscriptBox["k", "3"]}], "]"}], "+", 
          RowBox[{
           RowBox[{"\[GothicA]", "[", "333", "]"}], "[", "1", "]"}]}], 
         ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["u", "3"], "+", 
          SubsuperscriptBox["k", "2", "3"], "+", 
          SubsuperscriptBox["k", "3", "3"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["4", "3"]}], "-", 
          RowBox[{"Log", "[", "\[Mu]", "]"}], "+", 
          RowBox[{"Log", "[", 
           RowBox[{"u", "+", 
            SubscriptBox["k", "2"], "+", 
            SubscriptBox["k", "3"]}], "]"}], "+", 
          RowBox[{
           RowBox[{"\[GothicA]", "[", "333", "]"}], "[", "1", "]"}]}], 
         ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["u", "3"], "+", 
          SubsuperscriptBox["k", "1", "3"], "+", 
          SubsuperscriptBox["k", "4", "3"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["4", "3"]}], "-", 
          RowBox[{"Log", "[", "\[Mu]", "]"}], "+", 
          RowBox[{"Log", "[", 
           RowBox[{"u", "+", 
            SubscriptBox["k", "1"], "+", 
            SubscriptBox["k", "4"]}], "]"}], "+", 
          RowBox[{
           RowBox[{"\[GothicA]", "[", "333", "]"}], "[", "1", "]"}]}], 
         ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["t", "3"], "+", 
          SubsuperscriptBox["k", "2", "3"], "+", 
          SubsuperscriptBox["k", "4", "3"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["4", "3"]}], "-", 
          RowBox[{"Log", "[", "\[Mu]", "]"}], "+", 
          RowBox[{"Log", "[", 
           RowBox[{"t", "+", 
            SubscriptBox["k", "2"], "+", 
            SubscriptBox["k", "4"]}], "]"}], "+", 
          RowBox[{
           RowBox[{"\[GothicA]", "[", "333", "]"}], "[", "1", "]"}]}], 
         ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["s", "3"], "+", 
          SubsuperscriptBox["k", "3", "3"], "+", 
          SubsuperscriptBox["k", "4", "3"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["4", "3"]}], "-", 
          RowBox[{"Log", "[", "\[Mu]", "]"}], "+", 
          RowBox[{"Log", "[", 
           RowBox[{"s", "+", 
            SubscriptBox["k", "3"], "+", 
            SubscriptBox["k", "4"]}], "]"}], "+", 
          RowBox[{
           RowBox[{"\[GothicA]", "[", "333", "]"}], "[", "1", "]"}]}], 
         ")"}]}]}], ")"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.8442560276272745`*^9, {3.844256146426202*^9, 3.8442561698064365`*^9}, 
   3.8442562060792103`*^9, {3.8442763883957324`*^9, 3.8442764260768876`*^9}, 
   3.844276458823761*^9, 3.844276825348725*^9, 3.844276872259408*^9, 
   3.8442770099062805`*^9, 3.8442774246110005`*^9, 3.8442778367375727`*^9, 
   3.8443060513116446`*^9, 3.844315708450988*^9, {3.844315755397195*^9, 
   3.844315769509281*^9}, 3.8443165241235247`*^9, {3.84848489518806*^9, 
   3.848484909258085*^9}, 
   3.85186033396072*^9},ExpressionUUID->"7f132ca7-a8c5-4da8-b56a-\
a018a7efee69"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Dmu", "+", "FromBeta"}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.8442764325022554`*^9, 
  3.8442764390786314`*^9}},ExpressionUUID->"bcef889a-ab12-4a64-8d6b-\
ad6e0f6f6dac"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.8442764349353943`*^9, 3.844276459554803*^9}, 
   3.844276828424901*^9, 3.8442768733924727`*^9, 3.8442770113293624`*^9, 
   3.8442774261500883`*^9, 3.8442778377976336`*^9, 3.844306054321512*^9, 
   3.8443157143555827`*^9, 3.844315770786549*^9, 3.84431652493906*^9, 
   3.848484910197789*^9, 
   3.851860336001751*^9},ExpressionUUID->"6f8ca607-f438-4c35-bc28-\
d5097a930148"]
}, Open  ]]
}, Closed]]
}, Open  ]]
},
WindowSize->{915, 848},
WindowMargins->{{300, Automatic}, {Automatic, 66}},
Magnification:>1.25 Inherited,
FrontEndVersion->"11.2 for Microsoft Windows (64-bit) (September 10, 2017)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 151, 3, 83, "Section",ExpressionUUID->"6fd991c2-b116-4ca3-9dcd-462de3db7caf"],
Cell[734, 27, 180, 4, 35, "Input",ExpressionUUID->"3bbfaa2f-9f8c-4413-bf3b-9d9b5970423a"],
Cell[917, 33, 239, 5, 35, "Input",ExpressionUUID->"09fec351-a35b-418a-a38c-82021b02f795"],
Cell[CellGroupData[{
Cell[1181, 42, 153, 3, 67, "Subsection",ExpressionUUID->"49a3ca7f-dc17-4912-85f7-0d52c51d88c5"],
Cell[1337, 47, 1700, 49, 135, "Input",ExpressionUUID->"a61ca2ff-3990-484d-838f-ee30929ddc62"],
Cell[3040, 98, 1328, 35, 195, "Input",ExpressionUUID->"19b09d87-b262-4df5-83b8-f5895e31aeee"],
Cell[4371, 135, 12901, 361, 1515, "Input",ExpressionUUID->"9b78c02b-8d6d-4e62-a5dd-4e6d1948d225"],
Cell[17275, 498, 341, 9, 75, "Input",ExpressionUUID->"6c881449-abb6-4248-b925-73eea2c29446"],
Cell[17619, 509, 1522, 45, 105, "Input",ExpressionUUID->"0ba6def2-3728-4465-a0ec-f4279e180c91"]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[19190, 560, 233, 4, 83, "Section",ExpressionUUID->"3d6a1238-7159-4f0c-949f-83d04de355ac"],
Cell[CellGroupData[{
Cell[19448, 568, 156, 3, 67, "Subsection",ExpressionUUID->"2b86d928-0b05-4a03-b335-1c51a84d5b4a"],
Cell[19607, 573, 651, 17, 43, "Input",ExpressionUUID->"ee19b9e9-b179-48ff-b60a-b06b77b229c0"],
Cell[20261, 592, 1097, 31, 75, "Input",ExpressionUUID->"6494fab7-b3a6-4636-988c-51c4034caf87"],
Cell[21361, 625, 2628, 76, 255, "Input",ExpressionUUID->"ce3a7736-2250-4a37-93f9-eda691cb45cf"]
}, Closed]],
Cell[CellGroupData[{
Cell[24026, 706, 203, 4, 46, "Subsection",ExpressionUUID->"db123208-b3d9-49b1-8edb-921a1e069432"],
Cell[CellGroupData[{
Cell[24254, 714, 393, 11, 75, "Input",ExpressionUUID->"97e0580a-41ea-445d-aece-6f7f3598767f"],
Cell[24650, 727, 247, 5, 50, "Output",ExpressionUUID->"80b6d845-a0b3-4a71-b670-1f447a6e73c0"],
Cell[24900, 734, 247, 5, 50, "Output",ExpressionUUID->"21c5df31-b367-47b9-b80a-ef5fc64b84be"]
}, Open  ]],
Cell[CellGroupData[{
Cell[25184, 744, 394, 11, 75, "Input",ExpressionUUID->"0706a9d1-5a5b-4da7-97f9-f033024687f3"],
Cell[25581, 757, 228, 5, 50, "Output",ExpressionUUID->"b07ae187-2a62-44f2-9109-b869b5e88266"],
Cell[25812, 764, 223, 4, 50, "Output",ExpressionUUID->"9c543264-92bf-4bbe-abc0-aeefc936a515"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[26084, 774, 154, 3, 46, "Subsection",ExpressionUUID->"dbd447af-3150-407a-814f-ca5f734e56d0"],
Cell[26241, 779, 1136, 34, 135, "Input",ExpressionUUID->"d2632b1d-24b0-42f8-81d3-c6b923f21c50"],
Cell[27380, 815, 2072, 62, 135, "Input",ExpressionUUID->"25e93efb-fb86-4560-aa12-eac2e2b5d226"],
Cell[29455, 879, 1719, 49, 141, "Input",ExpressionUUID->"e295b304-e0f3-4694-8c1e-62191c7bb173"],
Cell[CellGroupData[{
Cell[31199, 932, 523, 11, 135, "Input",ExpressionUUID->"aa682679-1d7c-4d8f-a705-bb45459384db"],
Cell[31725, 945, 209, 4, 50, "Output",ExpressionUUID->"430aaef6-25bf-4cbd-af2c-8c32b97802f1"],
Cell[31937, 951, 209, 4, 50, "Output",ExpressionUUID->"cd2543fe-807c-437a-83e9-7e990c2f1299"],
Cell[32149, 957, 211, 4, 50, "Output",ExpressionUUID->"dba3208e-d1e9-4fd3-8839-6d1191fdf53f"],
Cell[32363, 963, 209, 4, 50, "Output",ExpressionUUID->"9cce7d71-75bf-4e9a-9c35-4d383803144b"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[32621, 973, 214, 4, 46, "Subsection",ExpressionUUID->"dfdb0e06-5783-48f4-9eb4-14c0d058b247"],
Cell[32838, 979, 1282, 36, 135, "Input",ExpressionUUID->"21666d1a-70ca-494a-91b4-3ffb99d3ea3e"],
Cell[34123, 1017, 2207, 64, 165, "Input",ExpressionUUID->"deb5f9dd-a41f-4c4f-9e03-354b241c95e7"],
Cell[36333, 1083, 1918, 51, 141, "Input",ExpressionUUID->"ee40220b-d7f8-46b0-8891-0e029bb93d13"],
Cell[CellGroupData[{
Cell[38276, 1138, 674, 13, 165, "Input",ExpressionUUID->"f218c884-302f-4995-8627-530d12cc8a90"],
Cell[38953, 1153, 204, 4, 50, "Output",ExpressionUUID->"943d57b3-e5c8-4fc7-8155-3dc871278f9d"],
Cell[39160, 1159, 204, 4, 50, "Output",ExpressionUUID->"8912241a-d1c1-4b85-afbd-1636c5b1fac1"],
Cell[39367, 1165, 204, 4, 50, "Output",ExpressionUUID->"5e3ec477-8a3d-4d2b-9f8b-52d948147e3a"],
Cell[39574, 1171, 206, 4, 50, "Output",ExpressionUUID->"c9a3f86b-c754-478e-91a9-e3ea112a8ace"],
Cell[39783, 1177, 204, 4, 50, "Output",ExpressionUUID->"d29391c5-abc2-4645-8c2c-b4e4a4414b59"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[40036, 1187, 165, 3, 46, "Subsection",ExpressionUUID->"ba125dcb-f984-43ea-9926-9086694f4cc0"],
Cell[40204, 1192, 2152, 61, 105, "Input",ExpressionUUID->"a703ce11-086f-4f79-8237-6a1948de5d63"],
Cell[42359, 1255, 3589, 100, 315, "Input",ExpressionUUID->"c6a4612d-9b11-49d9-b6ed-58b8edee9dd1"],
Cell[45951, 1357, 3810, 102, 315, "Input",ExpressionUUID->"53dbbf30-4a1d-478e-bf35-f6ba3efeba9d"],
Cell[49764, 1461, 1821, 48, 135, "Input",ExpressionUUID->"cae9c9f8-bc63-419a-b256-970d71b49a2e"],
Cell[51588, 1511, 1783, 53, 165, "Input",ExpressionUUID->"54fe7d51-70f8-408d-8108-54148550f6f3"],
Cell[53374, 1566, 1846, 48, 135, "Input",ExpressionUUID->"f0d38603-4b56-4164-8948-2396b1da1d6d"],
Cell[55223, 1616, 2122, 60, 165, "Input",ExpressionUUID->"676cd722-ff0a-4df2-b43d-d169752063ca"],
Cell[57348, 1678, 6123, 170, 405, "Input",ExpressionUUID->"13871c46-da3b-4cbd-b87f-b602ff9514bc"],
Cell[63474, 1850, 492, 13, 43, "Input",ExpressionUUID->"5eebb83f-2a7f-4d33-aee7-101c7aa76db9"],
Cell[63969, 1865, 2160, 55, 141, "Input",ExpressionUUID->"fdeab3b2-0be7-48f3-8500-d4e2634df789"],
Cell[CellGroupData[{
Cell[66154, 1924, 856, 20, 195, "Input",ExpressionUUID->"7956d19a-b8e5-4797-a20f-d35558df172d"],
Cell[67013, 1946, 285, 5, 50, "Output",ExpressionUUID->"e5d3095d-5b2e-4eca-8a96-670fd345f90f"],
Cell[67301, 1953, 285, 5, 50, "Output",ExpressionUUID->"60a8a3f2-d402-4301-ad51-8afb61b631f3"],
Cell[67589, 1960, 287, 5, 50, "Output",ExpressionUUID->"9ecc3039-8d7b-4da6-be9c-1270fb448637"],
Cell[67879, 1967, 285, 5, 50, "Output",ExpressionUUID->"6f11c311-3309-46e8-89c4-642118d83e16"],
Cell[68167, 1974, 287, 5, 50, "Output",ExpressionUUID->"2f7a32b2-a9c0-4eba-a59b-553e02e60d6e"],
Cell[68457, 1981, 287, 5, 50, "Output",ExpressionUUID->"551bf2a2-85ab-475b-84a7-72fcaa41eb3a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[68781, 1991, 959, 21, 195, "Input",ExpressionUUID->"fda604ab-dba8-4d78-8478-4d6d8dd9ed07"],
Cell[69743, 2014, 310, 6, 50, "Output",ExpressionUUID->"b56053b3-0923-44ae-ab70-3d1eaf54fb28"],
Cell[70056, 2022, 308, 6, 50, "Output",ExpressionUUID->"c57b226f-eec2-4bbc-a2b8-dd75c49b35fd"],
Cell[70367, 2030, 310, 6, 50, "Output",ExpressionUUID->"1d8402d1-56ca-427b-9228-dd6e091928c9"],
Cell[70680, 2038, 310, 6, 50, "Output",ExpressionUUID->"b7178cc4-8fbe-49d1-89ab-16044750f201"],
Cell[70993, 2046, 308, 6, 50, "Output",ExpressionUUID->"83bf2dec-7093-4e7b-8f6a-b01459f4ff66"],
Cell[71304, 2054, 308, 6, 50, "Output",ExpressionUUID->"21c06fd3-394c-4651-9fd9-e27ecf768c22"]
}, Open  ]]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[71673, 2067, 184, 3, 83, "Section",ExpressionUUID->"cc374795-567b-4b45-b55b-349432832526"],
Cell[CellGroupData[{
Cell[71882, 2074, 152, 3, 67, "Subsection",ExpressionUUID->"375bef13-9937-4163-b633-7ff73ee1714e"],
Cell[CellGroupData[{
Cell[72059, 2081, 1897, 54, 105, "Input",ExpressionUUID->"e880543b-eed7-4280-a711-ed2a1f56df69"],
Cell[73959, 2137, 1967, 55, 218, "Output",ExpressionUUID->"bc0020bc-3d70-4dea-9a6b-3f5c63ebef9d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[75963, 2197, 1843, 54, 105, "Input",ExpressionUUID->"2999224b-08a7-4377-aad5-3c67907e06fc"],
Cell[77809, 2253, 673, 14, 50, "Output",ExpressionUUID->"268455a5-0917-4870-9e8b-936a058546ab"],
Cell[78485, 2269, 673, 14, 50, "Output",ExpressionUUID->"f1d1d250-3fa4-4ea5-bc8b-73cbd537ec47"],
Cell[79161, 2285, 675, 14, 50, "Output",ExpressionUUID->"dcfdb0e3-97c4-46c9-ae41-94d85841eb03"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[79885, 2305, 153, 3, 46, "Subsection",ExpressionUUID->"5f15ae7f-9c13-4795-b7d9-bda57f25cd29"],
Cell[80041, 2310, 374, 11, 53, "Text",ExpressionUUID->"cfc3a765-e01d-454b-a574-bd875b55df9d"],
Cell[CellGroupData[{
Cell[80440, 2325, 1177, 35, 105, "Input",ExpressionUUID->"497d504b-fdb3-4d95-89a7-f9bfbf79ebd6"],
Cell[81620, 2362, 1012, 31, 73, "Output",ExpressionUUID->"0a2fffe2-cb18-47f6-93e8-42a3321d11fa"]
}, Open  ]],
Cell[82647, 2396, 346, 10, 53, "Text",ExpressionUUID->"1ef930fe-6cd0-4d41-9181-be4542f8d3e5"],
Cell[CellGroupData[{
Cell[83018, 2410, 226, 5, 43, "Input",ExpressionUUID->"e5c6bdad-d05c-4056-973b-ac8f4f77d3f6"],
Cell[83247, 2417, 1233, 34, 73, "Output",ExpressionUUID->"a290ee4d-dd60-4af2-b448-09c88dc93af4"]
}, Open  ]],
Cell[84495, 2454, 2180, 66, 167, "Text",ExpressionUUID->"bc8307ec-9031-40b4-baa3-610cfc5cd9b3"],
Cell[CellGroupData[{
Cell[86700, 2524, 785, 20, 43, "Input",ExpressionUUID->"cf76a96c-79bf-48ce-9aee-f970c29f3ec4"],
Cell[87488, 2546, 3275, 85, 182, "Output",ExpressionUUID->"1ba7f45e-42f6-417c-9d4b-4a7c5a522900"]
}, Open  ]],
Cell[90778, 2634, 672, 19, 53, "Text",ExpressionUUID->"13276e23-af58-44dd-be1a-60e7152c384b"],
Cell[CellGroupData[{
Cell[91475, 2657, 512, 14, 43, "Input",ExpressionUUID->"10409d82-0cb3-47f8-915d-ec8c561051a1"],
Cell[91990, 2673, 2314, 66, 256, "Output",ExpressionUUID->"85440b14-2f19-4456-8706-b59ad2be1fcb"]
}, Open  ]],
Cell[94319, 2742, 869, 27, 93, "Text",ExpressionUUID->"7f0e5905-bf86-4cd2-8362-4bb5e9694d9f"],
Cell[CellGroupData[{
Cell[95213, 2773, 638, 17, 43, "Input",ExpressionUUID->"7f9b1fba-9067-4233-b634-3f8054ac5044"],
Cell[95854, 2792, 3193, 84, 182, "Output",ExpressionUUID->"b0c0a01b-fe35-4c21-9d52-461c266832bc"]
}, Open  ]],
Cell[99062, 2879, 168, 3, 53, "Text",ExpressionUUID->"013e245c-3a2f-4ca1-be14-38d8162a25e5"],
Cell[CellGroupData[{
Cell[99255, 2886, 193, 4, 43, "Input",ExpressionUUID->"43e1bfbe-daeb-4852-a439-9ed53ab6998d"],
Cell[99451, 2892, 1132, 30, 50, "Output",ExpressionUUID->"1f75c12d-3ad5-432d-969a-d95ee06b2df9"]
}, Open  ]],
Cell[100598, 2925, 196, 3, 53, "Text",ExpressionUUID->"de104518-e174-4870-9f78-44839b0319f9"],
Cell[CellGroupData[{
Cell[100819, 2932, 1929, 48, 165, "Input",ExpressionUUID->"609165bd-a9bf-4845-a0c6-17759c0b29b8"],
Cell[102751, 2982, 1424, 36, 83, "Output",ExpressionUUID->"25937d9b-e706-4df2-b6a2-b9326a4b9dec"],
Cell[104178, 3020, 3547, 100, 316, "Output",ExpressionUUID->"b01773a4-3f2b-458e-96ff-0151e96475e7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[107762, 3125, 1198, 34, 75, "Input",ExpressionUUID->"42be5cb0-a229-463e-a951-0401758ddfb8"],
Cell[108963, 3161, 4297, 119, 337, "Output",ExpressionUUID->"1e08f6a5-48b4-4531-831b-ad9da41d6b29"]
}, Open  ]],
Cell[113275, 3283, 173, 3, 53, "Text",ExpressionUUID->"7c06530c-85e0-4209-a82f-a6705ba34778"],
Cell[CellGroupData[{
Cell[113473, 3290, 331, 7, 43, "Input",ExpressionUUID->"9be4a626-e5c1-4a02-863e-a926df51064b"],
Cell[113807, 3299, 3017, 74, 126, "Output",ExpressionUUID->"6a8df3a7-aad8-41c7-a18c-fcc6cf7fb82f"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[116873, 3379, 154, 3, 46, "Subsection",ExpressionUUID->"54e2df56-e6cd-4f84-a1c4-9e83a9aa1b25"],
Cell[117030, 3384, 1023, 31, 83, "Text",ExpressionUUID->"7da752dc-ddaf-468d-a99c-38f48d6f8f63"],
Cell[CellGroupData[{
Cell[118078, 3419, 1227, 35, 105, "Input",ExpressionUUID->"affbc785-1049-4775-a33f-e27a5002bdd2"],
Cell[119308, 3456, 1140, 33, 75, "Output",ExpressionUUID->"34f3f73d-e0e1-4a73-b5d6-485a928c4707"]
}, Open  ]],
Cell[CellGroupData[{
Cell[120485, 3494, 224, 5, 43, "Input",ExpressionUUID->"3ba1facb-67a2-4ed7-9436-cb27e080229b"],
Cell[120712, 3501, 1162, 33, 75, "Output",ExpressionUUID->"4bf75b1d-35cb-43fd-9529-c1ebd85874bb"]
}, Open  ]],
Cell[CellGroupData[{
Cell[121911, 3539, 692, 18, 43, "Input",ExpressionUUID->"c69a514f-9a32-4fcc-9bdd-8f3a629a77ec"],
Cell[122606, 3559, 3768, 94, 146, "Output",ExpressionUUID->"fc2f6dca-2e68-40b8-a8ce-a27c66e06ddd"]
}, Open  ]],
Cell[CellGroupData[{
Cell[126411, 3658, 886, 22, 105, "Input",ExpressionUUID->"ae3b76de-0ad2-4d9a-b6c7-52153cd562f5"],
Cell[127300, 3682, 5155, 120, 212, "Output",ExpressionUUID->"f5889500-e259-4fda-bc9a-889b44fd965a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[132492, 3807, 2767, 67, 195, "Input",ExpressionUUID->"bbaf94a4-012b-4790-8157-520b8fd1d15f"],
Cell[135262, 3876, 1125, 32, 83, "Output",ExpressionUUID->"4526da3c-5d46-4576-a075-42ff85592f6f"],
Cell[136390, 3910, 5263, 154, 516, "Output",ExpressionUUID->"9e708c6c-0450-4e09-8dbf-e3ae6e9572cc"]
}, Open  ]],
Cell[CellGroupData[{
Cell[141690, 4069, 1275, 35, 75, "Input",ExpressionUUID->"7f684e0d-7596-46fc-af92-b004c15d5f1e"],
Cell[142968, 4106, 6476, 176, 567, "Output",ExpressionUUID->"3b5c0b4f-4c00-4607-b967-bbc84a818461"]
}, Open  ]],
Cell[149459, 4285, 163, 3, 53, "Text",ExpressionUUID->"7964b19d-7cb9-4bc0-afe0-5c395a0c1b00"],
Cell[CellGroupData[{
Cell[149647, 4292, 287, 8, 43, "Input",ExpressionUUID->"1ed9b072-87de-4f72-89ca-41a6084509a0"],
Cell[149937, 4302, 4206, 99, 156, "Output",ExpressionUUID->"d2db05ee-8f95-49e8-b551-e288557a2894"]
}, Open  ]]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[154204, 4408, 283, 6, 130, "Section",ExpressionUUID->"5f510f17-4232-424d-9564-a705c685b5b8"],
Cell[CellGroupData[{
Cell[154512, 4418, 154, 3, 67, "Subsection",ExpressionUUID->"0a545ff6-d372-4ca3-9352-6ddd38d0d98a"],
Cell[154669, 4423, 4474, 120, 325, "Input",ExpressionUUID->"db557487-5c36-4b7f-99c3-e8b09277c765"],
Cell[159146, 4545, 878, 24, 75, "Input",ExpressionUUID->"bdd626ce-5525-47ad-b7ac-b6c34427c6de"],
Cell[160027, 4571, 1987, 57, 135, "Input",ExpressionUUID->"1c478303-caf5-4f8f-8658-d5978a8f4b42"],
Cell[162017, 4630, 2008, 53, 165, "Input",ExpressionUUID->"f2bd3040-eb8c-4b5a-b71a-2434a6b065e8"],
Cell[164028, 4685, 1946, 52, 165, "Input",ExpressionUUID->"c5ca270f-61f3-4be4-af36-6d455b0db316"],
Cell[CellGroupData[{
Cell[165999, 4741, 1260, 32, 135, "Input",ExpressionUUID->"831a2626-5ae9-411d-ab65-d6e5449977a1"],
Cell[167262, 4775, 2891, 72, 126, "Output",ExpressionUUID->"48df9972-f828-43e3-b067-b0fb4335ea67"]
}, Open  ]],
Cell[CellGroupData[{
Cell[170190, 4852, 1560, 41, 195, "Input",ExpressionUUID->"cfbb2c44-a04c-4731-a31a-b665399f3c44"],
Cell[171753, 4895, 4780, 107, 186, "Output",ExpressionUUID->"f35a77aa-ca42-4fec-ad17-b2ecaa8dc826"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[176582, 5008, 152, 3, 46, "Subsection",ExpressionUUID->"99e6b3fa-4a7b-4883-8e38-b5bee7fd38e2"],
Cell[176737, 5013, 190, 4, 53, "Text",ExpressionUUID->"637f12e3-24c4-4686-a6e8-84e79fb28a2c"],
Cell[CellGroupData[{
Cell[176952, 5021, 736, 21, 75, "Input",ExpressionUUID->"00ab03d1-60e2-47fc-9817-e9f9c2197d29"],
Cell[177691, 5044, 301, 6, 50, "Output",ExpressionUUID->"306c5b58-24f3-42ce-ac59-9304035544fb"],
Cell[177995, 5052, 301, 6, 50, "Output",ExpressionUUID->"4bbce711-5aaf-4bb9-8645-341c6a095174"]
}, Open  ]],
Cell[178311, 5061, 162, 3, 53, "Text",ExpressionUUID->"52768e39-9b2b-4012-be7a-54aa342a0439"],
Cell[CellGroupData[{
Cell[178498, 5068, 2095, 58, 197, "Input",ExpressionUUID->"fb5ba463-2287-4516-b00f-f0a9118b2759"],
Cell[180596, 5128, 1066, 26, 72, "Output",ExpressionUUID->"73dd64ce-04cf-465f-8a88-610125fd8bee"],
Cell[181665, 5156, 1038, 25, 72, "Output",ExpressionUUID->"52a87320-0e1d-43e9-be50-5fb0b141e14d"],
Cell[182706, 5183, 566, 11, 50, "Output",ExpressionUUID->"3b1394c4-5b15-43c5-8496-ac29905d3f1c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[183309, 5199, 621, 18, 47, "Input",ExpressionUUID->"38094dcd-b48f-41b0-b661-771126c7e0ac"],
Cell[183933, 5219, 460, 10, 50, "Output",ExpressionUUID->"0d4708b1-9f9c-4a64-bf16-a714b515a41e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[184430, 5234, 1381, 40, 137, "Input",ExpressionUUID->"9fa792fd-bd6b-42a0-9357-0ab90f2b3eb0"],
Cell[185814, 5276, 517, 14, 50, "Output",ExpressionUUID->"437a2b1f-d733-4c8a-841d-1c448237ecdb"],
Cell[186334, 5292, 497, 13, 50, "Output",ExpressionUUID->"6532d4ef-deae-4417-bb9f-890039859fa7"],
Cell[186834, 5307, 308, 6, 50, "Output",ExpressionUUID->"e639d5f6-8a36-41fa-b4ca-29de88ee7004"]
}, Open  ]],
Cell[187157, 5316, 188, 4, 53, "Text",ExpressionUUID->"2e6643c5-6dcc-4507-a03a-019a90440ac6"],
Cell[CellGroupData[{
Cell[187370, 5324, 1256, 36, 107, "Input",ExpressionUUID->"002503c9-5407-4090-a704-8f1e4512bbb1"],
Cell[188629, 5362, 584, 15, 71, "Output",ExpressionUUID->"4738bc64-aff4-4e77-b9df-ffb64b612080"],
Cell[189216, 5379, 588, 15, 71, "Output",ExpressionUUID->"e28b65fa-150c-4065-adb0-acb64f9973a8"],
Cell[189807, 5396, 285, 5, 50, "Output",ExpressionUUID->"faf1583f-28b2-407e-8dcb-c38ecccc6a7a"]
}, Open  ]],
Cell[190107, 5404, 213, 4, 53, "Text",ExpressionUUID->"89b88979-5192-4004-a18d-689ac380612d"],
Cell[CellGroupData[{
Cell[190345, 5412, 2223, 60, 197, "Input",ExpressionUUID->"75be185b-c009-4eaa-bf8d-5f207bbbd20c"],
Cell[192571, 5474, 1245, 30, 80, "Output",ExpressionUUID->"45c2407a-3a3c-4796-abf7-5583b0358b73"],
Cell[193819, 5506, 1273, 31, 80, "Output",ExpressionUUID->"d0850078-7e4c-4ec6-8973-2f8310ae04fa"],
Cell[195095, 5539, 617, 12, 50, "Output",ExpressionUUID->"d2244e95-5abe-4e85-90ef-249e62ae295f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[195749, 5556, 671, 19, 47, "Input",ExpressionUUID->"972bdb21-bc93-4b23-afa5-58c6f3b37265"],
Cell[196423, 5577, 436, 10, 50, "Output",ExpressionUUID->"9b2283fa-27f1-4ef9-85aa-65a38aa2f198"]
}, Open  ]],
Cell[CellGroupData[{
Cell[196896, 5592, 1542, 44, 167, "Input",ExpressionUUID->"37470a14-9c1e-4bce-82d8-e9ee7dd74313"],
Cell[198441, 5638, 607, 15, 71, "Output",ExpressionUUID->"08d9953b-635c-42f1-8c92-d8985fa7e3e3"],
Cell[199051, 5655, 628, 16, 71, "Output",ExpressionUUID->"e7428e38-8b6d-40dd-bbd4-1ca512e06f97"],
Cell[199682, 5673, 327, 6, 50, "Output",ExpressionUUID->"214fc788-9f9c-4d20-803b-12ee295ce55c"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[200058, 5685, 226, 4, 46, "Subsection",ExpressionUUID->"2fcf32e7-9d04-40cc-9704-a96c3a6fe6d7"],
Cell[CellGroupData[{
Cell[200309, 5693, 5208, 124, 435, "Input",ExpressionUUID->"8e351bdc-c6b8-48c2-870c-8c9188368653"],
Cell[205520, 5819, 2852, 69, 182, "Output",ExpressionUUID->"96bcc196-4624-460e-82e8-3bc929ddc44d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[208409, 5893, 1819, 47, 167, "Input",ExpressionUUID->"530d0192-bbad-42e7-a139-66d839dd87e5"],
Cell[210231, 5942, 3852, 93, 166, "Output",ExpressionUUID->"39d1803f-74c4-48b8-a65e-2beb389f47d7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[214120, 6040, 1175, 31, 167, "Input",ExpressionUUID->"c7b0aaf6-d039-40cd-a397-bbb56d6cf978"],
Cell[215298, 6073, 2502, 63, 136, "Output",ExpressionUUID->"87252a49-7ee7-4d35-ba87-86a0a331c856"]
}, Open  ]],
Cell[CellGroupData[{
Cell[217837, 6141, 316, 6, 43, "Input",ExpressionUUID->"b6b8bfda-7552-4515-a74f-61f5a14144be"],
Cell[218156, 6149, 495, 11, 50, "Output",ExpressionUUID->"92b1bf50-2575-4e6b-a50c-ffd49e5278a3"]
}, Open  ]],
Cell[218666, 6163, 286, 4, 53, "Text",ExpressionUUID->"29f051f9-a7ac-4208-9778-f24b530663a4"],
Cell[CellGroupData[{
Cell[218977, 6171, 1785, 43, 173, "Input",ExpressionUUID->"bcec528f-c9f4-42a6-9fbe-506b9439cf42"],
Cell[220765, 6216, 2542, 63, 128, "Output",ExpressionUUID->"29d2a039-da90-4853-b047-c56fa96fad67"]
}, Open  ]],
Cell[CellGroupData[{
Cell[223344, 6284, 1495, 38, 143, "Input",ExpressionUUID->"bbf9ec5a-bb53-4f7a-b7d7-6a6bee893447"],
Cell[224842, 6324, 2589, 64, 128, "Output",ExpressionUUID->"c58eb036-b04d-4a75-8a68-99ca45a1e541"]
}, Open  ]],
Cell[CellGroupData[{
Cell[227468, 6393, 267, 6, 43, "Input",ExpressionUUID->"8f7460d4-e36d-4ff1-8f69-a980edbcb661"],
Cell[227738, 6401, 615, 13, 50, "Output",ExpressionUUID->"c40502ef-fa65-4afe-9c04-87987b3593f2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[228390, 6419, 616, 15, 77, "Input",ExpressionUUID->"99979609-ee9f-4b88-a224-c2e26187dabe"],
Cell[229009, 6436, 658, 13, 50, "Output",ExpressionUUID->"36a86186-db79-4718-bb1d-fe4d9e345258"]
}, Open  ]],
Cell[229682, 6452, 242, 6, 88, "Text",ExpressionUUID->"49134a79-75be-4fb1-8e16-165be5d0d3ec"],
Cell[229927, 6460, 2963, 74, 323, "Input",ExpressionUUID->"e0848e3f-8092-440b-959a-54626ad19bd8"],
Cell[232893, 6536, 180, 3, 53, "Text",ExpressionUUID->"13804f60-43c1-4889-8e47-0553787f454b"],
Cell[CellGroupData[{
Cell[233098, 6543, 733, 22, 75, "Input",ExpressionUUID->"4a8dc46e-9cea-4820-8d6d-6616a0fc25c9"],
Cell[233834, 6567, 1432, 40, 105, "Output",ExpressionUUID->"2ea82e3d-c22f-4bf4-96b4-16b78261978d"]
}, Open  ]],
Cell[235281, 6610, 183, 3, 53, "Text",ExpressionUUID->"8c8c5b25-9f6f-4596-bbd4-c66b117d91d8"],
Cell[CellGroupData[{
Cell[235489, 6617, 1446, 39, 107, "Input",ExpressionUUID->"ca51c9a0-f428-445d-a0b1-8132d604b4fa"],
Cell[236938, 6658, 1102, 32, 81, "Output",ExpressionUUID->"cd06f6c9-1c84-4fc2-9481-de7766628f32"]
}, Open  ]],
Cell[238055, 6693, 162, 3, 53, "Text",ExpressionUUID->"ee592ac6-d950-4b7d-915c-3c0fbce67e83"],
Cell[CellGroupData[{
Cell[238242, 6700, 1566, 39, 105, "Input",ExpressionUUID->"30909494-5fc1-4d80-a4f1-222c996139de"],
Cell[239811, 6741, 1140, 28, 71, "Output",ExpressionUUID->"354c152b-2322-4fa1-a226-fa3b61001c31"]
}, Open  ]],
Cell[CellGroupData[{
Cell[240988, 6774, 426, 8, 43, "Input",ExpressionUUID->"cc87354c-151e-4a81-8eeb-9b78936b641e"],
Cell[241417, 6784, 509, 8, 50, "Output",ExpressionUUID->"29ecc6cd-c3ea-4273-9578-bd22e7015ad9"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[241975, 6798, 224, 4, 46, "Subsection",ExpressionUUID->"0840aa99-0f84-4c05-88b9-14613203d28c"],
Cell[CellGroupData[{
Cell[242224, 6806, 5773, 137, 500, "Input",ExpressionUUID->"ac23a42f-2f00-4591-a08c-78ca87c659c0"],
Cell[248000, 6945, 8849, 219, 408, "Output",ExpressionUUID->"25dafc21-1707-466b-af0d-4452b6f45c7f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[256886, 7169, 4426, 109, 290, "Input",ExpressionUUID->"f74ca37b-8768-4c4a-b560-ea5d11f99ebd"],
Cell[261315, 7280, 13221, 308, 506, "Output",ExpressionUUID->"dd8c7943-4419-4ee0-b0dd-06d9d65285fc"]
}, Open  ]],
Cell[CellGroupData[{
Cell[274573, 7593, 194, 4, 43, "Input",ExpressionUUID->"00557f56-e075-4fc1-9cca-b5e057e03e9b"],
Cell[274770, 7599, 287, 8, 50, "Output",ExpressionUUID->"6e229567-b9e3-477e-a11d-0c2c8f17b502"]
}, Open  ]],
Cell[275072, 7610, 2953, 75, 257, "Input",ExpressionUUID->"8a5d8747-e313-4799-91d9-54e0e25529a4"],
Cell[CellGroupData[{
Cell[278050, 7689, 1814, 39, 75, "Input",ExpressionUUID->"7fdfba9a-6ce5-411b-a8e7-5ce3e1c22ebd"],
Cell[279867, 7730, 5272, 158, 300, "Output",ExpressionUUID->"480f56de-ed6b-4fd0-913c-58d97569330e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[285176, 7893, 3609, 90, 227, "Input",ExpressionUUID->"c11d672c-af85-4146-87ab-158129a70a07"],
Cell[288788, 7985, 4921, 146, 280, "Output",ExpressionUUID->"afb4be7e-6bab-4845-99bd-b44748b5daf8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[293746, 8136, 219, 5, 43, "Input",ExpressionUUID->"39a57440-26c9-48f1-84f6-ef84a7ec9241"],
Cell[293968, 8143, 431, 7, 50, "Output",ExpressionUUID->"c70f1bc5-204d-4432-a196-647490399789"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[294448, 8156, 223, 4, 46, "Subsection",ExpressionUUID->"8a435ee6-7fa1-4f13-8965-dc09bcdccb14"],
Cell[294674, 8162, 239, 6, 53, "Text",ExpressionUUID->"7bd0c830-ba9d-4fbb-b858-819d71caba3b"],
Cell[294916, 8170, 3230, 85, 317, "Input",ExpressionUUID->"97916236-e165-4406-8104-ac80e246ed56"],
Cell[CellGroupData[{
Cell[298171, 8259, 1862, 39, 75, "Input",ExpressionUUID->"84e8678c-285b-452b-9ee1-38353ab4c646"],
Cell[300036, 8300, 9528, 269, 480, "Output",ExpressionUUID->"ca323ed4-56fa-485d-b126-0b43b0cb9741"]
}, Open  ]],
Cell[CellGroupData[{
Cell[309601, 8574, 3859, 95, 257, "Input",ExpressionUUID->"ff547d2b-09ea-442e-b6f9-32d5c6596e73"],
Cell[313463, 8671, 7102, 202, 502, "Output",ExpressionUUID->"f8efecd3-e1d4-441c-959c-b377eef6a7b4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[320602, 8878, 3226, 82, 197, "Input",ExpressionUUID->"b645151e-7f4c-4f2b-9623-72669e8e81ea"],
Cell[323831, 8962, 2318, 64, 180, "Output",ExpressionUUID->"4cf34c59-2b6c-4727-a369-abfcb146c186"]
}, Open  ]],
Cell[CellGroupData[{
Cell[326186, 9031, 801, 18, 43, "Input",ExpressionUUID->"bc2e2ee2-0a73-40fc-85f2-0af04aa562c4"],
Cell[326990, 9051, 750, 11, 50, "Output",ExpressionUUID->"a1559045-3fe1-44ca-b7e6-5084e21dc599"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[327789, 9068, 272, 4, 46, "Subsection",ExpressionUUID->"80e41dd5-0e55-4a9a-b884-79bd44aba79c"],
Cell[CellGroupData[{
Cell[328086, 9076, 5508, 128, 440, "Input",ExpressionUUID->"3089c596-ec49-453e-a235-806ff0949d46"],
Cell[333597, 9206, 15563, 381, 573, "Output",ExpressionUUID->"ce6547b4-0154-477b-aff7-1bed72cc3c36"]
}, Open  ]],
Cell[CellGroupData[{
Cell[349197, 9592, 4448, 106, 290, "Input",ExpressionUUID->"b170851d-f3c3-4127-887a-d1b241ea583f"],
Cell[353648, 9700, 21723, 489, 1002, "Output",ExpressionUUID->"f612b043-bedb-4c02-80da-905b7a2f1fbc"]
}, Open  ]],
Cell[CellGroupData[{
Cell[375408, 10194, 426, 8, 43, "Input",ExpressionUUID->"a40e1c34-b261-420b-9961-17c6ff31e3ad"],
Cell[375837, 10204, 1025, 18, 50, "Output",ExpressionUUID->"3f764ee2-1f58-46be-8bbb-11f6bbd52e7a"]
}, Open  ]],
Cell[376877, 10225, 2632, 66, 197, "Input",ExpressionUUID->"60d63769-06a0-4591-9a05-19442c58f691"],
Cell[CellGroupData[{
Cell[379534, 10295, 1639, 33, 75, "Input",ExpressionUUID->"b8d56459-3226-4e7e-8415-1cf6b617b0c0"],
Cell[381176, 10330, 10161, 282, 477, "Output",ExpressionUUID->"721224da-f2d0-4d87-b745-28f6ecb7413c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[391374, 10617, 3534, 86, 227, "Input",ExpressionUUID->"71180297-d762-4775-8296-a60931b68f25"],
Cell[394911, 10705, 9390, 265, 540, "Output",ExpressionUUID->"7f132ca7-a8c5-4da8-b56a-a018a7efee69"]
}, Open  ]],
Cell[CellGroupData[{
Cell[404338, 10975, 219, 5, 43, "Input",ExpressionUUID->"bcef889a-ab12-4a64-8d6b-ad6e0f6f6dac"],
Cell[404560, 10982, 424, 7, 50, "Output",ExpressionUUID->"6f8ca607-f438-4c35-bc28-d5097a930148"]
}, Open  ]]
}, Closed]]
}, Open  ]]
}
]
*)



==> anc/Results_GeneralScheme.nb <==
a22 = -((k^(1 + 2*\[Epsilon]*v[2])*Gamma[1/2 - \[Epsilon]*v[2]])/
      (4^(\[Epsilon]*v[2])*Gamma[1/2 + \[Epsilon]*v[2]]))
a33 = -((4^(-1 - \[Epsilon]*v[3])*k^(3 + 2*\[Epsilon]*v[3])*
       Gamma[-1/2 - \[Epsilon]*v[3]])/Gamma[3/2 + \[Epsilon]*v[3]])
a222 = SeriesData[\[Epsilon], 0, {-(-u + v[1] + v[2] + v[3])^(-1), 
      -EulerGamma - Log[p[1] + p[2] + p[3]]}, -1, 1, 1]
a322 = SeriesData[\[Epsilon], 0, 
     {(-(u*(p[2] + p[3])) + p[2]*(v[1] + v[2] - v[3]) + 
        p[3]*(v[1] - v[2] + v[3]))/((u - v[1] + v[2] - v[3])*
        (u - v[1] - v[2] + v[3])), (-(u^2*p[1]) - u^2*p[2] + 
        EulerGamma*u^2*p[2] - u^2*p[3] + EulerGamma*u^2*p[3] + 
        2*u*p[1]*v[1] + 2*u*p[2]*v[1] - 2*EulerGamma*u*p[2]*v[1] + 
        2*u*p[3]*v[1] - 2*EulerGamma*u*p[3]*v[1] - p[1]*v[1]^2 - 
        p[2]*v[1]^2 + EulerGamma*p[2]*v[1]^2 - p[3]*v[1]^2 + 
        EulerGamma*p[3]*v[1]^2 + 2*u*p[2]*v[2] - 2*EulerGamma*u*p[2]*v[2] - 
        u*Log[4]*p[2]*v[2] - 2*p[2]*v[1]*v[2] + 2*EulerGamma*p[2]*v[1]*v[2] + 
        Log[4]*p[2]*v[1]*v[2] + p[1]*v[2]^2 - p[2]*v[2]^2 + 
        EulerGamma*p[2]*v[2]^2 + Log[4]*p[2]*v[2]^2 + p[3]*v[2]^2 - 
        EulerGamma*p[3]*v[2]^2 + Log[p[1] + p[2] + p[3]]*(p[2] + p[3])*
         (u^2 - 2*u*v[1] + v[1]^2 - (v[2] - v[3])^2) + 2*Log[p[2]]*p[2]*v[2]*
         (-u + v[1] + v[2] - v[3]) + 2*u*p[3]*v[3] - 2*EulerGamma*u*p[3]*
         v[3] - u*Log[4]*p[3]*v[3] - 2*u*Log[p[3]]*p[3]*v[3] - 
        2*p[3]*v[1]*v[3] + 2*EulerGamma*p[3]*v[1]*v[3] + 
        Log[4]*p[3]*v[1]*v[3] + 2*Log[p[3]]*p[3]*v[1]*v[3] - 
        2*p[1]*v[2]*v[3] - Log[4]*p[2]*v[2]*v[3] - Log[4]*p[3]*v[2]*v[3] - 
        2*Log[p[3]]*p[3]*v[2]*v[3] + p[1]*v[3]^2 + p[2]*v[3]^2 - 
        EulerGamma*p[2]*v[3]^2 - p[3]*v[3]^2 + EulerGamma*p[3]*v[3]^2 + 
        Log[4]*p[3]*v[3]^2 + 2*Log[p[3]]*p[3]*v[3]^2)/
       ((u - v[1] + v[2] - v[3])*(u - v[1] - v[2] + v[3]))}, -1, 1, 1]
a332 = SeriesData[\[Epsilon], 0, {(p[1]^2 + p[2]^2 - p[3]^2)/
       (2*(-u + v[1] + v[2] + v[3])), 
      -1/4*(u*((-1 + 2*EulerGamma)*p[1]^2 - 2*p[1]*(p[2] - p[3]) + 
           (p[2] + p[3])*((-1 + 2*EulerGamma)*p[2] + (3 - 2*EulerGamma)*
              p[3])) + 5*p[1]^2*v[1] - 2*EulerGamma*p[1]^2*v[1] + 
         2*p[1]*p[2]*v[1] + p[2]^2*v[1] - 2*EulerGamma*p[2]^2*v[1] - 
         2*p[1]*p[3]*v[1] - 2*p[2]*p[3]*v[1] - 3*p[3]^2*v[1] + 
         2*EulerGamma*p[3]^2*v[1] + p[1]^2*v[2] - 2*EulerGamma*p[1]^2*v[2] + 
         2*p[1]*p[2]*v[2] + 5*p[2]^2*v[2] - 2*EulerGamma*p[2]^2*v[2] - 
         2*p[1]*p[3]*v[2] - 2*p[2]*p[3]*v[2] - 3*p[3]^2*v[2] + 
         2*EulerGamma*p[3]^2*v[2] + 2*Log[p[1] + p[2] + p[3]]*
          (p[1]^2 + p[2]^2 - p[3]^2)*(u - v[1] - v[2] - v[3]) + p[1]^2*v[3] - 
         2*EulerGamma*p[1]^2*v[3] + 2*p[1]*p[2]*v[3] + p[2]^2*v[3] - 
         2*EulerGamma*p[2]^2*v[3] - 2*p[1]*p[3]*v[3] - 2*p[2]*p[3]*v[3] + 
         p[3]^2*v[3] + 2*EulerGamma*p[3]^2*v[3])/(-u + v[1] + v[2] + v[3])}, 
     -1, 1, 1]
a333 = SeriesData[\[Epsilon], 0, {(p[1]^3/(u + v[1] - v[2] - v[3]) + 
        p[2]^3/(u - v[1] + v[2] - v[3]) + p[3]^3/(u - v[1] - v[2] + v[3]))/3, 
      (4*p[1]^3 - 3*EulerGamma*p[1]^3 + 3*p[1]^2*p[2] + 3*p[1]*p[2]^2 + 
        4*p[2]^3 - 3*EulerGamma*p[2]^3 + 3*p[1]^2*p[3] - 3*p[1]*p[2]*p[3] + 
        3*p[2]^2*p[3] + 3*p[1]*p[3]^2 + 3*p[2]*p[3]^2 + 4*p[3]^3 - 
        3*EulerGamma*p[3]^3 - 3*Log[p[1] + p[2] + p[3]]*(p[1]^3 + p[2]^3 + 
          p[3]^3) - (14*p[1]^3*v[1])/(u + v[1] - v[2] - v[3]) + 
        (6*EulerGamma*p[1]^3*v[1])/(u + v[1] - v[2] - v[3]) + 
        (Log[64]*p[1]^3*v[1])/(u + v[1] - v[2] - v[3]) + 
        (6*Log[p[1]]*p[1]^3*v[1])/(u + v[1] - v[2] - v[3]) - 
        (14*p[2]^3*v[2])/(u - v[1] + v[2] - v[3]) + 
        (6*EulerGamma*p[2]^3*v[2])/(u - v[1] + v[2] - v[3]) + 
        (Log[64]*p[2]^3*v[2])/(u - v[1] + v[2] - v[3]) + 
        (6*Log[p[2]]*p[2]^3*v[2])/(u - v[1] + v[2] - v[3]) - 
        (14*p[3]^3*v[3])/(u - v[1] - v[2] + v[3]) + 
        (6*EulerGamma*p[3]^3*v[3])/(u - v[1] - v[2] + v[3]) + 
        (Log[64]*p[3]^3*v[3])/(u - v[1] - v[2] + v[3]) + 
        (6*Log[p[3]]*p[3]^3*v[3])/(u - v[1] - v[2] + v[3]))/9}, -1, 1, 1]
KKK222 = SeriesData[\[Epsilon], 0, {-(-u + v[1] + v[2] + v[3])^(-1), 
      -EulerGamma - Log[p[1] + p[2] + p[3]], 
      (6*EulerGamma^2*u + Pi^2*u + 12*EulerGamma*u*Log[p[1] + p[2] + p[3]] + 
        6*u*Log[p[1] + p[2] + p[3]]^2 - 6*EulerGamma^2*v[1] + Pi^2*v[1] - 
        12*EulerGamma*Log[p[1] + p[2] + p[3]]*v[1] - 
        6*Log[p[1] + p[2] + p[3]]^2*v[1] - 
        12*PolyLog[2, (-p[1] + p[2] + p[3])/(p[1] + p[2] + p[3])]*v[1] - 
        6*EulerGamma^2*v[2] + Pi^2*v[2] - 12*EulerGamma*
         Log[p[1] + p[2] + p[3]]*v[2] - 6*Log[p[1] + p[2] + p[3]]^2*v[2] - 
        12*PolyLog[2, (p[1] - p[2] + p[3])/(p[1] + p[2] + p[3])]*v[2] - 
        6*EulerGamma^2*v[3] + Pi^2*v[3] - 12*EulerGamma*
         Log[p[1] + p[2] + p[3]]*v[3] - 6*Log[p[1] + p[2] + p[3]]^2*v[3] - 
        12*PolyLog[2, (p[1] + p[2] - p[3])/(p[1] + p[2] + p[3])]*v[3])/12}, 
     -1, 2, 1]
KKK322 = SeriesData[\[Epsilon], 0, 
     {(-(u*(p[2] + p[3])) + p[2]*(v[1] + v[2] - v[3]) + 
        p[3]*(v[1] - v[2] + v[3]))/((u - v[1] + v[2] - v[3])*
        (u - v[1] - v[2] + v[3])), (-(u^2*p[1]) - u^2*p[2] + 
        EulerGamma*u^2*p[2] - u^2*p[3] + EulerGamma*u^2*p[3] + 
        2*u*p[1]*v[1] + 2*u*p[2]*v[1] - 2*EulerGamma*u*p[2]*v[1] + 
        2*u*p[3]*v[1] - 2*EulerGamma*u*p[3]*v[1] - p[1]*v[1]^2 - 
        p[2]*v[1]^2 + EulerGamma*p[2]*v[1]^2 - p[3]*v[1]^2 + 
        EulerGamma*p[3]*v[1]^2 + 2*u*p[2]*v[2] - 2*EulerGamma*u*p[2]*v[2] - 
        u*Log[4]*p[2]*v[2] - 2*p[2]*v[1]*v[2] + 2*EulerGamma*p[2]*v[1]*v[2] + 
        Log[4]*p[2]*v[1]*v[2] + p[1]*v[2]^2 - p[2]*v[2]^2 + 
        EulerGamma*p[2]*v[2]^2 + Log[4]*p[2]*v[2]^2 + p[3]*v[2]^2 - 
        EulerGamma*p[3]*v[2]^2 + Log[p[1] + p[2] + p[3]]*(p[2] + p[3])*
         (u^2 - 2*u*v[1] + v[1]^2 - (v[2] - v[3])^2) + 2*Log[p[2]]*p[2]*v[2]*
         (-u + v[1] + v[2] - v[3]) + 2*u*p[3]*v[3] - 2*EulerGamma*u*p[3]*
         v[3] - u*Log[4]*p[3]*v[3] - 2*u*Log[p[3]]*p[3]*v[3] - 
        2*p[3]*v[1]*v[3] + 2*EulerGamma*p[3]*v[1]*v[3] + 
        Log[4]*p[3]*v[1]*v[3] + 2*Log[p[3]]*p[3]*v[1]*v[3] - 
        2*p[1]*v[2]*v[3] - Log[4]*p[2]*v[2]*v[3] - Log[4]*p[3]*v[2]*v[3] - 
        2*Log[p[3]]*p[3]*v[2]*v[3] + p[1]*v[3]^2 + p[2]*v[3]^2 - 
        EulerGamma*p[2]*v[3]^2 - p[3]*v[3]^2 + EulerGamma*p[3]*v[3]^2 + 
        Log[4]*p[3]*v[3]^2 + 2*Log[p[3]]*p[3]*v[3]^2)/
       ((u - v[1] + v[2] - v[3])*(u - v[1] - v[2] + v[3])), 
      u*(-1 + EulerGamma + Log[p[1] + p[2] + p[3]])*p[1] - 
       (u*(12 - 12*EulerGamma + 6*EulerGamma^2 + Pi^2 + 12*(-1 + EulerGamma)*
           Log[p[1] + p[2] + p[3]] + 6*Log[p[1] + p[2] + p[3]]^2)*
         (p[2] + p[3]))/12 + 3*p[1]*v[1] - EulerGamma*p[1]*v[1] - 
       2*Log[2]*p[1]*v[1] - 2*Log[p[1]]*p[1]*v[1] + Log[p[1] + p[2] + p[3]]*
        p[1]*v[1] + p[2]*v[1] - EulerGamma*p[2]*v[1] + 
       (EulerGamma^2*p[2]*v[1])/2 - (Pi^2*p[2]*v[1])/12 - 
       Log[p[1] + p[2] + p[3]]*p[2]*v[1] + EulerGamma*Log[p[1] + p[2] + p[3]]*
        p[2]*v[1] + (Log[p[1] + p[2] + p[3]]^2*p[2]*v[1])/2 + p[3]*v[1] - 
       EulerGamma*p[3]*v[1] + (EulerGamma^2*p[3]*v[1])/2 - 
       (Pi^2*p[3]*v[1])/12 - Log[p[1] + p[2] + p[3]]*p[3]*v[1] + 
       EulerGamma*Log[p[1] + p[2] + p[3]]*p[3]*v[1] + 
       (Log[p[1] + p[2] + p[3]]^2*p[3]*v[1])/2 + (p[2] + p[3])*
        PolyLog[2, (-p[1] + p[2] + p[3])/(p[1] + p[2] + p[3])]*v[1] + 
       p[1]*v[2] - EulerGamma*p[1]*v[2] - Log[p[1] + p[2] + p[3]]*p[1]*v[2] + 
       3*p[2]*v[2] - 3*EulerGamma*p[2]*v[2] + (3*EulerGamma^2*p[2]*v[2])/2 + 
       (Pi^2*p[2]*v[2])/12 - 2*Log[2]*p[2]*v[2] + 2*EulerGamma*Log[2]*p[2]*
        v[2] - 2*Log[p[2]]*p[2]*v[2] + 2*EulerGamma*Log[p[2]]*p[2]*v[2] - 
       Log[p[1] + p[2] + p[3]]*p[2]*v[2] + EulerGamma*Log[p[1] + p[2] + p[3]]*
        p[2]*v[2] + 2*Log[2]*Log[p[1] + p[2] + p[3]]*p[2]*v[2] + 
       2*Log[p[2]]*Log[p[1] + p[2] + p[3]]*p[2]*v[2] - 
       (Log[p[1] + p[2] + p[3]]^2*p[2]*v[2])/2 + p[3]*v[2] - 
       EulerGamma*p[3]*v[2] + (EulerGamma^2*p[3]*v[2])/2 - 
       (Pi^2*p[3]*v[2])/12 - Log[p[1] + p[2] + p[3]]*p[3]*v[2] + 
       EulerGamma*Log[p[1] + p[2] + p[3]]*p[3]*v[2] + 
       (Log[p[1] + p[2] + p[3]]^2*p[3]*v[2])/2 + (-p[2] + p[3])*
        PolyLog[2, (p[1] - p[2] + p[3])/(p[1] + p[2] + p[3])]*v[2] + 
       p[1]*v[3] - EulerGamma*p[1]*v[3] - Log[p[1] + p[2] + p[3]]*p[1]*v[3] + 
       p[2]*v[3] - EulerGamma*p[2]*v[3] + (EulerGamma^2*p[2]*v[3])/2 - 
       (Pi^2*p[2]*v[3])/12 - Log[p[1] + p[2] + p[3]]*p[2]*v[3] + 
       EulerGamma*Log[p[1] + p[2] + p[3]]*p[2]*v[3] + 
       (Log[p[1] + p[2] + p[3]]^2*p[2]*v[3])/2 + 3*p[3]*v[3] - 
       3*EulerGamma*p[3]*v[3] + (3*EulerGamma^2*p[3]*v[3])/2 + 
       (Pi^2*p[3]*v[3])/12 - 2*Log[2]*p[3]*v[3] + 2*EulerGamma*Log[2]*p[3]*
        v[3] - 2*Log[p[3]]*p[3]*v[3] + 2*EulerGamma*Log[p[3]]*p[3]*v[3] - 
       Log[p[1] + p[2] + p[3]]*p[3]*v[3] + EulerGamma*Log[p[1] + p[2] + p[3]]*
        p[3]*v[3] + 2*Log[2]*Log[p[1] + p[2] + p[3]]*p[3]*v[3] + 
       2*Log[p[3]]*Log[p[1] + p[2] + p[3]]*p[3]*v[3] - 
       (Log[p[1] + p[2] + p[3]]^2*p[3]*v[3])/2 + 
       p[2]*PolyLog[2, (p[1] + p[2] - p[3])/(p[1] + p[2] + p[3])]*v[3] - 
       p[3]*PolyLog[2, (p[1] + p[2] - p[3])/(p[1] + p[2] + p[3])]*v[3] + 
       (2*((-2 + 2*EulerGamma + 2*Log[2])*Log[p[3]]*p[3]*(u - v[1] + v[2] - 
            v[3])*v[3]^2 + Log[p[3]]^2*p[3]*(u - v[1] + v[2] - v[3])*v[3]^2 + 
          (-2 + 2*EulerGamma + 2*Log[2])*Log[p[2]]*p[2]*v[2]^2*
           (u - v[1] - v[2] + v[3]) + Log[p[2]]^2*p[2]*v[2]^2*
           (u - v[1] - v[2] + v[3]) + (2 + EulerGamma^2 - 2*Log[2] + 
            Log[2]^2 + EulerGamma*(-2 + 2*Log[2]))*
           (-(p[2]*v[2]^2*(v[1] + v[2] - v[3])) - p[3]*v[3]^2*
             (v[1] - v[2] + v[3]) + u*(p[2]*v[2]^2 + p[3]*v[3]^2))))/
        ((u - v[1] + v[2] - v[3])*(-u + v[1] + v[2] - v[3]))}, -1, 2, 1]
KKK332 = SeriesData[\[Epsilon], 0, {(p[1]^2 + p[2]^2 - p[3]^2)/
       (2*(-u + v[1] + v[2] + v[3])), 
      -1/4*(u*((-1 + 2*EulerGamma)*p[1]^2 - 2*p[1]*(p[2] - p[3]) + 
           (p[2] + p[3])*((-1 + 2*EulerGamma)*p[2] + (3 - 2*EulerGamma)*
              p[3])) + 5*p[1]^2*v[1] - 2*EulerGamma*p[1]^2*v[1] + 
         2*p[1]*p[2]*v[1] + p[2]^2*v[1] - 2*EulerGamma*p[2]^2*v[1] - 
         2*p[1]*p[3]*v[1] - 2*p[2]*p[3]*v[1] - 3*p[3]^2*v[1] + 
         2*EulerGamma*p[3]^2*v[1] + p[1]^2*v[2] - 2*EulerGamma*p[1]^2*v[2] + 
         2*p[1]*p[2]*v[2] + 5*p[2]^2*v[2] - 2*EulerGamma*p[2]^2*v[2] - 
         2*p[1]*p[3]*v[2] - 2*p[2]*p[3]*v[2] - 3*p[3]^2*v[2] + 
         2*EulerGamma*p[3]^2*v[2] + 2*Log[p[1] + p[2] + p[3]]*
          (p[1]^2 + p[2]^2 - p[3]^2)*(u - v[1] - v[2] - v[3]) + p[1]^2*v[3] - 
         2*EulerGamma*p[1]^2*v[3] + 2*p[1]*p[2]*v[3] + p[2]^2*v[3] - 
         2*EulerGamma*p[2]^2*v[3] - 2*p[1]*p[3]*v[3] - 2*p[2]*p[3]*v[3] + 
         p[3]^2*v[3] + 2*EulerGamma*p[3]^2*v[3])/(-u + v[1] + v[2] + v[3]), 
      -1/8*(u*(p[1] + p[2] - 7*p[3])*(p[1] + p[2] + p[3])) - 
       (u*(6*EulerGamma^2 + Pi^2 + 12*EulerGamma*Log[p[1] + p[2] + p[3]] + 
          6*Log[p[1] + p[2] + p[3]]^2)*(p[1]^2 + p[2]^2 - p[3]^2))/24 + 
       (EulerGamma + Log[p[1] + p[2] + p[3]])*
        (u*(p[1] + p[2])*(p[1] + p[2] + p[3]) - (3*u*(p[1] + p[2] + p[3])^2)/
          4) + (15*p[1]^2*v[1] - 30*EulerGamma*p[1]^2*v[1] + 
         6*EulerGamma^2*p[1]^2*v[1] - Pi^2*p[1]^2*v[1] - 
         30*Log[p[1] + p[2] + p[3]]*p[1]^2*v[1] + 12*EulerGamma*
          Log[p[1] + p[2] + p[3]]*p[1]^2*v[1] + 6*Log[p[1] + p[2] + p[3]]^2*
          p[1]^2*v[1] + 30*p[1]*p[2]*v[1] - 12*EulerGamma*p[1]*p[2]*v[1] - 
         24*Log[2]*p[1]*p[2]*v[1] - 24*Log[p[1]]*p[1]*p[2]*v[1] + 
         12*Log[p[1] + p[2] + p[3]]*p[1]*p[2]*v[1] + 3*p[2]^2*v[1] - 
         6*EulerGamma*p[2]^2*v[1] + 6*EulerGamma^2*p[2]^2*v[1] - 
         Pi^2*p[2]^2*v[1] - 6*Log[p[1] + p[2] + p[3]]*p[2]^2*v[1] + 
         12*EulerGamma*Log[p[1] + p[2] + p[3]]*p[2]^2*v[1] + 
         6*Log[p[1] + p[2] + p[3]]^2*p[2]^2*v[1] - 42*p[1]*p[3]*v[1] + 
         12*EulerGamma*p[1]*p[3]*v[1] + 24*Log[2]*p[1]*p[3]*v[1] + 
         24*Log[p[1]]*p[1]*p[3]*v[1] - 12*Log[p[1] + p[2] + p[3]]*p[1]*p[3]*
          v[1] - 18*p[2]*p[3]*v[1] + 12*EulerGamma*p[2]*p[3]*v[1] + 
         12*Log[p[1] + p[2] + p[3]]*p[2]*p[3]*v[1] - 21*p[3]^2*v[1] + 
         18*EulerGamma*p[3]^2*v[1] - 6*EulerGamma^2*p[3]^2*v[1] + 
         Pi^2*p[3]^2*v[1] + 18*Log[p[1] + p[2] + p[3]]*p[3]^2*v[1] - 
         12*EulerGamma*Log[p[1] + p[2] + p[3]]*p[3]^2*v[1] - 
         6*Log[p[1] + p[2] + p[3]]^2*p[3]^2*v[1] + 
         12*(p[1]^2 + p[2]^2 - p[3]^2)*PolyLog[2, (-p[1] + p[2] + p[3])/
            (p[1] + p[2] + p[3])]*v[1] + 3*p[1]^2*v[2] - 
         6*EulerGamma*p[1]^2*v[2] + 6*EulerGamma^2*p[1]^2*v[2] - 
         Pi^2*p[1]^2*v[2] - 6*Log[p[1] + p[2] + p[3]]*p[1]^2*v[2] + 
         12*EulerGamma*Log[p[1] + p[2] + p[3]]*p[1]^2*v[2] + 
         6*Log[p[1] + p[2] + p[3]]^2*p[1]^2*v[2] + 30*p[1]*p[2]*v[2] - 
         12*EulerGamma*p[1]*p[2]*v[2] - 24*Log[2]*p[1]*p[2]*v[2] - 
         24*Log[p[2]]*p[1]*p[2]*v[2] + 12*Log[p[1] + p[2] + p[3]]*p[1]*p[2]*
          v[2] + 15*p[2]^2*v[2] - 30*EulerGamma*p[2]^2*v[2] + 
         6*EulerGamma^2*p[2]^2*v[2] - Pi^2*p[2]^2*v[2] - 
         30*Log[p[1] + p[2] + p[3]]*p[2]^2*v[2] + 12*EulerGamma*
          Log[p[1] + p[2] + p[3]]*p[2]^2*v[2] + 6*Log[p[1] + p[2] + p[3]]^2*
          p[2]^2*v[2] - 18*p[1]*p[3]*v[2] + 12*EulerGamma*p[1]*p[3]*v[2] + 
         12*Log[p[1] + p[2] + p[3]]*p[1]*p[3]*v[2] - 42*p[2]*p[3]*v[2] + 
         12*EulerGamma*p[2]*p[3]*v[2] + 24*Log[2]*p[2]*p[3]*v[2] + 
         24*Log[p[2]]*p[2]*p[3]*v[2] - 12*Log[p[1] + p[2] + p[3]]*p[2]*p[3]*
          v[2] - 21*p[3]^2*v[2] + 18*EulerGamma*p[3]^2*v[2] - 
         6*EulerGamma^2*p[3]^2*v[2] + Pi^2*p[3]^2*v[2] + 
         18*Log[p[1] + p[2] + p[3]]*p[3]^2*v[2] - 12*EulerGamma*
          Log[p[1] + p[2] + p[3]]*p[3]^2*v[2] - 6*Log[p[1] + p[2] + p[3]]^2*
          p[3]^2*v[2] + 12*(p[1]^2 + p[2]^2 - p[3]^2)*
          PolyLog[2, (p[1] - p[2] + p[3])/(p[1] + p[2] + p[3])]*v[2] + 
         3*p[1]^2*v[3] - 6*EulerGamma*p[1]^2*v[3] + 6*EulerGamma^2*p[1]^2*
          v[3] - Pi^2*p[1]^2*v[3] - 6*Log[p[1] + p[2] + p[3]]*p[1]^2*v[3] + 
         12*EulerGamma*Log[p[1] + p[2] + p[3]]*p[1]^2*v[3] + 
         6*Log[p[1] + p[2] + p[3]]^2*p[1]^2*v[3] + 6*p[1]*p[2]*v[3] - 
         12*EulerGamma*p[1]*p[2]*v[3] - 12*Log[p[1] + p[2] + p[3]]*p[1]*p[2]*
          v[3] + 3*p[2]^2*v[3] - 6*EulerGamma*p[2]^2*v[3] + 
         6*EulerGamma^2*p[2]^2*v[3] - Pi^2*p[2]^2*v[3] - 
         6*Log[p[1] + p[2] + p[3]]*p[2]^2*v[3] + 12*EulerGamma*
          Log[p[1] + p[2] + p[3]]*p[2]^2*v[3] + 6*Log[p[1] + p[2] + p[3]]^2*
          p[2]^2*v[3] + 6*p[1]*p[3]*v[3] + 12*EulerGamma*p[1]*p[3]*v[3] + 
         24*Log[2]*p[1]*p[3]*v[3] + 24*Log[p[3]]*p[1]*p[3]*v[3] - 
         12*Log[p[1] + p[2] + p[3]]*p[1]*p[3]*v[3] + 6*p[2]*p[3]*v[3] + 
         12*EulerGamma*p[2]*p[3]*v[3] + 24*Log[2]*p[2]*p[3]*v[3] + 
         24*Log[p[3]]*p[2]*p[3]*v[3] - 12*Log[p[1] + p[2] + p[3]]*p[2]*p[3]*
          v[3] + 39*p[3]^2*v[3] - 6*EulerGamma*p[3]^2*v[3] - 
         6*EulerGamma^2*p[3]^2*v[3] + Pi^2*p[3]^2*v[3] - 
         6*Log[p[1] + p[2] + p[3]]*p[3]^2*v[3] - 12*EulerGamma*
          Log[p[1] + p[2] + p[3]]*p[3]^2*v[3] - 6*Log[p[1] + p[2] + p[3]]^2*
          p[3]^2*v[3] + 12*p[1]^2*PolyLog[2, (p[1] + p[2] - p[3])/
            (p[1] + p[2] + p[3])]*v[3] + 12*p[2]^2*PolyLog[2, 
           (p[1] + p[2] - p[3])/(p[1] + p[2] + p[3])]*v[3] - 
         12*p[3]^2*PolyLog[2, (p[1] + p[2] - p[3])/(p[1] + p[2] + p[3])]*
          v[3])/24 + (2*(p[1]^2*v[1]^2 + p[2]^2*v[2]^2 - p[3]^2*v[3]^2))/
        (-u + v[1] + v[2] + v[3])}, -1, 2, 1]
KKK333 = SeriesData[\[Epsilon], 0, 
     {(p[1]^3/(u + v[1] - v[2] - v[3]) + p[2]^3/(u - v[1] + v[2] - v[3]) + 
        p[3]^3/(u - v[1] - v[2] + v[3]))/3, 
      (4*p[1]^3 - 3*EulerGamma*p[1]^3 + 3*p[1]^2*p[2] + 3*p[1]*p[2]^2 + 
        4*p[2]^3 - 3*EulerGamma*p[2]^3 + 3*p[1]^2*p[3] - 3*p[1]*p[2]*p[3] + 
        3*p[2]^2*p[3] + 3*p[1]*p[3]^2 + 3*p[2]*p[3]^2 + 4*p[3]^3 - 
        3*EulerGamma*p[3]^3 - 3*Log[p[1] + p[2] + p[3]]*(p[1]^3 + p[2]^3 + 
          p[3]^3) - (14*p[1]^3*v[1])/(u + v[1] - v[2] - v[3]) + 
        (6*EulerGamma*p[1]^3*v[1])/(u + v[1] - v[2] - v[3]) + 
        (Log[64]*p[1]^3*v[1])/(u + v[1] - v[2] - v[3]) + 
        (6*Log[p[1]]*p[1]^3*v[1])/(u + v[1] - v[2] - v[3]) - 
        (14*p[2]^3*v[2])/(u - v[1] + v[2] - v[3]) + 
        (6*EulerGamma*p[2]^3*v[2])/(u - v[1] + v[2] - v[3]) + 
        (Log[64]*p[2]^3*v[2])/(u - v[1] + v[2] - v[3]) + 
        (6*Log[p[2]]*p[2]^3*v[2])/(u - v[1] + v[2] - v[3]) - 
        (14*p[3]^3*v[3])/(u - v[1] - v[2] + v[3]) + 
        (6*EulerGamma*p[3]^3*v[3])/(u - v[1] - v[2] + v[3]) + 
        (Log[64]*p[3]^3*v[3])/(u - v[1] - v[2] + v[3]) + 
        (6*Log[p[3]]*p[3]^3*v[3])/(u - v[1] - v[2] + v[3]))/9, 
      (u*(18*(6*EulerGamma^2 + Pi^2)*p[1]*p[2]*p[3] + 
          9*(21 - 18*EulerGamma + 6*EulerGamma^2 + Pi^2)*(p[1] + p[2] + p[3])^
            3 - (85 - 66*EulerGamma + 18*EulerGamma^2 + 3*Pi^2)*
           (p[1] + p[2] + p[3])^3 + 36*Log[p[1] + p[2] + p[3]]^2*
           (p[1]^3 + p[2]^3 + p[3]^3) - 18*(12 - 12*EulerGamma + 
            6*EulerGamma^2 + Pi^2)*(p[1] + p[2] + p[3])*(p[2]*p[3] + 
            p[1]*(p[2] + p[3])) - 216*Log[p[1] + p[2] + p[3]]*
           (-(EulerGamma*p[1]*p[2]*p[3]) - ((-3 + 2*EulerGamma)*
              (p[1] + p[2] + p[3])^3)/4 + ((-11 + 6*EulerGamma)*
              (p[1] + p[2] + p[3])^3)/36 + (-1 + EulerGamma)*
             (p[1] + p[2] + p[3])*(p[2]*p[3] + p[1]*(p[2] + p[3])))))/216 + 
       (-252*p[1]^3*v[1] + 216*EulerGamma*p[1]^3*v[1] - 
         54*EulerGamma^2*p[1]^3*v[1] - 3*Pi^2*p[1]^3*v[1] + 
         96*Log[2]*p[1]^3*v[1] - 72*EulerGamma*Log[2]*p[1]^3*v[1] + 
         96*Log[p[1]]*p[1]^3*v[1] - 72*EulerGamma*Log[p[1]]*p[1]^3*v[1] + 
         120*Log[p[1] + p[2] + p[3]]*p[1]^3*v[1] - 36*EulerGamma*
          Log[p[1] + p[2] + p[3]]*p[1]^3*v[1] - 72*Log[2]*
          Log[p[1] + p[2] + p[3]]*p[1]^3*v[1] - 72*Log[p[1]]*
          Log[p[1] + p[2] + p[3]]*p[1]^3*v[1] + 18*Log[p[1] + p[2] + p[3]]^2*
          p[1]^3*v[1] - 120*p[1]^2*p[2]*v[1] + 36*EulerGamma*p[1]^2*p[2]*
          v[1] + 36*Log[p[1] + p[2] + p[3]]*p[1]^2*p[2]*v[1] - 
         120*p[1]*p[2]^2*v[1] + 36*EulerGamma*p[1]*p[2]^2*v[1] + 
         72*Log[2]*p[1]*p[2]^2*v[1] + 72*Log[p[1]]*p[1]*p[2]^2*v[1] - 
         36*Log[p[1] + p[2] + p[3]]*p[1]*p[2]^2*v[1] - 52*p[2]^3*v[1] + 
         48*EulerGamma*p[2]^3*v[1] - 18*EulerGamma^2*p[2]^3*v[1] + 
         3*Pi^2*p[2]^3*v[1] + 48*Log[p[1] + p[2] + p[3]]*p[2]^3*v[1] - 
         36*EulerGamma*Log[p[1] + p[2] + p[3]]*p[2]^3*v[1] - 
         18*Log[p[1] + p[2] + p[3]]^2*p[2]^3*v[1] - 120*p[1]^2*p[3]*v[1] + 
         36*EulerGamma*p[1]^2*p[3]*v[1] + 36*Log[p[1] + p[2] + p[3]]*p[1]^2*
          p[3]*v[1] + 84*p[1]*p[2]*p[3]*v[1] - 36*EulerGamma*p[1]*p[2]*p[3]*
          v[1] - 72*Log[2]*p[1]*p[2]*p[3]*v[1] - 72*Log[p[1]]*p[1]*p[2]*p[3]*
          v[1] + 36*Log[p[1] + p[2] + p[3]]*p[1]*p[2]*p[3]*v[1] - 
         48*p[2]^2*p[3]*v[1] + 36*EulerGamma*p[2]^2*p[3]*v[1] + 
         36*Log[p[1] + p[2] + p[3]]*p[2]^2*p[3]*v[1] - 120*p[1]*p[3]^2*v[1] + 
         36*EulerGamma*p[1]*p[3]^2*v[1] + 72*Log[2]*p[1]*p[3]^2*v[1] + 
         72*Log[p[1]]*p[1]*p[3]^2*v[1] - 36*Log[p[1] + p[2] + p[3]]*p[1]*
          p[3]^2*v[1] - 48*p[2]*p[3]^2*v[1] + 36*EulerGamma*p[2]*p[3]^2*
          v[1] + 36*Log[p[1] + p[2] + p[3]]*p[2]*p[3]^2*v[1] - 
         52*p[3]^3*v[1] + 48*EulerGamma*p[3]^3*v[1] - 18*EulerGamma^2*p[3]^3*
          v[1] + 3*Pi^2*p[3]^3*v[1] + 48*Log[p[1] + p[2] + p[3]]*p[3]^3*
          v[1] - 36*EulerGamma*Log[p[1] + p[2] + p[3]]*p[3]^3*v[1] - 
         18*Log[p[1] + p[2] + p[3]]^2*p[3]^3*v[1] + 
         36*(p[1]^3 - p[2]^3 - p[3]^3)*PolyLog[2, (-p[1] + p[2] + p[3])/
            (p[1] + p[2] + p[3])]*v[1] - 52*p[1]^3*v[2] + 
         48*EulerGamma*p[1]^3*v[2] - 18*EulerGamma^2*p[1]^3*v[2] + 
         3*Pi^2*p[1]^3*v[2] + 48*Log[p[1] + p[2] + p[3]]*p[1]^3*v[2] - 
         36*EulerGamma*Log[p[1] + p[2] + p[3]]*p[1]^3*v[2] - 
         18*Log[p[1] + p[2] + p[3]]^2*p[1]^3*v[2] - 120*p[1]^2*p[2]*v[2] + 
         36*EulerGamma*p[1]^2*p[2]*v[2] + 72*Log[2]*p[1]^2*p[2]*v[2] + 
         72*Log[p[2]]*p[1]^2*p[2]*v[2] - 36*Log[p[1] + p[2] + p[3]]*p[1]^2*
          p[2]*v[2] - 120*p[1]*p[2]^2*v[2] + 36*EulerGamma*p[1]*p[2]^2*v[2] + 
         36*Log[p[1] + p[2] + p[3]]*p[1]*p[2]^2*v[2] - 252*p[2]^3*v[2] + 
         216*EulerGamma*p[2]^3*v[2] - 54*EulerGamma^2*p[2]^3*v[2] - 
         3*Pi^2*p[2]^3*v[2] + 96*Log[2]*p[2]^3*v[2] - 72*EulerGamma*Log[2]*
          p[2]^3*v[2] + 96*Log[p[2]]*p[2]^3*v[2] - 72*EulerGamma*Log[p[2]]*
          p[2]^3*v[2] + 120*Log[p[1] + p[2] + p[3]]*p[2]^3*v[2] - 
         36*EulerGamma*Log[p[1] + p[2] + p[3]]*p[2]^3*v[2] - 
         72*Log[2]*Log[p[1] + p[2] + p[3]]*p[2]^3*v[2] - 
         72*Log[p[2]]*Log[p[1] + p[2] + p[3]]*p[2]^3*v[2] + 
         18*Log[p[1] + p[2] + p[3]]^2*p[2]^3*v[2] - 48*p[1]^2*p[3]*v[2] + 
         36*EulerGamma*p[1]^2*p[3]*v[2] + 36*Log[p[1] + p[2] + p[3]]*p[1]^2*
          p[3]*v[2] + 84*p[1]*p[2]*p[3]*v[2] - 36*EulerGamma*p[1]*p[2]*p[3]*
          v[2] - 72*Log[2]*p[1]*p[2]*p[3]*v[2] - 72*Log[p[2]]*p[1]*p[2]*p[3]*
          v[2] + 36*Log[p[1] + p[2] + p[3]]*p[1]*p[2]*p[3]*v[2] - 
         120*p[2]^2*p[3]*v[2] + 36*EulerGamma*p[2]^2*p[3]*v[2] + 
         36*Log[p[1] + p[2] + p[3]]*p[2]^2*p[3]*v[2] - 48*p[1]*p[3]^2*v[2] + 
         36*EulerGamma*p[1]*p[3]^2*v[2] + 36*Log[p[1] + p[2] + p[3]]*p[1]*
          p[3]^2*v[2] - 120*p[2]*p[3]^2*v[2] + 36*EulerGamma*p[2]*p[3]^2*
          v[2] + 72*Log[2]*p[2]*p[3]^2*v[2] + 72*Log[p[2]]*p[2]*p[3]^2*v[2] - 
         36*Log[p[1] + p[2] + p[3]]*p[2]*p[3]^2*v[2] - 52*p[3]^3*v[2] + 
         48*EulerGamma*p[3]^3*v[2] - 18*EulerGamma^2*p[3]^3*v[2] + 
         3*Pi^2*p[3]^3*v[2] + 48*Log[p[1] + p[2] + p[3]]*p[3]^3*v[2] - 
         36*EulerGamma*Log[p[1] + p[2] + p[3]]*p[3]^3*v[2] - 
         18*Log[p[1] + p[2] + p[3]]^2*p[3]^3*v[2] - 
         36*(p[1]^3 - p[2]^3 + p[3]^3)*PolyLog[2, (p[1] - p[2] + p[3])/
            (p[1] + p[2] + p[3])]*v[2] - 52*p[1]^3*v[3] + 
         48*EulerGamma*p[1]^3*v[3] - 18*EulerGamma^2*p[1]^3*v[3] + 
         3*Pi^2*p[1]^3*v[3] + 48*Log[p[1] + p[2] + p[3]]*p[1]^3*v[3] - 
         36*EulerGamma*Log[p[1] + p[2] + p[3]]*p[1]^3*v[3] - 
         18*Log[p[1] + p[2] + p[3]]^2*p[1]^3*v[3] - 48*p[1]^2*p[2]*v[3] + 
         36*EulerGamma*p[1]^2*p[2]*v[3] + 36*Log[p[1] + p[2] + p[3]]*p[1]^2*
          p[2]*v[3] - 48*p[1]*p[2]^2*v[3] + 36*EulerGamma*p[1]*p[2]^2*v[3] + 
         36*Log[p[1] + p[2] + p[3]]*p[1]*p[2]^2*v[3] - 52*p[2]^3*v[3] + 
         48*EulerGamma*p[2]^3*v[3] - 18*EulerGamma^2*p[2]^3*v[3] + 
         3*Pi^2*p[2]^3*v[3] + 48*Log[p[1] + p[2] + p[3]]*p[2]^3*v[3] - 
         36*EulerGamma*Log[p[1] + p[2] + p[3]]*p[2]^3*v[3] - 
         18*Log[p[1] + p[2] + p[3]]^2*p[2]^3*v[3] - 120*p[1]^2*p[3]*v[3] + 
         36*EulerGamma*p[1]^2*p[3]*v[3] + 72*Log[2]*p[1]^2*p[3]*v[3] + 
         72*Log[p[3]]*p[1]^2*p[3]*v[3] - 36*Log[p[1] + p[2] + p[3]]*p[1]^2*
          p[3]*v[3] + 84*p[1]*p[2]*p[3]*v[3] - 36*EulerGamma*p[1]*p[2]*p[3]*
          v[3] - 72*Log[2]*p[1]*p[2]*p[3]*v[3] - 72*Log[p[3]]*p[1]*p[2]*p[3]*
          v[3] + 36*Log[p[1] + p[2] + p[3]]*p[1]*p[2]*p[3]*v[3] - 
         120*p[2]^2*p[3]*v[3] + 36*EulerGamma*p[2]^2*p[3]*v[3] + 
         72*Log[2]*p[2]^2*p[3]*v[3] + 72*Log[p[3]]*p[2]^2*p[3]*v[3] - 
         36*Log[p[1] + p[2] + p[3]]*p[2]^2*p[3]*v[3] - 120*p[1]*p[3]^2*v[3] + 
         36*EulerGamma*p[1]*p[3]^2*v[3] + 36*Log[p[1] + p[2] + p[3]]*p[1]*
          p[3]^2*v[3] - 120*p[2]*p[3]^2*v[3] + 36*EulerGamma*p[2]*p[3]^2*
          v[3] + 36*Log[p[1] + p[2] + p[3]]*p[2]*p[3]^2*v[3] - 
         252*p[3]^3*v[3] + 216*EulerGamma*p[3]^3*v[3] - 
         54*EulerGamma^2*p[3]^3*v[3] - 3*Pi^2*p[3]^3*v[3] + 
         96*Log[2]*p[3]^3*v[3] - 72*EulerGamma*Log[2]*p[3]^3*v[3] + 
         96*Log[p[3]]*p[3]^3*v[3] - 72*EulerGamma*Log[p[3]]*p[3]^3*v[3] + 
         120*Log[p[1] + p[2] + p[3]]*p[3]^3*v[3] - 36*EulerGamma*
          Log[p[1] + p[2] + p[3]]*p[3]^3*v[3] - 72*Log[2]*
          Log[p[1] + p[2] + p[3]]*p[3]^3*v[3] - 72*Log[p[3]]*
          Log[p[1] + p[2] + p[3]]*p[3]^3*v[3] + 18*Log[p[1] + p[2] + p[3]]^2*
          p[3]^3*v[3] - 36*p[1]^3*PolyLog[2, (p[1] + p[2] - p[3])/
            (p[1] + p[2] + p[3])]*v[3] - 36*p[2]^3*PolyLog[2, 
           (p[1] + p[2] - p[3])/(p[1] + p[2] + p[3])]*v[3] + 
         36*p[3]^3*PolyLog[2, (p[1] + p[2] - p[3])/(p[1] + p[2] + p[3])]*
          v[3])/108 + (2*((68*p[1]^3*v[1]^2)/(u + v[1] - v[2] - v[3]) - 
          (42*EulerGamma*p[1]^3*v[1]^2)/(u + v[1] - v[2] - v[3]) + 
          (9*EulerGamma^2*p[1]^3*v[1]^2)/(u + v[1] - v[2] - v[3]) - 
          (42*Log[2]*p[1]^3*v[1]^2)/(u + v[1] - v[2] - v[3]) + 
          (18*EulerGamma*Log[2]*p[1]^3*v[1]^2)/(u + v[1] - v[2] - v[3]) + 
          (9*Log[2]^2*p[1]^3*v[1]^2)/(u + v[1] - v[2] - v[3]) + 
          (6*(-7 + 3*EulerGamma + 3*Log[2])*Log[p[1]]*p[1]^3*v[1]^2)/
           (u + v[1] - v[2] - v[3]) + (9*Log[p[1]]^2*p[1]^3*v[1]^2)/
           (u + v[1] - v[2] - v[3]) + (68*p[2]^3*v[2]^2)/(u - v[1] + v[2] - 
            v[3]) - (42*EulerGamma*p[2]^3*v[2]^2)/(u - v[1] + v[2] - v[3]) + 
          (9*EulerGamma^2*p[2]^3*v[2]^2)/(u - v[1] + v[2] - v[3]) - 
          (42*Log[2]*p[2]^3*v[2]^2)/(u - v[1] + v[2] - v[3]) + 
          (18*EulerGamma*Log[2]*p[2]^3*v[2]^2)/(u - v[1] + v[2] - v[3]) + 
          (9*Log[2]^2*p[2]^3*v[2]^2)/(u - v[1] + v[2] - v[3]) + 
          (6*(-7 + 3*EulerGamma + 3*Log[2])*Log[p[2]]*p[2]^3*v[2]^2)/
           (u - v[1] + v[2] - v[3]) + (9*Log[p[2]]^2*p[2]^3*v[2]^2)/
           (u - v[1] + v[2] - v[3]) + (68*p[3]^3*v[3]^2)/(u - v[1] - v[2] + 
            v[3]) - (42*EulerGamma*p[3]^3*v[3]^2)/(u - v[1] - v[2] + v[3]) + 
          (9*EulerGamma^2*p[3]^3*v[3]^2)/(u - v[1] - v[2] + v[3]) - 
          (42*Log[2]*p[3]^3*v[3]^2)/(u - v[1] - v[2] + v[3]) + 
          (18*EulerGamma*Log[2]*p[3]^3*v[3]^2)/(u - v[1] - v[2] + v[3]) + 
          (9*Log[2]^2*p[3]^3*v[3]^2)/(u - v[1] - v[2] + v[3]) - 
          (42*Log[p[3]]*p[3]^3*v[3]^2)/(u - v[1] - v[2] + v[3]) + 
          (18*EulerGamma*Log[p[3]]*p[3]^3*v[3]^2)/(u - v[1] - v[2] + v[3]) + 
          (18*Log[2]*Log[p[3]]*p[3]^3*v[3]^2)/(u - v[1] - v[2] + v[3]) + 
          (9*Log[p[3]]^2*p[3]^3*v[3]^2)/(u - v[1] - v[2] + v[3])))/27}, -1, 
     2, 1]
KKI222 = SeriesData[\[Epsilon], 0, 
     {(-Log[p[1] + p[2] - p[3]] + Log[p[1] + p[2] + p[3]])/2, 
      (u*Log[(p[1] + p[2] - p[3])/(p[1] + p[2] + p[3])]*
         (2*EulerGamma + Log[p[1] + p[2] - p[3]] + Log[p[1] + p[2] + p[3]]))/
        4 + (-2*EulerGamma*Log[p[1] + p[2] - p[3]]*v[1] - 
         Log[p[1] + p[2] - p[3]]^2*v[1] + 2*EulerGamma*
          Log[p[1] + p[2] + p[3]]*v[1] + Log[p[1] + p[2] + p[3]]^2*v[1] - 
         2*PolyLog[2, -((p[1] - p[2] + p[3])/(p[1] + p[2] - p[3]))]*v[1] + 
         2*PolyLog[2, (-p[1] + p[2] + p[3])/(p[1] + p[2] + p[3])]*v[1] - 
         2*EulerGamma*Log[p[1] + p[2] - p[3]]*v[2] - 
         Log[p[1] + p[2] - p[3]]^2*v[2] + 2*EulerGamma*
          Log[p[1] + p[2] + p[3]]*v[2] + Log[p[1] + p[2] + p[3]]^2*v[2] - 
         2*PolyLog[2, -((-p[1] + p[2] + p[3])/(p[1] + p[2] - p[3]))]*v[2] + 
         2*PolyLog[2, (p[1] - p[2] + p[3])/(p[1] + p[2] + p[3])]*v[2] + 
         2*EulerGamma*Log[p[1] + p[2] - p[3]]*v[3] + 
         (2*I)*Pi*Log[p[1] + p[2] - p[3]]*v[3] + 
         4*Log[2]*Log[p[1] + p[2] - p[3]]*v[3] - Log[p[1] + p[2] - p[3]]^2*
          v[3] - 2*EulerGamma*Log[p[1] + p[2] + p[3]]*v[3] - 
         (2*I)*Pi*Log[p[1] + p[2] + p[3]]*v[3] - 
         4*Log[2]*Log[p[1] + p[2] + p[3]]*v[3] + Log[p[1] + p[2] + p[3]]^2*
          v[3] + 2*PolyLog[2, (p[1] + p[2] - p[3])/(p[1] + p[2] + p[3])]*
          v[3] - 2*PolyLog[2, (p[1] + p[2] + p[3])/(p[1] + p[2] - p[3])]*
          v[3])/4}, 0, 2, 1]
KKI322 = SeriesData[\[Epsilon], 0, {p[3]/(u - v[1] - v[2] + v[3]), 
      (Log[p[1] + p[2] - p[3]]*(p[2] - p[3]) - 2*(-1 + EulerGamma)*p[3] - 
         Log[p[1] + p[2] + p[3]]*(p[2] + p[3]))/2 + 
       (2*(-1 + Log[p[3]])*p[3]*v[3])/(u - v[1] - v[2] + v[3]), 
      (u*(6*Log[p[1] + p[2] - p[3]]*(p[1] - (-1 + EulerGamma)*
             (p[2] - p[3])) - 3*Log[p[1] + p[2] - p[3]]^2*(p[2] - p[3]) + 
          (12 - 12*EulerGamma + 6*EulerGamma^2 + Pi^2)*p[3] + 
          3*Log[p[1] + p[2] + p[3]]^2*(p[2] + p[3]) - 
          6*Log[p[1] + p[2] + p[3]]*(p[1] - (-1 + EulerGamma)*
             (p[2] + p[3]))))/12 + (2*(2 - 2*Log[p[3]] + Log[p[3]]^2)*p[3]*
         v[3]^2)/(u - v[1] - v[2] + v[3]) + 
       (6*Log[p[1] + p[2] - p[3]]*p[1]*v[1] - 6*Log[p[1] + p[2] + p[3]]*p[1]*
          v[1] - 6*Log[p[1] + p[2] - p[3]]*p[2]*v[1] + 
         6*EulerGamma*Log[p[1] + p[2] - p[3]]*p[2]*v[1] + 
         3*Log[p[1] + p[2] - p[3]]^2*p[2]*v[1] + 6*Log[p[1] + p[2] + p[3]]*
          p[2]*v[1] - 6*EulerGamma*Log[p[1] + p[2] + p[3]]*p[2]*v[1] - 
         3*Log[p[1] + p[2] + p[3]]^2*p[2]*v[1] - 12*p[3]*v[1] + 
         12*EulerGamma*p[3]*v[1] - 6*EulerGamma^2*p[3]*v[1] + 
         Pi^2*p[3]*v[1] + 6*Log[p[1] + p[2] - p[3]]*p[3]*v[1] - 
         6*EulerGamma*Log[p[1] + p[2] - p[3]]*p[3]*v[1] - 
         3*Log[p[1] + p[2] - p[3]]^2*p[3]*v[1] + 6*Log[p[1] + p[2] + p[3]]*
          p[3]*v[1] - 6*EulerGamma*Log[p[1] + p[2] + p[3]]*p[3]*v[1] - 
         3*Log[p[1] + p[2] + p[3]]^2*p[3]*v[1] + 6*(p[2] - p[3])*
          PolyLog[2, -((p[1] - p[2] + p[3])/(p[1] + p[2] - p[3]))]*v[1] - 
         6*(p[2] + p[3])*PolyLog[2, (-p[1] + p[2] + p[3])/(p[1] + p[2] + 
             p[3])]*v[1] - 6*Log[p[1] + p[2] - p[3]]*p[1]*v[2] + 
         6*Log[p[1] + p[2] + p[3]]*p[1]*v[2] - 6*Log[p[1] + p[2] - p[3]]*p[2]*
          v[2] + 6*EulerGamma*Log[p[1] + p[2] - p[3]]*p[2]*v[2] + 
         12*Log[2]*Log[p[1] + p[2] - p[3]]*p[2]*v[2] + 
         12*Log[p[2]]*Log[p[1] + p[2] - p[3]]*p[2]*v[2] - 
         3*Log[p[1] + p[2] - p[3]]^2*p[2]*v[2] + 6*Log[p[1] + p[2] + p[3]]*
          p[2]*v[2] - 6*EulerGamma*Log[p[1] + p[2] + p[3]]*p[2]*v[2] - 
         12*Log[2]*Log[p[1] + p[2] + p[3]]*p[2]*v[2] - 
         12*Log[p[2]]*Log[p[1] + p[2] + p[3]]*p[2]*v[2] + 
         3*Log[p[1] + p[2] + p[3]]^2*p[2]*v[2] - 12*p[3]*v[2] + 
         12*EulerGamma*p[3]*v[2] - 6*EulerGamma^2*p[3]*v[2] + 
         Pi^2*p[3]*v[2] + 6*Log[p[1] + p[2] - p[3]]*p[3]*v[2] - 
         6*EulerGamma*Log[p[1] + p[2] - p[3]]*p[3]*v[2] - 
         3*Log[p[1] + p[2] - p[3]]^2*p[3]*v[2] + 6*Log[p[1] + p[2] + p[3]]*
          p[3]*v[2] - 6*EulerGamma*Log[p[1] + p[2] + p[3]]*p[3]*v[2] - 
         3*Log[p[1] + p[2] + p[3]]^2*p[3]*v[2] - 
         6*p[2]*PolyLog[2, -((-p[1] + p[2] + p[3])/(p[1] + p[2] - p[3]))]*
          v[2] - 6*p[3]*PolyLog[2, -((-p[1] + p[2] + p[3])/(p[1] + p[2] - 
              p[3]))]*v[2] + 6*p[2]*PolyLog[2, (p[1] - p[2] + p[3])/
            (p[1] + p[2] + p[3])]*v[2] - 6*p[3]*PolyLog[2, 
           (p[1] - p[2] + p[3])/(p[1] + p[2] + p[3])]*v[2] - 
         6*Log[p[1] + p[2] - p[3]]*p[1]*v[3] + 6*Log[p[1] + p[2] + p[3]]*p[1]*
          v[3] - 6*Log[p[1] + p[2] - p[3]]*p[2]*v[3] - 
         6*EulerGamma*Log[p[1] + p[2] - p[3]]*p[2]*v[3] - 
         (6*I)*Pi*Log[p[1] + p[2] - p[3]]*p[2]*v[3] - 
         12*Log[2]*Log[p[1] + p[2] - p[3]]*p[2]*v[3] + 
         3*Log[p[1] + p[2] - p[3]]^2*p[2]*v[3] + 6*Log[p[1] + p[2] + p[3]]*
          p[2]*v[3] + 6*EulerGamma*Log[p[1] + p[2] + p[3]]*p[2]*v[3] + 
         (6*I)*Pi*Log[p[1] + p[2] + p[3]]*p[2]*v[3] + 
         12*Log[2]*Log[p[1] + p[2] + p[3]]*p[2]*v[3] - 
         3*Log[p[1] + p[2] + p[3]]^2*p[2]*v[3] - 36*p[3]*v[3] + 
         12*EulerGamma*p[3]*v[3] + 6*EulerGamma^2*p[3]*v[3] - 
         Pi^2*p[3]*v[3] + 6*Log[p[1] + p[2] - p[3]]*p[3]*v[3] + 
         6*EulerGamma*Log[p[1] + p[2] - p[3]]*p[3]*v[3] - 
         (6*I)*Pi*Log[p[1] + p[2] - p[3]]*p[3]*v[3] + 
         3*Log[p[1] + p[2] - p[3]]^2*p[3]*v[3] + 24*Log[p[3]]*p[3]*v[3] - 
         24*EulerGamma*Log[p[3]]*p[3]*v[3] - 12*Log[p[1] + p[2] - p[3]]*
          Log[p[3]]*p[3]*v[3] + 6*Log[p[1] + p[2] + p[3]]*p[3]*v[3] + 
         6*EulerGamma*Log[p[1] + p[2] + p[3]]*p[3]*v[3] + 
         (6*I)*Pi*Log[p[1] + p[2] + p[3]]*p[3]*v[3] - 
         12*Log[p[3]]*Log[p[1] + p[2] + p[3]]*p[3]*v[3] + 
         3*Log[p[1] + p[2] + p[3]]^2*p[3]*v[3] - 
         6*p[2]*PolyLog[2, (p[1] + p[2] - p[3])/(p[1] + p[2] + p[3])]*v[3] + 
         6*p[3]*PolyLog[2, (p[1] + p[2] - p[3])/(p[1] + p[2] + p[3])]*v[3] + 
         6*p[2]*PolyLog[2, (p[1] + p[2] + p[3])/(p[1] + p[2] - p[3])]*v[3] + 
         6*p[3]*PolyLog[2, (p[1] + p[2] + p[3])/(p[1] + p[2] - p[3])]*v[3])/
        12}, -1, 2, 1]
KKI332 = SeriesData[\[Epsilon], 0, 
     {(-2*(p[1] + p[2])*p[3] + Log[p[1] + p[2] - p[3]]*(p[1]^2 + p[2]^2 - 
          p[3]^2) - Log[p[1] + p[2] + p[3]]*(p[1]^2 + p[2]^2 - p[3]^2))/4, 
      (u*(2*(-3 + 2*EulerGamma)*(p[1] + p[2])*p[3] - 
          Log[p[1] + p[2] - p[3]]^2*(p[1]^2 + p[2]^2 - p[3]^2) + 
          Log[p[1] + p[2] + p[3]]^2*(p[1]^2 + p[2]^2 - p[3]^2) + 
          Log[p[1] + p[2] + p[3]]*((-1 + 2*EulerGamma)*p[1]^2 - 
            2*p[1]*(p[2] - p[3]) + (p[2] + p[3])*((-1 + 2*EulerGamma)*p[2] + 
              (3 - 2*EulerGamma)*p[3])) + Log[p[1] + p[2] - p[3]]*
           ((1 - 2*EulerGamma)*p[1]^2 + 2*p[1]*(p[2] + p[3]) - 
            (p[2] - p[3])*((-1 + 2*EulerGamma)*p[2] + (-3 + 2*EulerGamma)*p[
                3]))))/8 + (-5*Log[p[1] + p[2] - p[3]]*p[1]^2*v[1] + 
         2*EulerGamma*Log[p[1] + p[2] - p[3]]*p[1]^2*v[1] + 
         Log[p[1] + p[2] - p[3]]^2*p[1]^2*v[1] + 5*Log[p[1] + p[2] + p[3]]*
          p[1]^2*v[1] - 2*EulerGamma*Log[p[1] + p[2] + p[3]]*p[1]^2*v[1] - 
         Log[p[1] + p[2] + p[3]]^2*p[1]^2*v[1] + 2*Log[p[1] + p[2] - p[3]]*
          p[1]*p[2]*v[1] - 2*Log[p[1] + p[2] + p[3]]*p[1]*p[2]*v[1] - 
         Log[p[1] + p[2] - p[3]]*p[2]^2*v[1] + 2*EulerGamma*
          Log[p[1] + p[2] - p[3]]*p[2]^2*v[1] + Log[p[1] + p[2] - p[3]]^2*
          p[2]^2*v[1] + Log[p[1] + p[2] + p[3]]*p[2]^2*v[1] - 
         2*EulerGamma*Log[p[1] + p[2] + p[3]]*p[2]^2*v[1] - 
         Log[p[1] + p[2] + p[3]]^2*p[2]^2*v[1] + 14*p[1]*p[3]*v[1] - 
         4*EulerGamma*p[1]*p[3]*v[1] - 8*Log[2]*p[1]*p[3]*v[1] - 
         8*Log[p[1]]*p[1]*p[3]*v[1] + 2*Log[p[1] + p[2] - p[3]]*p[1]*p[3]*
          v[1] + 2*Log[p[1] + p[2] + p[3]]*p[1]*p[3]*v[1] + 
         6*p[2]*p[3]*v[1] - 4*EulerGamma*p[2]*p[3]*v[1] - 
         2*Log[p[1] + p[2] - p[3]]*p[2]*p[3]*v[1] - 2*Log[p[1] + p[2] + p[3]]*
          p[2]*p[3]*v[1] + 3*Log[p[1] + p[2] - p[3]]*p[3]^2*v[1] - 
         2*EulerGamma*Log[p[1] + p[2] - p[3]]*p[3]^2*v[1] - 
         Log[p[1] + p[2] - p[3]]^2*p[3]^2*v[1] - 3*Log[p[1] + p[2] + p[3]]*
          p[3]^2*v[1] + 2*EulerGamma*Log[p[1] + p[2] + p[3]]*p[3]^2*v[1] + 
         Log[p[1] + p[2] + p[3]]^2*p[3]^2*v[1] + 2*(p[1]^2 + p[2]^2 - p[3]^2)*
          PolyLog[2, -((p[1] - p[2] + p[3])/(p[1] + p[2] - p[3]))]*v[1] - 
         2*(p[1]^2 + p[2]^2 - p[3]^2)*PolyLog[2, (-p[1] + p[2] + p[3])/
            (p[1] + p[2] + p[3])]*v[1] - Log[p[1] + p[2] - p[3]]*p[1]^2*
          v[2] + 2*EulerGamma*Log[p[1] + p[2] - p[3]]*p[1]^2*v[2] + 
         Log[p[1] + p[2] - p[3]]^2*p[1]^2*v[2] + Log[p[1] + p[2] + p[3]]*
          p[1]^2*v[2] - 2*EulerGamma*Log[p[1] + p[2] + p[3]]*p[1]^2*v[2] - 
         Log[p[1] + p[2] + p[3]]^2*p[1]^2*v[2] + 2*Log[p[1] + p[2] - p[3]]*
          p[1]*p[2]*v[2] - 2*Log[p[1] + p[2] + p[3]]*p[1]*p[2]*v[2] - 
         5*Log[p[1] + p[2] - p[3]]*p[2]^2*v[2] + 2*EulerGamma*
          Log[p[1] + p[2] - p[3]]*p[2]^2*v[2] + Log[p[1] + p[2] - p[3]]^2*
          p[2]^2*v[2] + 5*Log[p[1] + p[2] + p[3]]*p[2]^2*v[2] - 
         2*EulerGamma*Log[p[1] + p[2] + p[3]]*p[2]^2*v[2] - 
         Log[p[1] + p[2] + p[3]]^2*p[2]^2*v[2] + 6*p[1]*p[3]*v[2] - 
         4*EulerGamma*p[1]*p[3]*v[2] - 2*Log[p[1] + p[2] - p[3]]*p[1]*p[3]*
          v[2] - 2*Log[p[1] + p[2] + p[3]]*p[1]*p[3]*v[2] + 
         14*p[2]*p[3]*v[2] - 4*EulerGamma*p[2]*p[3]*v[2] - 
         8*Log[2]*p[2]*p[3]*v[2] - 8*Log[p[2]]*p[2]*p[3]*v[2] + 
         2*Log[p[1] + p[2] - p[3]]*p[2]*p[3]*v[2] + 2*Log[p[1] + p[2] + p[3]]*
          p[2]*p[3]*v[2] + 3*Log[p[1] + p[2] - p[3]]*p[3]^2*v[2] - 
         2*EulerGamma*Log[p[1] + p[2] - p[3]]*p[3]^2*v[2] - 
         Log[p[1] + p[2] - p[3]]^2*p[3]^2*v[2] - 3*Log[p[1] + p[2] + p[3]]*
          p[3]^2*v[2] + 2*EulerGamma*Log[p[1] + p[2] + p[3]]*p[3]^2*v[2] + 
         Log[p[1] + p[2] + p[3]]^2*p[3]^2*v[2] + 
         2*p[1]^2*PolyLog[2, -((-p[1] + p[2] + p[3])/(p[1] + p[2] - p[3]))]*
          v[2] + 2*p[2]^2*PolyLog[2, -((-p[1] + p[2] + p[3])/
             (p[1] + p[2] - p[3]))]*v[2] - 2*p[3]^2*PolyLog[2, 
           -((-p[1] + p[2] + p[3])/(p[1] + p[2] - p[3]))]*v[2] - 
         2*p[1]^2*PolyLog[2, (p[1] - p[2] + p[3])/(p[1] + p[2] + p[3])]*
          v[2] - 2*p[2]^2*PolyLog[2, (p[1] - p[2] + p[3])/(p[1] + p[2] + 
             p[3])]*v[2] + 2*p[3]^2*PolyLog[2, (p[1] - p[2] + p[3])/
            (p[1] + p[2] + p[3])]*v[2] - Log[p[1] + p[2] - p[3]]*p[1]^2*
          v[3] - 2*EulerGamma*Log[p[1] + p[2] - p[3]]*p[1]^2*v[3] - 
         (2*I)*Pi*Log[p[1] + p[2] - p[3]]*p[1]^2*v[3] - 
         4*Log[2]*Log[p[1] + p[2] - p[3]]*p[1]^2*v[3] + 
         Log[p[1] + p[2] - p[3]]^2*p[1]^2*v[3] + Log[p[1] + p[2] + p[3]]*
          p[1]^2*v[3] + 2*EulerGamma*Log[p[1] + p[2] + p[3]]*p[1]^2*v[3] + 
         (2*I)*Pi*Log[p[1] + p[2] + p[3]]*p[1]^2*v[3] + 
         4*Log[2]*Log[p[1] + p[2] + p[3]]*p[1]^2*v[3] - 
         Log[p[1] + p[2] + p[3]]^2*p[1]^2*v[3] - 2*Log[p[1] + p[2] - p[3]]*
          p[1]*p[2]*v[3] + 2*Log[p[1] + p[2] + p[3]]*p[1]*p[2]*v[3] - 
         Log[p[1] + p[2] - p[3]]*p[2]^2*v[3] - 2*EulerGamma*
          Log[p[1] + p[2] - p[3]]*p[2]^2*v[3] - 
         (2*I)*Pi*Log[p[1] + p[2] - p[3]]*p[2]^2*v[3] - 
         4*Log[2]*Log[p[1] + p[2] - p[3]]*p[2]^2*v[3] + 
         Log[p[1] + p[2] - p[3]]^2*p[2]^2*v[3] + Log[p[1] + p[2] + p[3]]*
          p[2]^2*v[3] + 2*EulerGamma*Log[p[1] + p[2] + p[3]]*p[2]^2*v[3] + 
         (2*I)*Pi*Log[p[1] + p[2] + p[3]]*p[2]^2*v[3] + 
         4*Log[2]*Log[p[1] + p[2] + p[3]]*p[2]^2*v[3] - 
         Log[p[1] + p[2] + p[3]]^2*p[2]^2*v[3] - 2*p[1]*p[3]*v[3] + 
         4*EulerGamma*p[1]*p[3]*v[3] + 2*Log[p[1] + p[2] - p[3]]*p[1]*p[3]*
          v[3] - 8*Log[p[3]]*p[1]*p[3]*v[3] + 2*Log[p[1] + p[2] + p[3]]*p[1]*
          p[3]*v[3] - 2*p[2]*p[3]*v[3] + 4*EulerGamma*p[2]*p[3]*v[3] + 
         2*Log[p[1] + p[2] - p[3]]*p[2]*p[3]*v[3] - 8*Log[p[3]]*p[2]*p[3]*
          v[3] + 2*Log[p[1] + p[2] + p[3]]*p[2]*p[3]*v[3] - 
         Log[p[1] + p[2] - p[3]]*p[3]^2*v[3] + 2*EulerGamma*
          Log[p[1] + p[2] - p[3]]*p[3]^2*v[3] + 
         (2*I)*Pi*Log[p[1] + p[2] - p[3]]*p[3]^2*v[3] + 
         4*Log[2]*Log[p[1] + p[2] - p[3]]*p[3]^2*v[3] - 
         Log[p[1] + p[2] - p[3]]^2*p[3]^2*v[3] + Log[p[1] + p[2] + p[3]]*
          p[3]^2*v[3] - 2*EulerGamma*Log[p[1] + p[2] + p[3]]*p[3]^2*v[3] - 
         (2*I)*Pi*Log[p[1] + p[2] + p[3]]*p[3]^2*v[3] - 
         4*Log[2]*Log[p[1] + p[2] + p[3]]*p[3]^2*v[3] + 
         Log[p[1] + p[2] + p[3]]^2*p[3]^2*v[3] - 
         2*p[1]^2*PolyLog[2, (p[1] + p[2] - p[3])/(p[1] + p[2] + p[3])]*
          v[3] - 2*p[2]^2*PolyLog[2, (p[1] + p[2] - p[3])/(p[1] + p[2] + 
             p[3])]*v[3] + 2*p[3]^2*PolyLog[2, (p[1] + p[2] - p[3])/
            (p[1] + p[2] + p[3])]*v[3] + 2*p[1]^2*PolyLog[2, 
           (p[1] + p[2] + p[3])/(p[1] + p[2] - p[3])]*v[3] + 
         2*p[2]^2*PolyLog[2, (p[1] + p[2] + p[3])/(p[1] + p[2] - p[3])]*
          v[3] - 2*p[3]^2*PolyLog[2, (p[1] + p[2] + p[3])/(p[1] + p[2] - 
             p[3])]*v[3])/8}, 0, 2, 1]
KKI223 = SeriesData[\[Epsilon], 0, 
     {(-(Log[p[1] + p[2] - p[3]]*(p[1] + p[2])) + Log[p[1] + p[2] + p[3]]*
         (p[1] + p[2]) - 2*p[3])/2, 
      (u*(-2 + 2*EulerGamma + Log[p[1]^2 + 2*p[1]*p[2] + p[2]^2 - p[3]^2])*
         (Log[p[1] + p[2] - p[3]]*(p[1] + p[2]) - Log[p[1] + p[2] + p[3]]*
           (p[1] + p[2]) + 2*p[3]))/4 + 
       (2*Log[p[1] + p[2] - p[3]]*p[1]*v[1] - 2*EulerGamma*
          Log[p[1] + p[2] - p[3]]*p[1]*v[1] - 4*Log[2]*
          Log[p[1] + p[2] - p[3]]*p[1]*v[1] - 4*Log[p[1]]*
          Log[p[1] + p[2] - p[3]]*p[1]*v[1] + Log[p[1] + p[2] - p[3]]^2*p[1]*
          v[1] - 2*Log[p[1] + p[2] + p[3]]*p[1]*v[1] + 
         2*EulerGamma*Log[p[1] + p[2] + p[3]]*p[1]*v[1] + 
         4*Log[2]*Log[p[1] + p[2] + p[3]]*p[1]*v[1] + 
         4*Log[p[1]]*Log[p[1] + p[2] + p[3]]*p[1]*v[1] - 
         Log[p[1] + p[2] + p[3]]^2*p[1]*v[1] + 2*Log[p[1] + p[2] - p[3]]*p[2]*
          v[1] - 2*EulerGamma*Log[p[1] + p[2] - p[3]]*p[2]*v[1] - 
         Log[p[1] + p[2] - p[3]]^2*p[2]*v[1] - 2*Log[p[1] + p[2] + p[3]]*p[2]*
          v[1] + 2*EulerGamma*Log[p[1] + p[2] + p[3]]*p[2]*v[1] + 
         Log[p[1] + p[2] + p[3]]^2*p[2]*v[1] + 4*p[3]*v[1] - 
         4*EulerGamma*p[3]*v[1] - 2*Log[p[1] + p[2] - p[3]]*p[3]*v[1] - 
         2*Log[p[1] + p[2] + p[3]]*p[3]*v[1] + 2*(p[1] - p[2])*
          PolyLog[2, -((p[1] - p[2] + p[3])/(p[1] + p[2] - p[3]))]*v[1] + 
         2*(-p[1] + p[2])*PolyLog[2, (-p[1] + p[2] + p[3])/
            (p[1] + p[2] + p[3])]*v[1] + 2*Log[p[1] + p[2] - p[3]]*p[1]*
          v[2] - 2*EulerGamma*Log[p[1] + p[2] - p[3]]*p[1]*v[2] - 
         Log[p[1] + p[2] - p[3]]^2*p[1]*v[2] - 2*Log[p[1] + p[2] + p[3]]*p[1]*
          v[2] + 2*EulerGamma*Log[p[1] + p[2] + p[3]]*p[1]*v[2] + 
         Log[p[1] + p[2] + p[3]]^2*p[1]*v[2] + 2*Log[p[1] + p[2] - p[3]]*p[2]*
          v[2] - 2*EulerGamma*Log[p[1] + p[2] - p[3]]*p[2]*v[2] - 
         4*Log[2]*Log[p[1] + p[2] - p[3]]*p[2]*v[2] - 
         4*Log[p[2]]*Log[p[1] + p[2] - p[3]]*p[2]*v[2] + 
         Log[p[1] + p[2] - p[3]]^2*p[2]*v[2] - 2*Log[p[1] + p[2] + p[3]]*p[2]*
          v[2] + 2*EulerGamma*Log[p[1] + p[2] + p[3]]*p[2]*v[2] + 
         4*Log[2]*Log[p[1] + p[2] + p[3]]*p[2]*v[2] + 
         4*Log[p[2]]*Log[p[1] + p[2] + p[3]]*p[2]*v[2] - 
         Log[p[1] + p[2] + p[3]]^2*p[2]*v[2] + 4*p[3]*v[2] - 
         4*EulerGamma*p[3]*v[2] - 2*Log[p[1] + p[2] - p[3]]*p[3]*v[2] - 
         2*Log[p[1] + p[2] + p[3]]*p[3]*v[2] - 
         2*p[1]*PolyLog[2, -((-p[1] + p[2] + p[3])/(p[1] + p[2] - p[3]))]*
          v[2] + 2*p[2]*PolyLog[2, -((-p[1] + p[2] + p[3])/(p[1] + p[2] - 
              p[3]))]*v[2] + 2*p[1]*PolyLog[2, (p[1] - p[2] + p[3])/
            (p[1] + p[2] + p[3])]*v[2] - 2*p[2]*PolyLog[2, 
           (p[1] - p[2] + p[3])/(p[1] + p[2] + p[3])]*v[2] - 
         6*Log[p[1] + p[2] - p[3]]*p[1]*v[3] + 2*EulerGamma*
          Log[p[1] + p[2] - p[3]]*p[1]*v[3] + (2*I)*Pi*
          Log[p[1] + p[2] - p[3]]*p[1]*v[3] + 4*Log[2]*
          Log[p[1] + p[2] - p[3]]*p[1]*v[3] - Log[p[1] + p[2] - p[3]]^2*p[1]*
          v[3] + 6*Log[p[1] + p[2] + p[3]]*p[1]*v[3] - 
         2*EulerGamma*Log[p[1] + p[2] + p[3]]*p[1]*v[3] - 
         (2*I)*Pi*Log[p[1] + p[2] + p[3]]*p[1]*v[3] - 
         4*Log[2]*Log[p[1] + p[2] + p[3]]*p[1]*v[3] + 
         Log[p[1] + p[2] + p[3]]^2*p[1]*v[3] - 6*Log[p[1] + p[2] - p[3]]*p[2]*
          v[3] + 2*EulerGamma*Log[p[1] + p[2] - p[3]]*p[2]*v[3] + 
         (2*I)*Pi*Log[p[1] + p[2] - p[3]]*p[2]*v[3] + 
         4*Log[2]*Log[p[1] + p[2] - p[3]]*p[2]*v[3] - 
         Log[p[1] + p[2] - p[3]]^2*p[2]*v[3] + 6*Log[p[1] + p[2] + p[3]]*p[2]*
          v[3] - 2*EulerGamma*Log[p[1] + p[2] + p[3]]*p[2]*v[3] - 
         (2*I)*Pi*Log[p[1] + p[2] + p[3]]*p[2]*v[3] - 
         4*Log[2]*Log[p[1] + p[2] + p[3]]*p[2]*v[3] + 
         Log[p[1] + p[2] + p[3]]^2*p[2]*v[3] - 4*p[3]*v[3] + 
         4*EulerGamma*p[3]*v[3] + 2*Log[p[1] + p[2] - p[3]]*p[3]*v[3] - 
         8*Log[p[3]]*p[3]*v[3] + 2*Log[p[1] + p[2] + p[3]]*p[3]*v[3] + 
         2*p[1]*PolyLog[2, (p[1] + p[2] - p[3])/(p[1] + p[2] + p[3])]*v[3] + 
         2*p[2]*PolyLog[2, (p[1] + p[2] - p[3])/(p[1] + p[2] + p[3])]*v[3] - 
         2*p[1]*PolyLog[2, (p[1] + p[2] + p[3])/(p[1] + p[2] - p[3])]*v[3] - 
         2*p[2]*PolyLog[2, (p[1] + p[2] + p[3])/(p[1] + p[2] - p[3])]*v[3])/
        4}, 0, 2, 1]
KKI323 = SeriesData[\[Epsilon], 0, 
     {(2*(-p[1] + p[2])*p[3] - Log[p[1] + p[2] - p[3]]*(p[1]^2 - p[2]^2 + 
          p[3]^2) + Log[p[1] + p[2] + p[3]]*(p[1]^2 - p[2]^2 + p[3]^2))/4, 
      (u*(2*((-1 + 2*EulerGamma)*p[1] + (3 - 2*EulerGamma)*p[2])*p[3] + 
          Log[p[1] + p[2] - p[3]]^2*(p[1]^2 - p[2]^2 + p[3]^2) - 
          Log[p[1] + p[2] + p[3]]^2*(p[1]^2 - p[2]^2 + p[3]^2) + 
          Log[p[1] + p[2] + p[3]]*((1 - 2*EulerGamma)*p[1]^2 - 
            2*p[1]*(p[2] - p[3]) + (p[2] + p[3])*((-3 + 2*EulerGamma)*p[2] + 
              p[3] - 2*EulerGamma*p[3])) + Log[p[1] + p[2] - p[3]]*
           ((-1 + 2*EulerGamma)*p[1]^2 + 2*p[1]*(p[2] + p[3]) - 
            (p[2] - p[3])*((-3 + 2*EulerGamma)*p[2] + (-1 + 2*EulerGamma)*p[
                3]))))/8 + (5*Log[p[1] + p[2] - p[3]]*p[1]^2*v[1] - 
         2*EulerGamma*Log[p[1] + p[2] - p[3]]*p[1]^2*v[1] - 
         Log[p[1] + p[2] - p[3]]^2*p[1]^2*v[1] - 5*Log[p[1] + p[2] + p[3]]*
          p[1]^2*v[1] + 2*EulerGamma*Log[p[1] + p[2] + p[3]]*p[1]^2*v[1] + 
         Log[p[1] + p[2] + p[3]]^2*p[1]^2*v[1] + 2*Log[p[1] + p[2] - p[3]]*
          p[1]*p[2]*v[1] - 2*Log[p[1] + p[2] + p[3]]*p[1]*p[2]*v[1] - 
         3*Log[p[1] + p[2] - p[3]]*p[2]^2*v[1] + 2*EulerGamma*
          Log[p[1] + p[2] - p[3]]*p[2]^2*v[1] + Log[p[1] + p[2] - p[3]]^2*
          p[2]^2*v[1] + 3*Log[p[1] + p[2] + p[3]]*p[2]^2*v[1] - 
         2*EulerGamma*Log[p[1] + p[2] + p[3]]*p[2]^2*v[1] - 
         Log[p[1] + p[2] + p[3]]^2*p[2]^2*v[1] + 10*p[1]*p[3]*v[1] - 
         4*EulerGamma*p[1]*p[3]*v[1] - 8*Log[2]*p[1]*p[3]*v[1] - 
         8*Log[p[1]]*p[1]*p[3]*v[1] + 2*Log[p[1] + p[2] - p[3]]*p[1]*p[3]*
          v[1] + 2*Log[p[1] + p[2] + p[3]]*p[1]*p[3]*v[1] - 
         6*p[2]*p[3]*v[1] + 4*EulerGamma*p[2]*p[3]*v[1] + 
         2*Log[p[1] + p[2] - p[3]]*p[2]*p[3]*v[1] + 2*Log[p[1] + p[2] + p[3]]*
          p[2]*p[3]*v[1] + Log[p[1] + p[2] - p[3]]*p[3]^2*v[1] - 
         2*EulerGamma*Log[p[1] + p[2] - p[3]]*p[3]^2*v[1] - 
         Log[p[1] + p[2] - p[3]]^2*p[3]^2*v[1] - Log[p[1] + p[2] + p[3]]*
          p[3]^2*v[1] + 2*EulerGamma*Log[p[1] + p[2] + p[3]]*p[3]^2*v[1] + 
         Log[p[1] + p[2] + p[3]]^2*p[3]^2*v[1] - 2*(p[1]^2 - p[2]^2 + p[3]^2)*
          PolyLog[2, -((p[1] - p[2] + p[3])/(p[1] + p[2] - p[3]))]*v[1] + 
         2*(p[1]^2 - p[2]^2 + p[3]^2)*PolyLog[2, (-p[1] + p[2] + p[3])/
            (p[1] + p[2] + p[3])]*v[1] + Log[p[1] + p[2] - p[3]]*p[1]^2*
          v[2] - 2*EulerGamma*Log[p[1] + p[2] - p[3]]*p[1]^2*v[2] - 
         Log[p[1] + p[2] - p[3]]^2*p[1]^2*v[2] - Log[p[1] + p[2] + p[3]]*
          p[1]^2*v[2] + 2*EulerGamma*Log[p[1] + p[2] + p[3]]*p[1]^2*v[2] + 
         Log[p[1] + p[2] + p[3]]^2*p[1]^2*v[2] + 2*Log[p[1] + p[2] - p[3]]*
          p[1]*p[2]*v[2] - 2*Log[p[1] + p[2] + p[3]]*p[1]*p[2]*v[2] + 
         Log[p[1] + p[2] - p[3]]*p[2]^2*v[2] + 2*EulerGamma*
          Log[p[1] + p[2] - p[3]]*p[2]^2*v[2] + Log[p[1] + p[2] - p[3]]^2*
          p[2]^2*v[2] - Log[p[1] + p[2] + p[3]]*p[2]^2*v[2] - 
         2*EulerGamma*Log[p[1] + p[2] + p[3]]*p[2]^2*v[2] - 
         Log[p[1] + p[2] + p[3]]^2*p[2]^2*v[2] + 2*p[1]*p[3]*v[2] - 
         4*EulerGamma*p[1]*p[3]*v[2] - 2*Log[p[1] + p[2] - p[3]]*p[1]*p[3]*
          v[2] - 2*Log[p[1] + p[2] + p[3]]*p[1]*p[3]*v[2] + 
         2*p[2]*p[3]*v[2] + 4*EulerGamma*p[2]*p[3]*v[2] + 
         8*Log[2]*p[2]*p[3]*v[2] + 8*Log[p[2]]*p[2]*p[3]*v[2] - 
         2*Log[p[1] + p[2] - p[3]]*p[2]*p[3]*v[2] - 2*Log[p[1] + p[2] + p[3]]*
          p[2]*p[3]*v[2] + Log[p[1] + p[2] - p[3]]*p[3]^2*v[2] - 
         2*EulerGamma*Log[p[1] + p[2] - p[3]]*p[3]^2*v[2] - 
         Log[p[1] + p[2] - p[3]]^2*p[3]^2*v[2] - Log[p[1] + p[2] + p[3]]*
          p[3]^2*v[2] + 2*EulerGamma*Log[p[1] + p[2] + p[3]]*p[3]^2*v[2] + 
         Log[p[1] + p[2] + p[3]]^2*p[3]^2*v[2] - 
         2*p[1]^2*PolyLog[2, -((-p[1] + p[2] + p[3])/(p[1] + p[2] - p[3]))]*
          v[2] + 2*p[2]^2*PolyLog[2, -((-p[1] + p[2] + p[3])/
             (p[1] + p[2] - p[3]))]*v[2] - 2*p[3]^2*PolyLog[2, 
           -((-p[1] + p[2] + p[3])/(p[1] + p[2] - p[3]))]*v[2] + 
         2*p[1]^2*PolyLog[2, (p[1] - p[2] + p[3])/(p[1] + p[2] + p[3])]*
          v[2] - 2*p[2]^2*PolyLog[2, (p[1] - p[2] + p[3])/(p[1] + p[2] + 
             p[3])]*v[2] + 2*p[3]^2*PolyLog[2, (p[1] - p[2] + p[3])/
            (p[1] + p[2] + p[3])]*v[2] - 7*Log[p[1] + p[2] - p[3]]*p[1]^2*
          v[3] + 2*EulerGamma*Log[p[1] + p[2] - p[3]]*p[1]^2*v[3] + 
         (2*I)*Pi*Log[p[1] + p[2] - p[3]]*p[1]^2*v[3] + 
         4*Log[2]*Log[p[1] + p[2] - p[3]]*p[1]^2*v[3] - 
         Log[p[1] + p[2] - p[3]]^2*p[1]^2*v[3] + 7*Log[p[1] + p[2] + p[3]]*
          p[1]^2*v[3] - 2*EulerGamma*Log[p[1] + p[2] + p[3]]*p[1]^2*v[3] - 
         (2*I)*Pi*Log[p[1] + p[2] + p[3]]*p[1]^2*v[3] - 
         4*Log[2]*Log[p[1] + p[2] + p[3]]*p[1]^2*v[3] + 
         Log[p[1] + p[2] + p[3]]^2*p[1]^2*v[3] - 2*Log[p[1] + p[2] - p[3]]*
          p[1]*p[2]*v[3] + 2*Log[p[1] + p[2] + p[3]]*p[1]*p[2]*v[3] + 
         5*Log[p[1] + p[2] - p[3]]*p[2]^2*v[3] - 2*EulerGamma*
          Log[p[1] + p[2] - p[3]]*p[2]^2*v[3] - 
         (2*I)*Pi*Log[p[1] + p[2] - p[3]]*p[2]^2*v[3] - 
         4*Log[2]*Log[p[1] + p[2] - p[3]]*p[2]^2*v[3] + 
         Log[p[1] + p[2] - p[3]]^2*p[2]^2*v[3] - 5*Log[p[1] + p[2] + p[3]]*
          p[2]^2*v[3] + 2*EulerGamma*Log[p[1] + p[2] + p[3]]*p[2]^2*v[3] + 
         (2*I)*Pi*Log[p[1] + p[2] + p[3]]*p[2]^2*v[3] + 
         4*Log[2]*Log[p[1] + p[2] + p[3]]*p[2]^2*v[3] - 
         Log[p[1] + p[2] + p[3]]^2*p[2]^2*v[3] - 6*p[1]*p[3]*v[3] + 
         4*EulerGamma*p[1]*p[3]*v[3] + 2*Log[p[1] + p[2] - p[3]]*p[1]*p[3]*
          v[3] - 8*Log[p[3]]*p[1]*p[3]*v[3] + 2*Log[p[1] + p[2] + p[3]]*p[1]*
          p[3]*v[3] + 2*p[2]*p[3]*v[3] - 4*EulerGamma*p[2]*p[3]*v[3] - 
         2*Log[p[1] + p[2] - p[3]]*p[2]*p[3]*v[3] + 8*Log[p[3]]*p[2]*p[3]*
          v[3] - 2*Log[p[1] + p[2] + p[3]]*p[2]*p[3]*v[3] - 
         3*Log[p[1] + p[2] - p[3]]*p[3]^2*v[3] + 2*EulerGamma*
          Log[p[1] + p[2] - p[3]]*p[3]^2*v[3] + 
         (2*I)*Pi*Log[p[1] + p[2] - p[3]]*p[3]^2*v[3] + 
         4*Log[2]*Log[p[1] + p[2] - p[3]]*p[3]^2*v[3] - 
         Log[p[1] + p[2] - p[3]]^2*p[3]^2*v[3] + 3*Log[p[1] + p[2] + p[3]]*
          p[3]^2*v[3] - 2*EulerGamma*Log[p[1] + p[2] + p[3]]*p[3]^2*v[3] - 
         (2*I)*Pi*Log[p[1] + p[2] + p[3]]*p[3]^2*v[3] - 
         4*Log[2]*Log[p[1] + p[2] + p[3]]*p[3]^2*v[3] + 
         Log[p[1] + p[2] + p[3]]^2*p[3]^2*v[3] + 
         2*p[1]^2*PolyLog[2, (p[1] + p[2] - p[3])/(p[1] + p[2] + p[3])]*
          v[3] - 2*p[2]^2*PolyLog[2, (p[1] + p[2] - p[3])/(p[1] + p[2] + 
             p[3])]*v[3] + 2*p[3]^2*PolyLog[2, (p[1] + p[2] - p[3])/
            (p[1] + p[2] + p[3])]*v[3] - 2*p[1]^2*PolyLog[2, 
           (p[1] + p[2] + p[3])/(p[1] + p[2] - p[3])]*v[3] + 
         2*p[2]^2*PolyLog[2, (p[1] + p[2] + p[3])/(p[1] + p[2] - p[3])]*
          v[3] - 2*p[3]^2*PolyLog[2, (p[1] + p[2] + p[3])/(p[1] + p[2] - 
             p[3])]*v[3])/8}, 0, 2, 1]
KKI333 = SeriesData[\[Epsilon], 0, {p[3]^3/(3*(u - v[1] - v[2] + v[3])), 
      (2*p[3]*(3*p[1]^2 - 3*p[1]*p[2] + 3*p[2]^2 + (4 - 3*EulerGamma)*
            p[3]^2) + 3*Log[p[1] + p[2] - p[3]]*(p[1]^3 + p[2]^3 - p[3]^3) - 
         3*Log[p[1] + p[2] + p[3]]*(p[1]^3 + p[2]^3 + p[3]^3))/18 + 
       (2*(-1 + 3*Log[p[3]])*p[3]^3*v[3])/(9*(u - v[1] - v[2] + v[3])), 
      (u*(p[3]*((48 - 36*EulerGamma)*p[1]^2 + 12*(-1 + 3*EulerGamma)*p[1]*
             p[2] + (48 - 36*EulerGamma)*p[2]^2 + (52 - 48*EulerGamma + 
              18*EulerGamma^2 + 3*Pi^2)*p[3]^2) - 9*Log[p[1] + p[2] - p[3]]^2*
           (p[1]^3 + p[2]^3 - p[3]^3) + 9*Log[p[1] + p[2] + p[3]]^2*
           (p[1]^3 + p[2]^3 + p[3]^3) + 6*Log[p[1] + p[2] + p[3]]*
           ((-4 + 3*EulerGamma)*p[1]^3 + (-4 + 3*EulerGamma)*p[2]^3 - 
            3*p[2]^2*p[3] - 3*p[2]*p[3]^2 + (-4 + 3*EulerGamma)*p[3]^3 - 
            3*p[1]^2*(p[2] + p[3]) - 3*p[1]*(p[2]^2 - p[2]*p[3] + p[3]^2)) - 
          6*Log[p[1] + p[2] - p[3]]*((-4 + 3*EulerGamma)*p[1]^3 + 
            (-4 + 3*EulerGamma)*p[2]^3 - 3*p[1]^2*(p[2] - p[3]) + 
            3*p[2]^2*p[3] - 3*p[2]*p[3]^2 + (4 - 3*EulerGamma)*p[3]^3 - 
            3*p[1]*(p[2]^2 + p[2]*p[3] + p[3]^2))))/108 + 
       (2*(2 - 6*Log[p[3]] + 9*Log[p[3]]^2)*p[3]^3*v[3]^2)/
        (27*(u - v[1] - v[2] + v[3])) + 
       (-60*Log[p[1] + p[2] - p[3]]*p[1]^3*v[1] + 18*EulerGamma*
          Log[p[1] + p[2] - p[3]]*p[1]^3*v[1] + 36*Log[2]*
          Log[p[1] + p[2] - p[3]]*p[1]^3*v[1] + 36*Log[p[1]]*
          Log[p[1] + p[2] - p[3]]*p[1]^3*v[1] - 9*Log[p[1] + p[2] - p[3]]^2*
          p[1]^3*v[1] + 60*Log[p[1] + p[2] + p[3]]*p[1]^3*v[1] - 
         18*EulerGamma*Log[p[1] + p[2] + p[3]]*p[1]^3*v[1] - 
         36*Log[2]*Log[p[1] + p[2] + p[3]]*p[1]^3*v[1] - 
         36*Log[p[1]]*Log[p[1] + p[2] + p[3]]*p[1]^3*v[1] + 
         9*Log[p[1] + p[2] + p[3]]^2*p[1]^3*v[1] - 18*Log[p[1] + p[2] - p[3]]*
          p[1]^2*p[2]*v[1] + 18*Log[p[1] + p[2] + p[3]]*p[1]^2*p[2]*v[1] + 
         18*Log[p[1] + p[2] - p[3]]*p[1]*p[2]^2*v[1] - 
         18*Log[p[1] + p[2] + p[3]]*p[1]*p[2]^2*v[1] - 
         24*Log[p[1] + p[2] - p[3]]*p[2]^3*v[1] + 18*EulerGamma*
          Log[p[1] + p[2] - p[3]]*p[2]^3*v[1] + 9*Log[p[1] + p[2] - p[3]]^2*
          p[2]^3*v[1] + 24*Log[p[1] + p[2] + p[3]]*p[2]^3*v[1] - 
         18*EulerGamma*Log[p[1] + p[2] + p[3]]*p[2]^3*v[1] - 
         9*Log[p[1] + p[2] + p[3]]^2*p[2]^3*v[1] - 120*p[1]^2*p[3]*v[1] + 
         36*EulerGamma*p[1]^2*p[3]*v[1] + 18*Log[p[1] + p[2] - p[3]]*p[1]^2*
          p[3]*v[1] + 18*Log[p[1] + p[2] + p[3]]*p[1]^2*p[3]*v[1] + 
         84*p[1]*p[2]*p[3]*v[1] - 36*EulerGamma*p[1]*p[2]*p[3]*v[1] - 
         72*Log[2]*p[1]*p[2]*p[3]*v[1] - 72*Log[p[1]]*p[1]*p[2]*p[3]*v[1] + 
         18*Log[p[1] + p[2] - p[3]]*p[1]*p[2]*p[3]*v[1] + 
         18*Log[p[1] + p[2] + p[3]]*p[1]*p[2]*p[3]*v[1] - 
         48*p[2]^2*p[3]*v[1] + 36*EulerGamma*p[2]^2*p[3]*v[1] + 
         18*Log[p[1] + p[2] - p[3]]*p[2]^2*p[3]*v[1] + 
         18*Log[p[1] + p[2] + p[3]]*p[2]^2*p[3]*v[1] + 
         18*Log[p[1] + p[2] - p[3]]*p[1]*p[3]^2*v[1] - 
         18*Log[p[1] + p[2] + p[3]]*p[1]*p[3]^2*v[1] - 
         18*Log[p[1] + p[2] - p[3]]*p[2]*p[3]^2*v[1] + 
         18*Log[p[1] + p[2] + p[3]]*p[2]*p[3]^2*v[1] - 52*p[3]^3*v[1] + 
         48*EulerGamma*p[3]^3*v[1] - 18*EulerGamma^2*p[3]^3*v[1] + 
         3*Pi^2*p[3]^3*v[1] + 24*Log[p[1] + p[2] - p[3]]*p[3]^3*v[1] - 
         18*EulerGamma*Log[p[1] + p[2] - p[3]]*p[3]^3*v[1] - 
         9*Log[p[1] + p[2] - p[3]]^2*p[3]^3*v[1] + 24*Log[p[1] + p[2] + p[3]]*
          p[3]^3*v[1] - 18*EulerGamma*Log[p[1] + p[2] + p[3]]*p[3]^3*v[1] - 
         9*Log[p[1] + p[2] + p[3]]^2*p[3]^3*v[1] - 
         18*(p[1]^3 - p[2]^3 + p[3]^3)*PolyLog[2, -((p[1] - p[2] + p[3])/
             (p[1] + p[2] - p[3]))]*v[1] + 18*(p[1]^3 - p[2]^3 - p[3]^3)*
          PolyLog[2, (-p[1] + p[2] + p[3])/(p[1] + p[2] + p[3])]*v[1] - 
         24*Log[p[1] + p[2] - p[3]]*p[1]^3*v[2] + 18*EulerGamma*
          Log[p[1] + p[2] - p[3]]*p[1]^3*v[2] + 9*Log[p[1] + p[2] - p[3]]^2*
          p[1]^3*v[2] + 24*Log[p[1] + p[2] + p[3]]*p[1]^3*v[2] - 
         18*EulerGamma*Log[p[1] + p[2] + p[3]]*p[1]^3*v[2] - 
         9*Log[p[1] + p[2] + p[3]]^2*p[1]^3*v[2] + 18*Log[p[1] + p[2] - p[3]]*
          p[1]^2*p[2]*v[2] - 18*Log[p[1] + p[2] + p[3]]*p[1]^2*p[2]*v[2] - 
         18*Log[p[1] + p[2] - p[3]]*p[1]*p[2]^2*v[2] + 
         18*Log[p[1] + p[2] + p[3]]*p[1]*p[2]^2*v[2] - 
         60*Log[p[1] + p[2] - p[3]]*p[2]^3*v[2] + 18*EulerGamma*
          Log[p[1] + p[2] - p[3]]*p[2]^3*v[2] + 36*Log[2]*
          Log[p[1] + p[2] - p[3]]*p[2]^3*v[2] + 36*Log[p[2]]*
          Log[p[1] + p[2] - p[3]]*p[2]^3*v[2] - 9*Log[p[1] + p[2] - p[3]]^2*
          p[2]^3*v[2] + 60*Log[p[1] + p[2] + p[3]]*p[2]^3*v[2] - 
         18*EulerGamma*Log[p[1] + p[2] + p[3]]*p[2]^3*v[2] - 
         36*Log[2]*Log[p[1] + p[2] + p[3]]*p[2]^3*v[2] - 
         36*Log[p[2]]*Log[p[1] + p[2] + p[3]]*p[2]^3*v[2] + 
         9*Log[p[1] + p[2] + p[3]]^2*p[2]^3*v[2] - 48*p[1]^2*p[3]*v[2] + 
         36*EulerGamma*p[1]^2*p[3]*v[2] + 18*Log[p[1] + p[2] - p[3]]*p[1]^2*
          p[3]*v[2] + 18*Log[p[1] + p[2] + p[3]]*p[1]^2*p[3]*v[2] + 
         84*p[1]*p[2]*p[3]*v[2] - 36*EulerGamma*p[1]*p[2]*p[3]*v[2] - 
         72*Log[2]*p[1]*p[2]*p[3]*v[2] - 72*Log[p[2]]*p[1]*p[2]*p[3]*v[2] + 
         18*Log[p[1] + p[2] - p[3]]*p[1]*p[2]*p[3]*v[2] + 
         18*Log[p[1] + p[2] + p[3]]*p[1]*p[2]*p[3]*v[2] - 
         120*p[2]^2*p[3]*v[2] + 36*EulerGamma*p[2]^2*p[3]*v[2] + 
         18*Log[p[1] + p[2] - p[3]]*p[2]^2*p[3]*v[2] + 
         18*Log[p[1] + p[2] + p[3]]*p[2]^2*p[3]*v[2] - 
         18*Log[p[1] + p[2] - p[3]]*p[1]*p[3]^2*v[2] + 
         18*Log[p[1] + p[2] + p[3]]*p[1]*p[3]^2*v[2] + 
         18*Log[p[1] + p[2] - p[3]]*p[2]*p[3]^2*v[2] - 
         18*Log[p[1] + p[2] + p[3]]*p[2]*p[3]^2*v[2] - 52*p[3]^3*v[2] + 
         48*EulerGamma*p[3]^3*v[2] - 18*EulerGamma^2*p[3]^3*v[2] + 
         3*Pi^2*p[3]^3*v[2] + 24*Log[p[1] + p[2] - p[3]]*p[3]^3*v[2] - 
         18*EulerGamma*Log[p[1] + p[2] - p[3]]*p[3]^3*v[2] - 
         9*Log[p[1] + p[2] - p[3]]^2*p[3]^3*v[2] + 24*Log[p[1] + p[2] + p[3]]*
          p[3]^3*v[2] - 18*EulerGamma*Log[p[1] + p[2] + p[3]]*p[3]^3*v[2] - 
         9*Log[p[1] + p[2] + p[3]]^2*p[3]^3*v[2] + 
         18*p[1]^3*PolyLog[2, -((-p[1] + p[2] + p[3])/(p[1] + p[2] - p[3]))]*
          v[2] - 18*p[2]^3*PolyLog[2, -((-p[1] + p[2] + p[3])/
             (p[1] + p[2] - p[3]))]*v[2] - 18*p[3]^3*PolyLog[2, 
           -((-p[1] + p[2] + p[3])/(p[1] + p[2] - p[3]))]*v[2] - 
         18*p[1]^3*PolyLog[2, (p[1] - p[2] + p[3])/(p[1] + p[2] + p[3])]*
          v[2] + 18*p[2]^3*PolyLog[2, (p[1] - p[2] + p[3])/
            (p[1] + p[2] + p[3])]*v[2] - 18*p[3]^3*PolyLog[2, 
           (p[1] - p[2] + p[3])/(p[1] + p[2] + p[3])]*v[2] + 
         48*Log[p[1] + p[2] - p[3]]*p[1]^3*v[3] - 18*EulerGamma*
          Log[p[1] + p[2] - p[3]]*p[1]^3*v[3] - (18*I)*Pi*
          Log[p[1] + p[2] - p[3]]*p[1]^3*v[3] - 36*Log[2]*
          Log[p[1] + p[2] - p[3]]*p[1]^3*v[3] + 9*Log[p[1] + p[2] - p[3]]^2*
          p[1]^3*v[3] - 48*Log[p[1] + p[2] + p[3]]*p[1]^3*v[3] + 
         18*EulerGamma*Log[p[1] + p[2] + p[3]]*p[1]^3*v[3] + 
         (18*I)*Pi*Log[p[1] + p[2] + p[3]]*p[1]^3*v[3] + 
         36*Log[2]*Log[p[1] + p[2] + p[3]]*p[1]^3*v[3] - 
         9*Log[p[1] + p[2] + p[3]]^2*p[1]^3*v[3] - 18*Log[p[1] + p[2] - p[3]]*
          p[1]^2*p[2]*v[3] + 18*Log[p[1] + p[2] + p[3]]*p[1]^2*p[2]*v[3] - 
         18*Log[p[1] + p[2] - p[3]]*p[1]*p[2]^2*v[3] + 
         18*Log[p[1] + p[2] + p[3]]*p[1]*p[2]^2*v[3] + 
         48*Log[p[1] + p[2] - p[3]]*p[2]^3*v[3] - 18*EulerGamma*
          Log[p[1] + p[2] - p[3]]*p[2]^3*v[3] - (18*I)*Pi*
          Log[p[1] + p[2] - p[3]]*p[2]^3*v[3] - 36*Log[2]*
          Log[p[1] + p[2] - p[3]]*p[2]^3*v[3] + 9*Log[p[1] + p[2] - p[3]]^2*
          p[2]^3*v[3] - 48*Log[p[1] + p[2] + p[3]]*p[2]^3*v[3] + 
         18*EulerGamma*Log[p[1] + p[2] + p[3]]*p[2]^3*v[3] + 
         (18*I)*Pi*Log[p[1] + p[2] + p[3]]*p[2]^3*v[3] + 
         36*Log[2]*Log[p[1] + p[2] + p[3]]*p[2]^3*v[3] - 
         9*Log[p[1] + p[2] + p[3]]^2*p[2]^3*v[3] + 24*p[1]^2*p[3]*v[3] - 
         36*EulerGamma*p[1]^2*p[3]*v[3] - 18*Log[p[1] + p[2] - p[3]]*p[1]^2*
          p[3]*v[3] + 72*Log[p[3]]*p[1]^2*p[3]*v[3] - 
         18*Log[p[1] + p[2] + p[3]]*p[1]^2*p[3]*v[3] - 60*p[1]*p[2]*p[3]*
          v[3] + 36*EulerGamma*p[1]*p[2]*p[3]*v[3] + 
         18*Log[p[1] + p[2] - p[3]]*p[1]*p[2]*p[3]*v[3] - 
         72*Log[p[3]]*p[1]*p[2]*p[3]*v[3] + 18*Log[p[1] + p[2] + p[3]]*p[1]*
          p[2]*p[3]*v[3] + 24*p[2]^2*p[3]*v[3] - 36*EulerGamma*p[2]^2*p[3]*
          v[3] - 18*Log[p[1] + p[2] - p[3]]*p[2]^2*p[3]*v[3] + 
         72*Log[p[3]]*p[2]^2*p[3]*v[3] - 18*Log[p[1] + p[2] + p[3]]*p[2]^2*
          p[3]*v[3] - 18*Log[p[1] + p[2] - p[3]]*p[1]*p[3]^2*v[3] + 
         18*Log[p[1] + p[2] + p[3]]*p[1]*p[3]^2*v[3] - 
         18*Log[p[1] + p[2] - p[3]]*p[2]*p[3]^2*v[3] + 
         18*Log[p[1] + p[2] + p[3]]*p[2]*p[3]^2*v[3] - 60*p[3]^3*v[3] - 
         24*EulerGamma*p[3]^3*v[3] + 18*EulerGamma^2*p[3]^3*v[3] - 
         3*Pi^2*p[3]^3*v[3] - 12*Log[p[1] + p[2] - p[3]]*p[3]^3*v[3] + 
         18*EulerGamma*Log[p[1] + p[2] - p[3]]*p[3]^3*v[3] - 
         (18*I)*Pi*Log[p[1] + p[2] - p[3]]*p[3]^3*v[3] + 
         9*Log[p[1] + p[2] - p[3]]^2*p[3]^3*v[3] + 96*Log[p[3]]*p[3]^3*v[3] - 
         72*EulerGamma*Log[p[3]]*p[3]^3*v[3] - 36*Log[p[1] + p[2] - p[3]]*
          Log[p[3]]*p[3]^3*v[3] - 12*Log[p[1] + p[2] + p[3]]*p[3]^3*v[3] + 
         18*EulerGamma*Log[p[1] + p[2] + p[3]]*p[3]^3*v[3] + 
         (18*I)*Pi*Log[p[1] + p[2] + p[3]]*p[3]^3*v[3] - 
         36*Log[p[3]]*Log[p[1] + p[2] + p[3]]*p[3]^3*v[3] + 
         9*Log[p[1] + p[2] + p[3]]^2*p[3]^3*v[3] - 
         18*p[1]^3*PolyLog[2, (p[1] + p[2] - p[3])/(p[1] + p[2] + p[3])]*
          v[3] - 18*p[2]^3*PolyLog[2, (p[1] + p[2] - p[3])/
            (p[1] + p[2] + p[3])]*v[3] + 18*p[3]^3*PolyLog[2, 
           (p[1] + p[2] - p[3])/(p[1] + p[2] + p[3])]*v[3] + 
         18*p[1]^3*PolyLog[2, (p[1] + p[2] + p[3])/(p[1] + p[2] - p[3])]*
          v[3] + 18*p[2]^3*PolyLog[2, (p[1] + p[2] + p[3])/
            (p[1] + p[2] - p[3])]*v[3] + 18*p[3]^3*PolyLog[2, 
           (p[1] + p[2] + p[3])/(p[1] + p[2] - p[3])]*v[3])/108}, -1, 2, 1]
a2222 = SeriesData[\[Epsilon], 0, {(k[1] + k[2] + k[3] + k[4])^(-1)}, 0, 1, 1]
a3222 = SeriesData[\[Epsilon], 0, {-(-2*u + v[1] + v[2] + v[3] + v[4])^(-1), 
      -EulerGamma + k[1]/(k[1] + k[2] + k[3] + k[4]) - 
       Log[k[1] + k[2] + k[3] + k[4]]}, -1, 1, 1]
a3322 = SeriesData[\[Epsilon], 0, {k[4]/(-2*u + v[1] + v[2] + v[3] - v[4]) + 
       k[3]/(-2*u + v[1] + v[2] - v[3] + v[4]), 
      -k[2] + (-1 + EulerGamma)*(k[3] + k[4]) + 
       k[1]*(-1 + k[2]/(k[1] + k[2] + k[3] + k[4])) + 
       (k[3] + k[4])*Log[k[1] + k[2] + k[3] + k[4]] + 
       (2*k[4]*(-1 + EulerGamma + Log[2] + Log[k[4]])*v[4])/
        (-2*u + v[1] + v[2] + v[3] - v[4]) + 
       (2*k[3]*(-1 + EulerGamma + Log[2] + Log[k[3]])*v[3])/
        (-2*u + v[1] + v[2] - v[3] + v[4])}, -1, 1, 1]
a3332 = SeriesData[\[Epsilon], 0, {(k[1]^2 + k[2]^2 + k[3]^2 - k[4]^2)/
       (2*(-2*u + v[1] + v[2] + v[3] + v[4])), 
      (k[1]*k[2]*k[3])/(k[1] + k[2] + k[3] + k[4]) - (k[1] + k[2] + k[3])*
        (k[1] + k[2] + k[3] + k[4]) + (3*(k[1] + k[2] + k[3] + k[4])^2)/4 + 
       ((k[1]^2 + k[2]^2 + k[3]^2 - k[4]^2)*(EulerGamma + 
          Log[k[1] + k[2] + k[3] + k[4]]))/2 - 
       (k[1]^2*v[1] + k[2]^2*v[2] + k[3]^2*v[3] + k[4]^2*v[4])/
        (-2*u + v[1] + v[2] + v[3] + v[4])}, -1, 1, 1]
a3333 = SeriesData[\[Epsilon], 0, 
     {(-(k[4]^3/(-2*u + v[1] + v[2] + v[3] - v[4])) - 
        k[3]^3/(-2*u + v[1] + v[2] - v[3] + v[4]) - 
        k[2]^3/(-2*u + v[1] - v[2] + v[3] + v[4]) - 
        k[1]^3/(-2*u - v[1] + v[2] + v[3] + v[4]))/3, 
      (k[1]*k[2]*k[3]*k[4])/(k[1] + k[2] + k[3] + k[4]) + 
       (4*(k[1] + k[2] + k[3] + k[4])^3)/9 - (k[1] + k[2] + k[3] + k[4])*
        (k[3]*k[4] + k[2]*(k[3] + k[4]) + k[1]*(k[2] + k[3] + k[4])) - 
       ((k[1]^3 + k[2]^3 + k[3]^3 + k[4]^3)*(EulerGamma + 
          Log[k[1] + k[2] + k[3] + k[4]]))/3 + 
       ((-2*k[4]^3*(-7 + 3*EulerGamma + Log[8] + 3*Log[k[4]])*v[4])/
          (-2*u + v[1] + v[2] + v[3] - v[4]) - 
         (2*k[3]^3*(-7 + 3*EulerGamma + Log[8] + 3*Log[k[3]])*v[3])/
          (-2*u + v[1] + v[2] - v[3] + v[4]) - 
         (2*k[2]^3*(-7 + 3*EulerGamma + Log[8] + 3*Log[k[2]])*v[2])/
          (-2*u + v[1] - v[2] + v[3] + v[4]) - 
         (2*k[1]^3*(-7 + 3*EulerGamma + Log[8] + 3*Log[k[1]])*v[1])/
          (-2*u - v[1] + v[2] + v[3] + v[4]))/9}, -1, 1, 1]
sch2222x2 = 0
sch3222x2 = (s^(1 + 2*\[Epsilon]*v[x] - 2*(1/2 + \[Epsilon]*v[x]))*
       Gamma[1/2 + \[Epsilon]*v[x]]*divkkk[3/2 + 2*u*\[Epsilon] - 
          \[Epsilon]*v[3] - \[Epsilon]*v[4] + \[Epsilon]*v[x], 
         {3/2 + \[Epsilon]*v[1], 1/2 + \[Epsilon]*v[2], 
          1/2 + \[Epsilon]*v[x]}][k[1], k[2], s])/
      (2*Gamma[3/2 + \[Epsilon]*v[x]]*(1 + u*\[Epsilon] - \[Epsilon]*v[3] - 
        \[Epsilon]*v[4] + \[Epsilon]*v[x])) - 
     kki[1/2 + 2*u*\[Epsilon] - \[Epsilon]*v[3] - \[Epsilon]*v[4] - 
         \[Epsilon]*v[x], {3/2 + \[Epsilon]*v[1], 1/2 + \[Epsilon]*v[2], 
         1/2 + \[Epsilon]*v[x]}][k[1], k[2], s]/
      (s^(2*(1/2 + \[Epsilon]*v[x]))*(u*\[Epsilon] - \[Epsilon]*v[3] - 
        \[Epsilon]*v[4] - \[Epsilon]*v[x])) + s^(-1 - 2*\[Epsilon]*v[x])*
      kki[1/2 + u*\[Epsilon], {3/2 + \[Epsilon]*v[1], 1/2 + \[Epsilon]*v[2], 
         1/2 + \[Epsilon]*v[x]}][k[1], k[2], s]*
      kkk[1/2 + u*\[Epsilon], {1/2 + \[Epsilon]*v[x], 1/2 + \[Epsilon]*v[3], 
         1/2 + \[Epsilon]*v[4]}][s, k[3], k[4]]
sch3322x2 = (2^(1 - \[Epsilon]*v[3] - \[Epsilon]*v[4])*
       ((2^(-2 + \[Epsilon]*v[3] + \[Epsilon]*v[4])*s^(1 + 2*\[Epsilon]*v[x])*
          Gamma[1/2 + \[Epsilon]*v[3]]*Gamma[1/2 + \[Epsilon]*v[4]]*
          Gamma[1/2 + \[Epsilon]*v[x]]*divkkk[3/2 + 2*u*\[Epsilon] - 
             \[Epsilon]*v[3] - \[Epsilon]*v[4] + \[Epsilon]*v[x], 
            {3/2 + \[Epsilon]*v[1], 3/2 + \[Epsilon]*v[2], 
             1/2 + \[Epsilon]*v[x]}][k[1], k[2], s])/
         (Gamma[3/2 + \[Epsilon]*v[x]]*(1 + u*\[Epsilon] - \[Epsilon]*v[3] - 
           \[Epsilon]*v[4] + \[Epsilon]*v[x])) + 
        (2^(-3 - \[Epsilon]*v[3] + \[Epsilon]*v[4])*s^(1 + 2*\[Epsilon]*v[x])*
          Gamma[-1/2 - \[Epsilon]*v[3]]*Gamma[1/2 + \[Epsilon]*v[4]]*
          Gamma[1/2 + \[Epsilon]*v[x]]*k[3]^(1 + 2*\[Epsilon]*v[3])*
          divkkk[5/2 + 2*u*\[Epsilon] + \[Epsilon]*v[3] - \[Epsilon]*v[4] + 
             \[Epsilon]*v[x], {3/2 + \[Epsilon]*v[1], 3/2 + \[Epsilon]*v[2], 
             1/2 + \[Epsilon]*v[x]}][k[1], k[2], s])/
         (Gamma[3/2 + \[Epsilon]*v[x]]*(2 + u*\[Epsilon] + \[Epsilon]*v[3] - 
           \[Epsilon]*v[4] + \[Epsilon]*v[x])) + 
        (2^(-3 + \[Epsilon]*v[3] - \[Epsilon]*v[4])*s^(1 + 2*\[Epsilon]*v[x])*
          Gamma[1/2 + \[Epsilon]*v[3]]*Gamma[-1/2 - \[Epsilon]*v[4]]*
          Gamma[1/2 + \[Epsilon]*v[x]]*k[4]^(1 + 2*\[Epsilon]*v[4])*
          divkkk[5/2 + 2*u*\[Epsilon] - \[Epsilon]*v[3] + \[Epsilon]*v[4] + 
             \[Epsilon]*v[x], {3/2 + \[Epsilon]*v[1], 3/2 + \[Epsilon]*v[2], 
             1/2 + \[Epsilon]*v[x]}][k[1], k[2], s])/
         (Gamma[3/2 + \[Epsilon]*v[x]]*(2 + u*\[Epsilon] - \[Epsilon]*v[3] + 
           \[Epsilon]*v[4] + \[Epsilon]*v[x]))))/
      (s^(2*(1/2 + \[Epsilon]*v[x]))*Gamma[1/2 + \[Epsilon]*v[3]]*
       Gamma[1/2 + \[Epsilon]*v[4]]) - 
     (2^(1 - \[Epsilon]*v[3] - \[Epsilon]*v[4])*
       ((2^(-2 - \[Epsilon]*v[3] + \[Epsilon]*v[4])*
          Gamma[-1/2 - \[Epsilon]*v[3]]*Gamma[1/2 + \[Epsilon]*v[4]]*
          k[3]^(1 + 2*\[Epsilon]*v[3])*divkki[3/2 + 2*u*\[Epsilon] + 
             \[Epsilon]*v[3] - \[Epsilon]*v[4] - \[Epsilon]*v[x], 
            {3/2 + \[Epsilon]*v[1], 3/2 + \[Epsilon]*v[2], 
             1/2 + \[Epsilon]*v[x]}][k[1], k[2], s])/(1 + u*\[Epsilon] + 
          \[Epsilon]*v[3] - \[Epsilon]*v[4] - \[Epsilon]*v[x]) + 
        (2^(-2 + \[Epsilon]*v[3] - \[Epsilon]*v[4])*
          Gamma[1/2 + \[Epsilon]*v[3]]*Gamma[-1/2 - \[Epsilon]*v[4]]*
          k[4]^(1 + 2*\[Epsilon]*v[4])*divkki[3/2 + 2*u*\[Epsilon] - 
             \[Epsilon]*v[3] + \[Epsilon]*v[4] - \[Epsilon]*v[x], 
            {3/2 + \[Epsilon]*v[1], 3/2 + \[Epsilon]*v[2], 
             1/2 + \[Epsilon]*v[x]}][k[1], k[2], s])/(1 + u*\[Epsilon] - 
          \[Epsilon]*v[3] + \[Epsilon]*v[4] - \[Epsilon]*v[x]) + 
        (2^(-2 + \[Epsilon]*v[3] + \[Epsilon]*v[4] - 2*\[Epsilon]*v[x])*
          s^(1 + 2*\[Epsilon]*v[x])*Gamma[1/2 + \[Epsilon]*v[3]]*
          Gamma[1/2 + \[Epsilon]*v[4]]*Gamma[-1/2 - \[Epsilon]*v[x]]*
          divkki[3/2 + 2*u*\[Epsilon] - \[Epsilon]*v[3] - \[Epsilon]*v[4] + 
             \[Epsilon]*v[x], {3/2 + \[Epsilon]*v[1], 3/2 + \[Epsilon]*v[2], 
             1/2 + \[Epsilon]*v[x]}][k[1], k[2], s])/
         (Gamma[1/2 + \[Epsilon]*v[x]]*(1 + u*\[Epsilon] - \[Epsilon]*v[3] - 
           \[Epsilon]*v[4] + \[Epsilon]*v[x])) + 
        (2^(-1 + \[Epsilon]*v[3] + \[Epsilon]*v[4])*
          Gamma[1/2 + \[Epsilon]*v[3]]*Gamma[1/2 + \[Epsilon]*v[4]]*
          kki[1/2 + 2*u*\[Epsilon] - \[Epsilon]*v[3] - \[Epsilon]*v[4] - 
             \[Epsilon]*v[x], {3/2 + \[Epsilon]*v[1], 3/2 + \[Epsilon]*v[2], 
             1/2 + \[Epsilon]*v[x]}][k[1], k[2], s])/(u*\[Epsilon] - 
          \[Epsilon]*v[3] - \[Epsilon]*v[4] - \[Epsilon]*v[x])))/
      (s^(2*(1/2 + \[Epsilon]*v[x]))*Gamma[1/2 + \[Epsilon]*v[3]]*
       Gamma[1/2 + \[Epsilon]*v[4]]) + s^(-1 - 2*\[Epsilon]*v[x])*
      kki[1/2 + u*\[Epsilon], {3/2 + \[Epsilon]*v[1], 3/2 + \[Epsilon]*v[2], 
         1/2 + \[Epsilon]*v[x]}][k[1], k[2], s]*
      kkk[1/2 + u*\[Epsilon], {1/2 + \[Epsilon]*v[x], 1/2 + \[Epsilon]*v[3], 
         1/2 + \[Epsilon]*v[4]}][s, k[3], k[4]]
sch3232x2 = -((2^(-(\[Epsilon]*v[3]) - \[Epsilon]*v[4])*
        ((2^(\[Epsilon]*v[3] + \[Epsilon]*v[4])*Gamma[3/2 + \[Epsilon]*v[3]]*
           Gamma[1/2 + \[Epsilon]*v[4]]*divkki[-1/2 + 2*u*\[Epsilon] - 
              \[Epsilon]*v[3] - \[Epsilon]*v[4] - \[Epsilon]*v[x], 
             {3/2 + \[Epsilon]*v[1], 1/2 + \[Epsilon]*v[2], 1/2 + \[Epsilon]*
                v[x]}][k[1], k[2], s])/(-1 + u*\[Epsilon] - \[Epsilon]*v[3] - 
           \[Epsilon]*v[4] - \[Epsilon]*v[x]) + 
         (2^(-1 + \[Epsilon]*v[3] - \[Epsilon]*v[4])*
           Gamma[3/2 + \[Epsilon]*v[3]]*Gamma[-1/2 - \[Epsilon]*v[4]]*
           k[4]^(1 + 2*\[Epsilon]*v[4])*kki[1/2 + 2*u*\[Epsilon] - 
              \[Epsilon]*v[3] + \[Epsilon]*v[4] - \[Epsilon]*v[x], 
             {3/2 + \[Epsilon]*v[1], 1/2 + \[Epsilon]*v[2], 1/2 + \[Epsilon]*
                v[x]}][k[1], k[2], s])/(u*\[Epsilon] - \[Epsilon]*v[3] + 
           \[Epsilon]*v[4] - \[Epsilon]*v[x]) + 
         (2^(-1 + \[Epsilon]*v[3] + \[Epsilon]*v[4] - 2*\[Epsilon]*v[x])*
           s^(1 + 2*\[Epsilon]*v[x])*Gamma[3/2 + \[Epsilon]*v[3]]*
           Gamma[1/2 + \[Epsilon]*v[4]]*Gamma[-1/2 - \[Epsilon]*v[x]]*
           kki[1/2 + 2*u*\[Epsilon] - \[Epsilon]*v[3] - \[Epsilon]*v[4] + 
              \[Epsilon]*v[x], {3/2 + \[Epsilon]*v[1], 1/2 + \[Epsilon]*v[2], 
              1/2 + \[Epsilon]*v[x]}][k[1], k[2], s])/
          (Gamma[1/2 + \[Epsilon]*v[x]]*(u*\[Epsilon] - \[Epsilon]*v[3] - 
            \[Epsilon]*v[4] + \[Epsilon]*v[x]))))/
       (s^(2*(1/2 + \[Epsilon]*v[x]))*Gamma[3/2 + \[Epsilon]*v[3]]*
        Gamma[1/2 + \[Epsilon]*v[4]])) + s^(-1 - 2*\[Epsilon]*v[x])*
      kki[1/2 + u*\[Epsilon], {3/2 + \[Epsilon]*v[1], 1/2 + \[Epsilon]*v[2], 
         1/2 + \[Epsilon]*v[x]}][k[1], k[2], s]*
      kkk[1/2 + u*\[Epsilon], {1/2 + \[Epsilon]*v[x], 3/2 + \[Epsilon]*v[3], 
         1/2 + \[Epsilon]*v[4]}][s, k[3], k[4]] + 
     (2^(-(\[Epsilon]*v[3]) - \[Epsilon]*v[4])*
       ((2^(-2 + \[Epsilon]*v[3] - \[Epsilon]*v[4])*s^(1 + 2*\[Epsilon]*v[x])*
          Gamma[3/2 + \[Epsilon]*v[3]]*Gamma[-1/2 - \[Epsilon]*v[4]]*
          Gamma[1/2 + \[Epsilon]*v[x]]*k[4]^(1 + 2*\[Epsilon]*v[4])*
          divkkk[3/2 + 2*u*\[Epsilon] - \[Epsilon]*v[3] + \[Epsilon]*v[4] + 
             \[Epsilon]*v[x], {3/2 + \[Epsilon]*v[1], 1/2 + \[Epsilon]*v[2], 
             1/2 + \[Epsilon]*v[x]}][k[1], k[2], s])/
         (Gamma[3/2 + \[Epsilon]*v[x]]*(1 + u*\[Epsilon] - \[Epsilon]*v[3] + 
           \[Epsilon]*v[4] + \[Epsilon]*v[x])) + 
        (2^(-1 + \[Epsilon]*v[3] + \[Epsilon]*v[4])*s^(1 + 2*\[Epsilon]*v[x])*
          Gamma[3/2 + \[Epsilon]*v[3]]*Gamma[1/2 + \[Epsilon]*v[4]]*
          Gamma[1/2 + \[Epsilon]*v[x]]*kkk[1/2 + 2*u*\[Epsilon] - 
             \[Epsilon]*v[3] - \[Epsilon]*v[4] + \[Epsilon]*v[x], 
            {3/2 + \[Epsilon]*v[1], 1/2 + \[Epsilon]*v[2], 
             1/2 + \[Epsilon]*v[x]}][k[1], k[2], s])/
         (Gamma[3/2 + \[Epsilon]*v[x]]*(u*\[Epsilon] - \[Epsilon]*v[3] - 
           \[Epsilon]*v[4] + \[Epsilon]*v[x]))))/
      (s^(2*(1/2 + \[Epsilon]*v[x]))*Gamma[3/2 + \[Epsilon]*v[3]]*
       Gamma[1/2 + \[Epsilon]*v[4]])
sch3233x2 = (2^(-1 - \[Epsilon]*v[3] - \[Epsilon]*v[4])*
       ((2^(\[Epsilon]*v[3] + \[Epsilon]*v[4])*s^(1 + 2*\[Epsilon]*v[x])*
          Gamma[3/2 + \[Epsilon]*v[3]]*Gamma[3/2 + \[Epsilon]*v[4]]*
          Gamma[1/2 + \[Epsilon]*v[x]]*divkkk[-1/2 + 2*u*\[Epsilon] - 
             \[Epsilon]*v[3] - \[Epsilon]*v[4] + \[Epsilon]*v[x], 
            {3/2 + \[Epsilon]*v[1], 1/2 + \[Epsilon]*v[2], 
             1/2 + \[Epsilon]*v[x]}][k[1], k[2], s])/
         (Gamma[3/2 + \[Epsilon]*v[x]]*(-1 + u*\[Epsilon] - \[Epsilon]*v[3] - 
           \[Epsilon]*v[4] + \[Epsilon]*v[x])) - 
        (2^(-1 + \[Epsilon]*v[3] + \[Epsilon]*v[4])*s^(1 + 2*\[Epsilon]*v[x])*
          Gamma[3/2 + \[Epsilon]*v[3]]*Gamma[3/2 + \[Epsilon]*v[4]]*
          Gamma[1/2 + \[Epsilon]*v[x]]*k[3]^2*
          divkkk[3/2 + 2*u*\[Epsilon] - \[Epsilon]*v[3] - \[Epsilon]*v[4] + 
             \[Epsilon]*v[x], {3/2 + \[Epsilon]*v[1], 1/2 + \[Epsilon]*v[2], 
             1/2 + \[Epsilon]*v[x]}][k[1], k[2], s])/
         (Gamma[3/2 + \[Epsilon]*v[x]]*(1 + 2*\[Epsilon]*v[3])*
          (1 + u*\[Epsilon] - \[Epsilon]*v[3] - \[Epsilon]*v[4] + 
           \[Epsilon]*v[x])) - (2^(-1 + \[Epsilon]*v[3] + \[Epsilon]*v[4])*
          s^(1 + 2*\[Epsilon]*v[x])*Gamma[3/2 + \[Epsilon]*v[3]]*
          Gamma[3/2 + \[Epsilon]*v[4]]*Gamma[1/2 + \[Epsilon]*v[x]]*k[4]^2*
          divkkk[3/2 + 2*u*\[Epsilon] - \[Epsilon]*v[3] - \[Epsilon]*v[4] + 
             \[Epsilon]*v[x], {3/2 + \[Epsilon]*v[1], 1/2 + \[Epsilon]*v[2], 
             1/2 + \[Epsilon]*v[x]}][k[1], k[2], s])/
         (Gamma[3/2 + \[Epsilon]*v[x]]*(1 + 2*\[Epsilon]*v[4])*
          (1 + u*\[Epsilon] - \[Epsilon]*v[3] - \[Epsilon]*v[4] + 
           \[Epsilon]*v[x])) + (2^(-1 + \[Epsilon]*v[3] + \[Epsilon]*v[4])*
          s^(3 + 2*\[Epsilon]*v[x])*Gamma[3/2 + \[Epsilon]*v[3]]*
          Gamma[3/2 + \[Epsilon]*v[4]]*Gamma[1/2 + \[Epsilon]*v[x]]*
          divkkk[3/2 + 2*u*\[Epsilon] - \[Epsilon]*v[3] - \[Epsilon]*v[4] + 
             \[Epsilon]*v[x], {3/2 + \[Epsilon]*v[1], 1/2 + \[Epsilon]*v[2], 
             1/2 + \[Epsilon]*v[x]}][k[1], k[2], s])/
         (Gamma[3/2 + \[Epsilon]*v[x]]*(1 + u*\[Epsilon] - \[Epsilon]*v[3] - 
           \[Epsilon]*v[4] + \[Epsilon]*v[x])*(3 + 2*\[Epsilon]*v[x]))))/
      (s^(2*(1/2 + \[Epsilon]*v[x]))*Gamma[3/2 + \[Epsilon]*v[3]]*
       Gamma[3/2 + \[Epsilon]*v[4]]) - 
     (2^(-1 - \[Epsilon]*v[3] - \[Epsilon]*v[4])*
       ((2^(1 + \[Epsilon]*v[3] + \[Epsilon]*v[4])*
          Gamma[3/2 + \[Epsilon]*v[3]]*Gamma[3/2 + \[Epsilon]*v[4]]*
          divkki[-3/2 + 2*u*\[Epsilon] - \[Epsilon]*v[3] - \[Epsilon]*v[4] - 
             \[Epsilon]*v[x], {3/2 + \[Epsilon]*v[1], 1/2 + \[Epsilon]*v[2], 
             1/2 + \[Epsilon]*v[x]}][k[1], k[2], s])/(-2 + u*\[Epsilon] - 
          \[Epsilon]*v[3] - \[Epsilon]*v[4] - \[Epsilon]*v[x]) + 
        (2^(\[Epsilon]*v[3] + \[Epsilon]*v[4] - 2*\[Epsilon]*v[x])*
          s^(1 + 2*\[Epsilon]*v[x])*Gamma[3/2 + \[Epsilon]*v[3]]*
          Gamma[3/2 + \[Epsilon]*v[4]]*Gamma[-1/2 - \[Epsilon]*v[x]]*
          divkki[-1/2 + 2*u*\[Epsilon] - \[Epsilon]*v[3] - \[Epsilon]*v[4] + 
             \[Epsilon]*v[x], {3/2 + \[Epsilon]*v[1], 1/2 + \[Epsilon]*v[2], 
             1/2 + \[Epsilon]*v[x]}][k[1], k[2], s])/
         (Gamma[1/2 + \[Epsilon]*v[x]]*(-1 + u*\[Epsilon] - \[Epsilon]*v[3] - 
           \[Epsilon]*v[4] + \[Epsilon]*v[x])) - 
        (2^(\[Epsilon]*v[3] + \[Epsilon]*v[4])*Gamma[3/2 + \[Epsilon]*v[3]]*
          Gamma[3/2 + \[Epsilon]*v[4]]*k[3]^2*
          kki[1/2 + 2*u*\[Epsilon] - \[Epsilon]*v[3] - \[Epsilon]*v[4] - 
             \[Epsilon]*v[x], {3/2 + \[Epsilon]*v[1], 1/2 + \[Epsilon]*v[2], 
             1/2 + \[Epsilon]*v[x]}][k[1], k[2], s])/((1 + 2*\[Epsilon]*v[3])*
          (u*\[Epsilon] - \[Epsilon]*v[3] - \[Epsilon]*v[4] - 
           \[Epsilon]*v[x])) - (2^(\[Epsilon]*v[3] + \[Epsilon]*v[4])*
          Gamma[3/2 + \[Epsilon]*v[3]]*Gamma[3/2 + \[Epsilon]*v[4]]*k[4]^2*
          kki[1/2 + 2*u*\[Epsilon] - \[Epsilon]*v[3] - \[Epsilon]*v[4] - 
             \[Epsilon]*v[x], {3/2 + \[Epsilon]*v[1], 1/2 + \[Epsilon]*v[2], 
             1/2 + \[Epsilon]*v[x]}][k[1], k[2], s])/((1 + 2*\[Epsilon]*v[4])*
          (u*\[Epsilon] - \[Epsilon]*v[3] - \[Epsilon]*v[4] - 
           \[Epsilon]*v[x])) - (2^(\[Epsilon]*v[3] + \[Epsilon]*v[4])*s^2*
          Gamma[3/2 + \[Epsilon]*v[3]]*Gamma[3/2 + \[Epsilon]*v[4]]*
          kki[1/2 + 2*u*\[Epsilon] - \[Epsilon]*v[3] - \[Epsilon]*v[4] - 
             \[Epsilon]*v[x], {3/2 + \[Epsilon]*v[1], 1/2 + \[Epsilon]*v[2], 
             1/2 + \[Epsilon]*v[x]}][k[1], k[2], s])/
         ((u*\[Epsilon] - \[Epsilon]*v[3] - \[Epsilon]*v[4] - 
           \[Epsilon]*v[x])*(-1 + 2*\[Epsilon]*v[x]))))/
      (s^(2*(1/2 + \[Epsilon]*v[x]))*Gamma[3/2 + \[Epsilon]*v[3]]*
       Gamma[3/2 + \[Epsilon]*v[4]]) + s^(-1 - 2*\[Epsilon]*v[x])*
      kki[1/2 + u*\[Epsilon], {3/2 + \[Epsilon]*v[1], 1/2 + \[Epsilon]*v[2], 
         1/2 + \[Epsilon]*v[x]}][k[1], k[2], s]*
      kkk[1/2 + u*\[Epsilon], {1/2 + \[Epsilon]*v[x], 3/2 + \[Epsilon]*v[3], 
         3/2 + \[Epsilon]*v[4]}][s, k[3], k[4]]
sch3333x2 = (2^(-1 - \[Epsilon]*v[3] - \[Epsilon]*v[4])*
       ((2^(\[Epsilon]*v[3] + \[Epsilon]*v[4])*s^(1 + 2*\[Epsilon]*v[x])*
          Gamma[3/2 + \[Epsilon]*v[3]]*Gamma[3/2 + \[Epsilon]*v[4]]*
          Gamma[1/2 + \[Epsilon]*v[x]]*divkkk[-1/2 + 2*u*\[Epsilon] - 
             \[Epsilon]*v[3] - \[Epsilon]*v[4] + \[Epsilon]*v[x], 
            {3/2 + \[Epsilon]*v[1], 3/2 + \[Epsilon]*v[2], 
             1/2 + \[Epsilon]*v[x]}][k[1], k[2], s])/
         (Gamma[3/2 + \[Epsilon]*v[x]]*(-1 + u*\[Epsilon] - \[Epsilon]*v[3] - 
           \[Epsilon]*v[4] + \[Epsilon]*v[x])) - 
        (2^(-1 + \[Epsilon]*v[3] + \[Epsilon]*v[4])*s^(1 + 2*\[Epsilon]*v[x])*
          Gamma[3/2 + \[Epsilon]*v[3]]*Gamma[3/2 + \[Epsilon]*v[4]]*
          Gamma[1/2 + \[Epsilon]*v[x]]*k[3]^2*
          divkkk[3/2 + 2*u*\[Epsilon] - \[Epsilon]*v[3] - \[Epsilon]*v[4] + 
             \[Epsilon]*v[x], {3/2 + \[Epsilon]*v[1], 3/2 + \[Epsilon]*v[2], 
             1/2 + \[Epsilon]*v[x]}][k[1], k[2], s])/
         (Gamma[3/2 + \[Epsilon]*v[x]]*(1 + 2*\[Epsilon]*v[3])*
          (1 + u*\[Epsilon] - \[Epsilon]*v[3] - \[Epsilon]*v[4] + 
           \[Epsilon]*v[x])) - (2^(-1 + \[Epsilon]*v[3] + \[Epsilon]*v[4])*
          s^(1 + 2*\[Epsilon]*v[x])*Gamma[3/2 + \[Epsilon]*v[3]]*
          Gamma[3/2 + \[Epsilon]*v[4]]*Gamma[1/2 + \[Epsilon]*v[x]]*k[4]^2*
          divkkk[3/2 + 2*u*\[Epsilon] - \[Epsilon]*v[3] - \[Epsilon]*v[4] + 
             \[Epsilon]*v[x], {3/2 + \[Epsilon]*v[1], 3/2 + \[Epsilon]*v[2], 
             1/2 + \[Epsilon]*v[x]}][k[1], k[2], s])/
         (Gamma[3/2 + \[Epsilon]*v[x]]*(1 + 2*\[Epsilon]*v[4])*
          (1 + u*\[Epsilon] - \[Epsilon]*v[3] - \[Epsilon]*v[4] + 
           \[Epsilon]*v[x])) + (2^(-1 + \[Epsilon]*v[3] + \[Epsilon]*v[4])*
          s^(3 + 2*\[Epsilon]*v[x])*Gamma[3/2 + \[Epsilon]*v[3]]*
          Gamma[3/2 + \[Epsilon]*v[4]]*Gamma[1/2 + \[Epsilon]*v[x]]*
          divkkk[3/2 + 2*u*\[Epsilon] - \[Epsilon]*v[3] - \[Epsilon]*v[4] + 
             \[Epsilon]*v[x], {3/2 + \[Epsilon]*v[1], 3/2 + \[Epsilon]*v[2], 
             1/2 + \[Epsilon]*v[x]}][k[1], k[2], s])/
         (Gamma[3/2 + \[Epsilon]*v[x]]*(1 + u*\[Epsilon] - \[Epsilon]*v[3] - 
           \[Epsilon]*v[4] + \[Epsilon]*v[x])*(3 + 2*\[Epsilon]*v[x])) + 
        (2^(-3 - \[Epsilon]*v[3] + \[Epsilon]*v[4])*s^(1 + 2*\[Epsilon]*v[x])*
          Gamma[-3/2 - \[Epsilon]*v[3]]*Gamma[3/2 + \[Epsilon]*v[4]]*
          Gamma[1/2 + \[Epsilon]*v[x]]*k[3]^(3 + 2*\[Epsilon]*v[3])*
          divkkk[5/2 + 2*u*\[Epsilon] + \[Epsilon]*v[3] - \[Epsilon]*v[4] + 
             \[Epsilon]*v[x], {3/2 + \[Epsilon]*v[1], 3/2 + \[Epsilon]*v[2], 
             1/2 + \[Epsilon]*v[x]}][k[1], k[2], s])/
         (Gamma[3/2 + \[Epsilon]*v[x]]*(2 + u*\[Epsilon] + \[Epsilon]*v[3] - 
           \[Epsilon]*v[4] + \[Epsilon]*v[x])) + 
        (2^(-3 + \[Epsilon]*v[3] - \[Epsilon]*v[4])*s^(1 + 2*\[Epsilon]*v[x])*
          Gamma[3/2 + \[Epsilon]*v[3]]*Gamma[-3/2 - \[Epsilon]*v[4]]*
          Gamma[1/2 + \[Epsilon]*v[x]]*k[4]^(3 + 2*\[Epsilon]*v[4])*
          divkkk[5/2 + 2*u*\[Epsilon] - \[Epsilon]*v[3] + \[Epsilon]*v[4] + 
             \[Epsilon]*v[x], {3/2 + \[Epsilon]*v[1], 3/2 + \[Epsilon]*v[2], 
             1/2 + \[Epsilon]*v[x]}][k[1], k[2], s])/
         (Gamma[3/2 + \[Epsilon]*v[x]]*(2 + u*\[Epsilon] - \[Epsilon]*v[3] + 
           \[Epsilon]*v[4] + \[Epsilon]*v[x]))))/
      (s^(2*(1/2 + \[Epsilon]*v[x]))*Gamma[3/2 + \[Epsilon]*v[3]]*
       Gamma[3/2 + \[Epsilon]*v[4]]) - 
     (2^(-1 - \[Epsilon]*v[3] - \[Epsilon]*v[4])*
       ((2^(1 + \[Epsilon]*v[3] + \[Epsilon]*v[4])*
          Gamma[3/2 + \[Epsilon]*v[3]]*Gamma[3/2 + \[Epsilon]*v[4]]*
          divkki[-3/2 + 2*u*\[Epsilon] - \[Epsilon]*v[3] - \[Epsilon]*v[4] - 
             \[Epsilon]*v[x], {3/2 + \[Epsilon]*v[1], 3/2 + \[Epsilon]*v[2], 
             1/2 + \[Epsilon]*v[x]}][k[1], k[2], s])/(-2 + u*\[Epsilon] - 
          \[Epsilon]*v[3] - \[Epsilon]*v[4] - \[Epsilon]*v[x]) + 
        (2^(-2 - \[Epsilon]*v[3] + \[Epsilon]*v[4])*
          Gamma[-3/2 - \[Epsilon]*v[3]]*Gamma[3/2 + \[Epsilon]*v[4]]*
          k[3]^(3 + 2*\[Epsilon]*v[3])*divkki[3/2 + 2*u*\[Epsilon] + 
             \[Epsilon]*v[3] - \[Epsilon]*v[4] - \[Epsilon]*v[x], 
            {3/2 + \[Epsilon]*v[1], 3/2 + \[Epsilon]*v[2], 
             1/2 + \[Epsilon]*v[x]}][k[1], k[2], s])/(1 + u*\[Epsilon] + 
          \[Epsilon]*v[3] - \[Epsilon]*v[4] - \[Epsilon]*v[x]) + 
        (2^(-2 + \[Epsilon]*v[3] - \[Epsilon]*v[4])*
          Gamma[3/2 + \[Epsilon]*v[3]]*Gamma[-3/2 - \[Epsilon]*v[4]]*
          k[4]^(3 + 2*\[Epsilon]*v[4])*divkki[3/2 + 2*u*\[Epsilon] - 
             \[Epsilon]*v[3] + \[Epsilon]*v[4] - \[Epsilon]*v[x], 
            {3/2 + \[Epsilon]*v[1], 3/2 + \[Epsilon]*v[2], 
             1/2 + \[Epsilon]*v[x]}][k[1], k[2], s])/(1 + u*\[Epsilon] - 
          \[Epsilon]*v[3] + \[Epsilon]*v[4] - \[Epsilon]*v[x]) + 
        (2^(\[Epsilon]*v[3] + \[Epsilon]*v[4] - 2*\[Epsilon]*v[x])*
          s^(1 + 2*\[Epsilon]*v[x])*Gamma[3/2 + \[Epsilon]*v[3]]*
          Gamma[3/2 + \[Epsilon]*v[4]]*Gamma[-1/2 - \[Epsilon]*v[x]]*
          divkki[-1/2 + 2*u*\[Epsilon] - \[Epsilon]*v[3] - \[Epsilon]*v[4] + 
             \[Epsilon]*v[x], {3/2 + \[Epsilon]*v[1], 3/2 + \[Epsilon]*v[2], 
             1/2 + \[Epsilon]*v[x]}][k[1], k[2], s])/
         (Gamma[1/2 + \[Epsilon]*v[x]]*(-1 + u*\[Epsilon] - \[Epsilon]*v[3] - 
           \[Epsilon]*v[4] + \[Epsilon]*v[x])) - 
        (2^(-1 + \[Epsilon]*v[3] + \[Epsilon]*v[4] - 2*\[Epsilon]*v[x])*
          s^(1 + 2*\[Epsilon]*v[x])*Gamma[3/2 + \[Epsilon]*v[3]]*
          Gamma[3/2 + \[Epsilon]*v[4]]*Gamma[-1/2 - \[Epsilon]*v[x]]*k[3]^2*
          divkki[3/2 + 2*u*\[Epsilon] - \[Epsilon]*v[3] - \[Epsilon]*v[4] + 
             \[Epsilon]*v[x], {3/2 + \[Epsilon]*v[1], 3/2 + \[Epsilon]*v[2], 
             1/2 + \[Epsilon]*v[x]}][k[1], k[2], s])/
         (Gamma[1/2 + \[Epsilon]*v[x]]*(1 + 2*\[Epsilon]*v[3])*
          (1 + u*\[Epsilon] - \[Epsilon]*v[3] - \[Epsilon]*v[4] + 
           \[Epsilon]*v[x])) - (2^(-1 + \[Epsilon]*v[3] + \[Epsilon]*v[4] - 
            2*\[Epsilon]*v[x])*s^(1 + 2*\[Epsilon]*v[x])*
          Gamma[3/2 + \[Epsilon]*v[3]]*Gamma[3/2 + \[Epsilon]*v[4]]*
          Gamma[-1/2 - \[Epsilon]*v[x]]*k[4]^2*
          divkki[3/2 + 2*u*\[Epsilon] - \[Epsilon]*v[3] - \[Epsilon]*v[4] + 
             \[Epsilon]*v[x], {3/2 + \[Epsilon]*v[1], 3/2 + \[Epsilon]*v[2], 
             1/2 + \[Epsilon]*v[x]}][k[1], k[2], s])/
         (Gamma[1/2 + \[Epsilon]*v[x]]*(1 + 2*\[Epsilon]*v[4])*
          (1 + u*\[Epsilon] - \[Epsilon]*v[3] - \[Epsilon]*v[4] + 
           \[Epsilon]*v[x])) + (2^(-1 + \[Epsilon]*v[3] + \[Epsilon]*v[4] - 
            2*\[Epsilon]*v[x])*s^(3 + 2*\[Epsilon]*v[x])*
          Gamma[3/2 + \[Epsilon]*v[3]]*Gamma[3/2 + \[Epsilon]*v[4]]*
          Gamma[-1/2 - \[Epsilon]*v[x]]*divkki[3/2 + 2*u*\[Epsilon] - 
             \[Epsilon]*v[3] - \[Epsilon]*v[4] + \[Epsilon]*v[x], 
            {3/2 + \[Epsilon]*v[1], 3/2 + \[Epsilon]*v[2], 
             1/2 + \[Epsilon]*v[x]}][k[1], k[2], s])/
         (Gamma[1/2 + \[Epsilon]*v[x]]*(1 + u*\[Epsilon] - \[Epsilon]*v[3] - 
           \[Epsilon]*v[4] + \[Epsilon]*v[x])*(3 + 2*\[Epsilon]*v[x])) - 
        (2^(\[Epsilon]*v[3] + \[Epsilon]*v[4])*Gamma[3/2 + \[Epsilon]*v[3]]*
          Gamma[3/2 + \[Epsilon]*v[4]]*k[3]^2*
          kki[1/2 + 2*u*\[Epsilon] - \[Epsilon]*v[3] - \[Epsilon]*v[4] - 
             \[Epsilon]*v[x], {3/2 + \[Epsilon]*v[1], 3/2 + \[Epsilon]*v[2], 
             1/2 + \[Epsilon]*v[x]}][k[1], k[2], s])/((1 + 2*\[Epsilon]*v[3])*
          (u*\[Epsilon] - \[Epsilon]*v[3] - \[Epsilon]*v[4] - 
           \[Epsilon]*v[x])) - (2^(\[Epsilon]*v[3] + \[Epsilon]*v[4])*
          Gamma[3/2 + \[Epsilon]*v[3]]*Gamma[3/2 + \[Epsilon]*v[4]]*k[4]^2*
          kki[1/2 + 2*u*\[Epsilon] - \[Epsilon]*v[3] - \[Epsilon]*v[4] - 
             \[Epsilon]*v[x], {3/2 + \[Epsilon]*v[1], 3/2 + \[Epsilon]*v[2], 
             1/2 + \[Epsilon]*v[x]}][k[1], k[2], s])/((1 + 2*\[Epsilon]*v[4])*
          (u*\[Epsilon] - \[Epsilon]*v[3] - \[Epsilon]*v[4] - 
           \[Epsilon]*v[x])) - (2^(\[Epsilon]*v[3] + \[Epsilon]*v[4])*s^2*
          Gamma[3/2 + \[Epsilon]*v[3]]*Gamma[3/2 + \[Epsilon]*v[4]]*
          kki[1/2 + 2*u*\[Epsilon] - \[Epsilon]*v[3] - \[Epsilon]*v[4] - 
             \[Epsilon]*v[x], {3/2 + \[Epsilon]*v[1], 3/2 + \[Epsilon]*v[2], 
             1/2 + \[Epsilon]*v[x]}][k[1], k[2], s])/
         ((u*\[Epsilon] - \[Epsilon]*v[3] - \[Epsilon]*v[4] - 
           \[Epsilon]*v[x])*(-1 + 2*\[Epsilon]*v[x]))))/
      (s^(2*(1/2 + \[Epsilon]*v[x]))*Gamma[3/2 + \[Epsilon]*v[3]]*
       Gamma[3/2 + \[Epsilon]*v[4]]) + s^(-1 - 2*\[Epsilon]*v[x])*
      kki[1/2 + u*\[Epsilon], {3/2 + \[Epsilon]*v[1], 3/2 + \[Epsilon]*v[2], 
         1/2 + \[Epsilon]*v[x]}][k[1], k[2], s]*
      kkk[1/2 + u*\[Epsilon], {1/2 + \[Epsilon]*v[x], 3/2 + \[Epsilon]*v[3], 
         3/2 + \[Epsilon]*v[4]}][s, k[3], k[4]]
sch2222x3 = 0
sch3222x3 = (s^(3 + 2*\[Epsilon]*v[x] - 2*(3/2 + \[Epsilon]*v[x]))*
       Gamma[3/2 + \[Epsilon]*v[x]]*divkkk[5/2 + 2*u*\[Epsilon] - 
          \[Epsilon]*v[3] - \[Epsilon]*v[4] + \[Epsilon]*v[x], 
         {3/2 + \[Epsilon]*v[1], 1/2 + \[Epsilon]*v[2], 
          3/2 + \[Epsilon]*v[x]}][k[1], k[2], s])/
      (2*Gamma[5/2 + \[Epsilon]*v[x]]*(2 + u*\[Epsilon] - \[Epsilon]*v[3] - 
        \[Epsilon]*v[4] + \[Epsilon]*v[x])) - 
     (2^(1 - \[Epsilon]*v[3] - \[Epsilon]*v[4])*
       ((2^(-1 + \[Epsilon]*v[3] + \[Epsilon]*v[4])*
          Gamma[1/2 + \[Epsilon]*v[3]]*Gamma[1/2 + \[Epsilon]*v[4]]*
          divkki[-1/2 + 2*u*\[Epsilon] - \[Epsilon]*v[3] - \[Epsilon]*v[4] - 
             \[Epsilon]*v[x], {3/2 + \[Epsilon]*v[1], 1/2 + \[Epsilon]*v[2], 
             3/2 + \[Epsilon]*v[x]}][k[1], k[2], s])/(-1 + u*\[Epsilon] - 
          \[Epsilon]*v[3] - \[Epsilon]*v[4] - \[Epsilon]*v[x]) + 
        (2^(-2 - \[Epsilon]*v[3] + \[Epsilon]*v[4])*
          Gamma[-1/2 - \[Epsilon]*v[3]]*Gamma[1/2 + \[Epsilon]*v[4]]*
          k[3]^(1 + 2*\[Epsilon]*v[3])*kki[1/2 + 2*u*\[Epsilon] + 
             \[Epsilon]*v[3] - \[Epsilon]*v[4] - \[Epsilon]*v[x], 
            {3/2 + \[Epsilon]*v[1], 1/2 + \[Epsilon]*v[2], 
             3/2 + \[Epsilon]*v[x]}][k[1], k[2], s])/(u*\[Epsilon] + 
          \[Epsilon]*v[3] - \[Epsilon]*v[4] - \[Epsilon]*v[x]) + 
        (2^(-2 + \[Epsilon]*v[3] - \[Epsilon]*v[4])*
          Gamma[1/2 + \[Epsilon]*v[3]]*Gamma[-1/2 - \[Epsilon]*v[4]]*
          k[4]^(1 + 2*\[Epsilon]*v[4])*kki[1/2 + 2*u*\[Epsilon] - 
             \[Epsilon]*v[3] + \[Epsilon]*v[4] - \[Epsilon]*v[x], 
            {3/2 + \[Epsilon]*v[1], 1/2 + \[Epsilon]*v[2], 
             3/2 + \[Epsilon]*v[x]}][k[1], k[2], s])/(u*\[Epsilon] - 
          \[Epsilon]*v[3] + \[Epsilon]*v[4] - \[Epsilon]*v[x])))/
      (s^(2*(3/2 + \[Epsilon]*v[x]))*Gamma[1/2 + \[Epsilon]*v[3]]*
       Gamma[1/2 + \[Epsilon]*v[4]]) + s^(-3 - 2*\[Epsilon]*v[x])*
      kki[1/2 + u*\[Epsilon], {3/2 + \[Epsilon]*v[1], 1/2 + \[Epsilon]*v[2], 
         3/2 + \[Epsilon]*v[x]}][k[1], k[2], s]*
      kkk[1/2 + u*\[Epsilon], {3/2 + \[Epsilon]*v[x], 1/2 + \[Epsilon]*v[3], 
         1/2 + \[Epsilon]*v[4]}][s, k[3], k[4]]
sch3322x3 = (2^(1 - \[Epsilon]*v[3] - \[Epsilon]*v[4])*
       ((2^(-3 - \[Epsilon]*v[3] + \[Epsilon]*v[4])*s^(3 + 2*\[Epsilon]*v[x])*
          Gamma[-1/2 - \[Epsilon]*v[3]]*Gamma[1/2 + \[Epsilon]*v[4]]*
          Gamma[3/2 + \[Epsilon]*v[x]]*k[3]^(1 + 2*\[Epsilon]*v[3])*
          divkkk[7/2 + 2*u*\[Epsilon] + \[Epsilon]*v[3] - \[Epsilon]*v[4] + 
             \[Epsilon]*v[x], {3/2 + \[Epsilon]*v[1], 3/2 + \[Epsilon]*v[2], 
             3/2 + \[Epsilon]*v[x]}][k[1], k[2], s])/
         (Gamma[5/2 + \[Epsilon]*v[x]]*(3 + u*\[Epsilon] + \[Epsilon]*v[3] - 
           \[Epsilon]*v[4] + \[Epsilon]*v[x])) + 
        (2^(-3 + \[Epsilon]*v[3] - \[Epsilon]*v[4])*s^(3 + 2*\[Epsilon]*v[x])*
          Gamma[1/2 + \[Epsilon]*v[3]]*Gamma[-1/2 - \[Epsilon]*v[4]]*
          Gamma[3/2 + \[Epsilon]*v[x]]*k[4]^(1 + 2*\[Epsilon]*v[4])*
          divkkk[7/2 + 2*u*\[Epsilon] - \[Epsilon]*v[3] + \[Epsilon]*v[4] + 
             \[Epsilon]*v[x], {3/2 + \[Epsilon]*v[1], 3/2 + \[Epsilon]*v[2], 
             3/2 + \[Epsilon]*v[x]}][k[1], k[2], s])/
         (Gamma[5/2 + \[Epsilon]*v[x]]*(3 + u*\[Epsilon] - \[Epsilon]*v[3] + 
           \[Epsilon]*v[4] + \[Epsilon]*v[x]))))/
      (s^(2*(3/2 + \[Epsilon]*v[x]))*Gamma[1/2 + \[Epsilon]*v[3]]*
       Gamma[1/2 + \[Epsilon]*v[4]]) - 
     (2^(1 - \[Epsilon]*v[3] - \[Epsilon]*v[4])*
       ((2^(-2 - \[Epsilon]*v[3] + \[Epsilon]*v[4])*
          Gamma[-1/2 - \[Epsilon]*v[3]]*Gamma[1/2 + \[Epsilon]*v[4]]*
          k[3]^(1 + 2*\[Epsilon]*v[3])*kki[1/2 + 2*u*\[Epsilon] + 
             \[Epsilon]*v[3] - \[Epsilon]*v[4] - \[Epsilon]*v[x], 
            {3/2 + \[Epsilon]*v[1], 3/2 + \[Epsilon]*v[2], 
             3/2 + \[Epsilon]*v[x]}][k[1], k[2], s])/(u*\[Epsilon] + 
          \[Epsilon]*v[3] - \[Epsilon]*v[4] - \[Epsilon]*v[x]) + 
        (2^(-2 + \[Epsilon]*v[3] - \[Epsilon]*v[4])*
          Gamma[1/2 + \[Epsilon]*v[3]]*Gamma[-1/2 - \[Epsilon]*v[4]]*
          k[4]^(1 + 2*\[Epsilon]*v[4])*kki[1/2 + 2*u*\[Epsilon] - 
             \[Epsilon]*v[3] + \[Epsilon]*v[4] - \[Epsilon]*v[x], 
            {3/2 + \[Epsilon]*v[1], 3/2 + \[Epsilon]*v[2], 
             3/2 + \[Epsilon]*v[x]}][k[1], k[2], s])/(u*\[Epsilon] - 
          \[Epsilon]*v[3] + \[Epsilon]*v[4] - \[Epsilon]*v[x])))/
      (s^(2*(3/2 + \[Epsilon]*v[x]))*Gamma[1/2 + \[Epsilon]*v[3]]*
       Gamma[1/2 + \[Epsilon]*v[4]]) + s^(-3 - 2*\[Epsilon]*v[x])*
      kki[1/2 + u*\[Epsilon], {3/2 + \[Epsilon]*v[1], 3/2 + \[Epsilon]*v[2], 
         3/2 + \[Epsilon]*v[x]}][k[1], k[2], s]*
      kkk[1/2 + u*\[Epsilon], {3/2 + \[Epsilon]*v[x], 1/2 + \[Epsilon]*v[3], 
         1/2 + \[Epsilon]*v[4]}][s, k[3], k[4]]
sch3232x3 = (2^(-(\[Epsilon]*v[3]) - \[Epsilon]*v[4])*
       ((2^(-1 + \[Epsilon]*v[3] + \[Epsilon]*v[4])*s^(3 + 2*\[Epsilon]*v[x])*
          Gamma[3/2 + \[Epsilon]*v[3]]*Gamma[1/2 + \[Epsilon]*v[4]]*
          Gamma[3/2 + \[Epsilon]*v[x]]*divkkk[3/2 + 2*u*\[Epsilon] - 
             \[Epsilon]*v[3] - \[Epsilon]*v[4] + \[Epsilon]*v[x], 
            {3/2 + \[Epsilon]*v[1], 1/2 + \[Epsilon]*v[2], 
             3/2 + \[Epsilon]*v[x]}][k[1], k[2], s])/
         (Gamma[5/2 + \[Epsilon]*v[x]]*(1 + u*\[Epsilon] - \[Epsilon]*v[3] - 
           \[Epsilon]*v[4] + \[Epsilon]*v[x])) + 
        (2^(-2 + \[Epsilon]*v[3] - \[Epsilon]*v[4])*s^(3 + 2*\[Epsilon]*v[x])*
          Gamma[3/2 + \[Epsilon]*v[3]]*Gamma[-1/2 - \[Epsilon]*v[4]]*
          Gamma[3/2 + \[Epsilon]*v[x]]*k[4]^(1 + 2*\[Epsilon]*v[4])*
          divkkk[5/2 + 2*u*\[Epsilon] - \[Epsilon]*v[3] + \[Epsilon]*v[4] + 
             \[Epsilon]*v[x], {3/2 + \[Epsilon]*v[1], 1/2 + \[Epsilon]*v[2], 
             3/2 + \[Epsilon]*v[x]}][k[1], k[2], s])/
         (Gamma[5/2 + \[Epsilon]*v[x]]*(2 + u*\[Epsilon] - \[Epsilon]*v[3] + 
           \[Epsilon]*v[4] + \[Epsilon]*v[x]))))/
      (s^(2*(3/2 + \[Epsilon]*v[x]))*Gamma[3/2 + \[Epsilon]*v[3]]*
       Gamma[1/2 + \[Epsilon]*v[4]]) - 
     (2^(-(\[Epsilon]*v[3]) - \[Epsilon]*v[4])*
       ((2^(\[Epsilon]*v[3] + \[Epsilon]*v[4])*Gamma[3/2 + \[Epsilon]*v[3]]*
          Gamma[1/2 + \[Epsilon]*v[4]]*divkki[-3/2 + 2*u*\[Epsilon] - 
             \[Epsilon]*v[3] - \[Epsilon]*v[4] - \[Epsilon]*v[x], 
            {3/2 + \[Epsilon]*v[1], 1/2 + \[Epsilon]*v[2], 
             3/2 + \[Epsilon]*v[x]}][k[1], k[2], s])/(-2 + u*\[Epsilon] - 
          \[Epsilon]*v[3] - \[Epsilon]*v[4] - \[Epsilon]*v[x]) + 
        (2^(-1 + \[Epsilon]*v[3] - \[Epsilon]*v[4])*
          Gamma[3/2 + \[Epsilon]*v[3]]*Gamma[-1/2 - \[Epsilon]*v[4]]*
          k[4]^(1 + 2*\[Epsilon]*v[4])*divkki[-1/2 + 2*u*\[Epsilon] - 
             \[Epsilon]*v[3] + \[Epsilon]*v[4] - \[Epsilon]*v[x], 
            {3/2 + \[Epsilon]*v[1], 1/2 + \[Epsilon]*v[2], 
             3/2 + \[Epsilon]*v[x]}][k[1], k[2], s])/(-1 + u*\[Epsilon] - 
          \[Epsilon]*v[3] + \[Epsilon]*v[4] - \[Epsilon]*v[x]) - 
        (2^(-1 + \[Epsilon]*v[3] + \[Epsilon]*v[4])*
          Gamma[3/2 + \[Epsilon]*v[3]]*Gamma[1/2 + \[Epsilon]*v[4]]*k[3]^2*
          kki[1/2 + 2*u*\[Epsilon] - \[Epsilon]*v[3] - \[Epsilon]*v[4] - 
             \[Epsilon]*v[x], {3/2 + \[Epsilon]*v[1], 1/2 + \[Epsilon]*v[2], 
             3/2 + \[Epsilon]*v[x]}][k[1], k[2], s])/((1 + 2*\[Epsilon]*v[3])*
          (u*\[Epsilon] - \[Epsilon]*v[3] - \[Epsilon]*v[4] - 
           \[Epsilon]*v[x])) - (2^(-1 + \[Epsilon]*v[3] + \[Epsilon]*v[4])*
          Gamma[3/2 + \[Epsilon]*v[3]]*Gamma[1/2 + \[Epsilon]*v[4]]*k[4]^2*
          kki[1/2 + 2*u*\[Epsilon] - \[Epsilon]*v[3] - \[Epsilon]*v[4] - 
             \[Epsilon]*v[x], {3/2 + \[Epsilon]*v[1], 1/2 + \[Epsilon]*v[2], 
             3/2 + \[Epsilon]*v[x]}][k[1], k[2], s])/
         ((-1 + 2*\[Epsilon]*v[4])*(u*\[Epsilon] - \[Epsilon]*v[3] - 
           \[Epsilon]*v[4] - \[Epsilon]*v[x])) - 
        (2^(-1 + \[Epsilon]*v[3] + \[Epsilon]*v[4])*s^2*
          Gamma[3/2 + \[Epsilon]*v[3]]*Gamma[1/2 + \[Epsilon]*v[4]]*
          kki[1/2 + 2*u*\[Epsilon] - \[Epsilon]*v[3] - \[Epsilon]*v[4] - 
             \[Epsilon]*v[x], {3/2 + \[Epsilon]*v[1], 1/2 + \[Epsilon]*v[2], 
             3/2 + \[Epsilon]*v[x]}][k[1], k[2], s])/
         ((u*\[Epsilon] - \[Epsilon]*v[3] - \[Epsilon]*v[4] - 
           \[Epsilon]*v[x])*(1 + 2*\[Epsilon]*v[x]))))/
      (s^(2*(3/2 + \[Epsilon]*v[x]))*Gamma[3/2 + \[Epsilon]*v[3]]*
       Gamma[1/2 + \[Epsilon]*v[4]]) + s^(-3 - 2*\[Epsilon]*v[x])*
      kki[1/2 + u*\[Epsilon], {3/2 + \[Epsilon]*v[1], 1/2 + \[Epsilon]*v[2], 
         3/2 + \[Epsilon]*v[x]}][k[1], k[2], s]*
      kkk[1/2 + u*\[Epsilon], {3/2 + \[Epsilon]*v[x], 3/2 + \[Epsilon]*v[3], 
         1/2 + \[Epsilon]*v[4]}][s, k[3], k[4]]
sch3233x3 = -((2^(-1 - \[Epsilon]*v[3] - \[Epsilon]*v[4])*
        ((2^(1 + \[Epsilon]*v[3] + \[Epsilon]*v[4])*
           Gamma[3/2 + \[Epsilon]*v[3]]*Gamma[3/2 + \[Epsilon]*v[4]]*
           divkki[-5/2 + 2*u*\[Epsilon] - \[Epsilon]*v[3] - \[Epsilon]*v[4] - 
              \[Epsilon]*v[x], {3/2 + \[Epsilon]*v[1], 1/2 + \[Epsilon]*v[2], 
              3/2 + \[Epsilon]*v[x]}][k[1], k[2], s])/(-3 + u*\[Epsilon] - 
           \[Epsilon]*v[3] - \[Epsilon]*v[4] - \[Epsilon]*v[x]) - 
         (2^(\[Epsilon]*v[3] + \[Epsilon]*v[4])*Gamma[3/2 + \[Epsilon]*v[3]]*
           Gamma[3/2 + \[Epsilon]*v[4]]*k[3]^2*
           divkki[-1/2 + 2*u*\[Epsilon] - \[Epsilon]*v[3] - \[Epsilon]*v[4] - 
              \[Epsilon]*v[x], {3/2 + \[Epsilon]*v[1], 1/2 + \[Epsilon]*v[2], 
              3/2 + \[Epsilon]*v[x]}][k[1], k[2], s])/
          ((1 + 2*\[Epsilon]*v[3])*(-1 + u*\[Epsilon] - \[Epsilon]*v[3] - 
            \[Epsilon]*v[4] - \[Epsilon]*v[x])) - 
         (2^(\[Epsilon]*v[3] + \[Epsilon]*v[4])*Gamma[3/2 + \[Epsilon]*v[3]]*
           Gamma[3/2 + \[Epsilon]*v[4]]*k[4]^2*
           divkki[-1/2 + 2*u*\[Epsilon] - \[Epsilon]*v[3] - \[Epsilon]*v[4] - 
              \[Epsilon]*v[x], {3/2 + \[Epsilon]*v[1], 1/2 + \[Epsilon]*v[2], 
              3/2 + \[Epsilon]*v[x]}][k[1], k[2], s])/
          ((1 + 2*\[Epsilon]*v[4])*(-1 + u*\[Epsilon] - \[Epsilon]*v[3] - 
            \[Epsilon]*v[4] - \[Epsilon]*v[x])) - 
         (2^(\[Epsilon]*v[3] + \[Epsilon]*v[4])*s^2*
           Gamma[3/2 + \[Epsilon]*v[3]]*Gamma[3/2 + \[Epsilon]*v[4]]*
           divkki[-1/2 + 2*u*\[Epsilon] - \[Epsilon]*v[3] - \[Epsilon]*v[4] - 
              \[Epsilon]*v[x], {3/2 + \[Epsilon]*v[1], 1/2 + \[Epsilon]*v[2], 
              3/2 + \[Epsilon]*v[x]}][k[1], k[2], s])/
          ((-1 + u*\[Epsilon] - \[Epsilon]*v[3] - \[Epsilon]*v[4] - 
            \[Epsilon]*v[x])*(1 + 2*\[Epsilon]*v[x])) + 
         (2^(-2 - \[Epsilon]*v[3] + \[Epsilon]*v[4])*
           Gamma[-3/2 - \[Epsilon]*v[3]]*Gamma[3/2 + \[Epsilon]*v[4]]*
           k[3]^(3 + 2*\[Epsilon]*v[3])*kki[1/2 + 2*u*\[Epsilon] + 
              \[Epsilon]*v[3] - \[Epsilon]*v[4] - \[Epsilon]*v[x], 
             {3/2 + \[Epsilon]*v[1], 1/2 + \[Epsilon]*v[2], 3/2 + \[Epsilon]*
                v[x]}][k[1], k[2], s])/(u*\[Epsilon] + \[Epsilon]*v[3] - 
           \[Epsilon]*v[4] - \[Epsilon]*v[x]) + 
         (2^(-2 + \[Epsilon]*v[3] - \[Epsilon]*v[4])*
           Gamma[3/2 + \[Epsilon]*v[3]]*Gamma[-3/2 - \[Epsilon]*v[4]]*
           k[4]^(3 + 2*\[Epsilon]*v[4])*kki[1/2 + 2*u*\[Epsilon] - 
              \[Epsilon]*v[3] + \[Epsilon]*v[4] - \[Epsilon]*v[x], 
             {3/2 + \[Epsilon]*v[1], 1/2 + \[Epsilon]*v[2], 3/2 + \[Epsilon]*
                v[x]}][k[1], k[2], s])/(u*\[Epsilon] - \[Epsilon]*v[3] + 
           \[Epsilon]*v[4] - \[Epsilon]*v[x]) + 
         (2^(-2 + \[Epsilon]*v[3] + \[Epsilon]*v[4] - 2*\[Epsilon]*v[x])*
           s^(3 + 2*\[Epsilon]*v[x])*Gamma[3/2 + \[Epsilon]*v[3]]*
           Gamma[3/2 + \[Epsilon]*v[4]]*Gamma[-3/2 - \[Epsilon]*v[x]]*
           kki[1/2 + 2*u*\[Epsilon] - \[Epsilon]*v[3] - \[Epsilon]*v[4] + 
              \[Epsilon]*v[x], {3/2 + \[Epsilon]*v[1], 1/2 + \[Epsilon]*v[2], 
              3/2 + \[Epsilon]*v[x]}][k[1], k[2], s])/
          (Gamma[3/2 + \[Epsilon]*v[x]]*(u*\[Epsilon] - \[Epsilon]*v[3] - 
            \[Epsilon]*v[4] + \[Epsilon]*v[x]))))/
       (s^(2*(3/2 + \[Epsilon]*v[x]))*Gamma[3/2 + \[Epsilon]*v[3]]*
        Gamma[3/2 + \[Epsilon]*v[4]])) + s^(-3 - 2*\[Epsilon]*v[x])*
      kki[1/2 + u*\[Epsilon], {3/2 + \[Epsilon]*v[1], 1/2 + \[Epsilon]*v[2], 
         3/2 + \[Epsilon]*v[x]}][k[1], k[2], s]*
      kkk[1/2 + u*\[Epsilon], {3/2 + \[Epsilon]*v[x], 3/2 + \[Epsilon]*v[3], 
         3/2 + \[Epsilon]*v[4]}][s, k[3], k[4]] + 
     (2^(-1 - \[Epsilon]*v[3] - \[Epsilon]*v[4])*
       (-((2^(-1 + \[Epsilon]*v[3] + \[Epsilon]*v[4])*
           s^(3 + 2*\[Epsilon]*v[x])*Gamma[3/2 + \[Epsilon]*v[3]]*
           Gamma[3/2 + \[Epsilon]*v[4]]*Gamma[3/2 + \[Epsilon]*v[x]]*k[3]^2*
           divkkk[5/2 + 2*u*\[Epsilon] - \[Epsilon]*v[3] - \[Epsilon]*v[4] + 
              \[Epsilon]*v[x], {3/2 + \[Epsilon]*v[1], 1/2 + \[Epsilon]*v[2], 
              3/2 + \[Epsilon]*v[x]}][k[1], k[2], s])/
          (Gamma[5/2 + \[Epsilon]*v[x]]*(1 + 2*\[Epsilon]*v[3])*
           (2 + u*\[Epsilon] - \[Epsilon]*v[3] - \[Epsilon]*v[4] + 
            \[Epsilon]*v[x]))) - (2^(-1 + \[Epsilon]*v[3] + \[Epsilon]*v[4])*
          s^(3 + 2*\[Epsilon]*v[x])*Gamma[3/2 + \[Epsilon]*v[3]]*
          Gamma[3/2 + \[Epsilon]*v[4]]*Gamma[3/2 + \[Epsilon]*v[x]]*k[4]^2*
          divkkk[5/2 + 2*u*\[Epsilon] - \[Epsilon]*v[3] - \[Epsilon]*v[4] + 
             \[Epsilon]*v[x], {3/2 + \[Epsilon]*v[1], 1/2 + \[Epsilon]*v[2], 
             3/2 + \[Epsilon]*v[x]}][k[1], k[2], s])/
         (Gamma[5/2 + \[Epsilon]*v[x]]*(1 + 2*\[Epsilon]*v[4])*
          (2 + u*\[Epsilon] - \[Epsilon]*v[3] - \[Epsilon]*v[4] + 
           \[Epsilon]*v[x])) + (2^(-1 + \[Epsilon]*v[3] + \[Epsilon]*v[4])*
          s^(5 + 2*\[Epsilon]*v[x])*Gamma[3/2 + \[Epsilon]*v[3]]*
          Gamma[3/2 + \[Epsilon]*v[4]]*Gamma[3/2 + \[Epsilon]*v[x]]*
          divkkk[5/2 + 2*u*\[Epsilon] - \[Epsilon]*v[3] - \[Epsilon]*v[4] + 
             \[Epsilon]*v[x], {3/2 + \[Epsilon]*v[1], 1/2 + \[Epsilon]*v[2], 
             3/2 + \[Epsilon]*v[x]}][k[1], k[2], s])/
         (Gamma[5/2 + \[Epsilon]*v[x]]*(2 + u*\[Epsilon] - \[Epsilon]*v[3] - 
           \[Epsilon]*v[4] + \[Epsilon]*v[x])*(5 + 2*\[Epsilon]*v[x])) + 
        (2^(\[Epsilon]*v[3] + \[Epsilon]*v[4])*s^(3 + 2*\[Epsilon]*v[x])*
          Gamma[3/2 + \[Epsilon]*v[3]]*Gamma[3/2 + \[Epsilon]*v[4]]*
          Gamma[3/2 + \[Epsilon]*v[x]]*kkk[1/2 + 2*u*\[Epsilon] - 
             \[Epsilon]*v[3] - \[Epsilon]*v[4] + \[Epsilon]*v[x], 
            {3/2 + \[Epsilon]*v[1], 1/2 + \[Epsilon]*v[2], 
             3/2 + \[Epsilon]*v[x]}][k[1], k[2], s])/
         (Gamma[5/2 + \[Epsilon]*v[x]]*(u*\[Epsilon] - \[Epsilon]*v[3] - 
           \[Epsilon]*v[4] + \[Epsilon]*v[x]))))/
      (s^(2*(3/2 + \[Epsilon]*v[x]))*Gamma[3/2 + \[Epsilon]*v[3]]*
       Gamma[3/2 + \[Epsilon]*v[4]])
sch3333x3 = -((2^(-1 - \[Epsilon]*v[3] - \[Epsilon]*v[4])*
        ((2^(1 + \[Epsilon]*v[3] + \[Epsilon]*v[4])*
           Gamma[3/2 + \[Epsilon]*v[3]]*Gamma[3/2 + \[Epsilon]*v[4]]*
           divkki[-5/2 + 2*u*\[Epsilon] - \[Epsilon]*v[3] - \[Epsilon]*v[4] - 
              \[Epsilon]*v[x], {3/2 + \[Epsilon]*v[1], 3/2 + \[Epsilon]*v[2], 
              3/2 + \[Epsilon]*v[x]}][k[1], k[2], s])/(-3 + u*\[Epsilon] - 
           \[Epsilon]*v[3] - \[Epsilon]*v[4] - \[Epsilon]*v[x]) + 
         (2^(-2 - \[Epsilon]*v[3] + \[Epsilon]*v[4])*
           Gamma[-3/2 - \[Epsilon]*v[3]]*Gamma[3/2 + \[Epsilon]*v[4]]*
           k[3]^(3 + 2*\[Epsilon]*v[3])*kki[1/2 + 2*u*\[Epsilon] + 
              \[Epsilon]*v[3] - \[Epsilon]*v[4] - \[Epsilon]*v[x], 
             {3/2 + \[Epsilon]*v[1], 3/2 + \[Epsilon]*v[2], 3/2 + \[Epsilon]*
                v[x]}][k[1], k[2], s])/(u*\[Epsilon] + \[Epsilon]*v[3] - 
           \[Epsilon]*v[4] - \[Epsilon]*v[x]) + 
         (2^(-2 + \[Epsilon]*v[3] - \[Epsilon]*v[4])*
           Gamma[3/2 + \[Epsilon]*v[3]]*Gamma[-3/2 - \[Epsilon]*v[4]]*
           k[4]^(3 + 2*\[Epsilon]*v[4])*kki[1/2 + 2*u*\[Epsilon] - 
              \[Epsilon]*v[3] + \[Epsilon]*v[4] - \[Epsilon]*v[x], 
             {3/2 + \[Epsilon]*v[1], 3/2 + \[Epsilon]*v[2], 3/2 + \[Epsilon]*
                v[x]}][k[1], k[2], s])/(u*\[Epsilon] - \[Epsilon]*v[3] + 
           \[Epsilon]*v[4] - \[Epsilon]*v[x]) + 
         (2^(-2 + \[Epsilon]*v[3] + \[Epsilon]*v[4] - 2*\[Epsilon]*v[x])*
           s^(3 + 2*\[Epsilon]*v[x])*Gamma[3/2 + \[Epsilon]*v[3]]*
           Gamma[3/2 + \[Epsilon]*v[4]]*Gamma[-3/2 - \[Epsilon]*v[x]]*
           kki[1/2 + 2*u*\[Epsilon] - \[Epsilon]*v[3] - \[Epsilon]*v[4] + 
              \[Epsilon]*v[x], {3/2 + \[Epsilon]*v[1], 3/2 + \[Epsilon]*v[2], 
              3/2 + \[Epsilon]*v[x]}][k[1], k[2], s])/
          (Gamma[3/2 + \[Epsilon]*v[x]]*(u*\[Epsilon] - \[Epsilon]*v[3] - 
            \[Epsilon]*v[4] + \[Epsilon]*v[x]))))/
       (s^(2*(3/2 + \[Epsilon]*v[x]))*Gamma[3/2 + \[Epsilon]*v[3]]*
        Gamma[3/2 + \[Epsilon]*v[4]])) + s^(-3 - 2*\[Epsilon]*v[x])*
      kki[1/2 + u*\[Epsilon], {3/2 + \[Epsilon]*v[1], 3/2 + \[Epsilon]*v[2], 
         3/2 + \[Epsilon]*v[x]}][k[1], k[2], s]*
      kkk[1/2 + u*\[Epsilon], {3/2 + \[Epsilon]*v[x], 3/2 + \[Epsilon]*v[3], 
         3/2 + \[Epsilon]*v[4]}][s, k[3], k[4]] + 
     (2^(-1 - \[Epsilon]*v[3] - \[Epsilon]*v[4])*
       ((2^(-3 - \[Epsilon]*v[3] + \[Epsilon]*v[4])*s^(3 + 2*\[Epsilon]*v[x])*
          Gamma[-3/2 - \[Epsilon]*v[3]]*Gamma[3/2 + \[Epsilon]*v[4]]*
          Gamma[3/2 + \[Epsilon]*v[x]]*k[3]^(3 + 2*\[Epsilon]*v[3])*
          divkkk[7/2 + 2*u*\[Epsilon] + \[Epsilon]*v[3] - \[Epsilon]*v[4] + 
             \[Epsilon]*v[x], {3/2 + \[Epsilon]*v[1], 3/2 + \[Epsilon]*v[2], 
             3/2 + \[Epsilon]*v[x]}][k[1], k[2], s])/
         (Gamma[5/2 + \[Epsilon]*v[x]]*(3 + u*\[Epsilon] + \[Epsilon]*v[3] - 
           \[Epsilon]*v[4] + \[Epsilon]*v[x])) + 
        (2^(-3 + \[Epsilon]*v[3] - \[Epsilon]*v[4])*s^(3 + 2*\[Epsilon]*v[x])*
          Gamma[3/2 + \[Epsilon]*v[3]]*Gamma[-3/2 - \[Epsilon]*v[4]]*
          Gamma[3/2 + \[Epsilon]*v[x]]*k[4]^(3 + 2*\[Epsilon]*v[4])*
          divkkk[7/2 + 2*u*\[Epsilon] - \[Epsilon]*v[3] + \[Epsilon]*v[4] + 
             \[Epsilon]*v[x], {3/2 + \[Epsilon]*v[1], 3/2 + \[Epsilon]*v[2], 
             3/2 + \[Epsilon]*v[x]}][k[1], k[2], s])/
         (Gamma[5/2 + \[Epsilon]*v[x]]*(3 + u*\[Epsilon] - \[Epsilon]*v[3] + 
           \[Epsilon]*v[4] + \[Epsilon]*v[x])) + 
        (2^(\[Epsilon]*v[3] + \[Epsilon]*v[4])*s^(3 + 2*\[Epsilon]*v[x])*
          Gamma[3/2 + \[Epsilon]*v[3]]*Gamma[3/2 + \[Epsilon]*v[4]]*
          Gamma[3/2 + \[Epsilon]*v[x]]*kkk[1/2 + 2*u*\[Epsilon] - 
             \[Epsilon]*v[3] - \[Epsilon]*v[4] + \[Epsilon]*v[x], 
            {3/2 + \[Epsilon]*v[1], 3/2 + \[Epsilon]*v[2], 
             3/2 + \[Epsilon]*v[x]}][k[1], k[2], s])/
         (Gamma[5/2 + \[Epsilon]*v[x]]*(u*\[Epsilon] - \[Epsilon]*v[3] - 
           \[Epsilon]*v[4] + \[Epsilon]*v[x]))))/
      (s^(2*(3/2 + \[Epsilon]*v[x]))*Gamma[3/2 + \[Epsilon]*v[3]]*
       Gamma[3/2 + \[Epsilon]*v[4]])
div2222x2 = 0
div3222x2 = SeriesData[\[Epsilon], 0, 
     {-(1/((2*u - v[1] - v[2] - v[3] - v[4])*(u - v[3] - v[4] - v[x]))) - 
       1/((u - v[1] - v[2] + v[x])*(-u + v[3] + v[4] + v[x])), 
      (2*u - v[1] - v[2] - v[3] - v[4])^(-1) + (2*Log[s]*v[x])/
        ((u - v[1] - v[2] + v[x])*(-u + v[3] + v[4] + v[x])) + 
       ((2*Log[s]*v[x])/(2*u - v[1] - v[2] - v[3] - v[4]) + 
         ((2*(-1 + EulerGamma)*s - (-s + k[2])*Log[-s + k[1] + k[2]] + 
             (s + k[2])*Log[s + k[1] + k[2]])/2 - (2*s*(-1 + Log[s])*v[x])/
            (2*u - v[1] - v[2] - v[3] - v[4]))/s)/(u - v[3] - v[4] - v[x]) + 
       ((s*(-EulerGamma - Log[s + k[3] + k[4]]))/(u - v[1] - v[2] + v[x]) - 
         ((-2*(-1 + EulerGamma)*s + (-s + k[2])*Log[-s + k[1] + k[2]] - 
             (s + k[2])*Log[s + k[1] + k[2]])/2 + (2*s*(-1 + Log[s])*v[x])/
            (u - v[1] - v[2] + v[x]))/(-u + v[3] + v[4] + v[x]))/s, 
      (-2*Log[s]^2*v[x]^2)/((u - v[1] - v[2] + v[x])*(-u + v[3] + v[4] + 
          v[x])) + (-u - 2*u*Log[\[Mu]] + Log[\[Mu]]*v[1] + Log[\[Mu]]*v[2] + 
         v[3] + Log[\[Mu]]*v[3] + v[4] + Log[\[Mu]]*v[4] - v[x] + 
         (-EulerGamma - 2*Log[2])*v[x] - (2 - EulerGamma - 2*Log[2])*v[x])/
        (2*u - v[1] - v[2] - v[3] - v[4]) - 
       (2*Log[s]*v[x]*((s*(-EulerGamma - Log[s + k[3] + k[4]]))/
           (u - v[1] - v[2] + v[x]) - 
          ((-2*(-1 + EulerGamma)*s + (-s + k[2])*Log[-s + k[1] + k[2]] - 
              (s + k[2])*Log[s + k[1] + k[2]])/2 + (2*s*(-1 + Log[s])*v[x])/
             (u - v[1] - v[2] + v[x]))/(-u + v[3] + v[4] + v[x])))/s + 
       ((-2*Log[s]^2*v[x]^2)/(2*u - v[1] - v[2] - v[3] - v[4]) - 
         (2*Log[s]*v[x]*((2*(-1 + EulerGamma)*s - (-s + k[2])*Log[
                -s + k[1] + k[2]] + (s + k[2])*Log[s + k[1] + k[2]])/2 - 
            (2*s*(-1 + Log[s])*v[x])/(2*u - v[1] - v[2] - v[3] - v[4])))/s + 
         (-1/12*(((12 - 12*EulerGamma + 6*EulerGamma^2 + Pi^2)*s + 
              6*(k[1] - (-1 + EulerGamma)*(-s + k[2]))*Log[-s + k[1] + 
                 k[2]] - 3*(-s + k[2])*Log[-s + k[1] + k[2]]^2 - 
              6*(k[1] - (-1 + EulerGamma)*(s + k[2]))*Log[s + k[1] + k[2]] + 
              3*(s + k[2])*Log[s + k[1] + k[2]]^2)*(2*u - v[3] - v[4] - 
              v[x])) - (2*s*(2 - 2*Log[s] + Log[s]^2)*v[x]^2)/
            (2*u - v[1] - v[2] - v[3] - v[4]) + 
           (12*s*v[1] - 12*EulerGamma*s*v[1] + 6*EulerGamma^2*s*v[1] - 
             Pi^2*s*v[1] - 6*s*Log[-s + k[1] + k[2]]*v[1] + 
             6*EulerGamma*s*Log[-s + k[1] + k[2]]*v[1] - 
             6*k[1]*Log[-s + k[1] + k[2]]*v[1] + 6*k[2]*Log[-s + k[1] + k[2]]*
              v[1] - 6*EulerGamma*k[2]*Log[-s + k[1] + k[2]]*v[1] + 
             3*s*Log[-s + k[1] + k[2]]^2*v[1] - 3*k[2]*Log[-s + k[1] + k[2]]^
               2*v[1] - 6*s*Log[s + k[1] + k[2]]*v[1] + 6*EulerGamma*s*
              Log[s + k[1] + k[2]]*v[1] + 6*k[1]*Log[s + k[1] + k[2]]*v[1] - 
             6*k[2]*Log[s + k[1] + k[2]]*v[1] + 6*EulerGamma*k[2]*
              Log[s + k[1] + k[2]]*v[1] + 3*s*Log[s + k[1] + k[2]]^2*v[1] + 
             3*k[2]*Log[s + k[1] + k[2]]^2*v[1] - 6*(-s + k[2])*
              PolyLog[2, -((s + k[1] - k[2])/(-s + k[1] + k[2]))]*v[1] + 
             6*(s + k[2])*PolyLog[2, (s - k[1] + k[2])/(s + k[1] + k[2])]*
              v[1] + 12*s*v[2] - 12*EulerGamma*s*v[2] + 6*EulerGamma^2*s*
              v[2] - Pi^2*s*v[2] - 6*s*Log[-s + k[1] + k[2]]*v[2] + 
             6*EulerGamma*s*Log[-s + k[1] + k[2]]*v[2] + 
             6*k[1]*Log[-s + k[1] + k[2]]*v[2] + 6*k[2]*Log[-s + k[1] + k[2]]*
              v[2] - 6*EulerGamma*k[2]*Log[-s + k[1] + k[2]]*v[2] - 
             12*k[2]*Log[2]*Log[-s + k[1] + k[2]]*v[2] - 12*k[2]*Log[k[2]]*
              Log[-s + k[1] + k[2]]*v[2] + 3*s*Log[-s + k[1] + k[2]]^2*v[2] + 
             3*k[2]*Log[-s + k[1] + k[2]]^2*v[2] - 6*s*Log[s + k[1] + k[2]]*
              v[2] + 6*EulerGamma*s*Log[s + k[1] + k[2]]*v[2] - 
             6*k[1]*Log[s + k[1] + k[2]]*v[2] - 6*k[2]*Log[s + k[1] + k[2]]*
              v[2] + 6*EulerGamma*k[2]*Log[s + k[1] + k[2]]*v[2] + 
             12*k[2]*Log[2]*Log[s + k[1] + k[2]]*v[2] + 12*k[2]*Log[k[2]]*
              Log[s + k[1] + k[2]]*v[2] + 3*s*Log[s + k[1] + k[2]]^2*v[2] - 
             3*k[2]*Log[s + k[1] + k[2]]^2*v[2] + 6*s*PolyLog[2, 
               -((s - k[1] + k[2])/(-s + k[1] + k[2]))]*v[2] + 
             6*k[2]*PolyLog[2, -((s - k[1] + k[2])/(-s + k[1] + k[2]))]*
              v[2] + 6*s*PolyLog[2, (s + k[1] - k[2])/(s + k[1] + k[2])]*
              v[2] - 6*k[2]*PolyLog[2, (s + k[1] - k[2])/(s + k[1] + k[2])]*
              v[2] + 36*s*v[x] - 12*EulerGamma*s*v[x] - 6*EulerGamma^2*s*
              v[x] + Pi^2*s*v[x] - 24*s*Log[s]*v[x] + 24*EulerGamma*s*Log[s]*
              v[x] - 6*s*Log[-s + k[1] + k[2]]*v[x] - 6*EulerGamma*s*
              Log[-s + k[1] + k[2]]*v[x] + (6*I)*Pi*s*Log[-s + k[1] + k[2]]*
              v[x] + 6*k[1]*Log[-s + k[1] + k[2]]*v[x] + 
             6*k[2]*Log[-s + k[1] + k[2]]*v[x] + 6*EulerGamma*k[2]*
              Log[-s + k[1] + k[2]]*v[x] + (6*I)*Pi*k[2]*Log[-s + k[1] + 
                k[2]]*v[x] + 12*k[2]*Log[2]*Log[-s + k[1] + k[2]]*v[x] + 
             12*s*Log[s]*Log[-s + k[1] + k[2]]*v[x] - 
             3*s*Log[-s + k[1] + k[2]]^2*v[x] - 3*k[2]*Log[-s + k[1] + k[2]]^
               2*v[x] - 6*s*Log[s + k[1] + k[2]]*v[x] - 6*EulerGamma*s*
              Log[s + k[1] + k[2]]*v[x] - (6*I)*Pi*s*Log[s + k[1] + k[2]]*
              v[x] - 6*k[1]*Log[s + k[1] + k[2]]*v[x] - 
             6*k[2]*Log[s + k[1] + k[2]]*v[x] - 6*EulerGamma*k[2]*
              Log[s + k[1] + k[2]]*v[x] - (6*I)*Pi*k[2]*Log[s + k[1] + k[2]]*
              v[x] - 12*k[2]*Log[2]*Log[s + k[1] + k[2]]*v[x] + 
             12*s*Log[s]*Log[s + k[1] + k[2]]*v[x] - 3*s*Log[s + k[1] + k[2]]^
               2*v[x] + 3*k[2]*Log[s + k[1] + k[2]]^2*v[x] - 
             6*s*PolyLog[2, (-s + k[1] + k[2])/(s + k[1] + k[2])]*v[x] + 
             6*k[2]*PolyLog[2, (-s + k[1] + k[2])/(s + k[1] + k[2])]*v[x] - 
             6*s*PolyLog[2, (s + k[1] + k[2])/(-s + k[1] + k[2])]*v[x] - 
             6*k[2]*PolyLog[2, (s + k[1] + k[2])/(-s + k[1] + k[2])]*v[x])/
            12)/s)/(u - v[3] - v[4] - v[x]) + 
       ((s*(6*EulerGamma^2*u + Pi^2*u + 12*EulerGamma*u*
             Log[s + k[3] + k[4]] + 6*u*Log[s + k[3] + k[4]]^2 - 
            6*EulerGamma^2*v[3] + Pi^2*v[3] - 12*EulerGamma*
             Log[s + k[3] + k[4]]*v[3] - 6*Log[s + k[3] + k[4]]^2*v[3] - 
            12*PolyLog[2, (s - k[3] + k[4])/(s + k[3] + k[4])]*v[3] - 
            6*EulerGamma^2*v[4] + Pi^2*v[4] - 12*EulerGamma*
             Log[s + k[3] + k[4]]*v[4] - 6*Log[s + k[3] + k[4]]^2*v[4] - 
            12*PolyLog[2, (s + k[3] - k[4])/(s + k[3] + k[4])]*v[4] - 
            6*EulerGamma^2*v[x] + Pi^2*v[x] - 12*EulerGamma*
             Log[s + k[3] + k[4]]*v[x] - 6*Log[s + k[3] + k[4]]^2*v[x] - 
            12*PolyLog[2, (-s + k[3] + k[4])/(s + k[3] + k[4])]*v[x]))/
          (12*(u - v[1] - v[2] + v[x])) + 
         (-EulerGamma - Log[s + k[3] + k[4]])*
          ((-2*(-1 + EulerGamma)*s + (-s + k[2])*Log[-s + k[1] + k[2]] - 
             (s + k[2])*Log[s + k[1] + k[2]])/2 + (2*s*(-1 + Log[s])*v[x])/
            (u - v[1] - v[2] + v[x])) - 
         ((u*((12 - 12*EulerGamma + 6*EulerGamma^2 + Pi^2)*s + 
              6*(k[1] - (-1 + EulerGamma)*(-s + k[2]))*Log[-s + k[1] + 
                 k[2]] - 3*(-s + k[2])*Log[-s + k[1] + k[2]]^2 - 
              6*(k[1] - (-1 + EulerGamma)*(s + k[2]))*Log[s + k[1] + k[2]] + 
              3*(s + k[2])*Log[s + k[1] + k[2]]^2))/12 + 
           (2*s*(2 - 2*Log[s] + Log[s]^2)*v[x]^2)/(u - v[1] - v[2] + v[x]) + 
           (-12*s*v[1] + 12*EulerGamma*s*v[1] - 6*EulerGamma^2*s*v[1] + 
             Pi^2*s*v[1] + 6*s*Log[-s + k[1] + k[2]]*v[1] - 
             6*EulerGamma*s*Log[-s + k[1] + k[2]]*v[1] + 
             6*k[1]*Log[-s + k[1] + k[2]]*v[1] - 6*k[2]*Log[-s + k[1] + k[2]]*
              v[1] + 6*EulerGamma*k[2]*Log[-s + k[1] + k[2]]*v[1] - 
             3*s*Log[-s + k[1] + k[2]]^2*v[1] + 3*k[2]*Log[-s + k[1] + k[2]]^
               2*v[1] + 6*s*Log[s + k[1] + k[2]]*v[1] - 6*EulerGamma*s*
              Log[s + k[1] + k[2]]*v[1] - 6*k[1]*Log[s + k[1] + k[2]]*v[1] + 
             6*k[2]*Log[s + k[1] + k[2]]*v[1] - 6*EulerGamma*k[2]*
              Log[s + k[1] + k[2]]*v[1] - 3*s*Log[s + k[1] + k[2]]^2*v[1] - 
             3*k[2]*Log[s + k[1] + k[2]]^2*v[1] + 6*(-s + k[2])*
              PolyLog[2, -((s + k[1] - k[2])/(-s + k[1] + k[2]))]*v[1] - 
             6*(s + k[2])*PolyLog[2, (s - k[1] + k[2])/(s + k[1] + k[2])]*
              v[1] - 12*s*v[2] + 12*EulerGamma*s*v[2] - 6*EulerGamma^2*s*
              v[2] + Pi^2*s*v[2] + 6*s*Log[-s + k[1] + k[2]]*v[2] - 
             6*EulerGamma*s*Log[-s + k[1] + k[2]]*v[2] - 
             6*k[1]*Log[-s + k[1] + k[2]]*v[2] - 6*k[2]*Log[-s + k[1] + k[2]]*
              v[2] + 6*EulerGamma*k[2]*Log[-s + k[1] + k[2]]*v[2] + 
             12*k[2]*Log[2]*Log[-s + k[1] + k[2]]*v[2] + 12*k[2]*Log[k[2]]*
              Log[-s + k[1] + k[2]]*v[2] - 3*s*Log[-s + k[1] + k[2]]^2*v[2] - 
             3*k[2]*Log[-s + k[1] + k[2]]^2*v[2] + 6*s*Log[s + k[1] + k[2]]*
              v[2] - 6*EulerGamma*s*Log[s + k[1] + k[2]]*v[2] + 
             6*k[1]*Log[s + k[1] + k[2]]*v[2] + 6*k[2]*Log[s + k[1] + k[2]]*
              v[2] - 6*EulerGamma*k[2]*Log[s + k[1] + k[2]]*v[2] - 
             12*k[2]*Log[2]*Log[s + k[1] + k[2]]*v[2] - 12*k[2]*Log[k[2]]*
              Log[s + k[1] + k[2]]*v[2] - 3*s*Log[s + k[1] + k[2]]^2*v[2] + 
             3*k[2]*Log[s + k[1] + k[2]]^2*v[2] - 6*s*PolyLog[2, 
               -((s - k[1] + k[2])/(-s + k[1] + k[2]))]*v[2] - 
             6*k[2]*PolyLog[2, -((s - k[1] + k[2])/(-s + k[1] + k[2]))]*
              v[2] - 6*s*PolyLog[2, (s + k[1] - k[2])/(s + k[1] + k[2])]*
              v[2] + 6*k[2]*PolyLog[2, (s + k[1] - k[2])/(s + k[1] + k[2])]*
              v[2] - 36*s*v[x] + 12*EulerGamma*s*v[x] + 6*EulerGamma^2*s*
              v[x] - Pi^2*s*v[x] + 24*s*Log[s]*v[x] - 24*EulerGamma*s*Log[s]*
              v[x] + 6*s*Log[-s + k[1] + k[2]]*v[x] + 6*EulerGamma*s*
              Log[-s + k[1] + k[2]]*v[x] - (6*I)*Pi*s*Log[-s + k[1] + k[2]]*
              v[x] - 6*k[1]*Log[-s + k[1] + k[2]]*v[x] - 
             6*k[2]*Log[-s + k[1] + k[2]]*v[x] - 6*EulerGamma*k[2]*
              Log[-s + k[1] + k[2]]*v[x] - (6*I)*Pi*k[2]*Log[-s + k[1] + 
                k[2]]*v[x] - 12*k[2]*Log[2]*Log[-s + k[1] + k[2]]*v[x] - 
             12*s*Log[s]*Log[-s + k[1] + k[2]]*v[x] + 
             3*s*Log[-s + k[1] + k[2]]^2*v[x] + 3*k[2]*Log[-s + k[1] + k[2]]^
               2*v[x] + 6*s*Log[s + k[1] + k[2]]*v[x] + 6*EulerGamma*s*
              Log[s + k[1] + k[2]]*v[x] + (6*I)*Pi*s*Log[s + k[1] + k[2]]*
              v[x] + 6*k[1]*Log[s + k[1] + k[2]]*v[x] + 
             6*k[2]*Log[s + k[1] + k[2]]*v[x] + 6*EulerGamma*k[2]*
              Log[s + k[1] + k[2]]*v[x] + (6*I)*Pi*k[2]*Log[s + k[1] + k[2]]*
              v[x] + 12*k[2]*Log[2]*Log[s + k[1] + k[2]]*v[x] - 
             12*s*Log[s]*Log[s + k[1] + k[2]]*v[x] + 3*s*Log[s + k[1] + k[2]]^
               2*v[x] - 3*k[2]*Log[s + k[1] + k[2]]^2*v[x] + 
             6*s*PolyLog[2, (-s + k[1] + k[2])/(s + k[1] + k[2])]*v[x] - 
             6*k[2]*PolyLog[2, (-s + k[1] + k[2])/(s + k[1] + k[2])]*v[x] + 
             6*s*PolyLog[2, (s + k[1] + k[2])/(-s + k[1] + k[2])]*v[x] + 
             6*k[2]*PolyLog[2, (s + k[1] + k[2])/(-s + k[1] + k[2])]*v[x])/
            12)/(-u + v[3] + v[4] + v[x]))/s}, -2, 1, 1]
div3322x2 = SeriesData[\[Epsilon], 0, 
     {-1/4*(-2*s*(k[1] + k[2]) + (-s^2 + k[1]^2 + k[2]^2)*
           Log[-s + k[1] + k[2]] - (-s^2 + k[1]^2 + k[2]^2)*
           Log[s + k[1] + k[2]])/(s*(-u + v[3] + v[4] + v[x])) + 
       (2*(-1/4*(Pi*s*k[3])/(2*u - v[1] - v[2] + v[3] - v[4]) - 
          (Pi*s*k[4])/(4*(2*u - v[1] - v[2] - v[3] + v[4])) - 
          (Pi*s^2)/(2*(2*u - v[1] - v[2] - v[3] - v[4] + 2*v[x]))))/(Pi*s) + 
       (2*((Pi*s*k[3])/(2*(2*u - v[1] - v[2] + v[3] - v[4])) + 
          (Pi*s*k[4])/(2*(2*u - v[1] - v[2] - v[3] + v[4])) - 
          (Pi*(-2*s*(k[1] + k[2]) + (-s^2 + k[1]^2 + k[2]^2)*Log[-s + k[1] + 
                k[2]] - (-s^2 + k[1]^2 + k[2]^2)*Log[s + k[1] + k[2]]))/
           (8*(u - v[3] - v[4] - v[x])) + (Pi*s^2)/
           (2*(2*u - v[1] - v[2] - v[3] - v[4] + 2*v[x]))))/(Pi*s), 
      (Log[s]*(-2*s*(k[1] + k[2]) + (-s^2 + k[1]^2 + k[2]^2)*
           Log[-s + k[1] + k[2]] - (-s^2 + k[1]^2 + k[2]^2)*
           Log[s + k[1] + k[2]])*v[x])/(2*s*(-u + v[3] + v[4] + v[x])) - 
       (2*(-EulerGamma - 2*Log[2])*v[4]*
         ((Pi*s*k[3])/(2*(2*u - v[1] - v[2] + v[3] - v[4])) + 
          (Pi*s*k[4])/(2*(2*u - v[1] - v[2] - v[3] + v[4])) - 
          (Pi*(-2*s*(k[1] + k[2]) + (-s^2 + k[1]^2 + k[2]^2)*Log[-s + k[1] + 
                k[2]] - (-s^2 + k[1]^2 + k[2]^2)*Log[s + k[1] + k[2]]))/
           (8*(u - v[3] - v[4] - v[x])) + (Pi*s^2)/
           (2*(2*u - v[1] - v[2] - v[3] - v[4] + 2*v[x]))))/(Pi*s) + 
       (2*((Pi*s*u*k[3] + 4*Pi*s*u*k[3]*Log[\[Mu]] - 2*Pi*s*k[3]*Log[\[Mu]]*
             v[1] - 2*Pi*s*k[3]*Log[\[Mu]]*v[2] + Pi*s*k[3]*v[3] + 
            2*Pi*s*k[3]*(2 - EulerGamma - 2*Log[2])*v[3] + 2*Pi*s*k[3]*Log[2]*
             v[3] + 2*Pi*s*k[3]*Log[\[Mu]]*v[3] - 4*Pi*s*k[3]*Log[k[3]]*
             v[3] - Pi*s*k[3]*v[4] - 2*Pi*s*k[3]*(-EulerGamma - 2*Log[2])*
             v[4] - 2*Pi*s*k[3]*Log[2]*v[4] - 2*Pi*s*k[3]*Log[\[Mu]]*v[4] + 
            Pi*s*k[3]*v[x] - 2*Pi*s*k[3]*(-EulerGamma - 2*Log[2])*v[x] + 
            2*Pi*s*k[3]*(2 - EulerGamma - 2*Log[2])*v[x] - 4*Pi*s*k[3]*Log[s]*
             v[x])/(8*(2*u - v[1] - v[2] + v[3] - v[4])) + 
          (Pi*s*u*k[4] + 4*Pi*s*u*k[4]*Log[\[Mu]] - 2*Pi*s*k[4]*Log[\[Mu]]*
             v[1] - 2*Pi*s*k[4]*Log[\[Mu]]*v[2] - Pi*s*k[4]*v[3] - 
            2*Pi*s*k[4]*(-EulerGamma - 2*Log[2])*v[3] - 2*Pi*s*k[4]*Log[2]*
             v[3] - 2*Pi*s*k[4]*Log[\[Mu]]*v[3] + Pi*s*k[4]*v[4] + 
            2*Pi*s*k[4]*(2 - EulerGamma - 2*Log[2])*v[4] + 2*Pi*s*k[4]*Log[2]*
             v[4] + 2*Pi*s*k[4]*Log[\[Mu]]*v[4] - 4*Pi*s*k[4]*Log[k[4]]*
             v[4] + Pi*s*k[4]*v[x] - 2*Pi*s*k[4]*(-EulerGamma - 2*Log[2])*
             v[x] + 2*Pi*s*k[4]*(2 - EulerGamma - 2*Log[2])*v[x] - 
            4*Pi*s*k[4]*Log[s]*v[x])/(8*(2*u - v[1] - v[2] - v[3] + v[4])) + 
          (s^2*(Pi*u + 2*Pi*u*Log[\[Mu]] - Pi*Log[\[Mu]]*v[1] - 
             Pi*Log[\[Mu]]*v[2] - Pi*v[3] - Pi*(-EulerGamma - 2*Log[2])*
              v[3] - Pi*Log[2]*v[3] - Pi*Log[\[Mu]]*v[3] - Pi*v[4] - 
             Pi*(-EulerGamma - 2*Log[2])*v[4] - Pi*Log[2]*v[4] - 
             Pi*Log[\[Mu]]*v[4] + Pi*v[x] + 2*Pi*(2 - EulerGamma - 2*Log[2])*
              v[x] + 2*Pi*Log[2]*v[x] - 4*Pi*Log[s]*v[x] + 2*Pi*Log[\[Mu]]*
              v[x]))/(2*(2*u - v[1] - v[2] - v[3] - v[4] + 2*v[x]))))/
        (Pi*s) + (-1/4*(Pi*s*k[3])/(2*u - v[1] - v[2] + v[3] - v[4]) - 
         (Pi*s*k[4])/(4*(2*u - v[1] - v[2] - v[3] + v[4])) - 
         (Pi*s^2)/(2*(2*u - v[1] - v[2] - v[3] - v[4] + 2*v[x])))*
        ((-2*(-EulerGamma - 2*Log[2])*v[4])/(Pi*s) + 
         ((-2*(-EulerGamma - 2*Log[2])*v[3])/(Sqrt[Pi]*s) + 
           ((-2*Log[2]*(v[3] + v[4]))/s - (4*Log[s]*v[x])/s)/Sqrt[Pi])/
          Sqrt[Pi]) + (((-2*s*(k[1] + k[2]) + (-s^2 + k[1]^2 + k[2]^2)*
             Log[-s + k[1] + k[2]] - (-s^2 + k[1]^2 + k[2]^2)*
             Log[s + k[1] + k[2]])*(-EulerGamma - Log[s + k[3] + k[4]]))/4 - 
         ((u*(2*(-3 + 2*EulerGamma)*s*(k[1] + k[2]) + ((1 - 2*EulerGamma)*
                 k[1]^2 + 2*k[1]*(s + k[2]) - (-s + k[2])*
                 ((-3 + 2*EulerGamma)*s + (-1 + 2*EulerGamma)*k[2]))*Log[
                -s + k[1] + k[2]] - (-s^2 + k[1]^2 + k[2]^2)*
               Log[-s + k[1] + k[2]]^2 + ((-1 + 2*EulerGamma)*k[1]^2 - 
                2*k[1]*(-s + k[2]) + (s + k[2])*((3 - 2*EulerGamma)*s + 
                  (-1 + 2*EulerGamma)*k[2]))*Log[s + k[1] + k[2]] + 
              (-s^2 + k[1]^2 + k[2]^2)*Log[s + k[1] + k[2]]^2))/8 + 
           (14*s*k[1]*v[1] - 4*EulerGamma*s*k[1]*v[1] + 6*s*k[2]*v[1] - 
             4*EulerGamma*s*k[2]*v[1] - 8*s*k[1]*Log[2]*v[1] - 
             8*s*k[1]*Log[k[1]]*v[1] + 3*s^2*Log[-s + k[1] + k[2]]*v[1] - 
             2*EulerGamma*s^2*Log[-s + k[1] + k[2]]*v[1] + 
             2*s*k[1]*Log[-s + k[1] + k[2]]*v[1] - 5*k[1]^2*Log[-s + k[1] + 
                k[2]]*v[1] + 2*EulerGamma*k[1]^2*Log[-s + k[1] + k[2]]*v[1] - 
             2*s*k[2]*Log[-s + k[1] + k[2]]*v[1] + 2*k[1]*k[2]*
              Log[-s + k[1] + k[2]]*v[1] - k[2]^2*Log[-s + k[1] + k[2]]*
              v[1] + 2*EulerGamma*k[2]^2*Log[-s + k[1] + k[2]]*v[1] - 
             s^2*Log[-s + k[1] + k[2]]^2*v[1] + k[1]^2*Log[-s + k[1] + k[2]]^
               2*v[1] + k[2]^2*Log[-s + k[1] + k[2]]^2*v[1] - 
             3*s^2*Log[s + k[1] + k[2]]*v[1] + 2*EulerGamma*s^2*
              Log[s + k[1] + k[2]]*v[1] + 2*s*k[1]*Log[s + k[1] + k[2]]*
              v[1] + 5*k[1]^2*Log[s + k[1] + k[2]]*v[1] - 2*EulerGamma*k[1]^2*
              Log[s + k[1] + k[2]]*v[1] - 2*s*k[2]*Log[s + k[1] + k[2]]*
              v[1] - 2*k[1]*k[2]*Log[s + k[1] + k[2]]*v[1] + 
             k[2]^2*Log[s + k[1] + k[2]]*v[1] - 2*EulerGamma*k[2]^2*
              Log[s + k[1] + k[2]]*v[1] + s^2*Log[s + k[1] + k[2]]^2*v[1] - 
             k[1]^2*Log[s + k[1] + k[2]]^2*v[1] - k[2]^2*Log[s + k[1] + k[2]]^
               2*v[1] + 2*(-s^2 + k[1]^2 + k[2]^2)*PolyLog[2, 
               -((s + k[1] - k[2])/(-s + k[1] + k[2]))]*v[1] - 
             2*(-s^2 + k[1]^2 + k[2]^2)*PolyLog[2, (s - k[1] + k[2])/
                (s + k[1] + k[2])]*v[1] + 6*s*k[1]*v[2] - 4*EulerGamma*s*k[1]*
              v[2] + 14*s*k[2]*v[2] - 4*EulerGamma*s*k[2]*v[2] - 
             8*s*k[2]*Log[2]*v[2] - 8*s*k[2]*Log[k[2]]*v[2] + 
             3*s^2*Log[-s + k[1] + k[2]]*v[2] - 2*EulerGamma*s^2*
              Log[-s + k[1] + k[2]]*v[2] - 2*s*k[1]*Log[-s + k[1] + k[2]]*
              v[2] - k[1]^2*Log[-s + k[1] + k[2]]*v[2] + 2*EulerGamma*k[1]^2*
              Log[-s + k[1] + k[2]]*v[2] + 2*s*k[2]*Log[-s + k[1] + k[2]]*
              v[2] + 2*k[1]*k[2]*Log[-s + k[1] + k[2]]*v[2] - 
             5*k[2]^2*Log[-s + k[1] + k[2]]*v[2] + 2*EulerGamma*k[2]^2*
              Log[-s + k[1] + k[2]]*v[2] - s^2*Log[-s + k[1] + k[2]]^2*v[2] + 
             k[1]^2*Log[-s + k[1] + k[2]]^2*v[2] + k[2]^2*
              Log[-s + k[1] + k[2]]^2*v[2] - 3*s^2*Log[s + k[1] + k[2]]*
              v[2] + 2*EulerGamma*s^2*Log[s + k[1] + k[2]]*v[2] - 
             2*s*k[1]*Log[s + k[1] + k[2]]*v[2] + k[1]^2*Log[s + k[1] + k[2]]*
              v[2] - 2*EulerGamma*k[1]^2*Log[s + k[1] + k[2]]*v[2] + 
             2*s*k[2]*Log[s + k[1] + k[2]]*v[2] - 2*k[1]*k[2]*
              Log[s + k[1] + k[2]]*v[2] + 5*k[2]^2*Log[s + k[1] + k[2]]*
              v[2] - 2*EulerGamma*k[2]^2*Log[s + k[1] + k[2]]*v[2] + 
             s^2*Log[s + k[1] + k[2]]^2*v[2] - k[1]^2*Log[s + k[1] + k[2]]^2*
              v[2] - k[2]^2*Log[s + k[1] + k[2]]^2*v[2] - 
             2*s^2*PolyLog[2, -((s - k[1] + k[2])/(-s + k[1] + k[2]))]*v[2] + 
             2*k[1]^2*PolyLog[2, -((s - k[1] + k[2])/(-s + k[1] + k[2]))]*
              v[2] + 2*k[2]^2*PolyLog[2, -((s - k[1] + k[2])/(-s + k[1] + 
                  k[2]))]*v[2] + 2*s^2*PolyLog[2, (s + k[1] - k[2])/
                (s + k[1] + k[2])]*v[2] - 2*k[1]^2*PolyLog[2, (s + k[1] - 
                 k[2])/(s + k[1] + k[2])]*v[2] - 2*k[2]^2*PolyLog[2, 
               (s + k[1] - k[2])/(s + k[1] + k[2])]*v[2] - 2*s*k[1]*v[x] + 
             4*EulerGamma*s*k[1]*v[x] - 2*s*k[2]*v[x] + 4*EulerGamma*s*k[2]*
              v[x] - 8*s*k[1]*Log[s]*v[x] - 8*s*k[2]*Log[s]*v[x] - 
             s^2*Log[-s + k[1] + k[2]]*v[x] + 2*EulerGamma*s^2*
              Log[-s + k[1] + k[2]]*v[x] + (2*I)*Pi*s^2*Log[-s + k[1] + k[2]]*
              v[x] + 2*s*k[1]*Log[-s + k[1] + k[2]]*v[x] - 
             k[1]^2*Log[-s + k[1] + k[2]]*v[x] - 2*EulerGamma*k[1]^2*
              Log[-s + k[1] + k[2]]*v[x] - (2*I)*Pi*k[1]^2*Log[-s + k[1] + 
                k[2]]*v[x] + 2*s*k[2]*Log[-s + k[1] + k[2]]*v[x] - 
             2*k[1]*k[2]*Log[-s + k[1] + k[2]]*v[x] - 
             k[2]^2*Log[-s + k[1] + k[2]]*v[x] - 2*EulerGamma*k[2]^2*
              Log[-s + k[1] + k[2]]*v[x] - (2*I)*Pi*k[2]^2*Log[-s + k[1] + 
                k[2]]*v[x] + 4*s^2*Log[2]*Log[-s + k[1] + k[2]]*v[x] - 
             4*k[1]^2*Log[2]*Log[-s + k[1] + k[2]]*v[x] - 4*k[2]^2*Log[2]*
              Log[-s + k[1] + k[2]]*v[x] - s^2*Log[-s + k[1] + k[2]]^2*v[x] + 
             k[1]^2*Log[-s + k[1] + k[2]]^2*v[x] + k[2]^2*
              Log[-s + k[1] + k[2]]^2*v[x] + s^2*Log[s + k[1] + k[2]]*v[x] - 
             2*EulerGamma*s^2*Log[s + k[1] + k[2]]*v[x] - (2*I)*Pi*s^2*
              Log[s + k[1] + k[2]]*v[x] + 2*s*k[1]*Log[s + k[1] + k[2]]*
              v[x] + k[1]^2*Log[s + k[1] + k[2]]*v[x] + 2*EulerGamma*k[1]^2*
              Log[s + k[1] + k[2]]*v[x] + (2*I)*Pi*k[1]^2*Log[s + k[1] + 
                k[2]]*v[x] + 2*s*k[2]*Log[s + k[1] + k[2]]*v[x] + 
             2*k[1]*k[2]*Log[s + k[1] + k[2]]*v[x] + k[2]^2*Log[s + k[1] + 
                k[2]]*v[x] + 2*EulerGamma*k[2]^2*Log[s + k[1] + k[2]]*v[x] + 
             (2*I)*Pi*k[2]^2*Log[s + k[1] + k[2]]*v[x] - 4*s^2*Log[2]*
              Log[s + k[1] + k[2]]*v[x] + 4*k[1]^2*Log[2]*Log[s + k[1] + 
                k[2]]*v[x] + 4*k[2]^2*Log[2]*Log[s + k[1] + k[2]]*v[x] + 
             s^2*Log[s + k[1] + k[2]]^2*v[x] - k[1]^2*Log[s + k[1] + k[2]]^2*
              v[x] - k[2]^2*Log[s + k[1] + k[2]]^2*v[x] + 
             2*s^2*PolyLog[2, (-s + k[1] + k[2])/(s + k[1] + k[2])]*v[x] - 
             2*k[1]^2*PolyLog[2, (-s + k[1] + k[2])/(s + k[1] + k[2])]*v[x] - 
             2*k[2]^2*PolyLog[2, (-s + k[1] + k[2])/(s + k[1] + k[2])]*v[x] - 
             2*s^2*PolyLog[2, (s + k[1] + k[2])/(-s + k[1] + k[2])]*v[x] + 
             2*k[1]^2*PolyLog[2, (s + k[1] + k[2])/(-s + k[1] + k[2])]*v[x] + 
             2*k[2]^2*PolyLog[2, (s + k[1] + k[2])/(-s + k[1] + k[2])]*v[x])/
            8)/(-u + v[3] + v[4] + v[x]))/s + 
       ((-2*(-EulerGamma - 2*Log[2])*v[3]*((Pi*s*k[3])/
             (2*(2*u - v[1] - v[2] + v[3] - v[4])) + (Pi*s*k[4])/
             (2*(2*u - v[1] - v[2] - v[3] + v[4])) - 
            (Pi*(-2*s*(k[1] + k[2]) + (-s^2 + k[1]^2 + k[2]^2)*
                Log[-s + k[1] + k[2]] - (-s^2 + k[1]^2 + k[2]^2)*
                Log[s + k[1] + k[2]]))/(8*(u - v[3] - v[4] - v[x])) + 
            (Pi*s^2)/(2*(2*u - v[1] - v[2] - v[3] - v[4] + 2*v[x]))))/
          (Sqrt[Pi]*s) + ((-4*Log[s]*v[x]*((Pi*s*k[3])/(2*(2*u - v[1] - 
                 v[2] + v[3] - v[4])) + (Pi*s*k[4])/(2*(2*u - v[1] - v[2] - 
                 v[3] + v[4])) - (Pi*(-2*s*(k[1] + k[2]) + (-s^2 + k[1]^2 + 
                   k[2]^2)*Log[-s + k[1] + k[2]] - (-s^2 + k[1]^2 + k[2]^2)*
                  Log[s + k[1] + k[2]]))/(8*(u - v[3] - v[4] - v[x])) + 
              (Pi*s^2)/(2*(2*u - v[1] - v[2] - v[3] - v[4] + 2*v[x]))))/s + 
           (-2*Log[2]*(v[3] + v[4])*((Pi*s*k[3])/(2*(2*u - v[1] - v[2] + 
                  v[3] - v[4])) + (Pi*s*k[4])/(2*(2*u - v[1] - v[2] - v[3] + 
                  v[4])) - (Pi*(-2*s*(k[1] + k[2]) + (-s^2 + k[1]^2 + k[2]^2)*
                   Log[-s + k[1] + k[2]] - (-s^2 + k[1]^2 + k[2]^2)*
                   Log[s + k[1] + k[2]]))/(8*(u - v[3] - v[4] - v[x])) + 
               (Pi*s^2)/(2*(2*u - v[1] - v[2] - v[3] - v[4] + 2*v[x]))) + 
             2*(-1/2*(Pi*s*u*k[3] + 2*Pi*s*u*k[3]*Log[\[Mu]] - Pi*s*k[3]*
                   Log[\[Mu]]*v[1] - Pi*s*k[3]*Log[\[Mu]]*v[2] + Pi*s*k[3]*
                   v[3] + Pi*s*k[3]*(2 - EulerGamma - 2*Log[2])*v[3] + 
                  Pi*s*k[3]*Log[2]*v[3] + Pi*s*k[3]*Log[\[Mu]]*v[3] - 
                  2*Pi*s*k[3]*Log[k[3]]*v[3] - Pi*s*k[3]*v[4] - Pi*s*k[3]*
                   (-EulerGamma - 2*Log[2])*v[4] - Pi*s*k[3]*Log[2]*v[4] - 
                  Pi*s*k[3]*Log[\[Mu]]*v[4] - Pi*s*k[3]*v[x] - Pi*s*k[3]*
                   (-EulerGamma - 2*Log[2])*v[x] + Pi*s*k[3]*(2 - 
                    EulerGamma - 2*Log[2])*v[x] - 2*Pi*s*k[3]*Log[s]*v[x])/
                 (2*u - v[1] - v[2] + v[3] - v[4]) - (Pi*s*u*k[4] + 
                 2*Pi*s*u*k[4]*Log[\[Mu]] - Pi*s*k[4]*Log[\[Mu]]*v[1] - 
                 Pi*s*k[4]*Log[\[Mu]]*v[2] - Pi*s*k[4]*v[3] - Pi*s*k[4]*
                  (-EulerGamma - 2*Log[2])*v[3] - Pi*s*k[4]*Log[2]*v[3] - 
                 Pi*s*k[4]*Log[\[Mu]]*v[3] + Pi*s*k[4]*v[4] + Pi*s*k[4]*
                  (2 - EulerGamma - 2*Log[2])*v[4] + Pi*s*k[4]*Log[2]*v[4] + 
                 Pi*s*k[4]*Log[\[Mu]]*v[4] - 2*Pi*s*k[4]*Log[k[4]]*v[4] - 
                 Pi*s*k[4]*v[x] - Pi*s*k[4]*(-EulerGamma - 2*Log[2])*v[x] + 
                 Pi*s*k[4]*(2 - EulerGamma - 2*Log[2])*v[x] - 2*Pi*s*k[4]*
                  Log[s]*v[x])/(2*(2*u - v[1] - v[2] - v[3] + v[4])) - 
               (s^2*(Pi*u + 2*Pi*u*Log[\[Mu]] - Pi*Log[\[Mu]]*v[1] - 
                  Pi*Log[\[Mu]]*v[2] - Pi*v[3] - Pi*(-EulerGamma - 2*Log[2])*
                   v[3] - Pi*Log[2]*v[3] - Pi*Log[\[Mu]]*v[3] - Pi*v[4] - 
                  Pi*(-EulerGamma - 2*Log[2])*v[4] - Pi*Log[2]*v[4] - 
                  Pi*Log[\[Mu]]*v[4] + Pi*v[x] + 2*Pi*(2 - EulerGamma - 
                    2*Log[2])*v[x] + 2*Pi*Log[2]*v[x] - 4*Pi*Log[s]*v[x] + 
                  2*Pi*Log[\[Mu]]*v[x]))/(2*(2*u - v[1] - v[2] - v[3] - 
                  v[4] + 2*v[x])) - ((Pi*(-EulerGamma - 2*Log[2])*
                   (-2*s*(k[1] + k[2]) + (-s^2 + k[1]^2 + k[2]^2)*
                     Log[-s + k[1] + k[2]] - (-s^2 + k[1]^2 + k[2]^2)*
                     Log[s + k[1] + k[2]])*v[4])/8 + Sqrt[Pi]*
                  ((Sqrt[Pi]*(-EulerGamma - 2*Log[2])*(-2*s*(k[1] + k[2]) + 
                      (-s^2 + k[1]^2 + k[2]^2)*Log[-s + k[1] + k[2]] - 
                      (-s^2 + k[1]^2 + k[2]^2)*Log[s + k[1] + k[2]])*v[3])/
                    8 + Sqrt[Pi]*((Log[2]*(-2*s*(k[1] + k[2]) + (-s^2 + 
                          k[1]^2 + k[2]^2)*Log[-s + k[1] + k[2]] - 
                        (-s^2 + k[1]^2 + k[2]^2)*Log[s + k[1] + k[2]])*
                       (v[3] + v[4]))/8 + (((2*(-3 + 2*EulerGamma)*s*(k[1] + 
                          k[2]) + ((1 - 2*EulerGamma)*k[1]^2 + 2*k[1]*(s + 
                          k[2]) - (-s + k[2])*((-3 + 2*EulerGamma)*s + 
                          (-1 + 2*EulerGamma)*k[2]))*Log[-s + k[1] + k[2]] - 
                          (-s^2 + k[1]^2 + k[2]^2)*Log[-s + k[1] + k[2]]^2 + 
                          ((-1 + 2*EulerGamma)*k[1]^2 - 2*k[1]*(-s + k[2]) + 
                          (s + k[2])*((3 - 2*EulerGamma)*s + (-1 + 
                          2*EulerGamma)*k[2]))*Log[s + k[1] + k[2]] + 
                          (-s^2 + k[1]^2 + k[2]^2)*Log[s + k[1] + k[2]]^2)*
                         (2*u - v[3] - v[4] - v[x]))/8 + (14*s*k[1]*v[1] - 
                         4*EulerGamma*s*k[1]*v[1] + 6*s*k[2]*v[1] - 
                         4*EulerGamma*s*k[2]*v[1] - 8*s*k[1]*Log[2]*v[1] - 
                         8*s*k[1]*Log[k[1]]*v[1] + 3*s^2*Log[-s + k[1] + 
                          k[2]]*v[1] - 2*EulerGamma*s^2*Log[-s + k[1] + k[2]]*
                          v[1] + 2*s*k[1]*Log[-s + k[1] + k[2]]*v[1] - 
                         5*k[1]^2*Log[-s + k[1] + k[2]]*v[1] + 2*EulerGamma*
                          k[1]^2*Log[-s + k[1] + k[2]]*v[1] - 2*s*k[2]*
                          Log[-s + k[1] + k[2]]*v[1] + 2*k[1]*k[2]*Log[
                          -s + k[1] + k[2]]*v[1] - k[2]^2*Log[-s + k[1] + 
                          k[2]]*v[1] + 2*EulerGamma*k[2]^2*Log[-s + k[1] + 
                          k[2]]*v[1] - s^2*Log[-s + k[1] + k[2]]^2*v[1] + 
                         k[1]^2*Log[-s + k[1] + k[2]]^2*v[1] + k[2]^2*
                          Log[-s + k[1] + k[2]]^2*v[1] - 3*s^2*Log[s + k[1] + 
                          k[2]]*v[1] + 2*EulerGamma*s^2*Log[s + k[1] + k[2]]*
                          v[1] + 2*s*k[1]*Log[s + k[1] + k[2]]*v[1] + 
                         5*k[1]^2*Log[s + k[1] + k[2]]*v[1] - 2*EulerGamma*
                          k[1]^2*Log[s + k[1] + k[2]]*v[1] - 2*s*k[2]*
                          Log[s + k[1] + k[2]]*v[1] - 2*k[1]*k[2]*Log[
                          s + k[1] + k[2]]*v[1] + k[2]^2*Log[s + k[1] + k[2]]*
                          v[1] - 2*EulerGamma*k[2]^2*Log[s + k[1] + k[2]]*
                          v[1] + s^2*Log[s + k[1] + k[2]]^2*v[1] - k[1]^2*
                          Log[s + k[1] + k[2]]^2*v[1] - k[2]^2*Log[s + k[1] + 
                          k[2]]^2*v[1] + 2*(-s^2 + k[1]^2 + k[2]^2)*PolyLog[
                          2, -((s + k[1] - k[2])/(-s + k[1] + k[2]))]*v[1] - 
                         2*(-s^2 + k[1]^2 + k[2]^2)*PolyLog[2, (s - k[1] + 
                          k[2])/(s + k[1] + k[2])]*v[1] + 6*s*k[1]*v[2] - 
                         4*EulerGamma*s*k[1]*v[2] + 14*s*k[2]*v[2] - 
                         4*EulerGamma*s*k[2]*v[2] - 8*s*k[2]*Log[2]*v[2] - 
                         8*s*k[2]*Log[k[2]]*v[2] + 3*s^2*Log[-s + k[1] + 
                          k[2]]*v[2] - 2*EulerGamma*s^2*Log[-s + k[1] + k[2]]*
                          v[2] - 2*s*k[1]*Log[-s + k[1] + k[2]]*v[2] - 
                         k[1]^2*Log[-s + k[1] + k[2]]*v[2] + 2*EulerGamma*
                          k[1]^2*Log[-s + k[1] + k[2]]*v[2] + 2*s*k[2]*
                          Log[-s + k[1] + k[2]]*v[2] + 2*k[1]*k[2]*Log[
                          -s + k[1] + k[2]]*v[2] - 5*k[2]^2*Log[-s + k[1] + 
                          k[2]]*v[2] + 2*EulerGamma*k[2]^2*Log[-s + k[1] + 
                          k[2]]*v[2] - s^2*Log[-s + k[1] + k[2]]^2*v[2] + 
                         k[1]^2*Log[-s + k[1] + k[2]]^2*v[2] + k[2]^2*
                          Log[-s + k[1] + k[2]]^2*v[2] - 3*s^2*Log[s + k[1] + 
                          k[2]]*v[2] + 2*EulerGamma*s^2*Log[s + k[1] + k[2]]*
                          v[2] - 2*s*k[1]*Log[s + k[1] + k[2]]*v[2] + 
                         k[1]^2*Log[s + k[1] + k[2]]*v[2] - 2*EulerGamma*
                          k[1]^2*Log[s + k[1] + k[2]]*v[2] + 2*s*k[2]*
                          Log[s + k[1] + k[2]]*v[2] - 2*k[1]*k[2]*Log[
                          s + k[1] + k[2]]*v[2] + 5*k[2]^2*Log[s + k[1] + 
                          k[2]]*v[2] - 2*EulerGamma*k[2]^2*Log[s + k[1] + 
                          k[2]]*v[2] + s^2*Log[s + k[1] + k[2]]^2*v[2] - 
                         k[1]^2*Log[s + k[1] + k[2]]^2*v[2] - k[2]^2*
                          Log[s + k[1] + k[2]]^2*v[2] - 2*s^2*PolyLog[2, 
                          -((s - k[1] + k[2])/(-s + k[1] + k[2]))]*v[2] + 
                         2*k[1]^2*PolyLog[2, -((s - k[1] + k[2])/(-s + k[1] + 
                          k[2]))]*v[2] + 2*k[2]^2*PolyLog[2, -((s - k[1] + 
                          k[2])/(-s + k[1] + k[2]))]*v[2] + 2*s^2*PolyLog[2, 
                          (s + k[1] - k[2])/(s + k[1] + k[2])]*v[2] - 
                         2*k[1]^2*PolyLog[2, (s + k[1] - k[2])/(s + k[1] + 
                          k[2])]*v[2] - 2*k[2]^2*PolyLog[2, (s + k[1] - k[2])/
                          (s + k[1] + k[2])]*v[2] - 2*s*k[1]*v[x] + 
                         4*EulerGamma*s*k[1]*v[x] - 2*s*k[2]*v[x] + 
                         4*EulerGamma*s*k[2]*v[x] - 8*s*k[1]*Log[s]*v[x] - 
                         8*s*k[2]*Log[s]*v[x] - s^2*Log[-s + k[1] + k[2]]*
                          v[x] + 2*EulerGamma*s^2*Log[-s + k[1] + k[2]]*
                          v[x] + (2*I)*Pi*s^2*Log[-s + k[1] + k[2]]*v[x] + 
                         2*s*k[1]*Log[-s + k[1] + k[2]]*v[x] - k[1]^2*
                          Log[-s + k[1] + k[2]]*v[x] - 2*EulerGamma*k[1]^2*
                          Log[-s + k[1] + k[2]]*v[x] - (2*I)*Pi*k[1]^2*
                          Log[-s + k[1] + k[2]]*v[x] + 2*s*k[2]*Log[-s + 
                          k[1] + k[2]]*v[x] - 2*k[1]*k[2]*Log[-s + k[1] + 
                          k[2]]*v[x] - k[2]^2*Log[-s + k[1] + k[2]]*v[x] - 
                         2*EulerGamma*k[2]^2*Log[-s + k[1] + k[2]]*v[x] - 
                         (2*I)*Pi*k[2]^2*Log[-s + k[1] + k[2]]*v[x] + 
                         4*s^2*Log[2]*Log[-s + k[1] + k[2]]*v[x] - 4*k[1]^2*
                          Log[2]*Log[-s + k[1] + k[2]]*v[x] - 4*k[2]^2*Log[2]*
                          Log[-s + k[1] + k[2]]*v[x] - s^2*Log[-s + k[1] + 
                          k[2]]^2*v[x] + k[1]^2*Log[-s + k[1] + k[2]]^2*
                          v[x] + k[2]^2*Log[-s + k[1] + k[2]]^2*v[x] + 
                         s^2*Log[s + k[1] + k[2]]*v[x] - 2*EulerGamma*s^2*
                          Log[s + k[1] + k[2]]*v[x] - (2*I)*Pi*s^2*Log[
                          s + k[1] + k[2]]*v[x] + 2*s*k[1]*Log[s + k[1] + 
                          k[2]]*v[x] + k[1]^2*Log[s + k[1] + k[2]]*v[x] + 
                         2*EulerGamma*k[1]^2*Log[s + k[1] + k[2]]*v[x] + 
                         (2*I)*Pi*k[1]^2*Log[s + k[1] + k[2]]*v[x] + 2*s*k[2]*
                          Log[s + k[1] + k[2]]*v[x] + 2*k[1]*k[2]*Log[
                          s + k[1] + k[2]]*v[x] + k[2]^2*Log[s + k[1] + k[2]]*
                          v[x] + 2*EulerGamma*k[2]^2*Log[s + k[1] + k[2]]*
                          v[x] + (2*I)*Pi*k[2]^2*Log[s + k[1] + k[2]]*v[x] - 
                         4*s^2*Log[2]*Log[s + k[1] + k[2]]*v[x] + 4*k[1]^2*
                          Log[2]*Log[s + k[1] + k[2]]*v[x] + 4*k[2]^2*Log[2]*
                          Log[s + k[1] + k[2]]*v[x] + s^2*Log[s + k[1] + 
                          k[2]]^2*v[x] - k[1]^2*Log[s + k[1] + k[2]]^2*v[x] - 
                         k[2]^2*Log[s + k[1] + k[2]]^2*v[x] + 2*s^2*PolyLog[
                          2, (-s + k[1] + k[2])/(s + k[1] + k[2])]*v[x] - 
                         2*k[1]^2*PolyLog[2, (-s + k[1] + k[2])/(s + k[1] + 
                          k[2])]*v[x] - 2*k[2]^2*PolyLog[2, (-s + k[1] + 
                          k[2])/(s + k[1] + k[2])]*v[x] - 2*s^2*PolyLog[2, 
                          (s + k[1] + k[2])/(-s + k[1] + k[2])]*v[x] + 
                         2*k[1]^2*PolyLog[2, (s + k[1] + k[2])/(-s + k[1] + 
                          k[2])]*v[x] + 2*k[2]^2*PolyLog[2, (s + k[1] + k[2])/
                          (-s + k[1] + k[2])]*v[x])/8)/2)))/(u - v[3] - 
                 v[4] - v[x])))/s)/Sqrt[Pi])/Sqrt[Pi]}, -1, 1, 1]
div3232x2 = SeriesData[\[Epsilon], 0, 
     {(k[2]*(v[1] + v[2] - v[x]) + s*(v[1] - v[2] + v[x]) - 
         (s + k[2])*(2*u - v[3] - v[4] + v[x]))/
        ((2*u - v[1] + v[2] - v[3] - v[4])*(u - v[3] - v[4] + v[x])*
         (2*u - v[1] - v[2] - v[3] - v[4] + 2*v[x])) + 
       (-(u*(s + k[4])) + k[4]*(v[3] + v[4] - v[x]) + s*(v[3] - v[4] + v[x]))/
        ((u - v[3] + v[4] - v[x])*(u - v[1] - v[2] + v[x])*
         (u - v[3] - v[4] + v[x])) + 
       (2*((Pi*s*k[4])/(2*(2*u - v[1] - v[2] - v[3] + v[4])*
            (u - v[3] + v[4] - v[x])) + (Pi*s^2)/(2*(u - v[3] - v[4] + v[x])*
            (2*u - v[1] - v[2] - v[3] - v[4] + 2*v[x]))))/(Pi*s), 
      -(((-EulerGamma - 2*Log[2])*v[4]*(k[2]*(v[1] + v[2] - v[x]) + 
           s*(v[1] - v[2] + v[x]) - (s + k[2])*(2*u - v[3] - v[4] + v[x])))/
         ((2*u - v[1] + v[2] - v[3] - v[4])*(u - v[3] - v[4] + v[x])*
          (2*u - v[1] - v[2] - v[3] - v[4] + 2*v[x]))) - 
       (2*Log[s]*v[x]*(-(u*(s + k[4])) + k[4]*(v[3] + v[4] - v[x]) + 
          s*(v[3] - v[4] + v[x])))/((u - v[3] + v[4] - v[x])*
         (u - v[1] - v[2] + v[x])*(u - v[3] - v[4] + v[x])) - 
       (2*(-EulerGamma - 2*Log[2])*v[4]*
         ((Pi*s*k[4])/(2*(2*u - v[1] - v[2] - v[3] + v[4])*(u - v[3] + v[4] - 
             v[x])) + (Pi*s^2)/(2*(u - v[3] - v[4] + v[x])*
            (2*u - v[1] - v[2] - v[3] - v[4] + 2*v[x]))))/(Pi*s) + 
       ((((-2*(-1 + EulerGamma)*s + (-s + k[2])*Log[-s + k[1] + k[2]] - 
              (s + k[2])*Log[s + k[1] + k[2]])/2 + (2*s*(-1 + Log[s])*v[x])/
             (u - v[1] - v[2] + v[x]))*(-(u*(s + k[4])) + 
            k[4]*(v[3] + v[4] - v[x]) + s*(v[3] - v[4] + v[x])))/
          ((u - v[3] + v[4] - v[x])*(u - v[3] - v[4] + v[x])) + 
         (s*(-(s*u^2) + EulerGamma*s*u^2 - u^2*k[3] - u^2*k[4] + 
            EulerGamma*u^2*k[4] + 2*s*u*v[3] - 2*EulerGamma*s*u*v[3] + 
            2*u*k[3]*v[3] + 2*u*k[4]*v[3] - 2*EulerGamma*u*k[4]*v[3] - 
            s*v[3]^2 + EulerGamma*s*v[3]^2 - k[3]*v[3]^2 - k[4]*v[3]^2 + 
            EulerGamma*k[4]*v[3]^2 + 2*u*k[4]*v[4] - 2*EulerGamma*u*k[4]*
             v[4] - 2*u*k[4]*Log[2]*v[4] - 2*u*k[4]*Log[k[4]]*v[4] - 
            2*k[4]*v[3]*v[4] + 2*EulerGamma*k[4]*v[3]*v[4] + 
            2*k[4]*Log[2]*v[3]*v[4] + 2*k[4]*Log[k[4]]*v[3]*v[4] + s*v[4]^2 - 
            EulerGamma*s*v[4]^2 + k[3]*v[4]^2 - k[4]*v[4]^2 + 
            EulerGamma*k[4]*v[4]^2 + 2*k[4]*Log[2]*v[4]^2 + 
            2*k[4]*Log[k[4]]*v[4]^2 + 2*s*u*v[x] - 2*EulerGamma*s*u*v[x] - 
            2*s*u*Log[2]*v[x] - 2*s*v[3]*v[x] + 2*EulerGamma*s*v[3]*v[x] + 
            2*s*Log[2]*v[3]*v[x] - 2*k[3]*v[4]*v[x] - 2*s*Log[2]*v[4]*v[x] - 
            2*k[4]*Log[2]*v[4]*v[x] - 2*k[4]*Log[k[4]]*v[4]*v[x] - s*v[x]^2 + 
            EulerGamma*s*v[x]^2 + k[3]*v[x]^2 + k[4]*v[x]^2 - 
            EulerGamma*k[4]*v[x]^2 + 2*s*Log[2]*v[x]^2 + 2*s*Log[s]*v[x]*
             (-u + v[3] - v[4] + v[x]) + (s + k[4])*Log[s + k[3] + k[4]]*
             (u^2 - 2*u*v[3] + v[3]^2 - (-v[4] + v[x])^2)))/
          ((u - v[3] + v[4] - v[x])*(u - v[1] - v[2] + v[x])*
           (u - v[3] - v[4] + v[x])))/s + 
       ((-2*(2 - EulerGamma - 2*Log[2])*v[3]*
           ((Pi*s*k[4])/(2*(2*u - v[1] - v[2] - v[3] + v[4])*(u - v[3] + v[
                4] - v[x])) + (Pi*s^2)/(2*(u - v[3] - v[4] + v[x])*
              (2*u - v[1] - v[2] - v[3] - v[4] + 2*v[x]))))/(Sqrt[Pi]*s) + 
         (2*((-2*Log[s]*v[x]*((Pi*s*k[4])/(2*(2*u - v[1] - v[2] - v[3] + 
                  v[4])*(u - v[3] + v[4] - v[x])) + (Pi*s^2)/
                (2*(u - v[3] - v[4] + v[x])*(2*u - v[1] - v[2] - v[3] - 
                  v[4] + 2*v[x]))))/s + (-1/2*(Pi*s*k[2])/(2*u - v[1] + 
                 v[2] - v[3] - v[4]) - Log[2]*(v[3] + v[4])*((Pi*s*k[4])/
                 (2*(2*u - v[1] - v[2] - v[3] + v[4])*(u - v[3] + v[4] - 
                   v[x])) + (Pi*s^2)/(2*(u - v[3] - v[4] + v[x])*
                  (2*u - v[1] - v[2] - v[3] - v[4] + 2*v[x]))) - 
              (-((Pi*s*k[4]*Log[k[4]]*v[4])/(2*u - v[1] - v[2] - v[3] + 
                   v[4])) + k[4]*((Pi*s*(2 - EulerGamma - 2*Log[2])*v[4])/
                   (2*(2*u - v[1] - v[2] - v[3] + v[4])) - 2*Sqrt[Pi]*
                   ((Sqrt[Pi]*s*(2 - EulerGamma - 2*Log[2])*v[3])/
                     (4*(2*u - v[1] - v[2] - v[3] + v[4])) + (Sqrt[Pi]*
                      ((s*Log[2]*(v[3] - v[4]))/(2*(2*u - v[1] - v[2] - 
                          v[3] + v[4])) + ((-2*(-1 + EulerGamma)*s + 
                          (-s + k[2])*Log[-s + k[1] + k[2]] - (s + k[2])*
                          Log[s + k[1] + k[2]])/2 + (2*s*(-1 + Log[s])*v[x])/
                          (2*u - v[1] - v[2] - v[3] + v[4]))/2))/2)))/(u - 
                v[3] + v[4] - v[x]) - ((Pi*s^2*(-EulerGamma - 2*Log[2])*v[x])/
                 (2*(2*u - v[1] - v[2] - v[3] - v[4] + 2*v[x])) + 
                ((Pi^(3/2)*s^2*(2 - EulerGamma - 2*Log[2])*v[x])/
                   (2*(2*u - v[1] - v[2] - v[3] - v[4] + 2*v[x])) - 
                  2*Sqrt[Pi]*((Pi*s^2*(-EulerGamma - 2*Log[2])*v[4])/
                     (4*(2*u - v[1] - v[2] - v[3] - v[4] + 2*v[x])) + 
                    Sqrt[Pi]*((Sqrt[Pi]*s^2*(2 - EulerGamma - 2*Log[2])*v[3])/
                       (4*(2*u - v[1] - v[2] - v[3] - v[4] + 2*v[x])) + 
                      (Sqrt[Pi]*((s^2*Log[s]*v[x])/(2*u - v[1] - v[2] - 
                          v[3] - v[4] + 2*v[x]) + s*((s*Log[2]*(v[3] + v[4] - 
                          2*v[x]))/(2*(2*u - v[1] - v[2] - v[3] - v[4] + 
                          2*v[x])) + ((-2*(-1 + EulerGamma)*s + (-s + k[2])*
                          Log[-s + k[1] + k[2]] - (s + k[2])*Log[s + k[1] + 
                          k[2]])/2 + (2*s*(-1 + Log[s])*v[x])/(2*u - v[1] - 
                          v[2] - v[3] - v[4] + 2*v[x]))/2)))/2)))/Sqrt[Pi])/(
                u - v[3] - v[4] + v[x]))/s))/Sqrt[Pi])/Sqrt[Pi] + 
       (-((Sqrt[Pi]*(2 - EulerGamma - 2*Log[2])*v[3]*
            (k[2]*(v[1] + v[2] - v[x]) + s*(v[1] - v[2] + v[x]) - 
             (s + k[2])*(2*u - v[3] - v[4] + v[x])))/
           ((2*u - v[1] + v[2] - v[3] - v[4])*(u - v[3] - v[4] + v[x])*
            (2*u - v[1] - v[2] - v[3] - v[4] + 2*v[x]))) + 
         (2*(-((Pi*Log[s]*v[x]*(k[2]*(v[1] + v[2] - v[x]) + 
                s*(v[1] - v[2] + v[x]) - (s + k[2])*(2*u - v[3] - v[4] + 
                  v[x])))/((2*u - v[1] + v[2] - v[3] - v[4])*(u - v[3] - 
                v[4] + v[x])*(2*u - v[1] - v[2] - v[3] - v[4] + 2*v[x]))) + 
            (-1/2*(Pi*s*k[4])/(2*u - v[1] - v[2] - v[3] + v[4]) - 
              (Pi*s*Log[2]*(v[3] + v[4])*(k[2]*(v[1] + v[2] - v[x]) + 
                 s*(v[1] - v[2] + v[x]) - (s + k[2])*(2*u - v[3] - v[4] + 
                   v[x])))/(2*(2*u - v[1] + v[2] - v[3] - v[4])*(u - v[3] - 
                 v[4] + v[x])*(2*u - v[1] - v[2] - v[3] - v[4] + 2*v[x])) + 
              (-1/2*(Pi*s*(2 - EulerGamma - 2*Log[2])*v[x]*
                   (k[2]*(v[1] + v[2] - v[x]) + s*(v[1] - v[2] + v[x]) - 
                    (s + k[2])*(2*u - v[3] - v[4] + v[x])))/((2*u - v[1] + 
                    v[2] - v[3] - v[4])*(2*u - v[1] - v[2] - v[3] - v[4] + 
                    2*v[x])) + (2*((Pi^(3/2)*s*(-EulerGamma - 2*Log[2])*v[x]*
                     (k[2]*(v[1] + v[2] - v[x]) + s*(v[1] - v[2] + v[x]) - 
                      (s + k[2])*(2*u - v[3] - v[4] + v[x])))/(4*(2*u - 
                      v[1] + v[2] - v[3] - v[4])*(2*u - v[1] - v[2] - v[3] - 
                      v[4] + 2*v[x])) + Sqrt[Pi]*((Pi*s*(-EulerGamma - 
                        2*Log[2])*v[4]*(k[2]*(v[1] + v[2] - v[x]) + 
                        s*(v[1] - v[2] + v[x]) - (s + k[2])*(2*u - v[3] - 
                          v[4] + v[x])))/(4*(2*u - v[1] + v[2] - v[3] - v[4])*
                       (2*u - v[1] - v[2] - v[3] - v[4] + 2*v[x])) + 
                     Sqrt[Pi]*((Sqrt[Pi]*s*(2 - EulerGamma - 2*Log[2])*v[3]*
                         (k[2]*(v[1] + v[2] - v[x]) + s*(v[1] - v[2] + 
                          v[x]) - (s + k[2])*(2*u - v[3] - v[4] + v[x])))/
                        (4*(2*u - v[1] + v[2] - v[3] - v[4])*(2*u - v[1] - 
                          v[2] - v[3] - v[4] + 2*v[x])) + (Sqrt[Pi]*
                         ((s*Log[s]*v[x]*(k[2]*(v[1] + v[2] - v[x]) + 
                          s*(v[1] - v[2] + v[x]) - (s + k[2])*(2*u - v[3] - 
                          v[4] + v[x])))/((2*u - v[1] + v[2] - v[3] - v[4])*
                          (2*u - v[1] - v[2] - v[3] - v[4] + 2*v[x])) + 
                          s*((Log[2]*(v[3] + v[4])*(k[2]*(v[1] + v[2] - 
                          v[x]) + s*(v[1] - v[2] + v[x]) - (s + k[2])*(2*u - 
                          v[3] - v[4] + v[x])))/(2*(2*u - v[1] + v[2] - 
                          v[3] - v[4])*(2*u - v[1] - v[2] - v[3] - v[4] + 
                          2*v[x])) + (-(s*v[1]^2) + EulerGamma*s*v[1]^2 - 
                          k[1]*v[1]^2 - k[2]*v[1]^2 + EulerGamma*k[2]*v[1]^
                          2 - 2*k[2]*v[1]*v[2] + 2*EulerGamma*k[2]*v[1]*
                          v[2] + 2*k[2]*Log[2]*v[1]*v[2] + s*v[2]^2 - 
                          EulerGamma*s*v[2]^2 + k[1]*v[2]^2 - k[2]*v[2]^2 + 
                          EulerGamma*k[2]*v[2]^2 + 2*k[2]*Log[2]*v[2]^2 + 
                          2*k[2]*Log[k[2]]*v[2]*(-2*u + v[1] + v[2] + v[3] + 
                          v[4] - 2*v[x]) - 2*s*v[1]*v[x] + 2*EulerGamma*s*
                          v[1]*v[x] + 2*s*Log[2]*v[1]*v[x] + 2*s*Log[s]*v[1]*
                          v[x] - 2*k[1]*v[2]*v[x] - 2*s*Log[2]*v[2]*v[x] - 
                          2*k[2]*Log[2]*v[2]*v[x] - 2*s*Log[s]*v[2]*v[x] - 
                          s*v[x]^2 + EulerGamma*s*v[x]^2 + k[1]*v[x]^2 + 
                          k[2]*v[x]^2 - EulerGamma*k[2]*v[x]^2 + 2*s*Log[2]*
                          v[x]^2 + 2*s*Log[s]*v[x]^2 + 2*s*v[1]*(2*u - v[3] - 
                          v[4] + v[x]) - 2*EulerGamma*s*v[1]*(2*u - v[3] - 
                          v[4] + v[x]) + 2*k[1]*v[1]*(2*u - v[3] - v[4] + 
                          v[x]) + 2*k[2]*v[1]*(2*u - v[3] - v[4] + v[x]) - 
                          2*EulerGamma*k[2]*v[1]*(2*u - v[3] - v[4] + v[x]) + 
                          2*k[2]*v[2]*(2*u - v[3] - v[4] + v[x]) - 
                          2*EulerGamma*k[2]*v[2]*(2*u - v[3] - v[4] + v[x]) - 
                          2*k[2]*Log[2]*v[2]*(2*u - v[3] - v[4] + v[x]) + 
                          2*s*v[x]*(2*u - v[3] - v[4] + v[x]) - 2*EulerGamma*
                          s*v[x]*(2*u - v[3] - v[4] + v[x]) - 2*s*Log[2]*v[x]*
                          (2*u - v[3] - v[4] + v[x]) - 2*s*Log[s]*v[x]*(2*u - 
                          v[3] - v[4] + v[x]) - s*(2*u - v[3] - v[4] + v[x])^
                          2 + EulerGamma*s*(2*u - v[3] - v[4] + v[x])^2 - 
                          k[1]*(2*u - v[3] - v[4] + v[x])^2 - k[2]*(2*u - 
                          v[3] - v[4] + v[x])^2 + EulerGamma*k[2]*(2*u - 
                          v[3] - v[4] + v[x])^2 + (s + k[2])*Log[s + k[1] + 
                          k[2]]*(v[1]^2 - (v[2] - v[x])^2 - 2*v[1]*(2*u - 
                          v[3] - v[4] + v[x]) + (2*u - v[3] - v[4] + v[x])^
                          2))/(2*(2*u - v[1] + v[2] - v[3] - v[4])*(2*u - 
                          v[1] - v[2] - v[3] - v[4] + 2*v[x])))))/2))))/
                 Sqrt[Pi])/(u - v[3] - v[4] + v[x]))/s))/Sqrt[Pi])/Sqrt[Pi], 
      ((-(Pi^2*v[4]^2) + 2*(-EulerGamma - 2*Log[2])^2*v[4]^2)*
         (k[2]*(v[1] + v[2] - v[x]) + s*(v[1] - v[2] + v[x]) - 
          (s + k[2])*(2*u - v[3] - v[4] + v[x])))/
        (4*(2*u - v[1] + v[2] - v[3] - v[4])*(u - v[3] - v[4] + v[x])*
         (2*u - v[1] - v[2] - v[3] - v[4] + 2*v[x])) + 
       (2*Log[s]^2*v[x]^2*(-(u*(s + k[4])) + k[4]*(v[3] + v[4] - v[x]) + 
          s*(v[3] - v[4] + v[x])))/((u - v[3] + v[4] - v[x])*
         (u - v[1] - v[2] + v[x])*(u - v[3] - v[4] + v[x])) + 
       ((-(Pi^2*v[4]^2) + 2*(-EulerGamma - 2*Log[2])^2*v[4]^2)*
         ((Pi*s*k[4])/(2*(2*u - v[1] - v[2] - v[3] + v[4])*(u - v[3] + v[4] - 
             v[x])) + (Pi*s^2)/(2*(u - v[3] - v[4] + v[x])*
            (2*u - v[1] - v[2] - v[3] - v[4] + 2*v[x]))))/(2*Pi*s) - 
       (2*Log[s]*v[x]*((((-2*(-1 + EulerGamma)*s + (-s + k[2])*
                Log[-s + k[1] + k[2]] - (s + k[2])*Log[s + k[1] + k[2]])/2 + 
             (2*s*(-1 + Log[s])*v[x])/(u - v[1] - v[2] + v[x]))*
            (-(u*(s + k[4])) + k[4]*(v[3] + v[4] - v[x]) + 
             s*(v[3] - v[4] + v[x])))/((u - v[3] + v[4] - v[x])*
            (u - v[3] - v[4] + v[x])) + (s*(-(s*u^2) + EulerGamma*s*u^2 - 
             u^2*k[3] - u^2*k[4] + EulerGamma*u^2*k[4] + 2*s*u*v[3] - 
             2*EulerGamma*s*u*v[3] + 2*u*k[3]*v[3] + 2*u*k[4]*v[3] - 
             2*EulerGamma*u*k[4]*v[3] - s*v[3]^2 + EulerGamma*s*v[3]^2 - 
             k[3]*v[3]^2 - k[4]*v[3]^2 + EulerGamma*k[4]*v[3]^2 + 
             2*u*k[4]*v[4] - 2*EulerGamma*u*k[4]*v[4] - 2*u*k[4]*Log[2]*
              v[4] - 2*u*k[4]*Log[k[4]]*v[4] - 2*k[4]*v[3]*v[4] + 
             2*EulerGamma*k[4]*v[3]*v[4] + 2*k[4]*Log[2]*v[3]*v[4] + 
             2*k[4]*Log[k[4]]*v[3]*v[4] + s*v[4]^2 - EulerGamma*s*v[4]^2 + 
             k[3]*v[4]^2 - k[4]*v[4]^2 + EulerGamma*k[4]*v[4]^2 + 
             2*k[4]*Log[2]*v[4]^2 + 2*k[4]*Log[k[4]]*v[4]^2 + 2*s*u*v[x] - 
             2*EulerGamma*s*u*v[x] - 2*s*u*Log[2]*v[x] - 2*s*v[3]*v[x] + 
             2*EulerGamma*s*v[3]*v[x] + 2*s*Log[2]*v[3]*v[x] - 
             2*k[3]*v[4]*v[x] - 2*s*Log[2]*v[4]*v[x] - 2*k[4]*Log[2]*v[4]*
              v[x] - 2*k[4]*Log[k[4]]*v[4]*v[x] - s*v[x]^2 + 
             EulerGamma*s*v[x]^2 + k[3]*v[x]^2 + k[4]*v[x]^2 - 
             EulerGamma*k[4]*v[x]^2 + 2*s*Log[2]*v[x]^2 + 2*s*Log[s]*v[x]*
              (-u + v[3] - v[4] + v[x]) + (s + k[4])*Log[s + k[3] + k[4]]*
              (u^2 - 2*u*v[3] + v[3]^2 - (-v[4] + v[x])^2)))/
           ((u - v[3] + v[4] - v[x])*(u - v[1] - v[2] + v[x])*
            (u - v[3] - v[4] + v[x]))))/s + 
       (((-(u*(s + k[4])) + k[4]*(v[3] + v[4] - v[x]) + 
            s*(v[3] - v[4] + v[x]))*((u*((12 - 12*EulerGamma + 
                 6*EulerGamma^2 + Pi^2)*s + 6*(k[1] - (-1 + EulerGamma)*
                  (-s + k[2]))*Log[-s + k[1] + k[2]] - 3*(-s + k[2])*
                Log[-s + k[1] + k[2]]^2 - 6*(k[1] - (-1 + EulerGamma)*
                  (s + k[2]))*Log[s + k[1] + k[2]] + 3*(s + k[2])*
                Log[s + k[1] + k[2]]^2))/12 + (2*s*(2 - 2*Log[s] + Log[s]^2)*
              v[x]^2)/(u - v[1] - v[2] + v[x]) + 
            (-12*s*v[1] + 12*EulerGamma*s*v[1] - 6*EulerGamma^2*s*v[1] + 
              Pi^2*s*v[1] + 6*s*Log[-s + k[1] + k[2]]*v[1] - 
              6*EulerGamma*s*Log[-s + k[1] + k[2]]*v[1] + 6*k[1]*Log[
                -s + k[1] + k[2]]*v[1] - 6*k[2]*Log[-s + k[1] + k[2]]*v[1] + 
              6*EulerGamma*k[2]*Log[-s + k[1] + k[2]]*v[1] - 
              3*s*Log[-s + k[1] + k[2]]^2*v[1] + 3*k[2]*Log[-s + k[1] + k[2]]^
                2*v[1] + 6*s*Log[s + k[1] + k[2]]*v[1] - 6*EulerGamma*s*Log[
                s + k[1] + k[2]]*v[1] - 6*k[1]*Log[s + k[1] + k[2]]*v[1] + 
              6*k[2]*Log[s + k[1] + k[2]]*v[1] - 6*EulerGamma*k[2]*Log[
                s + k[1] + k[2]]*v[1] - 3*s*Log[s + k[1] + k[2]]^2*v[1] - 
              3*k[2]*Log[s + k[1] + k[2]]^2*v[1] + 6*(-s + k[2])*PolyLog[2, 
                -((s + k[1] - k[2])/(-s + k[1] + k[2]))]*v[1] - 
              6*(s + k[2])*PolyLog[2, (s - k[1] + k[2])/(s + k[1] + k[2])]*v[
                1] - 12*s*v[2] + 12*EulerGamma*s*v[2] - 6*EulerGamma^2*s*v[
                2] + Pi^2*s*v[2] + 6*s*Log[-s + k[1] + k[2]]*v[2] - 
              6*EulerGamma*s*Log[-s + k[1] + k[2]]*v[2] - 6*k[1]*Log[
                -s + k[1] + k[2]]*v[2] - 6*k[2]*Log[-s + k[1] + k[2]]*v[2] + 
              6*EulerGamma*k[2]*Log[-s + k[1] + k[2]]*v[2] + 
              12*k[2]*Log[2]*Log[-s + k[1] + k[2]]*v[2] + 12*k[2]*Log[k[2]]*
               Log[-s + k[1] + k[2]]*v[2] - 3*s*Log[-s + k[1] + k[2]]^2*v[
                2] - 3*k[2]*Log[-s + k[1] + k[2]]^2*v[2] + 
              6*s*Log[s + k[1] + k[2]]*v[2] - 6*EulerGamma*s*Log[
                s + k[1] + k[2]]*v[2] + 6*k[1]*Log[s + k[1] + k[2]]*v[2] + 
              6*k[2]*Log[s + k[1] + k[2]]*v[2] - 6*EulerGamma*k[2]*Log[
                s + k[1] + k[2]]*v[2] - 12*k[2]*Log[2]*Log[s + k[1] + k[2]]*v[
                2] - 12*k[2]*Log[k[2]]*Log[s + k[1] + k[2]]*v[2] - 
              3*s*Log[s + k[1] + k[2]]^2*v[2] + 3*k[2]*Log[s + k[1] + k[2]]^
                2*v[2] - 6*s*PolyLog[2, -((s - k[1] + k[2])/(-s + k[1] + 
                   k[2]))]*v[2] - 6*k[2]*PolyLog[2, -((s - k[1] + k[2])/
                  (-s + k[1] + k[2]))]*v[2] - 6*s*PolyLog[2, 
                (s + k[1] - k[2])/(s + k[1] + k[2])]*v[2] + 6*k[2]*PolyLog[2, 
                (s + k[1] - k[2])/(s + k[1] + k[2])]*v[2] - 36*s*v[x] + 
              12*EulerGamma*s*v[x] + 6*EulerGamma^2*s*v[x] - Pi^2*s*v[x] + 
              24*s*Log[s]*v[x] - 24*EulerGamma*s*Log[s]*v[x] + 
              6*s*Log[-s + k[1] + k[2]]*v[x] + 6*EulerGamma*s*Log[
                -s + k[1] + k[2]]*v[x] - (6*I)*Pi*s*Log[-s + k[1] + k[2]]*v[
                x] - 6*k[1]*Log[-s + k[1] + k[2]]*v[x] - 6*k[2]*Log[
                -s + k[1] + k[2]]*v[x] - 6*EulerGamma*k[2]*Log[-s + k[1] + 
                 k[2]]*v[x] - (6*I)*Pi*k[2]*Log[-s + k[1] + k[2]]*v[x] - 
              12*k[2]*Log[2]*Log[-s + k[1] + k[2]]*v[x] - 12*s*Log[s]*Log[
                -s + k[1] + k[2]]*v[x] + 3*s*Log[-s + k[1] + k[2]]^2*v[x] + 
              3*k[2]*Log[-s + k[1] + k[2]]^2*v[x] + 6*s*Log[s + k[1] + k[2]]*
               v[x] + 6*EulerGamma*s*Log[s + k[1] + k[2]]*v[x] + 
              (6*I)*Pi*s*Log[s + k[1] + k[2]]*v[x] + 6*k[1]*Log[s + k[1] + 
                 k[2]]*v[x] + 6*k[2]*Log[s + k[1] + k[2]]*v[x] + 
              6*EulerGamma*k[2]*Log[s + k[1] + k[2]]*v[x] + (6*I)*Pi*k[2]*Log[
                s + k[1] + k[2]]*v[x] + 12*k[2]*Log[2]*Log[s + k[1] + k[2]]*v[
                x] - 12*s*Log[s]*Log[s + k[1] + k[2]]*v[x] + 
              3*s*Log[s + k[1] + k[2]]^2*v[x] - 3*k[2]*Log[s + k[1] + k[2]]^
                2*v[x] + 6*s*PolyLog[2, (-s + k[1] + k[2])/(s + k[1] + k[2])]*
               v[x] - 6*k[2]*PolyLog[2, (-s + k[1] + k[2])/(s + k[1] + k[2])]*
               v[x] + 6*s*PolyLog[2, (s + k[1] + k[2])/(-s + k[1] + k[2])]*v[
                x] + 6*k[2]*PolyLog[2, (s + k[1] + k[2])/(-s + k[1] + k[2])]*
               v[x])/12))/((u - v[3] + v[4] - v[x])*(u - v[3] - v[4] + 
            v[x])) + (((-2*(-1 + EulerGamma)*s + (-s + k[2])*Log[
                -s + k[1] + k[2]] - (s + k[2])*Log[s + k[1] + k[2]])/2 + 
            (2*s*(-1 + Log[s])*v[x])/(u - v[1] - v[2] + v[x]))*
           (-(s*u^2) + EulerGamma*s*u^2 - u^2*k[3] - u^2*k[4] + 
            EulerGamma*u^2*k[4] + 2*s*u*v[3] - 2*EulerGamma*s*u*v[3] + 
            2*u*k[3]*v[3] + 2*u*k[4]*v[3] - 2*EulerGamma*u*k[4]*v[3] - 
            s*v[3]^2 + EulerGamma*s*v[3]^2 - k[3]*v[3]^2 - k[4]*v[3]^2 + 
            EulerGamma*k[4]*v[3]^2 + 2*u*k[4]*v[4] - 2*EulerGamma*u*k[4]*
             v[4] - 2*u*k[4]*Log[2]*v[4] - 2*u*k[4]*Log[k[4]]*v[4] - 
            2*k[4]*v[3]*v[4] + 2*EulerGamma*k[4]*v[3]*v[4] + 
            2*k[4]*Log[2]*v[3]*v[4] + 2*k[4]*Log[k[4]]*v[3]*v[4] + s*v[4]^2 - 
            EulerGamma*s*v[4]^2 + k[3]*v[4]^2 - k[4]*v[4]^2 + 
            EulerGamma*k[4]*v[4]^2 + 2*k[4]*Log[2]*v[4]^2 + 
            2*k[4]*Log[k[4]]*v[4]^2 + 2*s*u*v[x] - 2*EulerGamma*s*u*v[x] - 
            2*s*u*Log[2]*v[x] - 2*s*v[3]*v[x] + 2*EulerGamma*s*v[3]*v[x] + 
            2*s*Log[2]*v[3]*v[x] - 2*k[3]*v[4]*v[x] - 2*s*Log[2]*v[4]*v[x] - 
            2*k[4]*Log[2]*v[4]*v[x] - 2*k[4]*Log[k[4]]*v[4]*v[x] - s*v[x]^2 + 
            EulerGamma*s*v[x]^2 + k[3]*v[x]^2 + k[4]*v[x]^2 - 
            EulerGamma*k[4]*v[x]^2 + 2*s*Log[2]*v[x]^2 + 2*s*Log[s]*v[x]*
             (-u + v[3] - v[4] + v[x]) + (s + k[4])*Log[s + k[3] + k[4]]*
             (u^2 - 2*u*v[3] + v[3]^2 - (-v[4] + v[x])^2)))/
          ((u - v[3] + v[4] - v[x])*(u - v[3] - v[4] + v[x])) + 
         (s*(u*k[3]*(-1 + EulerGamma + Log[s + k[3] + k[4]]) - 
            (u*(s + k[4])*(12 - 12*EulerGamma + 6*EulerGamma^2 + Pi^2 + 12*
                (-1 + EulerGamma)*Log[s + k[3] + k[4]] + 6*
                Log[s + k[3] + k[4]]^2))/12 + s*v[3] - EulerGamma*s*v[3] + 
            (EulerGamma^2*s*v[3])/2 - (Pi^2*s*v[3])/12 + 3*k[3]*v[3] - 
            EulerGamma*k[3]*v[3] + k[4]*v[3] - EulerGamma*k[4]*v[3] + 
            (EulerGamma^2*k[4]*v[3])/2 - (Pi^2*k[4]*v[3])/12 - 
            2*k[3]*Log[2]*v[3] - 2*k[3]*Log[k[3]]*v[3] - 
            s*Log[s + k[3] + k[4]]*v[3] + EulerGamma*s*Log[s + k[3] + k[4]]*
             v[3] + k[3]*Log[s + k[3] + k[4]]*v[3] - 
            k[4]*Log[s + k[3] + k[4]]*v[3] + EulerGamma*k[4]*
             Log[s + k[3] + k[4]]*v[3] + (s*Log[s + k[3] + k[4]]^2*v[3])/2 + 
            (k[4]*Log[s + k[3] + k[4]]^2*v[3])/2 + (s + k[4])*
             PolyLog[2, (s - k[3] + k[4])/(s + k[3] + k[4])]*v[3] + s*v[4] - 
            EulerGamma*s*v[4] + (EulerGamma^2*s*v[4])/2 - (Pi^2*s*v[4])/12 + 
            k[3]*v[4] - EulerGamma*k[3]*v[4] + 3*k[4]*v[4] - 
            3*EulerGamma*k[4]*v[4] + (3*EulerGamma^2*k[4]*v[4])/2 + 
            (Pi^2*k[4]*v[4])/12 - 2*k[4]*Log[2]*v[4] + 2*EulerGamma*k[4]*
             Log[2]*v[4] - 2*k[4]*Log[k[4]]*v[4] + 2*EulerGamma*k[4]*
             Log[k[4]]*v[4] - s*Log[s + k[3] + k[4]]*v[4] + 
            EulerGamma*s*Log[s + k[3] + k[4]]*v[4] - 
            k[3]*Log[s + k[3] + k[4]]*v[4] - k[4]*Log[s + k[3] + k[4]]*v[4] + 
            EulerGamma*k[4]*Log[s + k[3] + k[4]]*v[4] + 2*k[4]*Log[2]*
             Log[s + k[3] + k[4]]*v[4] + 2*k[4]*Log[k[4]]*
             Log[s + k[3] + k[4]]*v[4] + (s*Log[s + k[3] + k[4]]^2*v[4])/2 - 
            (k[4]*Log[s + k[3] + k[4]]^2*v[4])/2 + 
            s*PolyLog[2, (s + k[3] - k[4])/(s + k[3] + k[4])]*v[4] - 
            k[4]*PolyLog[2, (s + k[3] - k[4])/(s + k[3] + k[4])]*v[4] + 
            3*s*v[x] - 3*EulerGamma*s*v[x] + (3*EulerGamma^2*s*v[x])/2 + 
            (Pi^2*s*v[x])/12 + k[3]*v[x] - EulerGamma*k[3]*v[x] + k[4]*v[x] - 
            EulerGamma*k[4]*v[x] + (EulerGamma^2*k[4]*v[x])/2 - 
            (Pi^2*k[4]*v[x])/12 - 2*s*Log[2]*v[x] + 2*EulerGamma*s*Log[2]*
             v[x] - 2*s*Log[s]*v[x] + 2*EulerGamma*s*Log[s]*v[x] - 
            s*Log[s + k[3] + k[4]]*v[x] + EulerGamma*s*Log[s + k[3] + k[4]]*
             v[x] - k[3]*Log[s + k[3] + k[4]]*v[x] - 
            k[4]*Log[s + k[3] + k[4]]*v[x] + EulerGamma*k[4]*
             Log[s + k[3] + k[4]]*v[x] + 2*s*Log[2]*Log[s + k[3] + k[4]]*
             v[x] + 2*s*Log[s]*Log[s + k[3] + k[4]]*v[x] - 
            (s*Log[s + k[3] + k[4]]^2*v[x])/2 + (k[4]*Log[s + k[3] + k[4]]^2*
              v[x])/2 + (-s + k[4])*PolyLog[2, (-s + k[3] + k[4])/(s + k[3] + 
                k[4])]*v[x] + (2*(s*(-2 + 2*EulerGamma + 2*Log[2])*Log[s]*
                (u - v[3] + v[4] - v[x])*v[x]^2 + s*Log[s]^2*(u - v[3] + 
                 v[4] - v[x])*v[x]^2 + k[4]*(-2 + 2*EulerGamma + 2*Log[2])*
                Log[k[4]]*v[4]^2*(u - v[3] - v[4] + v[x]) + k[4]*Log[k[4]]^2*
                v[4]^2*(u - v[3] - v[4] + v[x]) + (2 + EulerGamma^2 - 
                 2*Log[2] + Log[2]^2 + EulerGamma*(-2 + 2*Log[2]))*
                (-(k[4]*v[4]^2*(v[3] + v[4] - v[x])) - s*v[x]^2*(v[3] - 
                   v[4] + v[x]) + u*(k[4]*v[4]^2 + s*v[x]^2))))/
             ((u - v[3] - v[4] + v[x])*(-u + v[3] - v[4] + v[x]))))/
          (u - v[1] - v[2] + v[x]))/s - ((-EulerGamma - 2*Log[2])*v[4]*
         ((-2*(2 - EulerGamma - 2*Log[2])*v[3]*((Pi*s*k[4])/(2*(2*u - v[1] - 
                v[2] - v[3] + v[4])*(u - v[3] + v[4] - v[x])) + 
             (Pi*s^2)/(2*(u - v[3] - v[4] + v[x])*(2*u - v[1] - v[2] - v[3] - 
                v[4] + 2*v[x]))))/(Sqrt[Pi]*s) + 
          (2*((-2*Log[s]*v[x]*((Pi*s*k[4])/(2*(2*u - v[1] - v[2] - v[3] + 
                   v[4])*(u - v[3] + v[4] - v[x])) + (Pi*s^2)/
                 (2*(u - v[3] - v[4] + v[x])*(2*u - v[1] - v[2] - v[3] - 
                   v[4] + 2*v[x]))))/s + (-1/2*(Pi*s*k[2])/(2*u - v[1] + 
                  v[2] - v[3] - v[4]) - Log[2]*(v[3] + v[4])*
                ((Pi*s*k[4])/(2*(2*u - v[1] - v[2] - v[3] + v[4])*(u - v[3] + 
                    v[4] - v[x])) + (Pi*s^2)/(2*(u - v[3] - v[4] + v[x])*
                   (2*u - v[1] - v[2] - v[3] - v[4] + 2*v[x]))) - 
               (-((Pi*s*k[4]*Log[k[4]]*v[4])/(2*u - v[1] - v[2] - v[3] + 
                    v[4])) + k[4]*((Pi*s*(2 - EulerGamma - 2*Log[2])*v[4])/
                    (2*(2*u - v[1] - v[2] - v[3] + v[4])) - 2*Sqrt[Pi]*
                    ((Sqrt[Pi]*s*(2 - EulerGamma - 2*Log[2])*v[3])/
                      (4*(2*u - v[1] - v[2] - v[3] + v[4])) + (Sqrt[Pi]*
                       ((s*Log[2]*(v[3] - v[4]))/(2*(2*u - v[1] - v[2] - 
                          v[3] + v[4])) + ((-2*(-1 + EulerGamma)*s + 
                          (-s + k[2])*Log[-s + k[1] + k[2]] - (s + k[2])*
                          Log[s + k[1] + k[2]])/2 + (2*s*(-1 + Log[s])*v[x])/
                          (2*u - v[1] - v[2] - v[3] + v[4]))/2))/2)))/
                (u - v[3] + v[4] - v[x]) - ((Pi*s^2*(-EulerGamma - 2*Log[2])*
                   v[x])/(2*(2*u - v[1] - v[2] - v[3] - v[4] + 2*v[x])) + 
                 ((Pi^(3/2)*s^2*(2 - EulerGamma - 2*Log[2])*v[x])/
                    (2*(2*u - v[1] - v[2] - v[3] - v[4] + 2*v[x])) - 
                   2*Sqrt[Pi]*((Pi*s^2*(-EulerGamma - 2*Log[2])*v[4])/
                      (4*(2*u - v[1] - v[2] - v[3] - v[4] + 2*v[x])) + 
                     Sqrt[Pi]*((Sqrt[Pi]*s^2*(2 - EulerGamma - 2*Log[2])*
                         v[3])/(4*(2*u - v[1] - v[2] - v[3] - v[4] + 
                          2*v[x])) + (Sqrt[Pi]*((s^2*Log[s]*v[x])/(2*u - 
                          v[1] - v[2] - v[3] - v[4] + 2*v[x]) + 
                          s*((s*Log[2]*(v[3] + v[4] - 2*v[x]))/(2*(2*u - 
                          v[1] - v[2] - v[3] - v[4] + 2*v[x])) + 
                          ((-2*(-1 + EulerGamma)*s + (-s + k[2])*Log[-s + 
                          k[1] + k[2]] - (s + k[2])*Log[s + k[1] + k[2]])/2 + 
                          (2*s*(-1 + Log[s])*v[x])/(2*u - v[1] - v[2] - 
                          v[3] - v[4] + 2*v[x]))/2)))/2)))/Sqrt[Pi])/
                (u - v[3] - v[4] + v[x]))/s))/Sqrt[Pi]))/Sqrt[Pi] - 
       ((-EulerGamma - 2*Log[2])*v[4]*
         (-((Sqrt[Pi]*(2 - EulerGamma - 2*Log[2])*v[3]*
             (k[2]*(v[1] + v[2] - v[x]) + s*(v[1] - v[2] + v[x]) - 
              (s + k[2])*(2*u - v[3] - v[4] + v[x])))/
            ((2*u - v[1] + v[2] - v[3] - v[4])*(u - v[3] - v[4] + v[x])*
             (2*u - v[1] - v[2] - v[3] - v[4] + 2*v[x]))) + 
          (2*(-((Pi*Log[s]*v[x]*(k[2]*(v[1] + v[2] - v[x]) + 
                 s*(v[1] - v[2] + v[x]) - (s + k[2])*(2*u - v[3] - v[4] + 
                   v[x])))/((2*u - v[1] + v[2] - v[3] - v[4])*(u - v[3] - 
                 v[4] + v[x])*(2*u - v[1] - v[2] - v[3] - v[4] + 2*v[x]))) + 
             (-1/2*(Pi*s*k[4])/(2*u - v[1] - v[2] - v[3] + v[4]) - 
               (Pi*s*Log[2]*(v[3] + v[4])*(k[2]*(v[1] + v[2] - v[x]) + 
                  s*(v[1] - v[2] + v[x]) - (s + k[2])*(2*u - v[3] - v[4] + 
                    v[x])))/(2*(2*u - v[1] + v[2] - v[3] - v[4])*(u - v[3] - 
                  v[4] + v[x])*(2*u - v[1] - v[2] - v[3] - v[4] + 2*v[x])) + 
               (-1/2*(Pi*s*(2 - EulerGamma - 2*Log[2])*v[x]*(k[2]*(v[1] + 
                       v[2] - v[x]) + s*(v[1] - v[2] + v[x]) - (s + k[2])*
                      (2*u - v[3] - v[4] + v[x])))/((2*u - v[1] + v[2] - 
                     v[3] - v[4])*(2*u - v[1] - v[2] - v[3] - v[4] + 
                     2*v[x])) + (2*((Pi^(3/2)*s*(-EulerGamma - 2*Log[2])*v[x]*
                      (k[2]*(v[1] + v[2] - v[x]) + s*(v[1] - v[2] + v[x]) - 
                       (s + k[2])*(2*u - v[3] - v[4] + v[x])))/(4*(2*u - 
                       v[1] + v[2] - v[3] - v[4])*(2*u - v[1] - v[2] - v[3] - 
                       v[4] + 2*v[x])) + Sqrt[Pi]*((Pi*s*(-EulerGamma - 
                         2*Log[2])*v[4]*(k[2]*(v[1] + v[2] - v[x]) + 
                         s*(v[1] - v[2] + v[x]) - (s + k[2])*(2*u - v[3] - 
                          v[4] + v[x])))/(4*(2*u - v[1] + v[2] - v[3] - v[4])*
                        (2*u - v[1] - v[2] - v[3] - v[4] + 2*v[x])) + 
                      Sqrt[Pi]*((Sqrt[Pi]*s*(2 - EulerGamma - 2*Log[2])*v[3]*
                          (k[2]*(v[1] + v[2] - v[x]) + s*(v[1] - v[2] + 
                          v[x]) - (s + k[2])*(2*u - v[3] - v[4] + v[x])))/
                         (4*(2*u - v[1] + v[2] - v[3] - v[4])*(2*u - v[1] - 
                          v[2] - v[3] - v[4] + 2*v[x])) + (Sqrt[Pi]*
                          ((s*Log[s]*v[x]*(k[2]*(v[1] + v[2] - v[x]) + 
                          s*(v[1] - v[2] + v[x]) - (s + k[2])*(2*u - v[3] - 
                          v[4] + v[x])))/((2*u - v[1] + v[2] - v[3] - v[4])*
                          (2*u - v[1] - v[2] - v[3] - v[4] + 2*v[x])) + 
                          s*((Log[2]*(v[3] + v[4])*(k[2]*(v[1] + v[2] - 
                          v[x]) + s*(v[1] - v[2] + v[x]) - (s + k[2])*(2*u - 
                          v[3] - v[4] + v[x])))/(2*(2*u - v[1] + v[2] - 
                          v[3] - v[4])*(2*u - v[1] - v[2] - v[3] - v[4] + 
                          2*v[x])) + (-(s*v[1]^2) + EulerGamma*s*v[1]^2 - 
                          k[1]*v[1]^2 - k[2]*v[1]^2 + EulerGamma*k[2]*v[1]^
                          2 - 2*k[2]*v[1]*v[2] + 2*EulerGamma*k[2]*v[1]*
                          v[2] + 2*k[2]*Log[2]*v[1]*v[2] + s*v[2]^2 - 
                          EulerGamma*s*v[2]^2 + k[1]*v[2]^2 - k[2]*v[2]^2 + 
                          EulerGamma*k[2]*v[2]^2 + 2*k[2]*Log[2]*v[2]^2 + 
                          2*k[2]*Log[k[2]]*v[2]*(-2*u + v[1] + v[2] + v[3] + 
                          v[4] - 2*v[x]) - 2*s*v[1]*v[x] + 2*EulerGamma*s*
                          v[1]*v[x] + 2*s*Log[2]*v[1]*v[x] + 2*s*Log[s]*v[1]*
                          v[x] - 2*k[1]*v[2]*v[x] - 2*s*Log[2]*v[2]*v[x] - 
                          2*k[2]*Log[2]*v[2]*v[x] - 2*s*Log[s]*v[2]*v[x] - 
                          s*v[x]^2 + EulerGamma*s*v[x]^2 + k[1]*v[x]^2 + 
                          k[2]*v[x]^2 - EulerGamma*k[2]*v[x]^2 + 2*s*Log[2]*
                          v[x]^2 + 2*s*Log[s]*v[x]^2 + 2*s*v[1]*(2*u - v[3] - 
                          v[4] + v[x]) - 2*EulerGamma*s*v[1]*(2*u - v[3] - 
                          v[4] + v[x]) + 2*k[1]*v[1]*(2*u - v[3] - v[4] + 
                          v[x]) + 2*k[2]*v[1]*(2*u - v[3] - v[4] + v[x]) - 
                          2*EulerGamma*k[2]*v[1]*(2*u - v[3] - v[4] + v[x]) + 
                          2*k[2]*v[2]*(2*u - v[3] - v[4] + v[x]) - 
                          2*EulerGamma*k[2]*v[2]*(2*u - v[3] - v[4] + v[x]) - 
                          2*k[2]*Log[2]*v[2]*(2*u - v[3] - v[4] + v[x]) + 
                          2*s*v[x]*(2*u - v[3] - v[4] + v[x]) - 2*EulerGamma*
                          s*v[x]*(2*u - v[3] - v[4] + v[x]) - 2*s*Log[2]*v[x]*
                          (2*u - v[3] - v[4] + v[x]) - 2*s*Log[s]*v[x]*(2*u - 
                          v[3] - v[4] + v[x]) - s*(2*u - v[3] - v[4] + v[x])^
                          2 + EulerGamma*s*(2*u - v[3] - v[4] + v[x])^2 - 
                          k[1]*(2*u - v[3] - v[4] + v[x])^2 - k[2]*(2*u - 
                          v[3] - v[4] + v[x])^2 + EulerGamma*k[2]*(2*u - 
                          v[3] - v[4] + v[x])^2 + (s + k[2])*Log[s + k[1] + 
                          k[2]]*(v[1]^2 - (v[2] - v[x])^2 - 2*v[1]*(2*u - 
                          v[3] - v[4] + v[x]) + (2*u - v[3] - v[4] + v[x])^
                          2))/(2*(2*u - v[1] + v[2] - v[3] - v[4])*(2*u - 
                          v[1] - v[2] - v[3] - v[4] + 2*v[x])))))/2))))/
                  Sqrt[Pi])/(u - v[3] - v[4] + v[x]))/s))/Sqrt[Pi]))/
        Sqrt[Pi] + (((8*v[3]^2 - Pi^2*v[3]^2 + 2*(2 - EulerGamma - 2*Log[2])^
              2*v[3]^2)*((Pi*s*k[4])/(2*(2*u - v[1] - v[2] - v[3] + v[4])*
              (u - v[3] + v[4] - v[x])) + (Pi*s^2)/(2*(u - v[3] - v[4] + v[
                x])*(2*u - v[1] - v[2] - v[3] - v[4] + 2*v[x]))))/
          (2*Sqrt[Pi]*s) - (2*(2 - EulerGamma - 2*Log[2])*v[3]*
           ((-2*Log[s]*v[x]*((Pi*s*k[4])/(2*(2*u - v[1] - v[2] - v[3] + v[4])*
                 (u - v[3] + v[4] - v[x])) + (Pi*s^2)/(2*(u - v[3] - v[4] + 
                  v[x])*(2*u - v[1] - v[2] - v[3] - v[4] + 2*v[x]))))/s + 
            (-1/2*(Pi*s*k[2])/(2*u - v[1] + v[2] - v[3] - v[4]) - 
              Log[2]*(v[3] + v[4])*((Pi*s*k[4])/(2*(2*u - v[1] - v[2] - 
                   v[3] + v[4])*(u - v[3] + v[4] - v[x])) + (Pi*s^2)/
                 (2*(u - v[3] - v[4] + v[x])*(2*u - v[1] - v[2] - v[3] - 
                   v[4] + 2*v[x]))) - (-((Pi*s*k[4]*Log[k[4]]*v[4])/
                  (2*u - v[1] - v[2] - v[3] + v[4])) + k[4]*
                 ((Pi*s*(2 - EulerGamma - 2*Log[2])*v[4])/(2*(2*u - v[1] - 
                     v[2] - v[3] + v[4])) - 2*Sqrt[Pi]*((Sqrt[Pi]*s*
                      (2 - EulerGamma - 2*Log[2])*v[3])/(4*(2*u - v[1] - 
                       v[2] - v[3] + v[4])) + (Sqrt[Pi]*((s*Log[2]*(v[3] - 
                          v[4]))/(2*(2*u - v[1] - v[2] - v[3] + v[4])) + 
                       ((-2*(-1 + EulerGamma)*s + (-s + k[2])*Log[-s + k[1] + 
                          k[2]] - (s + k[2])*Log[s + k[1] + k[2]])/2 + 
                         (2*s*(-1 + Log[s])*v[x])/(2*u - v[1] - v[2] - v[3] + 
                          v[4]))/2))/2)))/(u - v[3] + v[4] - v[x]) - 
              ((Pi*s^2*(-EulerGamma - 2*Log[2])*v[x])/(2*(2*u - v[1] - v[2] - 
                   v[3] - v[4] + 2*v[x])) + ((Pi^(3/2)*s^2*(2 - EulerGamma - 
                     2*Log[2])*v[x])/(2*(2*u - v[1] - v[2] - v[3] - v[4] + 
                     2*v[x])) - 2*Sqrt[Pi]*((Pi*s^2*(-EulerGamma - 2*Log[2])*
                      v[4])/(4*(2*u - v[1] - v[2] - v[3] - v[4] + 2*v[x])) + 
                    Sqrt[Pi]*((Sqrt[Pi]*s^2*(2 - EulerGamma - 2*Log[2])*v[3])/
                       (4*(2*u - v[1] - v[2] - v[3] - v[4] + 2*v[x])) + 
                      (Sqrt[Pi]*((s^2*Log[s]*v[x])/(2*u - v[1] - v[2] - 
                          v[3] - v[4] + 2*v[x]) + s*((s*Log[2]*(v[3] + v[4] - 
                          2*v[x]))/(2*(2*u - v[1] - v[2] - v[3] - v[4] + 
                          2*v[x])) + ((-2*(-1 + EulerGamma)*s + (-s + k[2])*
                          Log[-s + k[1] + k[2]] - (s + k[2])*Log[s + k[1] + 
                          k[2]])/2 + (2*s*(-1 + Log[s])*v[x])/(2*u - v[1] - 
                          v[2] - v[3] - v[4] + 2*v[x]))/2)))/2)))/Sqrt[Pi])/(
                u - v[3] - v[4] + v[x]))/s))/Sqrt[Pi] + 
         (2*((2*Log[s]^2*v[x]^2*((Pi*s*k[4])/(2*(2*u - v[1] - v[2] - v[3] + 
                  v[4])*(u - v[3] + v[4] - v[x])) + (Pi*s^2)/
                (2*(u - v[3] - v[4] + v[x])*(2*u - v[1] - v[2] - v[3] - 
                  v[4] + 2*v[x]))))/s - (2*Log[s]*v[x]*(-1/2*(Pi*s*k[2])/
                 (2*u - v[1] + v[2] - v[3] - v[4]) - Log[2]*(v[3] + v[4])*
                ((Pi*s*k[4])/(2*(2*u - v[1] - v[2] - v[3] + v[4])*(u - v[3] + 
                    v[4] - v[x])) + (Pi*s^2)/(2*(u - v[3] - v[4] + v[x])*
                   (2*u - v[1] - v[2] - v[3] - v[4] + 2*v[x]))) - 
               (-((Pi*s*k[4]*Log[k[4]]*v[4])/(2*u - v[1] - v[2] - v[3] + 
                    v[4])) + k[4]*((Pi*s*(2 - EulerGamma - 2*Log[2])*v[4])/
                    (2*(2*u - v[1] - v[2] - v[3] + v[4])) - 2*Sqrt[Pi]*
                    ((Sqrt[Pi]*s*(2 - EulerGamma - 2*Log[2])*v[3])/
                      (4*(2*u - v[1] - v[2] - v[3] + v[4])) + (Sqrt[Pi]*
                       ((s*Log[2]*(v[3] - v[4]))/(2*(2*u - v[1] - v[2] - 
                          v[3] + v[4])) + ((-2*(-1 + EulerGamma)*s + 
                          (-s + k[2])*Log[-s + k[1] + k[2]] - (s + k[2])*
                          Log[s + k[1] + k[2]])/2 + (2*s*(-1 + Log[s])*v[x])/
                          (2*u - v[1] - v[2] - v[3] + v[4]))/2))/2)))/
                (u - v[3] + v[4] - v[x]) - ((Pi*s^2*(-EulerGamma - 2*Log[2])*
                   v[x])/(2*(2*u - v[1] - v[2] - v[3] - v[4] + 2*v[x])) + 
                 ((Pi^(3/2)*s^2*(2 - EulerGamma - 2*Log[2])*v[x])/
                    (2*(2*u - v[1] - v[2] - v[3] - v[4] + 2*v[x])) - 
                   2*Sqrt[Pi]*((Pi*s^2*(-EulerGamma - 2*Log[2])*v[4])/
                      (4*(2*u - v[1] - v[2] - v[3] - v[4] + 2*v[x])) + 
                     Sqrt[Pi]*((Sqrt[Pi]*s^2*(2 - EulerGamma - 2*Log[2])*
                         v[3])/(4*(2*u - v[1] - v[2] - v[3] - v[4] + 
                          2*v[x])) + (Sqrt[Pi]*((s^2*Log[s]*v[x])/(2*u - 
                          v[1] - v[2] - v[3] - v[4] + 2*v[x]) + 
                          s*((s*Log[2]*(v[3] + v[4] - 2*v[x]))/(2*(2*u - 
                          v[1] - v[2] - v[3] - v[4] + 2*v[x])) + 
                          ((-2*(-1 + EulerGamma)*s + (-s + k[2])*Log[-s + 
                          k[1] + k[2]] - (s + k[2])*Log[s + k[1] + k[2]])/2 + 
                          (2*s*(-1 + Log[s])*v[x])/(2*u - v[1] - v[2] - 
                          v[3] - v[4] + 2*v[x]))/2)))/2)))/Sqrt[Pi])/
                (u - v[3] - v[4] + v[x])))/s + 
            (-1/2*(Pi*s*u*k[2] - 2*Pi*s*u*k[2]*Log[\[Mu]] + Pi*s*k[2]*
                  Log[\[Mu]]*v[1] - Pi*s*k[2]*(-EulerGamma - 2*Log[2])*v[2] - 
                 Pi*s*k[2]*(2 - EulerGamma - 2*Log[2])*v[2] - 2*Pi*s*k[2]*
                  Log[2]*v[2] - Pi*s*k[2]*Log[\[Mu]]*v[2] + 2*Pi*s*k[2]*
                  Log[k[2]]*v[2] - Pi*s*k[2]*v[3] + Pi*s*k[2]*
                  (2 - EulerGamma - 2*Log[2])*v[3] + Pi*s*k[2]*Log[2]*v[3] + 
                 Pi*s*k[2]*Log[\[Mu]]*v[3] - Pi*s*k[2]*v[4] + Pi*s*k[2]*
                  (-EulerGamma - 2*Log[2])*v[4] + Pi*s*k[2]*Log[2]*v[4] + 
                 Pi*s*k[2]*Log[\[Mu]]*v[4] - Pi*s*k[2]*v[x] + Pi*s*k[2]*
                  (-EulerGamma - 2*Log[2])*v[x] - Pi*s*k[2]*(2 - EulerGamma - 
                   2*Log[2])*v[x] + 2*Pi*s*k[2]*Log[s]*v[x])/(2*u - v[1] + 
                 v[2] - v[3] - v[4]) + (Log[2]^2*(v[3] + v[4])^2*
                ((Pi*s*k[4])/(2*(2*u - v[1] - v[2] - v[3] + v[4])*(u - v[3] + 
                    v[4] - v[x])) + (Pi*s^2)/(2*(u - v[3] - v[4] + v[x])*
                   (2*u - v[1] - v[2] - v[3] - v[4] + 2*v[x]))))/2 - 
              (-((Pi*s*k[4]*Log[k[4]]^2*v[4]^2)/(2*u - v[1] - v[2] - v[3] + 
                   v[4])) + 2*k[4]*Log[k[4]]*v[4]*((Pi*s*(2 - EulerGamma - 
                     2*Log[2])*v[4])/(2*(2*u - v[1] - v[2] - v[3] + v[4])) - 
                  2*Sqrt[Pi]*((Sqrt[Pi]*s*(2 - EulerGamma - 2*Log[2])*v[3])/
                     (4*(2*u - v[1] - v[2] - v[3] + v[4])) + (Sqrt[Pi]*
                      ((s*Log[2]*(v[3] - v[4]))/(2*(2*u - v[1] - v[2] - 
                          v[3] + v[4])) + ((-2*(-1 + EulerGamma)*s + 
                          (-s + k[2])*Log[-s + k[1] + k[2]] - (s + k[2])*
                          Log[s + k[1] + k[2]])/2 + (2*s*(-1 + Log[s])*v[x])/
                          (2*u - v[1] - v[2] - v[3] + v[4]))/2))/2)) + 
                k[4]*(-1/8*(Sqrt[Pi]*s*(8*Sqrt[Pi] + Pi^(5/2) + 2*Sqrt[Pi]*
                       (2 - EulerGamma - 2*Log[2])^2)*v[4]^2)/(2*u - v[1] - 
                     v[2] - v[3] + v[4]) + 2*Sqrt[Pi]*(2 - EulerGamma - 
                    2*Log[2])*v[4]*((Sqrt[Pi]*s*(2 - EulerGamma - 2*Log[2])*
                      v[3])/(4*(2*u - v[1] - v[2] - v[3] + v[4])) + 
                    (Sqrt[Pi]*((s*Log[2]*(v[3] - v[4]))/(2*(2*u - v[1] - 
                          v[2] - v[3] + v[4])) + ((-2*(-1 + EulerGamma)*s + 
                          (-s + k[2])*Log[-s + k[1] + k[2]] - (s + k[2])*
                          Log[s + k[1] + k[2]])/2 + (2*s*(-1 + Log[s])*v[x])/
                          (2*u - v[1] - v[2] - v[3] + v[4]))/2))/2) - 
                  2*Sqrt[Pi]*((s*(-8*Sqrt[Pi] + Pi^(5/2) + 2*Sqrt[Pi]*
                        (2 - EulerGamma - 2*Log[2])^2)*v[3]^2)/(16*(2*u - 
                       v[1] - v[2] - v[3] + v[4])) + (Sqrt[Pi]*(2 - 
                       EulerGamma - 2*Log[2])*v[3]*((s*Log[2]*(v[3] - v[4]))/
                        (2*(2*u - v[1] - v[2] - v[3] + v[4])) + 
                       ((-2*(-1 + EulerGamma)*s + (-s + k[2])*Log[-s + k[1] + 
                          k[2]] - (s + k[2])*Log[s + k[1] + k[2]])/2 + 
                         (2*s*(-1 + Log[s])*v[x])/(2*u - v[1] - v[2] - v[3] + 
                          v[4]))/2))/2 + (Sqrt[Pi]*((s*Log[2]^2*(v[3] - v[4])^
                          2)/(4*(2*u - v[1] - v[2] - v[3] + v[4])) + 
                       (Log[2]*(v[3] - v[4])*((-2*(-1 + EulerGamma)*s + 
                          (-s + k[2])*Log[-s + k[1] + k[2]] - (s + k[2])*
                          Log[s + k[1] + k[2]])/2 + (2*s*(-1 + Log[s])*v[x])/
                          (2*u - v[1] - v[2] - v[3] + v[4])))/2 + 
                       ((((12 - 12*EulerGamma + 6*EulerGamma^2 + Pi^2)*s + 
                          6*(k[1] - (-1 + EulerGamma)*(-s + k[2]))*Log[
                          -s + k[1] + k[2]] - 3*(-s + k[2])*Log[-s + k[1] + 
                          k[2]]^2 - 6*(k[1] - (-1 + EulerGamma)*(s + k[2]))*
                          Log[s + k[1] + k[2]] + 3*(s + k[2])*Log[s + k[1] + 
                          k[2]]^2)*(2*u - v[3] + v[4] - v[x]))/12 + 
                         (2*s*(2 - 2*Log[s] + Log[s]^2)*v[x]^2)/(2*u - v[1] - 
                          v[2] - v[3] + v[4]) + (-12*s*v[1] + 12*EulerGamma*s*
                          v[1] - 6*EulerGamma^2*s*v[1] + Pi^2*s*v[1] + 
                          6*s*Log[-s + k[1] + k[2]]*v[1] - 6*EulerGamma*s*
                          Log[-s + k[1] + k[2]]*v[1] + 6*k[1]*Log[-s + k[1] + 
                          k[2]]*v[1] - 6*k[2]*Log[-s + k[1] + k[2]]*v[1] + 
                          6*EulerGamma*k[2]*Log[-s + k[1] + k[2]]*v[1] - 
                          3*s*Log[-s + k[1] + k[2]]^2*v[1] + 3*k[2]*
                          Log[-s + k[1] + k[2]]^2*v[1] + 6*s*Log[s + k[1] + 
                          k[2]]*v[1] - 6*EulerGamma*s*Log[s + k[1] + k[2]]*
                          v[1] - 6*k[1]*Log[s + k[1] + k[2]]*v[1] + 6*k[2]*
                          Log[s + k[1] + k[2]]*v[1] - 6*EulerGamma*k[2]*
                          Log[s + k[1] + k[2]]*v[1] - 3*s*Log[s + k[1] + 
                          k[2]]^2*v[1] - 3*k[2]*Log[s + k[1] + k[2]]^2*v[1] + 
                          6*(-s + k[2])*PolyLog[2, -((s + k[1] - k[2])/(-s + 
                          k[1] + k[2]))]*v[1] - 6*(s + k[2])*PolyLog[2, 
                          (s - k[1] + k[2])/(s + k[1] + k[2])]*v[1] - 
                          12*s*v[2] + 12*EulerGamma*s*v[2] - 6*EulerGamma^2*s*
                          v[2] + Pi^2*s*v[2] + 6*s*Log[-s + k[1] + k[2]]*
                          v[2] - 6*EulerGamma*s*Log[-s + k[1] + k[2]]*v[2] - 
                          6*k[1]*Log[-s + k[1] + k[2]]*v[2] - 6*k[2]*
                          Log[-s + k[1] + k[2]]*v[2] + 6*EulerGamma*k[2]*
                          Log[-s + k[1] + k[2]]*v[2] + 12*k[2]*Log[2]*
                          Log[-s + k[1] + k[2]]*v[2] + 12*k[2]*Log[k[2]]*
                          Log[-s + k[1] + k[2]]*v[2] - 3*s*Log[-s + k[1] + 
                          k[2]]^2*v[2] - 3*k[2]*Log[-s + k[1] + k[2]]^2*
                          v[2] + 6*s*Log[s + k[1] + k[2]]*v[2] - 6*EulerGamma*
                          s*Log[s + k[1] + k[2]]*v[2] + 6*k[1]*Log[s + k[1] + 
                          k[2]]*v[2] + 6*k[2]*Log[s + k[1] + k[2]]*v[2] - 
                          6*EulerGamma*k[2]*Log[s + k[1] + k[2]]*v[2] - 
                          12*k[2]*Log[2]*Log[s + k[1] + k[2]]*v[2] - 12*k[2]*
                          Log[k[2]]*Log[s + k[1] + k[2]]*v[2] - 3*s*
                          Log[s + k[1] + k[2]]^2*v[2] + 3*k[2]*Log[s + k[1] + 
                          k[2]]^2*v[2] - 6*s*PolyLog[2, -((s - k[1] + k[2])/
                          (-s + k[1] + k[2]))]*v[2] - 6*k[2]*PolyLog[2, 
                          -((s - k[1] + k[2])/(-s + k[1] + k[2]))]*v[2] - 
                          6*s*PolyLog[2, (s + k[1] - k[2])/(s + k[1] + k[2])]*
                          v[2] + 6*k[2]*PolyLog[2, (s + k[1] - k[2])/(s + 
                          k[1] + k[2])]*v[2] - 36*s*v[x] + 12*EulerGamma*s*
                          v[x] + 6*EulerGamma^2*s*v[x] - Pi^2*s*v[x] + 
                          24*s*Log[s]*v[x] - 24*EulerGamma*s*Log[s]*v[x] + 
                          6*s*Log[-s + k[1] + k[2]]*v[x] + 6*EulerGamma*s*
                          Log[-s + k[1] + k[2]]*v[x] - (6*I)*Pi*s*Log[-s + 
                          k[1] + k[2]]*v[x] - 6*k[1]*Log[-s + k[1] + k[2]]*
                          v[x] - 6*k[2]*Log[-s + k[1] + k[2]]*v[x] - 
                          6*EulerGamma*k[2]*Log[-s + k[1] + k[2]]*v[x] - 
                          (6*I)*Pi*k[2]*Log[-s + k[1] + k[2]]*v[x] - 12*k[2]*
                          Log[2]*Log[-s + k[1] + k[2]]*v[x] - 12*s*Log[s]*
                          Log[-s + k[1] + k[2]]*v[x] + 3*s*Log[-s + k[1] + 
                          k[2]]^2*v[x] + 3*k[2]*Log[-s + k[1] + k[2]]^2*
                          v[x] + 6*s*Log[s + k[1] + k[2]]*v[x] + 6*EulerGamma*
                          s*Log[s + k[1] + k[2]]*v[x] + (6*I)*Pi*s*Log[
                          s + k[1] + k[2]]*v[x] + 6*k[1]*Log[s + k[1] + k[2]]*
                          v[x] + 6*k[2]*Log[s + k[1] + k[2]]*v[x] + 
                          6*EulerGamma*k[2]*Log[s + k[1] + k[2]]*v[x] + 
                          (6*I)*Pi*k[2]*Log[s + k[1] + k[2]]*v[x] + 12*k[2]*
                          Log[2]*Log[s + k[1] + k[2]]*v[x] - 12*s*Log[s]*
                          Log[s + k[1] + k[2]]*v[x] + 3*s*Log[s + k[1] + 
                          k[2]]^2*v[x] - 3*k[2]*Log[s + k[1] + k[2]]^2*v[x] + 
                          6*s*PolyLog[2, (-s + k[1] + k[2])/(s + k[1] + 
                          k[2])]*v[x] - 6*k[2]*PolyLog[2, (-s + k[1] + k[2])/
                          (s + k[1] + k[2])]*v[x] + 6*s*PolyLog[2, 
                          (s + k[1] + k[2])/(-s + k[1] + k[2])]*v[x] + 
                          6*k[2]*PolyLog[2, (s + k[1] + k[2])/(-s + k[1] + 
                          k[2])]*v[x])/12)/2))/2)))/(u - v[3] + v[4] - 
                v[x]) - (-1/8*(Pi*s^2*(-(Pi^2*v[x]^2) + 2*(-EulerGamma - 
                       2*Log[2])^2*v[x]^2))/(2*u - v[1] - v[2] - v[3] - 
                   v[4] + 2*v[x]) - ((-EulerGamma - 2*Log[2])*v[x]*
                  ((Pi^(3/2)*s^2*(2 - EulerGamma - 2*Log[2])*v[x])/
                    (2*(2*u - v[1] - v[2] - v[3] - v[4] + 2*v[x])) - 
                   2*Sqrt[Pi]*((Pi*s^2*(-EulerGamma - 2*Log[2])*v[4])/
                      (4*(2*u - v[1] - v[2] - v[3] - v[4] + 2*v[x])) + 
                     Sqrt[Pi]*((Sqrt[Pi]*s^2*(2 - EulerGamma - 2*Log[2])*
                         v[3])/(4*(2*u - v[1] - v[2] - v[3] - v[4] + 
                          2*v[x])) + (Sqrt[Pi]*((s^2*Log[s]*v[x])/(2*u - 
                          v[1] - v[2] - v[3] - v[4] + 2*v[x]) + 
                          s*((s*Log[2]*(v[3] + v[4] - 2*v[x]))/(2*(2*u - 
                          v[1] - v[2] - v[3] - v[4] + 2*v[x])) + 
                          ((-2*(-1 + EulerGamma)*s + (-s + k[2])*Log[-s + 
                          k[1] + k[2]] - (s + k[2])*Log[s + k[1] + k[2]])/2 + 
                          (2*s*(-1 + Log[s])*v[x])/(2*u - v[1] - v[2] - 
                          v[3] - v[4] + 2*v[x]))/2)))/2))))/Sqrt[Pi] + 
                (-1/8*(Pi*s^2*(8*Sqrt[Pi] + Pi^(5/2) + 2*Sqrt[Pi]*
                       (2 - EulerGamma - 2*Log[2])^2)*v[x]^2)/(2*u - v[1] - 
                     v[2] - v[3] - v[4] + 2*v[x]) + 2*Sqrt[Pi]*(2 - 
                    EulerGamma - 2*Log[2])*v[x]*((Pi*s^2*(-EulerGamma - 
                       2*Log[2])*v[4])/(4*(2*u - v[1] - v[2] - v[3] - v[4] + 
                       2*v[x])) + Sqrt[Pi]*((Sqrt[Pi]*s^2*(2 - EulerGamma - 
                         2*Log[2])*v[3])/(4*(2*u - v[1] - v[2] - v[3] - 
                         v[4] + 2*v[x])) + (Sqrt[Pi]*((s^2*Log[s]*v[x])/
                          (2*u - v[1] - v[2] - v[3] - v[4] + 2*v[x]) + 
                         s*((s*Log[2]*(v[3] + v[4] - 2*v[x]))/(2*(2*u - 
                          v[1] - v[2] - v[3] - v[4] + 2*v[x])) + 
                          ((-2*(-1 + EulerGamma)*s + (-s + k[2])*Log[-s + 
                          k[1] + k[2]] - (s + k[2])*Log[s + k[1] + k[2]])/2 + 
                          (2*s*(-1 + Log[s])*v[x])/(2*u - v[1] - v[2] - 
                          v[3] - v[4] + 2*v[x]))/2)))/2)) - 2*Sqrt[Pi]*
                   ((Sqrt[Pi]*s^2*(Pi^(5/2) + 2*Sqrt[Pi]*(-EulerGamma - 
                          2*Log[2])^2)*v[4]^2)/(16*(2*u - v[1] - v[2] - 
                       v[3] - v[4] + 2*v[x])) + Sqrt[Pi]*(-EulerGamma - 
                      2*Log[2])*v[4]*((Sqrt[Pi]*s^2*(2 - EulerGamma - 
                         2*Log[2])*v[3])/(4*(2*u - v[1] - v[2] - v[3] - 
                         v[4] + 2*v[x])) + (Sqrt[Pi]*((s^2*Log[s]*v[x])/
                          (2*u - v[1] - v[2] - v[3] - v[4] + 2*v[x]) + 
                         s*((s*Log[2]*(v[3] + v[4] - 2*v[x]))/(2*(2*u - 
                          v[1] - v[2] - v[3] - v[4] + 2*v[x])) + 
                          ((-2*(-1 + EulerGamma)*s + (-s + k[2])*Log[-s + 
                          k[1] + k[2]] - (s + k[2])*Log[s + k[1] + k[2]])/2 + 
                          (2*s*(-1 + Log[s])*v[x])/(2*u - v[1] - v[2] - 
                          v[3] - v[4] + 2*v[x]))/2)))/2) + Sqrt[Pi]*
                     ((s^2*(-8*Sqrt[Pi] + Pi^(5/2) + 2*Sqrt[Pi]*
                          (2 - EulerGamma - 2*Log[2])^2)*v[3]^2)/(16*
                        (2*u - v[1] - v[2] - v[3] - v[4] + 2*v[x])) + 
                      (Sqrt[Pi]*(2 - EulerGamma - 2*Log[2])*v[3]*
                        ((s^2*Log[s]*v[x])/(2*u - v[1] - v[2] - v[3] - v[4] + 
                          2*v[x]) + s*((s*Log[2]*(v[3] + v[4] - 2*v[x]))/
                          (2*(2*u - v[1] - v[2] - v[3] - v[4] + 2*v[x])) + 
                          ((-2*(-1 + EulerGamma)*s + (-s + k[2])*Log[-s + 
                          k[1] + k[2]] - (s + k[2])*Log[s + k[1] + k[2]])/2 + 
                          (2*s*(-1 + Log[s])*v[x])/(2*u - v[1] - v[2] - 
                          v[3] - v[4] + 2*v[x]))/2)))/2 + (Sqrt[Pi]*
                        ((s^2*Log[s]^2*v[x]^2)/(2*u - v[1] - v[2] - v[3] - 
                          v[4] + 2*v[x]) + 2*s*Log[s]*v[x]*((s*Log[2]*(v[3] + 
                          v[4] - 2*v[x]))/(2*(2*u - v[1] - v[2] - v[3] - 
                          v[4] + 2*v[x])) + ((-2*(-1 + EulerGamma)*s + 
                          (-s + k[2])*Log[-s + k[1] + k[2]] - (s + k[2])*
                          Log[s + k[1] + k[2]])/2 + (2*s*(-1 + Log[s])*v[x])/
                          (2*u - v[1] - v[2] - v[3] - v[4] + 2*v[x]))/2) + 
                         s*((s*Log[2]^2*(v[3] + v[4] - 2*v[x])^2)/(4*(2*u - 
                          v[1] - v[2] - v[3] - v[4] + 2*v[x])) + (Log[2]*
                          (v[3] + v[4] - 2*v[x])*((-2*(-1 + EulerGamma)*s + 
                          (-s + k[2])*Log[-s + k[1] + k[2]] - (s + k[2])*
                          Log[s + k[1] + k[2]])/2 + (2*s*(-1 + Log[s])*v[x])/
                          (2*u - v[1] - v[2] - v[3] - v[4] + 2*v[x])))/2 + 
                          ((((12 - 12*EulerGamma + 6*EulerGamma^2 + Pi^2)*s + 
                          6*(k[1] - (-1 + EulerGamma)*(-s + k[2]))*Log[-s + 
                          k[1] + k[2]] - 3*(-s + k[2])*Log[-s + k[1] + k[2]]^
                          2 - 6*(k[1] - (-1 + EulerGamma)*(s + k[2]))*Log[
                          s + k[1] + k[2]] + 3*(s + k[2])*Log[s + k[1] + 
                          k[2]]^2)*(2*u - v[3] - v[4] + v[x]))/12 + 
                          (2*s*(2 - 2*Log[s] + Log[s]^2)*v[x]^2)/(2*u - 
                          v[1] - v[2] - v[3] - v[4] + 2*v[x]) + (-12*s*v[1] + 
                          12*EulerGamma*s*v[1] - 6*EulerGamma^2*s*v[1] + 
                          Pi^2*s*v[1] + 6*s*Log[-s + k[1] + k[2]]*v[1] - 
                          6*EulerGamma*s*Log[-s + k[1] + k[2]]*v[1] + 6*k[1]*
                          Log[-s + k[1] + k[2]]*v[1] - 6*k[2]*Log[-s + k[1] + 
                          k[2]]*v[1] + 6*EulerGamma*k[2]*Log[-s + k[1] + 
                          k[2]]*v[1] - 3*s*Log[-s + k[1] + k[2]]^2*v[1] + 
                          3*k[2]*Log[-s + k[1] + k[2]]^2*v[1] + 6*s*Log[
                          s + k[1] + k[2]]*v[1] - 6*EulerGamma*s*Log[s + 
                          k[1] + k[2]]*v[1] - 6*k[1]*Log[s + k[1] + k[2]]*
                          v[1] + 6*k[2]*Log[s + k[1] + k[2]]*v[1] - 
                          6*EulerGamma*k[2]*Log[s + k[1] + k[2]]*v[1] - 
                          3*s*Log[s + k[1] + k[2]]^2*v[1] - 3*k[2]*
                          Log[s + k[1] + k[2]]^2*v[1] + 6*(-s + k[2])*PolyLog[
                          2, -((s + k[1] - k[2])/(-s + k[1] + k[2]))]*v[1] - 
                          6*(s + k[2])*PolyLog[2, (s - k[1] + k[2])/(s + 
                          k[1] + k[2])]*v[1] - 12*s*v[2] + 12*EulerGamma*s*
                          v[2] - 6*EulerGamma^2*s*v[2] + Pi^2*s*v[2] + 
                          6*s*Log[-s + k[1] + k[2]]*v[2] - 6*EulerGamma*s*
                          Log[-s + k[1] + k[2]]*v[2] - 6*k[1]*Log[-s + k[1] + 
                          k[2]]*v[2] - 6*k[2]*Log[-s + k[1] + k[2]]*v[2] + 
                          6*EulerGamma*k[2]*Log[-s + k[1] + k[2]]*v[2] + 
                          12*k[2]*Log[2]*Log[-s + k[1] + k[2]]*v[2] + 12*k[2]*
                          Log[k[2]]*Log[-s + k[1] + k[2]]*v[2] - 3*s*
                          Log[-s + k[1] + k[2]]^2*v[2] - 3*k[2]*Log[-s + 
                          k[1] + k[2]]^2*v[2] + 6*s*Log[s + k[1] + k[2]]*
                          v[2] - 6*EulerGamma*s*Log[s + k[1] + k[2]]*v[2] + 
                          6*k[1]*Log[s + k[1] + k[2]]*v[2] + 6*k[2]*Log[
                          s + k[1] + k[2]]*v[2] - 6*EulerGamma*k[2]*Log[
                          s + k[1] + k[2]]*v[2] - 12*k[2]*Log[2]*Log[s + 
                          k[1] + k[2]]*v[2] - 12*k[2]*Log[k[2]]*Log[s + 
                          k[1] + k[2]]*v[2] - 3*s*Log[s + k[1] + k[2]]^2*
                          v[2] + 3*k[2]*Log[s + k[1] + k[2]]^2*v[2] - 6*s*
                          PolyLog[2, -((s - k[1] + k[2])/(-s + k[1] + k[2]))]*
                          v[2] - 6*k[2]*PolyLog[2, -((s - k[1] + k[2])/(-s + 
                          k[1] + k[2]))]*v[2] - 6*s*PolyLog[2, (s + k[1] - 
                          k[2])/(s + k[1] + k[2])]*v[2] + 6*k[2]*PolyLog[2, 
                          (s + k[1] - k[2])/(s + k[1] + k[2])]*v[2] - 36*s*
                          v[x] + 12*EulerGamma*s*v[x] + 6*EulerGamma^2*s*
                          v[x] - Pi^2*s*v[x] + 24*s*Log[s]*v[x] - 24*
                          EulerGamma*s*Log[s]*v[x] + 6*s*Log[-s + k[1] + 
                          k[2]]*v[x] + 6*EulerGamma*s*Log[-s + k[1] + k[2]]*
                          v[x] - (6*I)*Pi*s*Log[-s + k[1] + k[2]]*v[x] - 
                          6*k[1]*Log[-s + k[1] + k[2]]*v[x] - 6*k[2]*Log[
                          -s + k[1] + k[2]]*v[x] - 6*EulerGamma*k[2]*Log[
                          -s + k[1] + k[2]]*v[x] - (6*I)*Pi*k[2]*Log[-s + 
                          k[1] + k[2]]*v[x] - 12*k[2]*Log[2]*Log[-s + k[1] + 
                          k[2]]*v[x] - 12*s*Log[s]*Log[-s + k[1] + k[2]]*
                          v[x] + 3*s*Log[-s + k[1] + k[2]]^2*v[x] + 3*k[2]*
                          Log[-s + k[1] + k[2]]^2*v[x] + 6*s*Log[s + k[1] + 
                          k[2]]*v[x] + 6*EulerGamma*s*Log[s + k[1] + k[2]]*
                          v[x] + (6*I)*Pi*s*Log[s + k[1] + k[2]]*v[x] + 
                          6*k[1]*Log[s + k[1] + k[2]]*v[x] + 6*k[2]*Log[
                          s + k[1] + k[2]]*v[x] + 6*EulerGamma*k[2]*Log[
                          s + k[1] + k[2]]*v[x] + (6*I)*Pi*k[2]*Log[s + 
                          k[1] + k[2]]*v[x] + 12*k[2]*Log[2]*Log[s + k[1] + 
                          k[2]]*v[x] - 12*s*Log[s]*Log[s + k[1] + k[2]]*
                          v[x] + 3*s*Log[s + k[1] + k[2]]^2*v[x] - 3*k[2]*
                          Log[s + k[1] + k[2]]^2*v[x] + 6*s*PolyLog[2, 
                          (-s + k[1] + k[2])/(s + k[1] + k[2])]*v[x] - 6*k[2]*
                          PolyLog[2, (-s + k[1] + k[2])/(s + k[1] + k[2])]*
                          v[x] + 6*s*PolyLog[2, (s + k[1] + k[2])/(-s + 
                          k[1] + k[2])]*v[x] + 6*k[2]*PolyLog[2, (s + k[1] + 
                          k[2])/(-s + k[1] + k[2])]*v[x])/12)/2)))/2)))/
                 Sqrt[Pi])/(u - v[3] - v[4] + v[x]) - Log[2]*(v[3] + v[4])*(
                -1/2*(Pi*s*k[2])/(2*u - v[1] + v[2] - v[3] - v[4]) - 
                (-((Pi*s*k[4]*Log[k[4]]*v[4])/(2*u - v[1] - v[2] - v[3] + 
                     v[4])) + k[4]*((Pi*s*(2 - EulerGamma - 2*Log[2])*v[4])/
                     (2*(2*u - v[1] - v[2] - v[3] + v[4])) - 2*Sqrt[Pi]*
                     ((Sqrt[Pi]*s*(2 - EulerGamma - 2*Log[2])*v[3])/
                       (4*(2*u - v[1] - v[2] - v[3] + v[4])) + (Sqrt[Pi]*
                        ((s*Log[2]*(v[3] - v[4]))/(2*(2*u - v[1] - v[2] - 
                          v[3] + v[4])) + ((-2*(-1 + EulerGamma)*s + 
                          (-s + k[2])*Log[-s + k[1] + k[2]] - (s + k[2])*
                          Log[s + k[1] + k[2]])/2 + (2*s*(-1 + Log[s])*v[x])/
                          (2*u - v[1] - v[2] - v[3] + v[4]))/2))/2)))/
                 (u - v[3] + v[4] - v[x]) - ((Pi*s^2*(-EulerGamma - 2*Log[2])*
                    v[x])/(2*(2*u - v[1] - v[2] - v[3] - v[4] + 2*v[x])) + 
                  ((Pi^(3/2)*s^2*(2 - EulerGamma - 2*Log[2])*v[x])/
                     (2*(2*u - v[1] - v[2] - v[3] - v[4] + 2*v[x])) - 
                    2*Sqrt[Pi]*((Pi*s^2*(-EulerGamma - 2*Log[2])*v[4])/
                       (4*(2*u - v[1] - v[2] - v[3] - v[4] + 2*v[x])) + 
                      Sqrt[Pi]*((Sqrt[Pi]*s^2*(2 - EulerGamma - 2*Log[2])*
                          v[3])/(4*(2*u - v[1] - v[2] - v[3] - v[4] + 
                          2*v[x])) + (Sqrt[Pi]*((s^2*Log[s]*v[x])/(2*u - 
                          v[1] - v[2] - v[3] - v[4] + 2*v[x]) + 
                          s*((s*Log[2]*(v[3] + v[4] - 2*v[x]))/(2*(2*u - 
                          v[1] - v[2] - v[3] - v[4] + 2*v[x])) + 
                          ((-2*(-1 + EulerGamma)*s + (-s + k[2])*Log[-s + 
                          k[1] + k[2]] - (s + k[2])*Log[s + k[1] + k[2]])/2 + 
                          (2*s*(-1 + Log[s])*v[x])/(2*u - v[1] - v[2] - 
                          v[3] - v[4] + 2*v[x]))/2)))/2)))/Sqrt[Pi])/
                 (u - v[3] - v[4] + v[x])))/s))/Sqrt[Pi])/Sqrt[Pi] + 
       ((Sqrt[Pi]*(8*v[3]^2 - Pi^2*v[3]^2 + 2*(2 - EulerGamma - 2*Log[2])^2*
             v[3]^2)*(k[2]*(v[1] + v[2] - v[x]) + s*(v[1] - v[2] + v[x]) - 
            (s + k[2])*(2*u - v[3] - v[4] + v[x])))/
          (4*(2*u - v[1] + v[2] - v[3] - v[4])*(u - v[3] - v[4] + v[x])*
           (2*u - v[1] - v[2] - v[3] - v[4] + 2*v[x])) - 
         (2*(2 - EulerGamma - 2*Log[2])*v[3]*
           (-((Pi*Log[s]*v[x]*(k[2]*(v[1] + v[2] - v[x]) + s*(v[1] - v[2] + 
                  v[x]) - (s + k[2])*(2*u - v[3] - v[4] + v[x])))/
              ((2*u - v[1] + v[2] - v[3] - v[4])*(u - v[3] - v[4] + v[x])*(
                2*u - v[1] - v[2] - v[3] - v[4] + 2*v[x]))) + 
            (-1/2*(Pi*s*k[4])/(2*u - v[1] - v[2] - v[3] + v[4]) - 
              (Pi*s*Log[2]*(v[3] + v[4])*(k[2]*(v[1] + v[2] - v[x]) + 
                 s*(v[1] - v[2] + v[x]) - (s + k[2])*(2*u - v[3] - v[4] + 
                   v[x])))/(2*(2*u - v[1] + v[2] - v[3] - v[4])*(u - v[3] - 
                 v[4] + v[x])*(2*u - v[1] - v[2] - v[3] - v[4] + 2*v[x])) + 
              (-1/2*(Pi*s*(2 - EulerGamma - 2*Log[2])*v[x]*
                   (k[2]*(v[1] + v[2] - v[x]) + s*(v[1] - v[2] + v[x]) - 
                    (s + k[2])*(2*u - v[3] - v[4] + v[x])))/((2*u - v[1] + 
                    v[2] - v[3] - v[4])*(2*u - v[1] - v[2] - v[3] - v[4] + 
                    2*v[x])) + (2*((Pi^(3/2)*s*(-EulerGamma - 2*Log[2])*v[x]*
                     (k[2]*(v[1] + v[2] - v[x]) + s*(v[1] - v[2] + v[x]) - 
                      (s + k[2])*(2*u - v[3] - v[4] + v[x])))/(4*(2*u - 
                      v[1] + v[2] - v[3] - v[4])*(2*u - v[1] - v[2] - v[3] - 
                      v[4] + 2*v[x])) + Sqrt[Pi]*((Pi*s*(-EulerGamma - 
                        2*Log[2])*v[4]*(k[2]*(v[1] + v[2] - v[x]) + 
                        s*(v[1] - v[2] + v[x]) - (s + k[2])*(2*u - v[3] - 
                          v[4] + v[x])))/(4*(2*u - v[1] + v[2] - v[3] - v[4])*
                       (2*u - v[1] - v[2] - v[3] - v[4] + 2*v[x])) + 
                     Sqrt[Pi]*((Sqrt[Pi]*s*(2 - EulerGamma - 2*Log[2])*v[3]*
                         (k[2]*(v[1] + v[2] - v[x]) + s*(v[1] - v[2] + 
                          v[x]) - (s + k[2])*(2*u - v[3] - v[4] + v[x])))/
                        (4*(2*u - v[1] + v[2] - v[3] - v[4])*(2*u - v[1] - 
                          v[2] - v[3] - v[4] + 2*v[x])) + (Sqrt[Pi]*
                         ((s*Log[s]*v[x]*(k[2]*(v[1] + v[2] - v[x]) + 
                          s*(v[1] - v[2] + v[x]) - (s + k[2])*(2*u - v[3] - 
                          v[4] + v[x])))/((2*u - v[1] + v[2] - v[3] - v[4])*
                          (2*u - v[1] - v[2] - v[3] - v[4] + 2*v[x])) + 
                          s*((Log[2]*(v[3] + v[4])*(k[2]*(v[1] + v[2] - 
                          v[x]) + s*(v[1] - v[2] + v[x]) - (s + k[2])*(2*u - 
                          v[3] - v[4] + v[x])))/(2*(2*u - v[1] + v[2] - 
                          v[3] - v[4])*(2*u - v[1] - v[2] - v[3] - v[4] + 
                          2*v[x])) + (-(s*v[1]^2) + EulerGamma*s*v[1]^2 - 
                          k[1]*v[1]^2 - k[2]*v[1]^2 + EulerGamma*k[2]*v[1]^
                          2 - 2*k[2]*v[1]*v[2] + 2*EulerGamma*k[2]*v[1]*
                          v[2] + 2*k[2]*Log[2]*v[1]*v[2] + s*v[2]^2 - 
                          EulerGamma*s*v[2]^2 + k[1]*v[2]^2 - k[2]*v[2]^2 + 
                          EulerGamma*k[2]*v[2]^2 + 2*k[2]*Log[2]*v[2]^2 + 
                          2*k[2]*Log[k[2]]*v[2]*(-2*u + v[1] + v[2] + v[3] + 
                          v[4] - 2*v[x]) - 2*s*v[1]*v[x] + 2*EulerGamma*s*
                          v[1]*v[x] + 2*s*Log[2]*v[1]*v[x] + 2*s*Log[s]*v[1]*
                          v[x] - 2*k[1]*v[2]*v[x] - 2*s*Log[2]*v[2]*v[x] - 
                          2*k[2]*Log[2]*v[2]*v[x] - 2*s*Log[s]*v[2]*v[x] - 
                          s*v[x]^2 + EulerGamma*s*v[x]^2 + k[1]*v[x]^2 + 
                          k[2]*v[x]^2 - EulerGamma*k[2]*v[x]^2 + 2*s*Log[2]*
                          v[x]^2 + 2*s*Log[s]*v[x]^2 + 2*s*v[1]*(2*u - v[3] - 
                          v[4] + v[x]) - 2*EulerGamma*s*v[1]*(2*u - v[3] - 
                          v[4] + v[x]) + 2*k[1]*v[1]*(2*u - v[3] - v[4] + 
                          v[x]) + 2*k[2]*v[1]*(2*u - v[3] - v[4] + v[x]) - 
                          2*EulerGamma*k[2]*v[1]*(2*u - v[3] - v[4] + v[x]) + 
                          2*k[2]*v[2]*(2*u - v[3] - v[4] + v[x]) - 
                          2*EulerGamma*k[2]*v[2]*(2*u - v[3] - v[4] + v[x]) - 
                          2*k[2]*Log[2]*v[2]*(2*u - v[3] - v[4] + v[x]) + 
                          2*s*v[x]*(2*u - v[3] - v[4] + v[x]) - 2*EulerGamma*
                          s*v[x]*(2*u - v[3] - v[4] + v[x]) - 2*s*Log[2]*v[x]*
                          (2*u - v[3] - v[4] + v[x]) - 2*s*Log[s]*v[x]*(2*u - 
                          v[3] - v[4] + v[x]) - s*(2*u - v[3] - v[4] + v[x])^
                          2 + EulerGamma*s*(2*u - v[3] - v[4] + v[x])^2 - 
                          k[1]*(2*u - v[3] - v[4] + v[x])^2 - k[2]*(2*u - 
                          v[3] - v[4] + v[x])^2 + EulerGamma*k[2]*(2*u - 
                          v[3] - v[4] + v[x])^2 + (s + k[2])*Log[s + k[1] + 
                          k[2]]*(v[1]^2 - (v[2] - v[x])^2 - 2*v[1]*(2*u - 
                          v[3] - v[4] + v[x]) + (2*u - v[3] - v[4] + v[x])^
                          2))/(2*(2*u - v[1] + v[2] - v[3] - v[4])*(2*u - 
                          v[1] - v[2] - v[3] - v[4] + 2*v[x])))))/2))))/
                 Sqrt[Pi])/(u - v[3] - v[4] + v[x]))/s))/Sqrt[Pi] + 
         (2*((Pi*Log[s]^2*v[x]^2*(k[2]*(v[1] + v[2] - v[x]) + s*
                (v[1] - v[2] + v[x]) - (s + k[2])*(2*u - v[3] - v[4] + 
                 v[x])))/((2*u - v[1] + v[2] - v[3] - v[4])*(u - v[3] - v[
                4] + v[x])*(2*u - v[1] - v[2] - v[3] - v[4] + 2*v[x])) - 
            (2*Log[s]*v[x]*(-1/2*(Pi*s*k[4])/(2*u - v[1] - v[2] - v[3] + 
                  v[4]) - (Pi*s*Log[2]*(v[3] + v[4])*(k[2]*(v[1] + v[2] - 
                    v[x]) + s*(v[1] - v[2] + v[x]) - (s + k[2])*(2*u - v[3] - 
                    v[4] + v[x])))/(2*(2*u - v[1] + v[2] - v[3] - v[4])*
                 (u - v[3] - v[4] + v[x])*(2*u - v[1] - v[2] - v[3] - v[4] + 
                  2*v[x])) + (-1/2*(Pi*s*(2 - EulerGamma - 2*Log[2])*v[x]*
                    (k[2]*(v[1] + v[2] - v[x]) + s*(v[1] - v[2] + v[x]) - 
                     (s + k[2])*(2*u - v[3] - v[4] + v[x])))/((2*u - v[1] + 
                     v[2] - v[3] - v[4])*(2*u - v[1] - v[2] - v[3] - v[4] + 
                     2*v[x])) + (2*((Pi^(3/2)*s*(-EulerGamma - 2*Log[2])*v[x]*
                      (k[2]*(v[1] + v[2] - v[x]) + s*(v[1] - v[2] + v[x]) - 
                       (s + k[2])*(2*u - v[3] - v[4] + v[x])))/(4*(2*u - 
                       v[1] + v[2] - v[3] - v[4])*(2*u - v[1] - v[2] - v[3] - 
                       v[4] + 2*v[x])) + Sqrt[Pi]*((Pi*s*(-EulerGamma - 
                         2*Log[2])*v[4]*(k[2]*(v[1] + v[2] - v[x]) + 
                         s*(v[1] - v[2] + v[x]) - (s + k[2])*(2*u - v[3] - 
                          v[4] + v[x])))/(4*(2*u - v[1] + v[2] - v[3] - v[4])*
                        (2*u - v[1] - v[2] - v[3] - v[4] + 2*v[x])) + 
                      Sqrt[Pi]*((Sqrt[Pi]*s*(2 - EulerGamma - 2*Log[2])*v[3]*
                          (k[2]*(v[1] + v[2] - v[x]) + s*(v[1] - v[2] + 
                          v[x]) - (s + k[2])*(2*u - v[3] - v[4] + v[x])))/
                         (4*(2*u - v[1] + v[2] - v[3] - v[4])*(2*u - v[1] - 
                          v[2] - v[3] - v[4] + 2*v[x])) + (Sqrt[Pi]*
                          ((s*Log[s]*v[x]*(k[2]*(v[1] + v[2] - v[x]) + 
                          s*(v[1] - v[2] + v[x]) - (s + k[2])*(2*u - v[3] - 
                          v[4] + v[x])))/((2*u - v[1] + v[2] - v[3] - v[4])*
                          (2*u - v[1] - v[2] - v[3] - v[4] + 2*v[x])) + 
                          s*((Log[2]*(v[3] + v[4])*(k[2]*(v[1] + v[2] - 
                          v[x]) + s*(v[1] - v[2] + v[x]) - (s + k[2])*(2*u - 
                          v[3] - v[4] + v[x])))/(2*(2*u - v[1] + v[2] - 
                          v[3] - v[4])*(2*u - v[1] - v[2] - v[3] - v[4] + 
                          2*v[x])) + (-(s*v[1]^2) + EulerGamma*s*v[1]^2 - 
                          k[1]*v[1]^2 - k[2]*v[1]^2 + EulerGamma*k[2]*v[1]^
                          2 - 2*k[2]*v[1]*v[2] + 2*EulerGamma*k[2]*v[1]*
                          v[2] + 2*k[2]*Log[2]*v[1]*v[2] + s*v[2]^2 - 
                          EulerGamma*s*v[2]^2 + k[1]*v[2]^2 - k[2]*v[2]^2 + 
                          EulerGamma*k[2]*v[2]^2 + 2*k[2]*Log[2]*v[2]^2 + 
                          2*k[2]*Log[k[2]]*v[2]*(-2*u + v[1] + v[2] + v[3] + 
                          v[4] - 2*v[x]) - 2*s*v[1]*v[x] + 2*EulerGamma*s*
                          v[1]*v[x] + 2*s*Log[2]*v[1]*v[x] + 2*s*Log[s]*v[1]*
                          v[x] - 2*k[1]*v[2]*v[x] - 2*s*Log[2]*v[2]*v[x] - 
                          2*k[2]*Log[2]*v[2]*v[x] - 2*s*Log[s]*v[2]*v[x] - 
                          s*v[x]^2 + EulerGamma*s*v[x]^2 + k[1]*v[x]^2 + 
                          k[2]*v[x]^2 - EulerGamma*k[2]*v[x]^2 + 2*s*Log[2]*
                          v[x]^2 + 2*s*Log[s]*v[x]^2 + 2*s*v[1]*(2*u - v[3] - 
                          v[4] + v[x]) - 2*EulerGamma*s*v[1]*(2*u - v[3] - 
                          v[4] + v[x]) + 2*k[1]*v[1]*(2*u - v[3] - v[4] + 
                          v[x]) + 2*k[2]*v[1]*(2*u - v[3] - v[4] + v[x]) - 
                          2*EulerGamma*k[2]*v[1]*(2*u - v[3] - v[4] + v[x]) + 
                          2*k[2]*v[2]*(2*u - v[3] - v[4] + v[x]) - 
                          2*EulerGamma*k[2]*v[2]*(2*u - v[3] - v[4] + v[x]) - 
                          2*k[2]*Log[2]*v[2]*(2*u - v[3] - v[4] + v[x]) + 
                          2*s*v[x]*(2*u - v[3] - v[4] + v[x]) - 2*EulerGamma*
                          s*v[x]*(2*u - v[3] - v[4] + v[x]) - 2*s*Log[2]*v[x]*
                          (2*u - v[3] - v[4] + v[x]) - 2*s*Log[s]*v[x]*(2*u - 
                          v[3] - v[4] + v[x]) - s*(2*u - v[3] - v[4] + v[x])^
                          2 + EulerGamma*s*(2*u - v[3] - v[4] + v[x])^2 - 
                          k[1]*(2*u - v[3] - v[4] + v[x])^2 - k[2]*(2*u - 
                          v[3] - v[4] + v[x])^2 + EulerGamma*k[2]*(2*u - 
                          v[3] - v[4] + v[x])^2 + (s + k[2])*Log[s + k[1] + 
                          k[2]]*(v[1]^2 - (v[2] - v[x])^2 - 2*v[1]*(2*u - 
                          v[3] - v[4] + v[x]) + (2*u - v[3] - v[4] + v[x])^
                          2))/(2*(2*u - v[1] + v[2] - v[3] - v[4])*(2*u - 
                          v[1] - v[2] - v[3] - v[4] + 2*v[x])))))/2))))/
                  Sqrt[Pi])/(u - v[3] - v[4] + v[x])))/s + 
            ((Pi*s*u*k[4] + 2*Pi*s*u*k[4]*Log[\[Mu]] - Pi*s*k[4]*Log[\[Mu]]*
                 v[1] - Pi*s*k[4]*Log[\[Mu]]*v[2] - Pi*s*k[4]*v[3] - 
                Pi*s*k[4]*(2 - EulerGamma - 2*Log[2])*v[3] - Pi*s*k[4]*Log[2]*
                 v[3] - Pi*s*k[4]*Log[\[Mu]]*v[3] + Pi*s*k[4]*v[4] + 
                Pi*s*k[4]*(2 - EulerGamma - 2*Log[2])*v[4] + Pi*s*k[4]*Log[2]*
                 v[4] + Pi*s*k[4]*Log[\[Mu]]*v[4] - 2*Pi*s*k[4]*Log[k[4]]*
                 v[4] + Pi*s*k[4]*v[x] - Pi*s*k[4]*(-EulerGamma - 2*Log[2])*
                 v[x] + Pi*s*k[4]*(2 - EulerGamma - 2*Log[2])*v[x] - 
                2*Pi*s*k[4]*Log[s]*v[x])/(2*(2*u - v[1] - v[2] - v[3] + 
                 v[4])) + (Pi*s*Log[2]^2*(v[3] + v[4])^2*
                (k[2]*(v[1] + v[2] - v[x]) + s*(v[1] - v[2] + v[x]) - 
                 (s + k[2])*(2*u - v[3] - v[4] + v[x])))/(4*(2*u - v[1] + 
                 v[2] - v[3] - v[4])*(u - v[3] - v[4] + v[x])*(2*u - v[1] - 
                 v[2] - v[3] - v[4] + 2*v[x])) - Log[2]*(v[3] + v[4])*(
                -1/2*(Pi*s*k[4])/(2*u - v[1] - v[2] - v[3] + v[4]) + 
                (-1/2*(Pi*s*(2 - EulerGamma - 2*Log[2])*v[x]*(k[2]*(v[1] + 
                        v[2] - v[x]) + s*(v[1] - v[2] + v[x]) - (s + k[2])*
                       (2*u - v[3] - v[4] + v[x])))/((2*u - v[1] + v[2] - 
                      v[3] - v[4])*(2*u - v[1] - v[2] - v[3] - v[4] + 
                      2*v[x])) + (2*((Pi^(3/2)*s*(-EulerGamma - 2*Log[2])*
                       v[x]*(k[2]*(v[1] + v[2] - v[x]) + s*(v[1] - v[2] + 
                          v[x]) - (s + k[2])*(2*u - v[3] - v[4] + v[x])))/
                      (4*(2*u - v[1] + v[2] - v[3] - v[4])*(2*u - v[1] - 
                        v[2] - v[3] - v[4] + 2*v[x])) + Sqrt[Pi]*
                      ((Pi*s*(-EulerGamma - 2*Log[2])*v[4]*(k[2]*(v[1] + 
                          v[2] - v[x]) + s*(v[1] - v[2] + v[x]) - (s + k[2])*
                          (2*u - v[3] - v[4] + v[x])))/(4*(2*u - v[1] + 
                          v[2] - v[3] - v[4])*(2*u - v[1] - v[2] - v[3] - 
                          v[4] + 2*v[x])) + Sqrt[Pi]*((Sqrt[Pi]*s*(2 - 
                          EulerGamma - 2*Log[2])*v[3]*(k[2]*(v[1] + v[2] - 
                          v[x]) + s*(v[1] - v[2] + v[x]) - (s + k[2])*(2*u - 
                          v[3] - v[4] + v[x])))/(4*(2*u - v[1] + v[2] - 
                          v[3] - v[4])*(2*u - v[1] - v[2] - v[3] - v[4] + 
                          2*v[x])) + (Sqrt[Pi]*((s*Log[s]*v[x]*(k[2]*(v[1] + 
                          v[2] - v[x]) + s*(v[1] - v[2] + v[x]) - (s + k[2])*
                          (2*u - v[3] - v[4] + v[x])))/((2*u - v[1] + v[2] - 
                          v[3] - v[4])*(2*u - v[1] - v[2] - v[3] - v[4] + 
                          2*v[x])) + s*((Log[2]*(v[3] + v[4])*(k[2]*(v[1] + 
                          v[2] - v[x]) + s*(v[1] - v[2] + v[x]) - (s + k[2])*
                          (2*u - v[3] - v[4] + v[x])))/(2*(2*u - v[1] + 
                          v[2] - v[3] - v[4])*(2*u - v[1] - v[2] - v[3] - 
                          v[4] + 2*v[x])) + (-(s*v[1]^2) + EulerGamma*s*
                          v[1]^2 - k[1]*v[1]^2 - k[2]*v[1]^2 + EulerGamma*
                          k[2]*v[1]^2 - 2*k[2]*v[1]*v[2] + 2*EulerGamma*k[2]*
                          v[1]*v[2] + 2*k[2]*Log[2]*v[1]*v[2] + s*v[2]^2 - 
                          EulerGamma*s*v[2]^2 + k[1]*v[2]^2 - k[2]*v[2]^2 + 
                          EulerGamma*k[2]*v[2]^2 + 2*k[2]*Log[2]*v[2]^2 + 
                          2*k[2]*Log[k[2]]*v[2]*(-2*u + v[1] + v[2] + v[3] + 
                          v[4] - 2*v[x]) - 2*s*v[1]*v[x] + 2*EulerGamma*s*
                          v[1]*v[x] + 2*s*Log[2]*v[1]*v[x] + 2*s*Log[s]*v[1]*
                          v[x] - 2*k[1]*v[2]*v[x] - 2*s*Log[2]*v[2]*v[x] - 
                          2*k[2]*Log[2]*v[2]*v[x] - 2*s*Log[s]*v[2]*v[x] - 
                          s*v[x]^2 + EulerGamma*s*v[x]^2 + k[1]*v[x]^2 + 
                          k[2]*v[x]^2 - EulerGamma*k[2]*v[x]^2 + 2*s*Log[2]*
                          v[x]^2 + 2*s*Log[s]*v[x]^2 + 2*s*v[1]*(2*u - v[3] - 
                          v[4] + v[x]) - 2*EulerGamma*s*v[1]*(2*u - v[3] - 
                          v[4] + v[x]) + 2*k[1]*v[1]*(2*u - v[3] - v[4] + 
                          v[x]) + 2*k[2]*v[1]*(2*u - v[3] - v[4] + v[x]) - 
                          2*EulerGamma*k[2]*v[1]*(2*u - v[3] - v[4] + v[x]) + 
                          2*k[2]*v[2]*(2*u - v[3] - v[4] + v[x]) - 
                          2*EulerGamma*k[2]*v[2]*(2*u - v[3] - v[4] + v[x]) - 
                          2*k[2]*Log[2]*v[2]*(2*u - v[3] - v[4] + v[x]) + 
                          2*s*v[x]*(2*u - v[3] - v[4] + v[x]) - 2*EulerGamma*
                          s*v[x]*(2*u - v[3] - v[4] + v[x]) - 2*s*Log[2]*v[x]*
                          (2*u - v[3] - v[4] + v[x]) - 2*s*Log[s]*v[x]*(2*u - 
                          v[3] - v[4] + v[x]) - s*(2*u - v[3] - v[4] + v[x])^
                          2 + EulerGamma*s*(2*u - v[3] - v[4] + v[x])^2 - 
                          k[1]*(2*u - v[3] - v[4] + v[x])^2 - k[2]*(2*u - 
                          v[3] - v[4] + v[x])^2 + EulerGamma*k[2]*(2*u - 
                          v[3] - v[4] + v[x])^2 + (s + k[2])*Log[s + k[1] + 
                          k[2]]*(v[1]^2 - (v[2] - v[x])^2 - 2*v[1]*(2*u - 
                          v[3] - v[4] + v[x]) + (2*u - v[3] - v[4] + v[x])^
                          2))/(2*(2*u - v[1] + v[2] - v[3] - v[4])*(2*u - 
                          v[1] - v[2] - v[3] - v[4] + 2*v[x])))))/2))))/
                   Sqrt[Pi])/(u - v[3] - v[4] + v[x])) + 
              ((Pi*s*(8*v[x]^2 - Pi^2*v[x]^2 + 2*(2 - EulerGamma - 2*Log[2])^
                     2*v[x]^2)*(k[2]*(v[1] + v[2] - v[x]) + s*(v[1] - v[2] + 
                     v[x]) - (s + k[2])*(2*u - v[3] - v[4] + v[x])))/
                 (8*(2*u - v[1] + v[2] - v[3] - v[4])*(2*u - v[1] - v[2] - 
                   v[3] - v[4] + 2*v[x])) - (2*(2 - EulerGamma - 2*Log[2])*
                  v[x]*((Pi^(3/2)*s*(-EulerGamma - 2*Log[2])*v[x]*
                     (k[2]*(v[1] + v[2] - v[x]) + s*(v[1] - v[2] + v[x]) - 
                      (s + k[2])*(2*u - v[3] - v[4] + v[x])))/(4*(2*u - 
                      v[1] + v[2] - v[3] - v[4])*(2*u - v[1] - v[2] - v[3] - 
                      v[4] + 2*v[x])) + Sqrt[Pi]*((Pi*s*(-EulerGamma - 
                        2*Log[2])*v[4]*(k[2]*(v[1] + v[2] - v[x]) + 
                        s*(v[1] - v[2] + v[x]) - (s + k[2])*(2*u - v[3] - 
                          v[4] + v[x])))/(4*(2*u - v[1] + v[2] - v[3] - v[4])*
                       (2*u - v[1] - v[2] - v[3] - v[4] + 2*v[x])) + 
                     Sqrt[Pi]*((Sqrt[Pi]*s*(2 - EulerGamma - 2*Log[2])*v[3]*
                         (k[2]*(v[1] + v[2] - v[x]) + s*(v[1] - v[2] + 
                          v[x]) - (s + k[2])*(2*u - v[3] - v[4] + v[x])))/
                        (4*(2*u - v[1] + v[2] - v[3] - v[4])*(2*u - v[1] - 
                          v[2] - v[3] - v[4] + 2*v[x])) + (Sqrt[Pi]*
                         ((s*Log[s]*v[x]*(k[2]*(v[1] + v[2] - v[x]) + 
                          s*(v[1] - v[2] + v[x]) - (s + k[2])*(2*u - v[3] - 
                          v[4] + v[x])))/((2*u - v[1] + v[2] - v[3] - v[4])*
                          (2*u - v[1] - v[2] - v[3] - v[4] + 2*v[x])) + 
                          s*((Log[2]*(v[3] + v[4])*(k[2]*(v[1] + v[2] - 
                          v[x]) + s*(v[1] - v[2] + v[x]) - (s + k[2])*(2*u - 
                          v[3] - v[4] + v[x])))/(2*(2*u - v[1] + v[2] - 
                          v[3] - v[4])*(2*u - v[1] - v[2] - v[3] - v[4] + 
                          2*v[x])) + (-(s*v[1]^2) + EulerGamma*s*v[1]^2 - 
                          k[1]*v[1]^2 - k[2]*v[1]^2 + EulerGamma*k[2]*v[1]^
                          2 - 2*k[2]*v[1]*v[2] + 2*EulerGamma*k[2]*v[1]*
                          v[2] + 2*k[2]*Log[2]*v[1]*v[2] + s*v[2]^2 - 
                          EulerGamma*s*v[2]^2 + k[1]*v[2]^2 - k[2]*v[2]^2 + 
                          EulerGamma*k[2]*v[2]^2 + 2*k[2]*Log[2]*v[2]^2 + 
                          2*k[2]*Log[k[2]]*v[2]*(-2*u + v[1] + v[2] + v[3] + 
                          v[4] - 2*v[x]) - 2*s*v[1]*v[x] + 2*EulerGamma*s*
                          v[1]*v[x] + 2*s*Log[2]*v[1]*v[x] + 2*s*Log[s]*v[1]*
                          v[x] - 2*k[1]*v[2]*v[x] - 2*s*Log[2]*v[2]*v[x] - 
                          2*k[2]*Log[2]*v[2]*v[x] - 2*s*Log[s]*v[2]*v[x] - 
                          s*v[x]^2 + EulerGamma*s*v[x]^2 + k[1]*v[x]^2 + 
                          k[2]*v[x]^2 - EulerGamma*k[2]*v[x]^2 + 2*s*Log[2]*
                          v[x]^2 + 2*s*Log[s]*v[x]^2 + 2*s*v[1]*(2*u - v[3] - 
                          v[4] + v[x]) - 2*EulerGamma*s*v[1]*(2*u - v[3] - 
                          v[4] + v[x]) + 2*k[1]*v[1]*(2*u - v[3] - v[4] + 
                          v[x]) + 2*k[2]*v[1]*(2*u - v[3] - v[4] + v[x]) - 
                          2*EulerGamma*k[2]*v[1]*(2*u - v[3] - v[4] + v[x]) + 
                          2*k[2]*v[2]*(2*u - v[3] - v[4] + v[x]) - 
                          2*EulerGamma*k[2]*v[2]*(2*u - v[3] - v[4] + v[x]) - 
                          2*k[2]*Log[2]*v[2]*(2*u - v[3] - v[4] + v[x]) + 
                          2*s*v[x]*(2*u - v[3] - v[4] + v[x]) - 2*EulerGamma*
                          s*v[x]*(2*u - v[3] - v[4] + v[x]) - 2*s*Log[2]*v[x]*
                          (2*u - v[3] - v[4] + v[x]) - 2*s*Log[s]*v[x]*(2*u - 
                          v[3] - v[4] + v[x]) - s*(2*u - v[3] - v[4] + v[x])^
                          2 + EulerGamma*s*(2*u - v[3] - v[4] + v[x])^2 - 
                          k[1]*(2*u - v[3] - v[4] + v[x])^2 - k[2]*(2*u - 
                          v[3] - v[4] + v[x])^2 + EulerGamma*k[2]*(2*u - 
                          v[3] - v[4] + v[x])^2 + (s + k[2])*Log[s + k[1] + 
                          k[2]]*(v[1]^2 - (v[2] - v[x])^2 - 2*v[1]*(2*u - 
                          v[3] - v[4] + v[x]) + (2*u - v[3] - v[4] + v[x])^
                          2))/(2*(2*u - v[1] + v[2] - v[3] - v[4])*(2*u - 
                          v[1] - v[2] - v[3] - v[4] + 2*v[x])))))/2))))/
                 Sqrt[Pi] + (2*((Pi*s*(Pi^(5/2) + 2*Sqrt[Pi]*(-EulerGamma - 
                         2*Log[2])^2)*v[x]^2*(k[2]*(v[1] + v[2] - v[x]) + 
                      s*(v[1] - v[2] + v[x]) - (s + k[2])*(2*u - v[3] - 
                        v[4] + v[x])))/(16*(2*u - v[1] + v[2] - v[3] - v[4])*
                     (2*u - v[1] - v[2] - v[3] - v[4] + 2*v[x])) + 
                   Sqrt[Pi]*(-EulerGamma - 2*Log[2])*v[x]*
                    ((Pi*s*(-EulerGamma - 2*Log[2])*v[4]*(k[2]*(v[1] + v[2] - 
                          v[x]) + s*(v[1] - v[2] + v[x]) - (s + k[2])*
                         (2*u - v[3] - v[4] + v[x])))/(4*(2*u - v[1] + v[2] - 
                        v[3] - v[4])*(2*u - v[1] - v[2] - v[3] - v[4] + 
                        2*v[x])) + Sqrt[Pi]*((Sqrt[Pi]*s*(2 - EulerGamma - 
                          2*Log[2])*v[3]*(k[2]*(v[1] + v[2] - v[x]) + 
                          s*(v[1] - v[2] + v[x]) - (s + k[2])*(2*u - v[3] - 
                          v[4] + v[x])))/(4*(2*u - v[1] + v[2] - v[3] - v[4])*
                         (2*u - v[1] - v[2] - v[3] - v[4] + 2*v[x])) + 
                       (Sqrt[Pi]*((s*Log[s]*v[x]*(k[2]*(v[1] + v[2] - v[x]) + 
                          s*(v[1] - v[2] + v[x]) - (s + k[2])*(2*u - v[3] - 
                          v[4] + v[x])))/((2*u - v[1] + v[2] - v[3] - v[4])*
                          (2*u - v[1] - v[2] - v[3] - v[4] + 2*v[x])) + 
                          s*((Log[2]*(v[3] + v[4])*(k[2]*(v[1] + v[2] - 
                          v[x]) + s*(v[1] - v[2] + v[x]) - (s + k[2])*(2*u - 
                          v[3] - v[4] + v[x])))/(2*(2*u - v[1] + v[2] - 
                          v[3] - v[4])*(2*u - v[1] - v[2] - v[3] - v[4] + 
                          2*v[x])) + (-(s*v[1]^2) + EulerGamma*s*v[1]^2 - 
                          k[1]*v[1]^2 - k[2]*v[1]^2 + EulerGamma*k[2]*v[1]^
                          2 - 2*k[2]*v[1]*v[2] + 2*EulerGamma*k[2]*v[1]*
                          v[2] + 2*k[2]*Log[2]*v[1]*v[2] + s*v[2]^2 - 
                          EulerGamma*s*v[2]^2 + k[1]*v[2]^2 - k[2]*v[2]^2 + 
                          EulerGamma*k[2]*v[2]^2 + 2*k[2]*Log[2]*v[2]^2 + 
                          2*k[2]*Log[k[2]]*v[2]*(-2*u + v[1] + v[2] + v[3] + 
                          v[4] - 2*v[x]) - 2*s*v[1]*v[x] + 2*EulerGamma*s*
                          v[1]*v[x] + 2*s*Log[2]*v[1]*v[x] + 2*s*Log[s]*v[1]*
                          v[x] - 2*k[1]*v[2]*v[x] - 2*s*Log[2]*v[2]*v[x] - 
                          2*k[2]*Log[2]*v[2]*v[x] - 2*s*Log[s]*v[2]*v[x] - 
                          s*v[x]^2 + EulerGamma*s*v[x]^2 + k[1]*v[x]^2 + 
                          k[2]*v[x]^2 - EulerGamma*k[2]*v[x]^2 + 2*s*Log[2]*
                          v[x]^2 + 2*s*Log[s]*v[x]^2 + 2*s*v[1]*(2*u - v[3] - 
                          v[4] + v[x]) - 2*EulerGamma*s*v[1]*(2*u - v[3] - 
                          v[4] + v[x]) + 2*k[1]*v[1]*(2*u - v[3] - v[4] + 
                          v[x]) + 2*k[2]*v[1]*(2*u - v[3] - v[4] + v[x]) - 
                          2*EulerGamma*k[2]*v[1]*(2*u - v[3] - v[4] + v[x]) + 
                          2*k[2]*v[2]*(2*u - v[3] - v[4] + v[x]) - 
                          2*EulerGamma*k[2]*v[2]*(2*u - v[3] - v[4] + v[x]) - 
                          2*k[2]*Log[2]*v[2]*(2*u - v[3] - v[4] + v[x]) + 
                          2*s*v[x]*(2*u - v[3] - v[4] + v[x]) - 2*EulerGamma*
                          s*v[x]*(2*u - v[3] - v[4] + v[x]) - 2*s*Log[2]*v[x]*
                          (2*u - v[3] - v[4] + v[x]) - 2*s*Log[s]*v[x]*(2*u - 
                          v[3] - v[4] + v[x]) - s*(2*u - v[3] - v[4] + v[x])^
                          2 + EulerGamma*s*(2*u - v[3] - v[4] + v[x])^2 - 
                          k[1]*(2*u - v[3] - v[4] + v[x])^2 - k[2]*(2*u - 
                          v[3] - v[4] + v[x])^2 + EulerGamma*k[2]*(2*u - 
                          v[3] - v[4] + v[x])^2 + (s + k[2])*Log[s + k[1] + 
                          k[2]]*(v[1]^2 - (v[2] - v[x])^2 - 2*v[1]*(2*u - 
                          v[3] - v[4] + v[x]) + (2*u - v[3] - v[4] + v[x])^
                          2))/(2*(2*u - v[1] + v[2] - v[3] - v[4])*(2*u - 
                          v[1] - v[2] - v[3] - v[4] + 2*v[x])))))/2)) + 
                   Sqrt[Pi]*((Sqrt[Pi]*s*(Pi^(5/2) + 2*Sqrt[Pi]*
                         (-EulerGamma - 2*Log[2])^2)*v[4]^2*(k[2]*(v[1] + 
                          v[2] - v[x]) + s*(v[1] - v[2] + v[x]) - (s + k[2])*
                         (2*u - v[3] - v[4] + v[x])))/(16*(2*u - v[1] + 
                        v[2] - v[3] - v[4])*(2*u - v[1] - v[2] - v[3] - 
                        v[4] + 2*v[x])) + Sqrt[Pi]*(-EulerGamma - 2*Log[2])*
                      v[4]*((Sqrt[Pi]*s*(2 - EulerGamma - 2*Log[2])*v[3]*
                         (k[2]*(v[1] + v[2] - v[x]) + s*(v[1] - v[2] + 
                          v[x]) - (s + k[2])*(2*u - v[3] - v[4] + v[x])))/
                        (4*(2*u - v[1] + v[2] - v[3] - v[4])*(2*u - v[1] - 
                          v[2] - v[3] - v[4] + 2*v[x])) + (Sqrt[Pi]*
                         ((s*Log[s]*v[x]*(k[2]*(v[1] + v[2] - v[x]) + 
                          s*(v[1] - v[2] + v[x]) - (s + k[2])*(2*u - v[3] - 
                          v[4] + v[x])))/((2*u - v[1] + v[2] - v[3] - v[4])*
                          (2*u - v[1] - v[2] - v[3] - v[4] + 2*v[x])) + 
                          s*((Log[2]*(v[3] + v[4])*(k[2]*(v[1] + v[2] - 
                          v[x]) + s*(v[1] - v[2] + v[x]) - (s + k[2])*(2*u - 
                          v[3] - v[4] + v[x])))/(2*(2*u - v[1] + v[2] - 
                          v[3] - v[4])*(2*u - v[1] - v[2] - v[3] - v[4] + 
                          2*v[x])) + (-(s*v[1]^2) + EulerGamma*s*v[1]^2 - 
                          k[1]*v[1]^2 - k[2]*v[1]^2 + EulerGamma*k[2]*v[1]^
                          2 - 2*k[2]*v[1]*v[2] + 2*EulerGamma*k[2]*v[1]*
                          v[2] + 2*k[2]*Log[2]*v[1]*v[2] + s*v[2]^2 - 
                          EulerGamma*s*v[2]^2 + k[1]*v[2]^2 - k[2]*v[2]^2 + 
                          EulerGamma*k[2]*v[2]^2 + 2*k[2]*Log[2]*v[2]^2 + 
                          2*k[2]*Log[k[2]]*v[2]*(-2*u + v[1] + v[2] + v[3] + 
                          v[4] - 2*v[x]) - 2*s*v[1]*v[x] + 2*EulerGamma*s*
                          v[1]*v[x] + 2*s*Log[2]*v[1]*v[x] + 2*s*Log[s]*v[1]*
                          v[x] - 2*k[1]*v[2]*v[x] - 2*s*Log[2]*v[2]*v[x] - 
                          2*k[2]*Log[2]*v[2]*v[x] - 2*s*Log[s]*v[2]*v[x] - 
                          s*v[x]^2 + EulerGamma*s*v[x]^2 + k[1]*v[x]^2 + 
                          k[2]*v[x]^2 - EulerGamma*k[2]*v[x]^2 + 2*s*Log[2]*
                          v[x]^2 + 2*s*Log[s]*v[x]^2 + 2*s*v[1]*(2*u - v[3] - 
                          v[4] + v[x]) - 2*EulerGamma*s*v[1]*(2*u - v[3] - 
                          v[4] + v[x]) + 2*k[1]*v[1]*(2*u - v[3] - v[4] + 
                          v[x]) + 2*k[2]*v[1]*(2*u - v[3] - v[4] + v[x]) - 
                          2*EulerGamma*k[2]*v[1]*(2*u - v[3] - v[4] + v[x]) + 
                          2*k[2]*v[2]*(2*u - v[3] - v[4] + v[x]) - 
                          2*EulerGamma*k[2]*v[2]*(2*u - v[3] - v[4] + v[x]) - 
                          2*k[2]*Log[2]*v[2]*(2*u - v[3] - v[4] + v[x]) + 
                          2*s*v[x]*(2*u - v[3] - v[4] + v[x]) - 2*EulerGamma*
                          s*v[x]*(2*u - v[3] - v[4] + v[x]) - 2*s*Log[2]*v[x]*
                          (2*u - v[3] - v[4] + v[x]) - 2*s*Log[s]*v[x]*(2*u - 
                          v[3] - v[4] + v[x]) - s*(2*u - v[3] - v[4] + v[x])^
                          2 + EulerGamma*s*(2*u - v[3] - v[4] + v[x])^2 - 
                          k[1]*(2*u - v[3] - v[4] + v[x])^2 - k[2]*(2*u - 
                          v[3] - v[4] + v[x])^2 + EulerGamma*k[2]*(2*u - 
                          v[3] - v[4] + v[x])^2 + (s + k[2])*Log[s + k[1] + 
                          k[2]]*(v[1]^2 - (v[2] - v[x])^2 - 2*v[1]*(2*u - 
                          v[3] - v[4] + v[x]) + (2*u - v[3] - v[4] + v[x])^
                          2))/(2*(2*u - v[1] + v[2] - v[3] - v[4])*(2*u - 
                          v[1] - v[2] - v[3] - v[4] + 2*v[x])))))/2) + 
                     Sqrt[Pi]*((s*(-8*Sqrt[Pi] + Pi^(5/2) + 2*Sqrt[Pi]*
                          (2 - EulerGamma - 2*Log[2])^2)*v[3]^2*
                         (k[2]*(v[1] + v[2] - v[x]) + s*(v[1] - v[2] + 
                          v[x]) - (s + k[2])*(2*u - v[3] - v[4] + v[x])))/
                        (16*(2*u - v[1] + v[2] - v[3] - v[4])*(2*u - v[1] - 
                          v[2] - v[3] - v[4] + 2*v[x])) + (Sqrt[Pi]*(2 - 
                          EulerGamma - 2*Log[2])*v[3]*((s*Log[s]*v[x]*
                          (k[2]*(v[1] + v[2] - v[x]) + s*(v[1] - v[2] + 
                          v[x]) - (s + k[2])*(2*u - v[3] - v[4] + v[x])))/
                          ((2*u - v[1] + v[2] - v[3] - v[4])*(2*u - v[1] - 
                          v[2] - v[3] - v[4] + 2*v[x])) + s*((Log[2]*(v[3] + 
                          v[4])*(k[2]*(v[1] + v[2] - v[x]) + s*(v[1] - v[2] + 
                          v[x]) - (s + k[2])*(2*u - v[3] - v[4] + v[x])))/
                          (2*(2*u - v[1] + v[2] - v[3] - v[4])*(2*u - v[1] - 
                          v[2] - v[3] - v[4] + 2*v[x])) + (-(s*v[1]^2) + 
                          EulerGamma*s*v[1]^2 - k[1]*v[1]^2 - k[2]*v[1]^2 + 
                          EulerGamma*k[2]*v[1]^2 - 2*k[2]*v[1]*v[2] + 
                          2*EulerGamma*k[2]*v[1]*v[2] + 2*k[2]*Log[2]*v[1]*
                          v[2] + s*v[2]^2 - EulerGamma*s*v[2]^2 + k[1]*
                          v[2]^2 - k[2]*v[2]^2 + EulerGamma*k[2]*v[2]^2 + 
                          2*k[2]*Log[2]*v[2]^2 + 2*k[2]*Log[k[2]]*v[2]*
                          (-2*u + v[1] + v[2] + v[3] + v[4] - 2*v[x]) - 
                          2*s*v[1]*v[x] + 2*EulerGamma*s*v[1]*v[x] + 2*s*
                          Log[2]*v[1]*v[x] + 2*s*Log[s]*v[1]*v[x] - 2*k[1]*
                          v[2]*v[x] - 2*s*Log[2]*v[2]*v[x] - 2*k[2]*Log[2]*
                          v[2]*v[x] - 2*s*Log[s]*v[2]*v[x] - s*v[x]^2 + 
                          EulerGamma*s*v[x]^2 + k[1]*v[x]^2 + k[2]*v[x]^2 - 
                          EulerGamma*k[2]*v[x]^2 + 2*s*Log[2]*v[x]^2 + 
                          2*s*Log[s]*v[x]^2 + 2*s*v[1]*(2*u - v[3] - v[4] + 
                          v[x]) - 2*EulerGamma*s*v[1]*(2*u - v[3] - v[4] + 
                          v[x]) + 2*k[1]*v[1]*(2*u - v[3] - v[4] + v[x]) + 
                          2*k[2]*v[1]*(2*u - v[3] - v[4] + v[x]) - 
                          2*EulerGamma*k[2]*v[1]*(2*u - v[3] - v[4] + v[x]) + 
                          2*k[2]*v[2]*(2*u - v[3] - v[4] + v[x]) - 
                          2*EulerGamma*k[2]*v[2]*(2*u - v[3] - v[4] + v[x]) - 
                          2*k[2]*Log[2]*v[2]*(2*u - v[3] - v[4] + v[x]) + 
                          2*s*v[x]*(2*u - v[3] - v[4] + v[x]) - 2*EulerGamma*
                          s*v[x]*(2*u - v[3] - v[4] + v[x]) - 2*s*Log[2]*v[x]*
                          (2*u - v[3] - v[4] + v[x]) - 2*s*Log[s]*v[x]*(2*u - 
                          v[3] - v[4] + v[x]) - s*(2*u - v[3] - v[4] + v[x])^
                          2 + EulerGamma*s*(2*u - v[3] - v[4] + v[x])^2 - 
                          k[1]*(2*u - v[3] - v[4] + v[x])^2 - k[2]*(2*u - 
                          v[3] - v[4] + v[x])^2 + EulerGamma*k[2]*(2*u - 
                          v[3] - v[4] + v[x])^2 + (s + k[2])*Log[s + k[1] + 
                          k[2]]*(v[1]^2 - (v[2] - v[x])^2 - 2*v[1]*(2*u - 
                          v[3] - v[4] + v[x]) + (2*u - v[3] - v[4] + v[x])^
                          2))/(2*(2*u - v[1] + v[2] - v[3] - v[4])*(2*u - 
                          v[1] - v[2] - v[3] - v[4] + 2*v[x])))))/2 + 
                       (Sqrt[Pi]*((s*Log[s]^2*v[x]^2*(k[2]*(v[1] + v[2] - 
                          v[x]) + s*(v[1] - v[2] + v[x]) - (s + k[2])*(2*u - 
                          v[3] - v[4] + v[x])))/((2*u - v[1] + v[2] - v[3] - 
                          v[4])*(2*u - v[1] - v[2] - v[3] - v[4] + 2*v[x])) + 
                          2*s*Log[s]*v[x]*((Log[2]*(v[3] + v[4])*(k[2]*
                          (v[1] + v[2] - v[x]) + s*(v[1] - v[2] + v[x]) - 
                          (s + k[2])*(2*u - v[3] - v[4] + v[x])))/(2*(2*u - 
                          v[1] + v[2] - v[3] - v[4])*(2*u - v[1] - v[2] - 
                          v[3] - v[4] + 2*v[x])) + (-(s*v[1]^2) + EulerGamma*
                          s*v[1]^2 - k[1]*v[1]^2 - k[2]*v[1]^2 + EulerGamma*
                          k[2]*v[1]^2 - 2*k[2]*v[1]*v[2] + 2*EulerGamma*k[2]*
                          v[1]*v[2] + 2*k[2]*Log[2]*v[1]*v[2] + s*v[2]^2 - 
                          EulerGamma*s*v[2]^2 + k[1]*v[2]^2 - k[2]*v[2]^2 + 
                          EulerGamma*k[2]*v[2]^2 + 2*k[2]*Log[2]*v[2]^2 + 
                          2*k[2]*Log[k[2]]*v[2]*(-2*u + v[1] + v[2] + v[3] + 
                          v[4] - 2*v[x]) - 2*s*v[1]*v[x] + 2*EulerGamma*s*
                          v[1]*v[x] + 2*s*Log[2]*v[1]*v[x] + 2*s*Log[s]*v[1]*
                          v[x] - 2*k[1]*v[2]*v[x] - 2*s*Log[2]*v[2]*v[x] - 
                          2*k[2]*Log[2]*v[2]*v[x] - 2*s*Log[s]*v[2]*v[x] - 
                          s*v[x]^2 + EulerGamma*s*v[x]^2 + k[1]*v[x]^2 + 
                          k[2]*v[x]^2 - EulerGamma*k[2]*v[x]^2 + 2*s*Log[2]*
                          v[x]^2 + 2*s*Log[s]*v[x]^2 + 2*s*v[1]*(2*u - v[3] - 
                          v[4] + v[x]) - 2*EulerGamma*s*v[1]*(2*u - v[3] - 
                          v[4] + v[x]) + 2*k[1]*v[1]*(2*u - v[3] - v[4] + 
                          v[x]) + 2*k[2]*v[1]*(2*u - v[3] - v[4] + v[x]) - 
                          2*EulerGamma*k[2]*v[1]*(2*u - v[3] - v[4] + v[x]) + 
                          2*k[2]*v[2]*(2*u - v[3] - v[4] + v[x]) - 
                          2*EulerGamma*k[2]*v[2]*(2*u - v[3] - v[4] + v[x]) - 
                          2*k[2]*Log[2]*v[2]*(2*u - v[3] - v[4] + v[x]) + 
                          2*s*v[x]*(2*u - v[3] - v[4] + v[x]) - 2*EulerGamma*
                          s*v[x]*(2*u - v[3] - v[4] + v[x]) - 2*s*Log[2]*v[x]*
                          (2*u - v[3] - v[4] + v[x]) - 2*s*Log[s]*v[x]*(2*u - 
                          v[3] - v[4] + v[x]) - s*(2*u - v[3] - v[4] + v[x])^
                          2 + EulerGamma*s*(2*u - v[3] - v[4] + v[x])^2 - 
                          k[1]*(2*u - v[3] - v[4] + v[x])^2 - k[2]*(2*u - 
                          v[3] - v[4] + v[x])^2 + EulerGamma*k[2]*(2*u - 
                          v[3] - v[4] + v[x])^2 + (s + k[2])*Log[s + k[1] + 
                          k[2]]*(v[1]^2 - (v[2] - v[x])^2 - 2*v[1]*(2*u - 
                          v[3] - v[4] + v[x]) + (2*u - v[3] - v[4] + v[x])^
                          2))/(2*(2*u - v[1] + v[2] - v[3] - v[4])*(2*u - 
                          v[1] - v[2] - v[3] - v[4] + 2*v[x]))) + 
                          s*((Log[2]^2*(v[3] + v[4])^2*(k[2]*(v[1] + v[2] - 
                          v[x]) + s*(v[1] - v[2] + v[x]) - (s + k[2])*(2*u - 
                          v[3] - v[4] + v[x])))/(4*(2*u - v[1] + v[2] - 
                          v[3] - v[4])*(2*u - v[1] - v[2] - v[3] - v[4] + 
                          2*v[x])) + (Log[2]*(v[3] + v[4])*(-(s*v[1]^2) + 
                          EulerGamma*s*v[1]^2 - k[1]*v[1]^2 - k[2]*v[1]^2 + 
                          EulerGamma*k[2]*v[1]^2 - 2*k[2]*v[1]*v[2] + 
                          2*EulerGamma*k[2]*v[1]*v[2] + 2*k[2]*Log[2]*v[1]*
                          v[2] + s*v[2]^2 - EulerGamma*s*v[2]^2 + k[1]*v[2]^
                          2 - k[2]*v[2]^2 + EulerGamma*k[2]*v[2]^2 + 2*k[2]*
                          Log[2]*v[2]^2 + 2*k[2]*Log[k[2]]*v[2]*(-2*u + 
                          v[1] + v[2] + v[3] + v[4] - 2*v[x]) - 2*s*v[1]*
                          v[x] + 2*EulerGamma*s*v[1]*v[x] + 2*s*Log[2]*v[1]*
                          v[x] + 2*s*Log[s]*v[1]*v[x] - 2*k[1]*v[2]*v[x] - 
                          2*s*Log[2]*v[2]*v[x] - 2*k[2]*Log[2]*v[2]*v[x] - 
                          2*s*Log[s]*v[2]*v[x] - s*v[x]^2 + EulerGamma*s*
                          v[x]^2 + k[1]*v[x]^2 + k[2]*v[x]^2 - EulerGamma*
                          k[2]*v[x]^2 + 2*s*Log[2]*v[x]^2 + 2*s*Log[s]*v[x]^
                          2 + 2*s*v[1]*(2*u - v[3] - v[4] + v[x]) - 
                          2*EulerGamma*s*v[1]*(2*u - v[3] - v[4] + v[x]) + 
                          2*k[1]*v[1]*(2*u - v[3] - v[4] + v[x]) + 2*k[2]*
                          v[1]*(2*u - v[3] - v[4] + v[x]) - 2*EulerGamma*k[2]*
                          v[1]*(2*u - v[3] - v[4] + v[x]) + 2*k[2]*v[2]*
                          (2*u - v[3] - v[4] + v[x]) - 2*EulerGamma*k[2]*v[2]*
                          (2*u - v[3] - v[4] + v[x]) - 2*k[2]*Log[2]*v[2]*
                          (2*u - v[3] - v[4] + v[x]) + 2*s*v[x]*(2*u - v[3] - 
                          v[4] + v[x]) - 2*EulerGamma*s*v[x]*(2*u - v[3] - 
                          v[4] + v[x]) - 2*s*Log[2]*v[x]*(2*u - v[3] - v[4] + 
                          v[x]) - 2*s*Log[s]*v[x]*(2*u - v[3] - v[4] + 
                          v[x]) - s*(2*u - v[3] - v[4] + v[x])^2 + EulerGamma*
                          s*(2*u - v[3] - v[4] + v[x])^2 - k[1]*(2*u - v[3] - 
                          v[4] + v[x])^2 - k[2]*(2*u - v[3] - v[4] + v[x])^
                          2 + EulerGamma*k[2]*(2*u - v[3] - v[4] + v[x])^2 + 
                          (s + k[2])*Log[s + k[1] + k[2]]*(v[1]^2 - (v[2] - 
                          v[x])^2 - 2*v[1]*(2*u - v[3] - v[4] + v[x]) + 
                          (2*u - v[3] - v[4] + v[x])^2)))/(2*(2*u - v[1] + 
                          v[2] - v[3] - v[4])*(2*u - v[1] - v[2] - v[3] - 
                          v[4] + 2*v[x])) + (s*v[1] - EulerGamma*s*v[1] + 
                          (EulerGamma^2*s*v[1])/2 - (Pi^2*s*v[1])/12 + 
                          3*k[1]*v[1] - EulerGamma*k[1]*v[1] + k[2]*v[1] - 
                          EulerGamma*k[2]*v[1] + (EulerGamma^2*k[2]*v[1])/2 - 
                          (Pi^2*k[2]*v[1])/12 - 2*k[1]*Log[2]*v[1] - 2*k[1]*
                          Log[k[1]]*v[1] - s*Log[s + k[1] + k[2]]*v[1] + 
                          EulerGamma*s*Log[s + k[1] + k[2]]*v[1] + k[1]*
                          Log[s + k[1] + k[2]]*v[1] - k[2]*Log[s + k[1] + 
                          k[2]]*v[1] + EulerGamma*k[2]*Log[s + k[1] + k[2]]*
                          v[1] + (s*Log[s + k[1] + k[2]]^2*v[1])/2 + 
                          (k[2]*Log[s + k[1] + k[2]]^2*v[1])/2 + (s + k[2])*
                          PolyLog[2, (s - k[1] + k[2])/(s + k[1] + k[2])]*
                          v[1] + s*v[2] - EulerGamma*s*v[2] + (EulerGamma^2*s*
                          v[2])/2 - (Pi^2*s*v[2])/12 + k[1]*v[2] - EulerGamma*
                          k[1]*v[2] + 3*k[2]*v[2] - 3*EulerGamma*k[2]*v[2] + 
                          (3*EulerGamma^2*k[2]*v[2])/2 + (Pi^2*k[2]*v[2])/
                          12 - 2*k[2]*Log[2]*v[2] + 2*EulerGamma*k[2]*Log[2]*
                          v[2] - 2*k[2]*Log[k[2]]*v[2] + 2*EulerGamma*k[2]*
                          Log[k[2]]*v[2] - s*Log[s + k[1] + k[2]]*v[2] + 
                          EulerGamma*s*Log[s + k[1] + k[2]]*v[2] - k[1]*
                          Log[s + k[1] + k[2]]*v[2] - k[2]*Log[s + k[1] + 
                          k[2]]*v[2] + EulerGamma*k[2]*Log[s + k[1] + k[2]]*
                          v[2] + 2*k[2]*Log[2]*Log[s + k[1] + k[2]]*v[2] + 
                          2*k[2]*Log[k[2]]*Log[s + k[1] + k[2]]*v[2] + 
                          (s*Log[s + k[1] + k[2]]^2*v[2])/2 - (k[2]*
                          Log[s + k[1] + k[2]]^2*v[2])/2 + (s - k[2])*PolyLog[
                          2, (s + k[1] - k[2])/(s + k[1] + k[2])]*v[2] + 
                          3*s*v[x] - 3*EulerGamma*s*v[x] + (3*EulerGamma^2*s*
                          v[x])/2 + (Pi^2*s*v[x])/12 + k[1]*v[x] - EulerGamma*
                          k[1]*v[x] + k[2]*v[x] - EulerGamma*k[2]*v[x] + 
                          (EulerGamma^2*k[2]*v[x])/2 - (Pi^2*k[2]*v[x])/12 - 
                          2*s*Log[2]*v[x] + 2*EulerGamma*s*Log[2]*v[x] - 
                          2*s*Log[s]*v[x] + 2*EulerGamma*s*Log[s]*v[x] - 
                          s*Log[s + k[1] + k[2]]*v[x] + EulerGamma*s*Log[
                          s + k[1] + k[2]]*v[x] - k[1]*Log[s + k[1] + k[2]]*
                          v[x] - k[2]*Log[s + k[1] + k[2]]*v[x] + EulerGamma*
                          k[2]*Log[s + k[1] + k[2]]*v[x] + 2*s*Log[2]*Log[
                          s + k[1] + k[2]]*v[x] + 2*s*Log[s]*Log[s + k[1] + 
                          k[2]]*v[x] - (s*Log[s + k[1] + k[2]]^2*v[x])/2 + 
                          (k[2]*Log[s + k[1] + k[2]]^2*v[x])/2 - s*PolyLog[2, 
                          (-s + k[1] + k[2])/(s + k[1] + k[2])]*v[x] + 
                          k[2]*PolyLog[2, (-s + k[1] + k[2])/(s + k[1] + 
                          k[2])]*v[x] + k[1]*(-1 + EulerGamma + Log[s + 
                          k[1] + k[2]])*(2*u - v[3] - v[4] + v[x]) - 
                          ((s + k[2])*(12 - 12*EulerGamma + 6*EulerGamma^2 + 
                          Pi^2 + 12*(-1 + EulerGamma)*Log[s + k[1] + k[2]] + 
                          6*Log[s + k[1] + k[2]]^2)*(2*u - v[3] - v[4] + 
                          v[x]))/12 + (2*(s*(-2 + 2*EulerGamma + 2*Log[2])*
                          Log[s]*(2*u - v[1] + v[2] - v[3] - v[4])*v[x]^2 + 
                          s*Log[s]^2*(2*u - v[1] + v[2] - v[3] - v[4])*v[x]^
                          2 + k[2]*(-2 + 2*EulerGamma + 2*Log[2])*Log[k[2]]*
                          v[2]^2*(2*u - v[1] - v[2] - v[3] - v[4] + 2*v[x]) + 
                          k[2]*Log[k[2]]^2*v[2]^2*(2*u - v[1] - v[2] - v[3] - 
                          v[4] + 2*v[x]) + (2 + EulerGamma^2 - 2*Log[2] + 
                          Log[2]^2 + EulerGamma*(-2 + 2*Log[2]))*(-(k[2]*
                          v[2]^2*(v[1] + v[2] - v[x])) - s*v[x]^2*(v[1] - 
                          v[2] + v[x]) + (2*u - v[3] - v[4] + v[x])*(k[2]*
                          v[2]^2 + s*v[x]^2))))/((2*u - v[1] + v[2] - v[3] - 
                          v[4])*(-2*u + v[1] + v[2] + v[3] + v[4] - 2*v[x])))/
                          2)))/2))))/Sqrt[Pi])/(u - v[3] - v[4] + v[x]))/s))/
          Sqrt[Pi])/Sqrt[Pi]}, -2, 1, 1]
div3233x2 = SeriesData[\[Epsilon], 0, 
     {(2*(-1/4*(Pi*s^3)/((2*u - v[1] - v[2] - v[3] - v[4])*(u - v[3] - v[4] - 
              v[x])) + (Pi*s*k[3]^2)/(4*(2*u - v[1] - v[2] - v[3] - v[4])*
            (u - v[3] - v[4] - v[x])) + (Pi*s*k[4]^2)/
           (4*(2*u - v[1] - v[2] - v[3] - v[4])*(u - v[3] - v[4] - v[x]))))/
        (Pi*s) + (-s^2 + k[3]^2 + k[4]^2)/(2*(u - v[1] - v[2] + v[x])*
         (-u + v[3] + v[4] + v[x])), 
      (-2*(2 - EulerGamma - 2*Log[2])*v[4]*
         (-1/4*(Pi*s^3)/((2*u - v[1] - v[2] - v[3] - v[4])*(u - v[3] - v[4] - 
              v[x])) + (Pi*s*k[3]^2)/(4*(2*u - v[1] - v[2] - v[3] - v[4])*
            (u - v[3] - v[4] - v[x])) + (Pi*s*k[4]^2)/
           (4*(2*u - v[1] - v[2] - v[3] - v[4])*(u - v[3] - v[4] - v[x]))))/
        (Pi*s) - ((-s^2 + k[3]^2 + k[4]^2)*Log[s]*v[x])/
        ((u - v[1] - v[2] + v[x])*(-u + v[3] + v[4] + v[x])) + 
       (-1/4*(s*(u*((s + k[3])*((3 - 2*EulerGamma)*s + (-1 + 2*EulerGamma)*
                  k[3]) - 2*(-s + k[3])*k[4] + (-1 + 2*EulerGamma)*k[4]^2) - 
             3*s^2*v[3] + 2*EulerGamma*s^2*v[3] - 2*s*k[3]*v[3] + 
             5*k[3]^2*v[3] - 2*EulerGamma*k[3]^2*v[3] - 2*s*k[4]*v[3] + 
             2*k[3]*k[4]*v[3] + k[4]^2*v[3] - 2*EulerGamma*k[4]^2*v[3] - 
             3*s^2*v[4] + 2*EulerGamma*s^2*v[4] - 2*s*k[3]*v[4] + 
             k[3]^2*v[4] - 2*EulerGamma*k[3]^2*v[4] - 2*s*k[4]*v[4] + 
             2*k[3]*k[4]*v[4] + 5*k[4]^2*v[4] - 2*EulerGamma*k[4]^2*v[4] + 
             2*(-s^2 + k[3]^2 + k[4]^2)*Log[s + k[3] + k[4]]*(u - v[3] - v[
                4] - v[x]) + s^2*v[x] + 2*EulerGamma*s^2*v[x] - 
             2*s*k[3]*v[x] + k[3]^2*v[x] - 2*EulerGamma*k[3]^2*v[x] - 
             2*s*k[4]*v[x] + 2*k[3]*k[4]*v[x] + k[4]^2*v[x] - 
             2*EulerGamma*k[4]^2*v[x]))/((u - v[1] - v[2] + v[x])*
            (-u + v[3] + v[4] + v[x])) + ((-s^2 + k[3]^2 + k[4]^2)*
           ((-2*(-1 + EulerGamma)*s + (-s + k[2])*Log[-s + k[1] + k[2]] - 
              (s + k[2])*Log[s + k[1] + k[2]])/2 + (2*s*(-1 + Log[s])*v[x])/
             (u - v[1] - v[2] + v[x])))/(2*(-u + v[3] + v[4] + v[x])))/s + 
       (2*((Pi*s^3)/(12*(2*u - v[1] - v[2] - v[3] - v[4])) - 
          (Pi*s*k[3]^2)/(4*(2*u - v[1] - v[2] - v[3] - v[4])) - 
          (Pi*s*k[4]^2)/(4*(2*u - v[1] - v[2] - v[3] - v[4])) - 
          (Pi*s*(s^2/(2*(2*u - v[1] - v[2] - v[3] - v[4])) - 
             k[1]^2/(2*(2*u - v[1] - v[2] - v[3] - v[4])) + 
             k[2]^2/(2*(2*u - v[1] - v[2] - v[3] - v[4])) + 
             (s*k[2])/(2*u - v[1] + v[2] - v[3] - v[4] + 2*v[x])))/2))/
        (Pi*s) + (2*(-(((2 - EulerGamma - 2*Log[2])*v[3]*
             (-1/4*(Pi*s^3)/((2*u - v[1] - v[2] - v[3] - v[4])*(u - v[3] - 
                  v[4] - v[x])) + (Pi*s*k[3]^2)/(4*(2*u - v[1] - v[2] - 
                 v[3] - v[4])*(u - v[3] - v[4] - v[x])) + (Pi*s*k[4]^2)/(4*
                (2*u - v[1] - v[2] - v[3] - v[4])*(u - v[3] - v[4] - v[x]))))/
            (Sqrt[Pi]*s)) + (2*(-((Log[s]*(-1/4*(Pi*s^3)/((2*u - v[1] - 
                     v[2] - v[3] - v[4])*(u - v[3] - v[4] - v[x])) + 
                 (Pi*s*k[3]^2)/(4*(2*u - v[1] - v[2] - v[3] - v[4])*
                   (u - v[3] - v[4] - v[x])) + (Pi*s*k[4]^2)/(4*(2*u - v[1] - 
                    v[2] - v[3] - v[4])*(u - v[3] - v[4] - v[x])))*v[x])/s) + 
             (-1/2*(Log[2]*(v[3] + v[4])*(-1/4*(Pi*s^3)/((2*u - v[1] - v[2] - 
                      v[3] - v[4])*(u - v[3] - v[4] - v[x])) + (Pi*s*k[3]^2)/
                   (4*(2*u - v[1] - v[2] - v[3] - v[4])*(u - v[3] - v[4] - 
                     v[x])) + (Pi*s*k[4]^2)/(4*(2*u - v[1] - v[2] - v[3] - 
                     v[4])*(u - v[3] - v[4] - v[x])))) + 
               ((Pi*(s^3 - 3*s*k[1]^2 + 3*s*k[2]^2))/(24*(2*u - v[1] - v[2] - 
                    v[3] - v[4])) - (Pi*s^3*v[x])/(2*(2*u - v[1] - v[2] - 
                    v[3] - v[4])*(u - v[3] - v[4] - v[x])) + (Pi*s^2*k[2])/
                  (2*(2*u - v[1] + v[2] - v[3] - v[4] + 2*v[x])) + 
                 (-1/4*(Pi*s^3*(2 - EulerGamma - 2*Log[2])*v[4])/(2*u - 
                      v[1] - v[2] - v[3] - v[4]) + (Sqrt[Pi]*
                     (-1/2*(Sqrt[Pi]*s^3*(2 - EulerGamma - 2*Log[2])*v[3])/
                        (2*u - v[1] - v[2] - v[3] - v[4]) + (Sqrt[Pi]*s^2*
                        ((2*(-1 + EulerGamma)*s - (-s + k[2])*Log[-s + k[1] + 
                          k[2]] + (s + k[2])*Log[s + k[1] + k[2]])/2 - 
                         (s*Log[2]*(v[3] + v[4]))/(2*u - v[1] - v[2] - v[3] - 
                          v[4]) - (2*s*(-1 + Log[s])*v[x])/(2*u - v[1] - 
                          v[2] - v[3] - v[4])))/2))/2)/(u - v[3] - v[4] - 
                   v[x]) - ((Pi*s*k[3]^2*v[3])/(2*(2*u - v[1] - v[2] - v[3] - 
                      v[4])) + k[3]^2*(-1/4*(Pi*s*(2 - EulerGamma - 2*Log[2])*
                        v[4])/(2*u - v[1] - v[2] - v[3] - v[4]) + 
                     (Sqrt[Pi]*(-1/2*(Sqrt[Pi]*s*(2 - EulerGamma - 2*Log[2])*
                          v[3])/(2*u - v[1] - v[2] - v[3] - v[4]) + 
                        (Sqrt[Pi]*((2*(-1 + EulerGamma)*s - (-s + k[2])*
                          Log[-s + k[1] + k[2]] + (s + k[2])*Log[s + k[1] + 
                          k[2]])/2 - (s*Log[2]*(v[3] + v[4]))/(2*u - v[1] - 
                          v[2] - v[3] - v[4]) - (2*s*(-1 + Log[s])*v[x])/
                          (2*u - v[1] - v[2] - v[3] - v[4])))/2))/2))/
                  (u - v[3] - v[4] - v[x]) - ((Pi*s*k[4]^2*v[4])/
                    (2*(2*u - v[1] - v[2] - v[3] - v[4])) + k[4]^2*
                    (-1/4*(Pi*s*(2 - EulerGamma - 2*Log[2])*v[4])/(2*u - 
                        v[1] - v[2] - v[3] - v[4]) + (Sqrt[Pi]*
                       (-1/2*(Sqrt[Pi]*s*(2 - EulerGamma - 2*Log[2])*v[3])/
                          (2*u - v[1] - v[2] - v[3] - v[4]) + (Sqrt[Pi]*
                          ((2*(-1 + EulerGamma)*s - (-s + k[2])*Log[-s + 
                          k[1] + k[2]] + (s + k[2])*Log[s + k[1] + k[2]])/2 - 
                          (s*Log[2]*(v[3] + v[4]))/(2*u - v[1] - v[2] - 
                          v[3] - v[4]) - (2*s*(-1 + Log[s])*v[x])/(2*u - 
                          v[1] - v[2] - v[3] - v[4])))/2))/2))/(u - v[3] - 
                   v[4] - v[x]))/2)/s))/Sqrt[Pi]))/Sqrt[Pi], 
      ((8*v[4]^2 - Pi^2*v[4]^2 + 2*(2 - EulerGamma - 2*Log[2])^2*v[4]^2)*
         (-1/4*(Pi*s^3)/((2*u - v[1] - v[2] - v[3] - v[4])*(u - v[3] - v[4] - 
              v[x])) + (Pi*s*k[3]^2)/(4*(2*u - v[1] - v[2] - v[3] - v[4])*
            (u - v[3] - v[4] - v[x])) + (Pi*s*k[4]^2)/
           (4*(2*u - v[1] - v[2] - v[3] - v[4])*(u - v[3] - v[4] - v[x]))))/
        (2*Pi*s) + ((-s^2 + k[3]^2 + k[4]^2)*Log[s]^2*v[x]^2)/
        ((u - v[1] - v[2] + v[x])*(-u + v[3] + v[4] + v[x])) - 
       (2*Log[s]*v[x]*(-1/4*(s*(u*((s + k[3])*((3 - 2*EulerGamma)*s + 
                  (-1 + 2*EulerGamma)*k[3]) - 2*(-s + k[3])*k[4] + 
                (-1 + 2*EulerGamma)*k[4]^2) - 3*s^2*v[3] + 2*EulerGamma*s^2*v[
                3] - 2*s*k[3]*v[3] + 5*k[3]^2*v[3] - 2*EulerGamma*k[3]^2*v[
                3] - 2*s*k[4]*v[3] + 2*k[3]*k[4]*v[3] + k[4]^2*v[3] - 
              2*EulerGamma*k[4]^2*v[3] - 3*s^2*v[4] + 2*EulerGamma*s^2*v[4] - 
              2*s*k[3]*v[4] + k[3]^2*v[4] - 2*EulerGamma*k[3]^2*v[4] - 
              2*s*k[4]*v[4] + 2*k[3]*k[4]*v[4] + 5*k[4]^2*v[4] - 
              2*EulerGamma*k[4]^2*v[4] + 2*(-s^2 + k[3]^2 + k[4]^2)*Log[
                s + k[3] + k[4]]*(u - v[3] - v[4] - v[x]) + s^2*v[x] + 
              2*EulerGamma*s^2*v[x] - 2*s*k[3]*v[x] + k[3]^2*v[x] - 
              2*EulerGamma*k[3]^2*v[x] - 2*s*k[4]*v[x] + 2*k[3]*k[4]*v[x] + 
              k[4]^2*v[x] - 2*EulerGamma*k[4]^2*v[x]))/
            ((u - v[1] - v[2] + v[x])*(-u + v[3] + v[4] + v[x])) + 
          ((-s^2 + k[3]^2 + k[4]^2)*((-2*(-1 + EulerGamma)*s + (-s + k[2])*
                Log[-s + k[1] + k[2]] - (s + k[2])*Log[s + k[1] + k[2]])/2 + 
             (2*s*(-1 + Log[s])*v[x])/(u - v[1] - v[2] + v[x])))/
           (2*(-u + v[3] + v[4] + v[x]))))/s + 
       ((Pi*s^3)/(12*(2*u - v[1] - v[2] - v[3] - v[4])) - 
         (Pi*s*k[3]^2)/(4*(2*u - v[1] - v[2] - v[3] - v[4])) - 
         (Pi*s*k[4]^2)/(4*(2*u - v[1] - v[2] - v[3] - v[4])) - 
         (Pi*s*(s^2/(2*(2*u - v[1] - v[2] - v[3] - v[4])) - 
            k[1]^2/(2*(2*u - v[1] - v[2] - v[3] - v[4])) + 
            k[2]^2/(2*(2*u - v[1] - v[2] - v[3] - v[4])) + 
            (s*k[2])/(2*u - v[1] + v[2] - v[3] - v[4] + 2*v[x])))/2)*
        ((-2*(2 - EulerGamma - 2*Log[2])*v[4])/(Pi*s) + 
         (2*(-(((2 - EulerGamma - 2*Log[2])*v[3])/(Sqrt[Pi]*s)) + 
            (2*(-1/2*(Log[2]*(v[3] + v[4]))/s - (Log[s]*v[x])/s))/Sqrt[Pi]))/
          Sqrt[Pi]) + 
       (-1/4*((u*((s + k[3])*((3 - 2*EulerGamma)*s + (-1 + 2*EulerGamma)*
                  k[3]) - 2*(-s + k[3])*k[4] + (-1 + 2*EulerGamma)*k[4]^2) - 
             3*s^2*v[3] + 2*EulerGamma*s^2*v[3] - 2*s*k[3]*v[3] + 
             5*k[3]^2*v[3] - 2*EulerGamma*k[3]^2*v[3] - 2*s*k[4]*v[3] + 
             2*k[3]*k[4]*v[3] + k[4]^2*v[3] - 2*EulerGamma*k[4]^2*v[3] - 
             3*s^2*v[4] + 2*EulerGamma*s^2*v[4] - 2*s*k[3]*v[4] + 
             k[3]^2*v[4] - 2*EulerGamma*k[3]^2*v[4] - 2*s*k[4]*v[4] + 
             2*k[3]*k[4]*v[4] + 5*k[4]^2*v[4] - 2*EulerGamma*k[4]^2*v[4] + 
             2*(-s^2 + k[3]^2 + k[4]^2)*Log[s + k[3] + k[4]]*(u - v[3] - v[
                4] - v[x]) + s^2*v[x] + 2*EulerGamma*s^2*v[x] - 
             2*s*k[3]*v[x] + k[3]^2*v[x] - 2*EulerGamma*k[3]^2*v[x] - 
             2*s*k[4]*v[x] + 2*k[3]*k[4]*v[x] + k[4]^2*v[x] - 
             2*EulerGamma*k[4]^2*v[x])*((-2*(-1 + EulerGamma)*s + (-s + k[2])*
                Log[-s + k[1] + k[2]] - (s + k[2])*Log[s + k[1] + k[2]])/2 + 
             (2*s*(-1 + Log[s])*v[x])/(u - v[1] - v[2] + v[x])))/
           (-u + v[3] + v[4] + v[x]) + ((-s^2 + k[3]^2 + k[4]^2)*
           ((u*((12 - 12*EulerGamma + 6*EulerGamma^2 + Pi^2)*s + 6*
                (k[1] - (-1 + EulerGamma)*(-s + k[2]))*Log[-s + k[1] + 
                  k[2]] - 3*(-s + k[2])*Log[-s + k[1] + k[2]]^2 - 6*
                (k[1] - (-1 + EulerGamma)*(s + k[2]))*Log[s + k[1] + k[2]] + 
               3*(s + k[2])*Log[s + k[1] + k[2]]^2))/12 + 
            (2*s*(2 - 2*Log[s] + Log[s]^2)*v[x]^2)/(u - v[1] - v[2] + v[x]) + 
            (-12*s*v[1] + 12*EulerGamma*s*v[1] - 6*EulerGamma^2*s*v[1] + 
              Pi^2*s*v[1] + 6*s*Log[-s + k[1] + k[2]]*v[1] - 
              6*EulerGamma*s*Log[-s + k[1] + k[2]]*v[1] + 6*k[1]*Log[
                -s + k[1] + k[2]]*v[1] - 6*k[2]*Log[-s + k[1] + k[2]]*v[1] + 
              6*EulerGamma*k[2]*Log[-s + k[1] + k[2]]*v[1] - 
              3*s*Log[-s + k[1] + k[2]]^2*v[1] + 3*k[2]*Log[-s + k[1] + k[2]]^
                2*v[1] + 6*s*Log[s + k[1] + k[2]]*v[1] - 6*EulerGamma*s*Log[
                s + k[1] + k[2]]*v[1] - 6*k[1]*Log[s + k[1] + k[2]]*v[1] + 
              6*k[2]*Log[s + k[1] + k[2]]*v[1] - 6*EulerGamma*k[2]*Log[
                s + k[1] + k[2]]*v[1] - 3*s*Log[s + k[1] + k[2]]^2*v[1] - 
              3*k[2]*Log[s + k[1] + k[2]]^2*v[1] + 6*(-s + k[2])*PolyLog[2, 
                -((s + k[1] - k[2])/(-s + k[1] + k[2]))]*v[1] - 
              6*(s + k[2])*PolyLog[2, (s - k[1] + k[2])/(s + k[1] + k[2])]*v[
                1] - 12*s*v[2] + 12*EulerGamma*s*v[2] - 6*EulerGamma^2*s*v[
                2] + Pi^2*s*v[2] + 6*s*Log[-s + k[1] + k[2]]*v[2] - 
              6*EulerGamma*s*Log[-s + k[1] + k[2]]*v[2] - 6*k[1]*Log[
                -s + k[1] + k[2]]*v[2] - 6*k[2]*Log[-s + k[1] + k[2]]*v[2] + 
              6*EulerGamma*k[2]*Log[-s + k[1] + k[2]]*v[2] + 
              12*k[2]*Log[2]*Log[-s + k[1] + k[2]]*v[2] + 12*k[2]*Log[k[2]]*
               Log[-s + k[1] + k[2]]*v[2] - 3*s*Log[-s + k[1] + k[2]]^2*v[
                2] - 3*k[2]*Log[-s + k[1] + k[2]]^2*v[2] + 
              6*s*Log[s + k[1] + k[2]]*v[2] - 6*EulerGamma*s*Log[
                s + k[1] + k[2]]*v[2] + 6*k[1]*Log[s + k[1] + k[2]]*v[2] + 
              6*k[2]*Log[s + k[1] + k[2]]*v[2] - 6*EulerGamma*k[2]*Log[
                s + k[1] + k[2]]*v[2] - 12*k[2]*Log[2]*Log[s + k[1] + k[2]]*v[
                2] - 12*k[2]*Log[k[2]]*Log[s + k[1] + k[2]]*v[2] - 
              3*s*Log[s + k[1] + k[2]]^2*v[2] + 3*k[2]*Log[s + k[1] + k[2]]^
                2*v[2] - 6*s*PolyLog[2, -((s - k[1] + k[2])/(-s + k[1] + 
                   k[2]))]*v[2] - 6*k[2]*PolyLog[2, -((s - k[1] + k[2])/
                  (-s + k[1] + k[2]))]*v[2] - 6*s*PolyLog[2, 
                (s + k[1] - k[2])/(s + k[1] + k[2])]*v[2] + 6*k[2]*PolyLog[2, 
                (s + k[1] - k[2])/(s + k[1] + k[2])]*v[2] - 36*s*v[x] + 
              12*EulerGamma*s*v[x] + 6*EulerGamma^2*s*v[x] - Pi^2*s*v[x] + 
              24*s*Log[s]*v[x] - 24*EulerGamma*s*Log[s]*v[x] + 
              6*s*Log[-s + k[1] + k[2]]*v[x] + 6*EulerGamma*s*Log[
                -s + k[1] + k[2]]*v[x] - (6*I)*Pi*s*Log[-s + k[1] + k[2]]*v[
                x] - 6*k[1]*Log[-s + k[1] + k[2]]*v[x] - 6*k[2]*Log[
                -s + k[1] + k[2]]*v[x] - 6*EulerGamma*k[2]*Log[-s + k[1] + 
                 k[2]]*v[x] - (6*I)*Pi*k[2]*Log[-s + k[1] + k[2]]*v[x] - 
              12*k[2]*Log[2]*Log[-s + k[1] + k[2]]*v[x] - 12*s*Log[s]*Log[
                -s + k[1] + k[2]]*v[x] + 3*s*Log[-s + k[1] + k[2]]^2*v[x] + 
              3*k[2]*Log[-s + k[1] + k[2]]^2*v[x] + 6*s*Log[s + k[1] + k[2]]*
               v[x] + 6*EulerGamma*s*Log[s + k[1] + k[2]]*v[x] + 
              (6*I)*Pi*s*Log[s + k[1] + k[2]]*v[x] + 6*k[1]*Log[s + k[1] + 
                 k[2]]*v[x] + 6*k[2]*Log[s + k[1] + k[2]]*v[x] + 
              6*EulerGamma*k[2]*Log[s + k[1] + k[2]]*v[x] + (6*I)*Pi*k[2]*Log[
                s + k[1] + k[2]]*v[x] + 12*k[2]*Log[2]*Log[s + k[1] + k[2]]*v[
                x] - 12*s*Log[s]*Log[s + k[1] + k[2]]*v[x] + 
              3*s*Log[s + k[1] + k[2]]^2*v[x] - 3*k[2]*Log[s + k[1] + k[2]]^
                2*v[x] + 6*s*PolyLog[2, (-s + k[1] + k[2])/(s + k[1] + k[2])]*
               v[x] - 6*k[2]*PolyLog[2, (-s + k[1] + k[2])/(s + k[1] + k[2])]*
               v[x] + 6*s*PolyLog[2, (s + k[1] + k[2])/(-s + k[1] + k[2])]*v[
                x] + 6*k[2]*PolyLog[2, (s + k[1] + k[2])/(-s + k[1] + k[2])]*
               v[x])/12))/(2*(-u + v[3] + v[4] + v[x])) + 
         (s*(-1/8*(u*(-7*s + k[3] + k[4])*(s + k[3] + k[4])) + 
            (u*(k[3] + k[4])*(s + k[3] + k[4]) - (3*u*(s + k[3] + k[4])^2)/4)*
             (EulerGamma + Log[s + k[3] + k[4]]) - 
            (u*(-s^2 + k[3]^2 + k[4]^2)*(6*EulerGamma^2 + Pi^2 + 12*
                EulerGamma*Log[s + k[3] + k[4]] + 6*Log[s + k[3] + k[4]]^2))/
             24 + (-21*s^2*v[3] + 18*EulerGamma*s^2*v[3] - 6*EulerGamma^2*s^
                2*v[3] + Pi^2*s^2*v[3] - 42*s*k[3]*v[3] + 12*EulerGamma*s*k[
                3]*v[3] + 15*k[3]^2*v[3] - 30*EulerGamma*k[3]^2*v[3] + 
              6*EulerGamma^2*k[3]^2*v[3] - Pi^2*k[3]^2*v[3] - 
              18*s*k[4]*v[3] + 12*EulerGamma*s*k[4]*v[3] + 30*k[3]*k[4]*v[
                3] - 12*EulerGamma*k[3]*k[4]*v[3] + 3*k[4]^2*v[3] - 
              6*EulerGamma*k[4]^2*v[3] + 6*EulerGamma^2*k[4]^2*v[3] - 
              Pi^2*k[4]^2*v[3] + 24*s*k[3]*Log[2]*v[3] - 24*k[3]*k[4]*Log[
                2]*v[3] + 24*s*k[3]*Log[k[3]]*v[3] - 24*k[3]*k[4]*Log[k[3]]*v[
                3] + 18*s^2*Log[s + k[3] + k[4]]*v[3] - 12*EulerGamma*s^2*Log[
                s + k[3] + k[4]]*v[3] - 12*s*k[3]*Log[s + k[3] + k[4]]*v[3] - 
              30*k[3]^2*Log[s + k[3] + k[4]]*v[3] + 12*EulerGamma*k[3]^2*Log[
                s + k[3] + k[4]]*v[3] + 12*s*k[4]*Log[s + k[3] + k[4]]*v[3] + 
              12*k[3]*k[4]*Log[s + k[3] + k[4]]*v[3] - 6*k[4]^2*Log[
                s + k[3] + k[4]]*v[3] + 12*EulerGamma*k[4]^2*Log[
                s + k[3] + k[4]]*v[3] - 6*s^2*Log[s + k[3] + k[4]]^2*v[3] + 
              6*k[3]^2*Log[s + k[3] + k[4]]^2*v[3] + 6*k[4]^2*
               Log[s + k[3] + k[4]]^2*v[3] + 12*(-s^2 + k[3]^2 + k[4]^2)*
               PolyLog[2, (s - k[3] + k[4])/(s + k[3] + k[4])]*v[3] - 
              21*s^2*v[4] + 18*EulerGamma*s^2*v[4] - 6*EulerGamma^2*s^2*v[
                4] + Pi^2*s^2*v[4] - 18*s*k[3]*v[4] + 12*EulerGamma*s*k[3]*v[
                4] + 3*k[3]^2*v[4] - 6*EulerGamma*k[3]^2*v[4] + 
              6*EulerGamma^2*k[3]^2*v[4] - Pi^2*k[3]^2*v[4] - 
              42*s*k[4]*v[4] + 12*EulerGamma*s*k[4]*v[4] + 30*k[3]*k[4]*v[
                4] - 12*EulerGamma*k[3]*k[4]*v[4] + 15*k[4]^2*v[4] - 
              30*EulerGamma*k[4]^2*v[4] + 6*EulerGamma^2*k[4]^2*v[4] - 
              Pi^2*k[4]^2*v[4] + 24*s*k[4]*Log[2]*v[4] - 24*k[3]*k[4]*Log[
                2]*v[4] + 24*s*k[4]*Log[k[4]]*v[4] - 24*k[3]*k[4]*Log[k[4]]*v[
                4] + 18*s^2*Log[s + k[3] + k[4]]*v[4] - 12*EulerGamma*s^2*Log[
                s + k[3] + k[4]]*v[4] + 12*s*k[3]*Log[s + k[3] + k[4]]*v[4] - 
              6*k[3]^2*Log[s + k[3] + k[4]]*v[4] + 12*EulerGamma*k[3]^2*Log[
                s + k[3] + k[4]]*v[4] - 12*s*k[4]*Log[s + k[3] + k[4]]*v[4] + 
              12*k[3]*k[4]*Log[s + k[3] + k[4]]*v[4] - 30*k[4]^2*Log[
                s + k[3] + k[4]]*v[4] + 12*EulerGamma*k[4]^2*Log[
                s + k[3] + k[4]]*v[4] - 6*s^2*Log[s + k[3] + k[4]]^2*v[4] + 
              6*k[3]^2*Log[s + k[3] + k[4]]^2*v[4] + 6*k[4]^2*
               Log[s + k[3] + k[4]]^2*v[4] + 12*(-s^2 + k[3]^2 + k[4]^2)*
               PolyLog[2, (s + k[3] - k[4])/(s + k[3] + k[4])]*v[4] + 
              39*s^2*v[x] - 6*EulerGamma*s^2*v[x] - 6*EulerGamma^2*s^2*v[x] + 
              Pi^2*s^2*v[x] + 6*s*k[3]*v[x] + 12*EulerGamma*s*k[3]*v[x] + 
              3*k[3]^2*v[x] - 6*EulerGamma*k[3]^2*v[x] + 6*EulerGamma^2*k[3]^
                2*v[x] - Pi^2*k[3]^2*v[x] + 6*s*k[4]*v[x] + 12*EulerGamma*s*k[
                4]*v[x] + 6*k[3]*k[4]*v[x] - 12*EulerGamma*k[3]*k[4]*v[x] + 
              3*k[4]^2*v[x] - 6*EulerGamma*k[4]^2*v[x] + 6*EulerGamma^2*k[4]^
                2*v[x] - Pi^2*k[4]^2*v[x] + 24*s*k[3]*Log[2]*v[x] + 
              24*s*k[4]*Log[2]*v[x] + 24*s*k[3]*Log[s]*v[x] + 
              24*s*k[4]*Log[s]*v[x] - 6*s^2*Log[s + k[3] + k[4]]*v[x] - 
              12*EulerGamma*s^2*Log[s + k[3] + k[4]]*v[x] - 12*s*k[3]*Log[
                s + k[3] + k[4]]*v[x] - 6*k[3]^2*Log[s + k[3] + k[4]]*v[x] + 
              12*EulerGamma*k[3]^2*Log[s + k[3] + k[4]]*v[x] - 
              12*s*k[4]*Log[s + k[3] + k[4]]*v[x] - 12*k[3]*k[4]*Log[
                s + k[3] + k[4]]*v[x] - 6*k[4]^2*Log[s + k[3] + k[4]]*v[x] + 
              12*EulerGamma*k[4]^2*Log[s + k[3] + k[4]]*v[x] - 
              6*s^2*Log[s + k[3] + k[4]]^2*v[x] + 6*k[3]^2*Log[s + k[3] + 
                  k[4]]^2*v[x] + 6*k[4]^2*Log[s + k[3] + k[4]]^2*v[x] - 
              12*s^2*PolyLog[2, (-s + k[3] + k[4])/(s + k[3] + k[4])]*v[x] + 
              12*k[3]^2*PolyLog[2, (-s + k[3] + k[4])/(s + k[3] + k[4])]*v[
                x] + 12*k[4]^2*PolyLog[2, (-s + k[3] + k[4])/(s + k[3] + 
                  k[4])]*v[x])/24 + (2*(k[3]^2*v[3]^2 + k[4]^2*v[4]^2 - s^2*
                v[x]^2))/(-u + v[3] + v[4] + v[x])))/(u - v[1] - v[2] + 
           v[x]))/s - (2*(2 - EulerGamma - 2*Log[2])*v[4]*
         (-(((2 - EulerGamma - 2*Log[2])*v[3]*(-1/4*(Pi*s^3)/
                ((2*u - v[1] - v[2] - v[3] - v[4])*(u - v[3] - v[4] - 
                  v[x])) + (Pi*s*k[3]^2)/(4*(2*u - v[1] - v[2] - v[3] - v[4])*
                (u - v[3] - v[4] - v[x])) + (Pi*s*k[4]^2)/(4*(2*u - v[1] - 
                 v[2] - v[3] - v[4])*(u - v[3] - v[4] - v[x]))))/
            (Sqrt[Pi]*s)) + (2*(-((Log[s]*(-1/4*(Pi*s^3)/((2*u - v[1] - 
                     v[2] - v[3] - v[4])*(u - v[3] - v[4] - v[x])) + 
                 (Pi*s*k[3]^2)/(4*(2*u - v[1] - v[2] - v[3] - v[4])*
                   (u - v[3] - v[4] - v[x])) + (Pi*s*k[4]^2)/(4*(2*u - v[1] - 
                    v[2] - v[3] - v[4])*(u - v[3] - v[4] - v[x])))*v[x])/s) + 
             (-1/2*(Log[2]*(v[3] + v[4])*(-1/4*(Pi*s^3)/((2*u - v[1] - v[2] - 
                      v[3] - v[4])*(u - v[3] - v[4] - v[x])) + (Pi*s*k[3]^2)/
                   (4*(2*u - v[1] - v[2] - v[3] - v[4])*(u - v[3] - v[4] - 
                     v[x])) + (Pi*s*k[4]^2)/(4*(2*u - v[1] - v[2] - v[3] - 
                     v[4])*(u - v[3] - v[4] - v[x])))) + 
               ((Pi*(s^3 - 3*s*k[1]^2 + 3*s*k[2]^2))/(24*(2*u - v[1] - v[2] - 
                    v[3] - v[4])) - (Pi*s^3*v[x])/(2*(2*u - v[1] - v[2] - 
                    v[3] - v[4])*(u - v[3] - v[4] - v[x])) + (Pi*s^2*k[2])/
                  (2*(2*u - v[1] + v[2] - v[3] - v[4] + 2*v[x])) + 
                 (-1/4*(Pi*s^3*(2 - EulerGamma - 2*Log[2])*v[4])/(2*u - 
                      v[1] - v[2] - v[3] - v[4]) + (Sqrt[Pi]*
                     (-1/2*(Sqrt[Pi]*s^3*(2 - EulerGamma - 2*Log[2])*v[3])/
                        (2*u - v[1] - v[2] - v[3] - v[4]) + (Sqrt[Pi]*s^2*
                        ((2*(-1 + EulerGamma)*s - (-s + k[2])*Log[-s + k[1] + 
                          k[2]] + (s + k[2])*Log[s + k[1] + k[2]])/2 - 
                         (s*Log[2]*(v[3] + v[4]))/(2*u - v[1] - v[2] - v[3] - 
                          v[4]) - (2*s*(-1 + Log[s])*v[x])/(2*u - v[1] - 
                          v[2] - v[3] - v[4])))/2))/2)/(u - v[3] - v[4] - 
                   v[x]) - ((Pi*s*k[3]^2*v[3])/(2*(2*u - v[1] - v[2] - v[3] - 
                      v[4])) + k[3]^2*(-1/4*(Pi*s*(2 - EulerGamma - 2*Log[2])*
                        v[4])/(2*u - v[1] - v[2] - v[3] - v[4]) + 
                     (Sqrt[Pi]*(-1/2*(Sqrt[Pi]*s*(2 - EulerGamma - 2*Log[2])*
                          v[3])/(2*u - v[1] - v[2] - v[3] - v[4]) + 
                        (Sqrt[Pi]*((2*(-1 + EulerGamma)*s - (-s + k[2])*
                          Log[-s + k[1] + k[2]] + (s + k[2])*Log[s + k[1] + 
                          k[2]])/2 - (s*Log[2]*(v[3] + v[4]))/(2*u - v[1] - 
                          v[2] - v[3] - v[4]) - (2*s*(-1 + Log[s])*v[x])/
                          (2*u - v[1] - v[2] - v[3] - v[4])))/2))/2))/
                  (u - v[3] - v[4] - v[x]) - ((Pi*s*k[4]^2*v[4])/
                    (2*(2*u - v[1] - v[2] - v[3] - v[4])) + k[4]^2*
                    (-1/4*(Pi*s*(2 - EulerGamma - 2*Log[2])*v[4])/(2*u - 
                        v[1] - v[2] - v[3] - v[4]) + (Sqrt[Pi]*
                       (-1/2*(Sqrt[Pi]*s*(2 - EulerGamma - 2*Log[2])*v[3])/
                          (2*u - v[1] - v[2] - v[3] - v[4]) + (Sqrt[Pi]*
                          ((2*(-1 + EulerGamma)*s - (-s + k[2])*Log[-s + 
                          k[1] + k[2]] + (s + k[2])*Log[s + k[1] + k[2]])/2 - 
                          (s*Log[2]*(v[3] + v[4]))/(2*u - v[1] - v[2] - 
                          v[3] - v[4]) - (2*s*(-1 + Log[s])*v[x])/(2*u - 
                          v[1] - v[2] - v[3] - v[4])))/2))/2))/(u - v[3] - 
                   v[4] - v[x]))/2)/s))/Sqrt[Pi]))/Sqrt[Pi] + 
       (2*(((8*v[3]^2 - Pi^2*v[3]^2 + 2*(2 - EulerGamma - 2*Log[2])^2*v[3]^2)*
            (-1/4*(Pi*s^3)/((2*u - v[1] - v[2] - v[3] - v[4])*(u - v[3] - 
                 v[4] - v[x])) + (Pi*s*k[3]^2)/(4*(2*u - v[1] - v[2] - v[3] - 
                v[4])*(u - v[3] - v[4] - v[x])) + (Pi*s*k[4]^2)/
              (4*(2*u - v[1] - v[2] - v[3] - v[4])*(u - v[3] - v[4] - 
                v[x]))))/(4*Sqrt[Pi]*s) - (2*(2 - EulerGamma - 2*Log[2])*v[3]*
            (-((Log[s]*(-1/4*(Pi*s^3)/((2*u - v[1] - v[2] - v[3] - v[4])*
                    (u - v[3] - v[4] - v[x])) + (Pi*s*k[3]^2)/
                  (4*(2*u - v[1] - v[2] - v[3] - v[4])*(u - v[3] - v[4] - 
                    v[x])) + (Pi*s*k[4]^2)/(4*(2*u - v[1] - v[2] - v[3] - 
                    v[4])*(u - v[3] - v[4] - v[x])))*v[x])/s) + 
             (-1/2*(Log[2]*(v[3] + v[4])*(-1/4*(Pi*s^3)/((2*u - v[1] - v[2] - 
                      v[3] - v[4])*(u - v[3] - v[4] - v[x])) + (Pi*s*k[3]^2)/
                   (4*(2*u - v[1] - v[2] - v[3] - v[4])*(u - v[3] - v[4] - 
                     v[x])) + (Pi*s*k[4]^2)/(4*(2*u - v[1] - v[2] - v[3] - 
                     v[4])*(u - v[3] - v[4] - v[x])))) + 
               ((Pi*(s^3 - 3*s*k[1]^2 + 3*s*k[2]^2))/(24*(2*u - v[1] - v[2] - 
                    v[3] - v[4])) - (Pi*s^3*v[x])/(2*(2*u - v[1] - v[2] - 
                    v[3] - v[4])*(u - v[3] - v[4] - v[x])) + (Pi*s^2*k[2])/
                  (2*(2*u - v[1] + v[2] - v[3] - v[4] + 2*v[x])) + 
                 (-1/4*(Pi*s^3*(2 - EulerGamma - 2*Log[2])*v[4])/(2*u - 
                      v[1] - v[2] - v[3] - v[4]) + (Sqrt[Pi]*
                     (-1/2*(Sqrt[Pi]*s^3*(2 - EulerGamma - 2*Log[2])*v[3])/
                        (2*u - v[1] - v[2] - v[3] - v[4]) + (Sqrt[Pi]*s^2*
                        ((2*(-1 + EulerGamma)*s - (-s + k[2])*Log[-s + k[1] + 
                          k[2]] + (s + k[2])*Log[s + k[1] + k[2]])/2 - 
                         (s*Log[2]*(v[3] + v[4]))/(2*u - v[1] - v[2] - v[3] - 
                          v[4]) - (2*s*(-1 + Log[s])*v[x])/(2*u - v[1] - 
                          v[2] - v[3] - v[4])))/2))/2)/(u - v[3] - v[4] - 
                   v[x]) - ((Pi*s*k[3]^2*v[3])/(2*(2*u - v[1] - v[2] - v[3] - 
                      v[4])) + k[3]^2*(-1/4*(Pi*s*(2 - EulerGamma - 2*Log[2])*
                        v[4])/(2*u - v[1] - v[2] - v[3] - v[4]) + 
                     (Sqrt[Pi]*(-1/2*(Sqrt[Pi]*s*(2 - EulerGamma - 2*Log[2])*
                          v[3])/(2*u - v[1] - v[2] - v[3] - v[4]) + 
                        (Sqrt[Pi]*((2*(-1 + EulerGamma)*s - (-s + k[2])*
                          Log[-s + k[1] + k[2]] + (s + k[2])*Log[s + k[1] + 
                          k[2]])/2 - (s*Log[2]*(v[3] + v[4]))/(2*u - v[1] - 
                          v[2] - v[3] - v[4]) - (2*s*(-1 + Log[s])*v[x])/
                          (2*u - v[1] - v[2] - v[3] - v[4])))/2))/2))/
                  (u - v[3] - v[4] - v[x]) - ((Pi*s*k[4]^2*v[4])/
                    (2*(2*u - v[1] - v[2] - v[3] - v[4])) + k[4]^2*
                    (-1/4*(Pi*s*(2 - EulerGamma - 2*Log[2])*v[4])/(2*u - 
                        v[1] - v[2] - v[3] - v[4]) + (Sqrt[Pi]*
                       (-1/2*(Sqrt[Pi]*s*(2 - EulerGamma - 2*Log[2])*v[3])/
                          (2*u - v[1] - v[2] - v[3] - v[4]) + (Sqrt[Pi]*
                          ((2*(-1 + EulerGamma)*s - (-s + k[2])*Log[-s + 
                          k[1] + k[2]] + (s + k[2])*Log[s + k[1] + k[2]])/2 - 
                          (s*Log[2]*(v[3] + v[4]))/(2*u - v[1] - v[2] - 
                          v[3] - v[4]) - (2*s*(-1 + Log[s])*v[x])/(2*u - 
                          v[1] - v[2] - v[3] - v[4])))/2))/2))/(u - v[3] - 
                   v[4] - v[x]))/2)/s))/Sqrt[Pi] + 
          (2*((Log[s]^2*(-1/4*(Pi*s^3)/((2*u - v[1] - v[2] - v[3] - v[4])*
                   (u - v[3] - v[4] - v[x])) + (Pi*s*k[3]^2)/
                 (4*(2*u - v[1] - v[2] - v[3] - v[4])*(u - v[3] - v[4] - 
                   v[x])) + (Pi*s*k[4]^2)/(4*(2*u - v[1] - v[2] - v[3] - 
                   v[4])*(u - v[3] - v[4] - v[x])))*v[x]^2)/s - 
             (2*Log[s]*v[x]*(-1/2*(Log[2]*(v[3] + v[4])*(-1/4*(Pi*s^3)/
                     ((2*u - v[1] - v[2] - v[3] - v[4])*(u - v[3] - v[4] - 
                       v[x])) + (Pi*s*k[3]^2)/(4*(2*u - v[1] - v[2] - v[3] - 
                      v[4])*(u - v[3] - v[4] - v[x])) + (Pi*s*k[4]^2)/
                    (4*(2*u - v[1] - v[2] - v[3] - v[4])*(u - v[3] - v[4] - 
                      v[x])))) + ((Pi*(s^3 - 3*s*k[1]^2 + 3*s*k[2]^2))/
                   (24*(2*u - v[1] - v[2] - v[3] - v[4])) - (Pi*s^3*v[x])/
                   (2*(2*u - v[1] - v[2] - v[3] - v[4])*(u - v[3] - v[4] - 
                     v[x])) + (Pi*s^2*k[2])/(2*(2*u - v[1] + v[2] - v[3] - 
                     v[4] + 2*v[x])) + (-1/4*(Pi*s^3*(2 - EulerGamma - 
                        2*Log[2])*v[4])/(2*u - v[1] - v[2] - v[3] - v[4]) + 
                    (Sqrt[Pi]*(-1/2*(Sqrt[Pi]*s^3*(2 - EulerGamma - 2*Log[2])*
                          v[3])/(2*u - v[1] - v[2] - v[3] - v[4]) + 
                       (Sqrt[Pi]*s^2*((2*(-1 + EulerGamma)*s - (-s + k[2])*
                          Log[-s + k[1] + k[2]] + (s + k[2])*Log[s + k[1] + 
                          k[2]])/2 - (s*Log[2]*(v[3] + v[4]))/(2*u - v[1] - 
                          v[2] - v[3] - v[4]) - (2*s*(-1 + Log[s])*v[x])/
                          (2*u - v[1] - v[2] - v[3] - v[4])))/2))/2)/
                   (u - v[3] - v[4] - v[x]) - ((Pi*s*k[3]^2*v[3])/
                     (2*(2*u - v[1] - v[2] - v[3] - v[4])) + k[3]^2*
                     (-1/4*(Pi*s*(2 - EulerGamma - 2*Log[2])*v[4])/(2*u - 
                         v[1] - v[2] - v[3] - v[4]) + (Sqrt[Pi]*
                        (-1/2*(Sqrt[Pi]*s*(2 - EulerGamma - 2*Log[2])*v[3])/
                          (2*u - v[1] - v[2] - v[3] - v[4]) + (Sqrt[Pi]*
                          ((2*(-1 + EulerGamma)*s - (-s + k[2])*Log[-s + 
                          k[1] + k[2]] + (s + k[2])*Log[s + k[1] + k[2]])/2 - 
                          (s*Log[2]*(v[3] + v[4]))/(2*u - v[1] - v[2] - 
                          v[3] - v[4]) - (2*s*(-1 + Log[s])*v[x])/(2*u - 
                          v[1] - v[2] - v[3] - v[4])))/2))/2))/(u - v[3] - 
                    v[4] - v[x]) - ((Pi*s*k[4]^2*v[4])/(2*(2*u - v[1] - 
                       v[2] - v[3] - v[4])) + k[4]^2*(-1/4*(Pi*s*(2 - 
                          EulerGamma - 2*Log[2])*v[4])/(2*u - v[1] - v[2] - 
                         v[3] - v[4]) + (Sqrt[Pi]*(-1/2*(Sqrt[Pi]*s*(2 - 
                          EulerGamma - 2*Log[2])*v[3])/(2*u - v[1] - v[2] - 
                          v[3] - v[4]) + (Sqrt[Pi]*((2*(-1 + EulerGamma)*s - 
                          (-s + k[2])*Log[-s + k[1] + k[2]] + (s + k[2])*
                          Log[s + k[1] + k[2]])/2 - (s*Log[2]*(v[3] + v[4]))/
                          (2*u - v[1] - v[2] - v[3] - v[4]) - (2*s*(-1 + 
                          Log[s])*v[x])/(2*u - v[1] - v[2] - v[3] - v[4])))/
                          2))/2))/(u - v[3] - v[4] - v[x]))/2))/s + 
             ((Log[2]^2*(v[3] + v[4])^2*(-1/4*(Pi*s^3)/((2*u - v[1] - v[2] - 
                      v[3] - v[4])*(u - v[3] - v[4] - v[x])) + (Pi*s*k[3]^2)/
                   (4*(2*u - v[1] - v[2] - v[3] - v[4])*(u - v[3] - v[4] - 
                     v[x])) + (Pi*s*k[4]^2)/(4*(2*u - v[1] - v[2] - v[3] - 
                     v[4])*(u - v[3] - v[4] - v[x]))))/4 - (Log[2]*
                 (v[3] + v[4])*((Pi*(s^3 - 3*s*k[1]^2 + 3*s*k[2]^2))/
                   (24*(2*u - v[1] - v[2] - v[3] - v[4])) - (Pi*s^3*v[x])/
                   (2*(2*u - v[1] - v[2] - v[3] - v[4])*(u - v[3] - v[4] - 
                     v[x])) + (Pi*s^2*k[2])/(2*(2*u - v[1] + v[2] - v[3] - 
                     v[4] + 2*v[x])) + (-1/4*(Pi*s^3*(2 - EulerGamma - 
                        2*Log[2])*v[4])/(2*u - v[1] - v[2] - v[3] - v[4]) + 
                    (Sqrt[Pi]*(-1/2*(Sqrt[Pi]*s^3*(2 - EulerGamma - 2*Log[2])*
                          v[3])/(2*u - v[1] - v[2] - v[3] - v[4]) + 
                       (Sqrt[Pi]*s^2*((2*(-1 + EulerGamma)*s - (-s + k[2])*
                          Log[-s + k[1] + k[2]] + (s + k[2])*Log[s + k[1] + 
                          k[2]])/2 - (s*Log[2]*(v[3] + v[4]))/(2*u - v[1] - 
                          v[2] - v[3] - v[4]) - (2*s*(-1 + Log[s])*v[x])/
                          (2*u - v[1] - v[2] - v[3] - v[4])))/2))/2)/
                   (u - v[3] - v[4] - v[x]) - ((Pi*s*k[3]^2*v[3])/
                     (2*(2*u - v[1] - v[2] - v[3] - v[4])) + k[3]^2*
                     (-1/4*(Pi*s*(2 - EulerGamma - 2*Log[2])*v[4])/(2*u - 
                         v[1] - v[2] - v[3] - v[4]) + (Sqrt[Pi]*
                        (-1/2*(Sqrt[Pi]*s*(2 - EulerGamma - 2*Log[2])*v[3])/
                          (2*u - v[1] - v[2] - v[3] - v[4]) + (Sqrt[Pi]*
                          ((2*(-1 + EulerGamma)*s - (-s + k[2])*Log[-s + 
                          k[1] + k[2]] + (s + k[2])*Log[s + k[1] + k[2]])/2 - 
                          (s*Log[2]*(v[3] + v[4]))/(2*u - v[1] - v[2] - 
                          v[3] - v[4]) - (2*s*(-1 + Log[s])*v[x])/(2*u - 
                          v[1] - v[2] - v[3] - v[4])))/2))/2))/(u - v[3] - 
                    v[4] - v[x]) - ((Pi*s*k[4]^2*v[4])/(2*(2*u - v[1] - 
                       v[2] - v[3] - v[4])) + k[4]^2*(-1/4*(Pi*s*(2 - 
                          EulerGamma - 2*Log[2])*v[4])/(2*u - v[1] - v[2] - 
                         v[3] - v[4]) + (Sqrt[Pi]*(-1/2*(Sqrt[Pi]*s*(2 - 
                          EulerGamma - 2*Log[2])*v[3])/(2*u - v[1] - v[2] - 
                          v[3] - v[4]) + (Sqrt[Pi]*((2*(-1 + EulerGamma)*s - 
                          (-s + k[2])*Log[-s + k[1] + k[2]] + (s + k[2])*
                          Log[s + k[1] + k[2]])/2 - (s*Log[2]*(v[3] + v[4]))/
                          (2*u - v[1] - v[2] - v[3] - v[4]) - (2*s*(-1 + 
                          Log[s])*v[x])/(2*u - v[1] - v[2] - v[3] - v[4])))/
                          2))/2))/(u - v[3] - v[4] - v[x])))/2 + 
               (-((Pi*s^3*v[x]^2)/((2*u - v[1] - v[2] - v[3] - v[4])*
                    (u - v[3] - v[4] - v[x]))) - (s^2*(-(Pi*u*k[2]) + 
                    2*Pi*u*k[2]*Log[\[Mu]] - Pi*k[2]*Log[\[Mu]]*v[1] + 
                    Pi*k[2]*(-EulerGamma - 2*Log[2])*v[2] + Pi*k[2]*
                     (2 - EulerGamma - 2*Log[2])*v[2] + 2*Pi*k[2]*Log[2]*
                     v[2] + Pi*k[2]*Log[\[Mu]]*v[2] - 2*Pi*k[2]*Log[k[2]]*
                     v[2] + Pi*k[2]*v[3] - Pi*k[2]*(2 - EulerGamma - 
                      2*Log[2])*v[3] - Pi*k[2]*Log[2]*v[3] - Pi*k[2]*
                     Log[\[Mu]]*v[3] + Pi*k[2]*v[4] - Pi*k[2]*(2 - 
                      EulerGamma - 2*Log[2])*v[4] - Pi*k[2]*Log[2]*v[4] - 
                    Pi*k[2]*Log[\[Mu]]*v[4] - Pi*k[2]*v[x] + 2*Pi*k[2]*
                     (2 - EulerGamma - 2*Log[2])*v[x] + 2*Pi*k[2]*Log[2]*
                     v[x] - 4*Pi*k[2]*Log[s]*v[x] + 2*Pi*k[2]*Log[\[Mu]]*
                     v[x]))/(2*(2*u - v[1] + v[2] - v[3] - v[4] + 2*v[x])) - 
                 ((s^3 - 3*s*k[1]^2 + 3*s*k[2]^2)*((-1/2*(Pi*(2 - 
                         EulerGamma - 2*Log[2])*v[4]) - (Sqrt[Pi]*
                        (Sqrt[Pi]*(2 - EulerGamma - 2*Log[2])*v[3] + Sqrt[Pi]*
                          Log[2]*(v[3] + v[4])))/2)/2 + (Pi*(-u + v[3] + 
                       v[4] + v[x]))/8))/(6*(2*u - v[1] - v[2] - v[3] - 
                    v[4])) + (2*v[x]*(-1/4*(Pi*s^3*(2 - EulerGamma - 
                        2*Log[2])*v[4])/(2*u - v[1] - v[2] - v[3] - v[4]) + 
                    (Sqrt[Pi]*(-1/2*(Sqrt[Pi]*s^3*(2 - EulerGamma - 2*Log[2])*
                          v[3])/(2*u - v[1] - v[2] - v[3] - v[4]) + 
                       (Sqrt[Pi]*s^2*((2*(-1 + EulerGamma)*s - (-s + k[2])*
                          Log[-s + k[1] + k[2]] + (s + k[2])*Log[s + k[1] + 
                          k[2]])/2 - (s*Log[2]*(v[3] + v[4]))/(2*u - v[1] - 
                          v[2] - v[3] - v[4]) - (2*s*(-1 + Log[s])*v[x])/
                          (2*u - v[1] - v[2] - v[3] - v[4])))/2))/2))/
                  (u - v[3] - v[4] - v[x]) + (Pi*((-6*s^3*u*Log[\[Mu]] + 
                      3*s^3*Log[\[Mu]]*v[1] + 3*s^3*Log[\[Mu]]*v[2] + 
                      3*s^3*Log[\[Mu]]*v[3] + 3*s^3*Log[\[Mu]]*v[4] - 
                      2*s^3*v[x] + 3*s^3*(-EulerGamma - 2*Log[2])*v[x] - 
                      3*s^3*(2 - EulerGamma - 2*Log[2])*v[x] + 6*s^3*Log[s]*
                       v[x])/(18*(2*u - v[1] - v[2] - v[3] - v[4])) - 
                    (k[2]^2*(-4*s*v[2] - 4*s*Log[s]*v[x] - 
                       s*(-2*(2 - EulerGamma - 2*Log[2])*v[x] + 
                         (2*(Sqrt[Pi]*Log[\[Mu]]*(-2*u + v[1] + v[2] + v[3] + 
                          v[4]) + Sqrt[Pi]*(-EulerGamma - 2*Log[2])*v[x]))/
                          Sqrt[Pi])))/(4*(2*u - v[1] - v[2] - v[3] - v[4])) - 
                    (k[1]^2*(-4*s*v[1] + 4*s*Log[s]*v[x] + 
                       s*(-2*(2 - EulerGamma - 2*Log[2])*v[x] + 
                         (2*(Sqrt[Pi]*Log[\[Mu]]*(-2*u + v[1] + v[2] + v[3] + 
                          v[4]) + Sqrt[Pi]*(-EulerGamma - 2*Log[2])*v[x]))/
                          Sqrt[Pi])))/(4*(2*u - v[1] - v[2] - v[3] - v[4]))))/
                  4 + (-1/16*(Sqrt[Pi]*s^3*(-8*Sqrt[Pi] + Pi^(5/2) + 
                       2*Sqrt[Pi]*(2 - EulerGamma - 2*Log[2])^2)*v[4]^2)/
                     (2*u - v[1] - v[2] - v[3] - v[4]) + (Sqrt[Pi]*
                     (2 - EulerGamma - 2*Log[2])*v[4]*(-1/2*(Sqrt[Pi]*s^3*
                         (2 - EulerGamma - 2*Log[2])*v[3])/(2*u - v[1] - 
                         v[2] - v[3] - v[4]) + (Sqrt[Pi]*s^2*
                        ((2*(-1 + EulerGamma)*s - (-s + k[2])*Log[-s + k[1] + 
                          k[2]] + (s + k[2])*Log[s + k[1] + k[2]])/2 - 
                         (s*Log[2]*(v[3] + v[4]))/(2*u - v[1] - v[2] - v[3] - 
                          v[4]) - (2*s*(-1 + Log[s])*v[x])/(2*u - v[1] - 
                          v[2] - v[3] - v[4])))/2))/2 + (Sqrt[Pi]*
                     (-1/8*(s^3*(-8*Sqrt[Pi] + Pi^(5/2) + 2*Sqrt[Pi]*
                          (2 - EulerGamma - 2*Log[2])^2)*v[3]^2)/(2*u - 
                         v[1] - v[2] - v[3] - v[4]) + (Sqrt[Pi]*s^2*
                        (2 - EulerGamma - 2*Log[2])*v[3]*
                        ((2*(-1 + EulerGamma)*s - (-s + k[2])*Log[-s + k[1] + 
                          k[2]] + (s + k[2])*Log[s + k[1] + k[2]])/2 - 
                         (s*Log[2]*(v[3] + v[4]))/(2*u - v[1] - v[2] - v[3] - 
                          v[4]) - (2*s*(-1 + Log[s])*v[x])/(2*u - v[1] - 
                          v[2] - v[3] - v[4])))/2 + (Sqrt[Pi]*s^2*
                        (-1/2*(s*Log[2]^2*(v[3] + v[4])^2)/(2*u - v[1] - 
                          v[2] - v[3] - v[4]) - (((12 - 12*EulerGamma + 
                          6*EulerGamma^2 + Pi^2)*s + 6*(k[1] - (-1 + 
                          EulerGamma)*(-s + k[2]))*Log[-s + k[1] + k[2]] - 
                          3*(-s + k[2])*Log[-s + k[1] + k[2]]^2 - 6*(k[1] - 
                          (-1 + EulerGamma)*(s + k[2]))*Log[s + k[1] + 
                          k[2]] + 3*(s + k[2])*Log[s + k[1] + k[2]]^2)*
                          (2*u - v[3] - v[4] - v[x]))/12 - (2*s*(2 - 
                          2*Log[s] + Log[s]^2)*v[x]^2)/(2*u - v[1] - v[2] - 
                          v[3] - v[4]) + (12*s*v[1] - 12*EulerGamma*s*v[1] + 
                          6*EulerGamma^2*s*v[1] - Pi^2*s*v[1] - 6*s*Log[
                          -s + k[1] + k[2]]*v[1] + 6*EulerGamma*s*Log[-s + 
                          k[1] + k[2]]*v[1] - 6*k[1]*Log[-s + k[1] + k[2]]*
                          v[1] + 6*k[2]*Log[-s + k[1] + k[2]]*v[1] - 
                          6*EulerGamma*k[2]*Log[-s + k[1] + k[2]]*v[1] + 
                          3*s*Log[-s + k[1] + k[2]]^2*v[1] - 3*k[2]*
                          Log[-s + k[1] + k[2]]^2*v[1] - 6*s*Log[s + k[1] + 
                          k[2]]*v[1] + 6*EulerGamma*s*Log[s + k[1] + k[2]]*
                          v[1] + 6*k[1]*Log[s + k[1] + k[2]]*v[1] - 6*k[2]*
                          Log[s + k[1] + k[2]]*v[1] + 6*EulerGamma*k[2]*
                          Log[s + k[1] + k[2]]*v[1] + 3*s*Log[s + k[1] + 
                          k[2]]^2*v[1] + 3*k[2]*Log[s + k[1] + k[2]]^2*v[1] - 
                          6*(-s + k[2])*PolyLog[2, -((s + k[1] - k[2])/(-s + 
                          k[1] + k[2]))]*v[1] + 6*(s + k[2])*PolyLog[2, 
                          (s - k[1] + k[2])/(s + k[1] + k[2])]*v[1] + 
                          12*s*v[2] - 12*EulerGamma*s*v[2] + 6*EulerGamma^2*s*
                          v[2] - Pi^2*s*v[2] - 6*s*Log[-s + k[1] + k[2]]*
                          v[2] + 6*EulerGamma*s*Log[-s + k[1] + k[2]]*v[2] + 
                          6*k[1]*Log[-s + k[1] + k[2]]*v[2] + 6*k[2]*
                          Log[-s + k[1] + k[2]]*v[2] - 6*EulerGamma*k[2]*
                          Log[-s + k[1] + k[2]]*v[2] - 12*k[2]*Log[2]*
                          Log[-s + k[1] + k[2]]*v[2] - 12*k[2]*Log[k[2]]*
                          Log[-s + k[1] + k[2]]*v[2] + 3*s*Log[-s + k[1] + 
                          k[2]]^2*v[2] + 3*k[2]*Log[-s + k[1] + k[2]]^2*
                          v[2] - 6*s*Log[s + k[1] + k[2]]*v[2] + 6*EulerGamma*
                          s*Log[s + k[1] + k[2]]*v[2] - 6*k[1]*Log[s + k[1] + 
                          k[2]]*v[2] - 6*k[2]*Log[s + k[1] + k[2]]*v[2] + 
                          6*EulerGamma*k[2]*Log[s + k[1] + k[2]]*v[2] + 
                          12*k[2]*Log[2]*Log[s + k[1] + k[2]]*v[2] + 12*k[2]*
                          Log[k[2]]*Log[s + k[1] + k[2]]*v[2] + 3*s*
                          Log[s + k[1] + k[2]]^2*v[2] - 3*k[2]*Log[s + k[1] + 
                          k[2]]^2*v[2] + 6*s*PolyLog[2, -((s - k[1] + k[2])/
                          (-s + k[1] + k[2]))]*v[2] + 6*k[2]*PolyLog[2, 
                          -((s - k[1] + k[2])/(-s + k[1] + k[2]))]*v[2] + 
                          6*s*PolyLog[2, (s + k[1] - k[2])/(s + k[1] + k[2])]*
                          v[2] - 6*k[2]*PolyLog[2, (s + k[1] - k[2])/(s + 
                          k[1] + k[2])]*v[2] + 36*s*v[x] - 12*EulerGamma*s*
                          v[x] - 6*EulerGamma^2*s*v[x] + Pi^2*s*v[x] - 
                          24*s*Log[s]*v[x] + 24*EulerGamma*s*Log[s]*v[x] - 
                          6*s*Log[-s + k[1] + k[2]]*v[x] - 6*EulerGamma*s*
                          Log[-s + k[1] + k[2]]*v[x] + (6*I)*Pi*s*Log[-s + 
                          k[1] + k[2]]*v[x] + 6*k[1]*Log[-s + k[1] + k[2]]*
                          v[x] + 6*k[2]*Log[-s + k[1] + k[2]]*v[x] + 
                          6*EulerGamma*k[2]*Log[-s + k[1] + k[2]]*v[x] + 
                          (6*I)*Pi*k[2]*Log[-s + k[1] + k[2]]*v[x] + 12*k[2]*
                          Log[2]*Log[-s + k[1] + k[2]]*v[x] + 12*s*Log[s]*
                          Log[-s + k[1] + k[2]]*v[x] - 3*s*Log[-s + k[1] + 
                          k[2]]^2*v[x] - 3*k[2]*Log[-s + k[1] + k[2]]^2*
                          v[x] - 6*s*Log[s + k[1] + k[2]]*v[x] - 6*EulerGamma*
                          s*Log[s + k[1] + k[2]]*v[x] - (6*I)*Pi*s*Log[
                          s + k[1] + k[2]]*v[x] - 6*k[1]*Log[s + k[1] + k[2]]*
                          v[x] - 6*k[2]*Log[s + k[1] + k[2]]*v[x] - 
                          6*EulerGamma*k[2]*Log[s + k[1] + k[2]]*v[x] - 
                          (6*I)*Pi*k[2]*Log[s + k[1] + k[2]]*v[x] - 12*k[2]*
                          Log[2]*Log[s + k[1] + k[2]]*v[x] + 12*s*Log[s]*
                          Log[s + k[1] + k[2]]*v[x] - 3*s*Log[s + k[1] + 
                          k[2]]^2*v[x] + 3*k[2]*Log[s + k[1] + k[2]]^2*v[x] - 
                          6*s*PolyLog[2, (-s + k[1] + k[2])/(s + k[1] + 
                          k[2])]*v[x] + 6*k[2]*PolyLog[2, (-s + k[1] + k[2])/
                          (s + k[1] + k[2])]*v[x] - 6*s*PolyLog[2, 
                          (s + k[1] + k[2])/(-s + k[1] + k[2])]*v[x] - 
                          6*k[2]*PolyLog[2, (s + k[1] + k[2])/(-s + k[1] + 
                          k[2])]*v[x])/12 + Log[2]*(v[3] + v[4])*
                          ((2*(-1 + EulerGamma)*s - (-s + k[2])*Log[-s + 
                          k[1] + k[2]] + (s + k[2])*Log[s + k[1] + k[2]])/2 - 
                          (2*s*(-1 + Log[s])*v[x])/(2*u - v[1] - v[2] - 
                          v[3] - v[4]))))/2))/2)/(u - v[3] - v[4] - v[x]) - 
                 (-((Pi*s*k[3]^2*v[3]^2)/(2*u - v[1] - v[2] - v[3] - v[4])) - 
                   2*k[3]^2*v[3]*(-1/4*(Pi*s*(2 - EulerGamma - 2*Log[2])*
                        v[4])/(2*u - v[1] - v[2] - v[3] - v[4]) + 
                     (Sqrt[Pi]*(-1/2*(Sqrt[Pi]*s*(2 - EulerGamma - 2*Log[2])*
                          v[3])/(2*u - v[1] - v[2] - v[3] - v[4]) + 
                        (Sqrt[Pi]*((2*(-1 + EulerGamma)*s - (-s + k[2])*
                          Log[-s + k[1] + k[2]] + (s + k[2])*Log[s + k[1] + 
                          k[2]])/2 - (s*Log[2]*(v[3] + v[4]))/(2*u - v[1] - 
                          v[2] - v[3] - v[4]) - (2*s*(-1 + Log[s])*v[x])/
                          (2*u - v[1] - v[2] - v[3] - v[4])))/2))/2) + 
                   k[3]^2*(-1/16*(Sqrt[Pi]*s*(-8*Sqrt[Pi] + Pi^(5/2) + 
                         2*Sqrt[Pi]*(2 - EulerGamma - 2*Log[2])^2)*v[4]^2)/
                       (2*u - v[1] - v[2] - v[3] - v[4]) + (Sqrt[Pi]*
                       (2 - EulerGamma - 2*Log[2])*v[4]*(-1/2*(Sqrt[Pi]*s*
                          (2 - EulerGamma - 2*Log[2])*v[3])/(2*u - v[1] - 
                          v[2] - v[3] - v[4]) + (Sqrt[Pi]*((2*(-1 + 
                          EulerGamma)*s - (-s + k[2])*Log[-s + k[1] + k[2]] + 
                          (s + k[2])*Log[s + k[1] + k[2]])/2 - (s*Log[2]*
                          (v[3] + v[4]))/(2*u - v[1] - v[2] - v[3] - v[4]) - 
                          (2*s*(-1 + Log[s])*v[x])/(2*u - v[1] - v[2] - 
                          v[3] - v[4])))/2))/2 + (Sqrt[Pi]*(-1/8*
                         (s*(-8*Sqrt[Pi] + Pi^(5/2) + 2*Sqrt[Pi]*(2 - 
                          EulerGamma - 2*Log[2])^2)*v[3]^2)/(2*u - v[1] - 
                          v[2] - v[3] - v[4]) + (Sqrt[Pi]*(2 - EulerGamma - 
                          2*Log[2])*v[3]*((2*(-1 + EulerGamma)*s - 
                          (-s + k[2])*Log[-s + k[1] + k[2]] + (s + k[2])*
                          Log[s + k[1] + k[2]])/2 - (s*Log[2]*(v[3] + v[4]))/
                          (2*u - v[1] - v[2] - v[3] - v[4]) - (2*s*(-1 + 
                          Log[s])*v[x])/(2*u - v[1] - v[2] - v[3] - v[4])))/
                         2 + (Sqrt[Pi]*(-1/2*(s*Log[2]^2*(v[3] + v[4])^2)/
                          (2*u - v[1] - v[2] - v[3] - v[4]) - 
                          (((12 - 12*EulerGamma + 6*EulerGamma^2 + Pi^2)*s + 
                          6*(k[1] - (-1 + EulerGamma)*(-s + k[2]))*Log[-s + 
                          k[1] + k[2]] - 3*(-s + k[2])*Log[-s + k[1] + k[2]]^
                          2 - 6*(k[1] - (-1 + EulerGamma)*(s + k[2]))*Log[
                          s + k[1] + k[2]] + 3*(s + k[2])*Log[s + k[1] + 
                          k[2]]^2)*(2*u - v[3] - v[4] - v[x]))/12 - 
                          (2*s*(2 - 2*Log[s] + Log[s]^2)*v[x]^2)/(2*u - 
                          v[1] - v[2] - v[3] - v[4]) + (12*s*v[1] - 
                          12*EulerGamma*s*v[1] + 6*EulerGamma^2*s*v[1] - 
                          Pi^2*s*v[1] - 6*s*Log[-s + k[1] + k[2]]*v[1] + 
                          6*EulerGamma*s*Log[-s + k[1] + k[2]]*v[1] - 6*k[1]*
                          Log[-s + k[1] + k[2]]*v[1] + 6*k[2]*Log[-s + k[1] + 
                          k[2]]*v[1] - 6*EulerGamma*k[2]*Log[-s + k[1] + 
                          k[2]]*v[1] + 3*s*Log[-s + k[1] + k[2]]^2*v[1] - 
                          3*k[2]*Log[-s + k[1] + k[2]]^2*v[1] - 6*s*Log[
                          s + k[1] + k[2]]*v[1] + 6*EulerGamma*s*Log[s + 
                          k[1] + k[2]]*v[1] + 6*k[1]*Log[s + k[1] + k[2]]*
                          v[1] - 6*k[2]*Log[s + k[1] + k[2]]*v[1] + 
                          6*EulerGamma*k[2]*Log[s + k[1] + k[2]]*v[1] + 
                          3*s*Log[s + k[1] + k[2]]^2*v[1] + 3*k[2]*
                          Log[s + k[1] + k[2]]^2*v[1] - 6*(-s + k[2])*PolyLog[
                          2, -((s + k[1] - k[2])/(-s + k[1] + k[2]))]*v[1] + 
                          6*(s + k[2])*PolyLog[2, (s - k[1] + k[2])/(s + 
                          k[1] + k[2])]*v[1] + 12*s*v[2] - 12*EulerGamma*s*
                          v[2] + 6*EulerGamma^2*s*v[2] - Pi^2*s*v[2] - 
                          6*s*Log[-s + k[1] + k[2]]*v[2] + 6*EulerGamma*s*
                          Log[-s + k[1] + k[2]]*v[2] + 6*k[1]*Log[-s + k[1] + 
                          k[2]]*v[2] + 6*k[2]*Log[-s + k[1] + k[2]]*v[2] - 
                          6*EulerGamma*k[2]*Log[-s + k[1] + k[2]]*v[2] - 
                          12*k[2]*Log[2]*Log[-s + k[1] + k[2]]*v[2] - 12*k[2]*
                          Log[k[2]]*Log[-s + k[1] + k[2]]*v[2] + 3*s*
                          Log[-s + k[1] + k[2]]^2*v[2] + 3*k[2]*Log[-s + 
                          k[1] + k[2]]^2*v[2] - 6*s*Log[s + k[1] + k[2]]*
                          v[2] + 6*EulerGamma*s*Log[s + k[1] + k[2]]*v[2] - 
                          6*k[1]*Log[s + k[1] + k[2]]*v[2] - 6*k[2]*Log[
                          s + k[1] + k[2]]*v[2] + 6*EulerGamma*k[2]*Log[
                          s + k[1] + k[2]]*v[2] + 12*k[2]*Log[2]*Log[s + 
                          k[1] + k[2]]*v[2] + 12*k[2]*Log[k[2]]*Log[s + 
                          k[1] + k[2]]*v[2] + 3*s*Log[s + k[1] + k[2]]^2*
                          v[2] - 3*k[2]*Log[s + k[1] + k[2]]^2*v[2] + 
                          6*s*PolyLog[2, -((s - k[1] + k[2])/(-s + k[1] + 
                          k[2]))]*v[2] + 6*k[2]*PolyLog[2, -((s - k[1] + 
                          k[2])/(-s + k[1] + k[2]))]*v[2] + 6*s*PolyLog[2, 
                          (s + k[1] - k[2])/(s + k[1] + k[2])]*v[2] - 6*k[2]*
                          PolyLog[2, (s + k[1] - k[2])/(s + k[1] + k[2])]*
                          v[2] + 36*s*v[x] - 12*EulerGamma*s*v[x] - 
                          6*EulerGamma^2*s*v[x] + Pi^2*s*v[x] - 24*s*Log[s]*
                          v[x] + 24*EulerGamma*s*Log[s]*v[x] - 6*s*Log[
                          -s + k[1] + k[2]]*v[x] - 6*EulerGamma*s*Log[-s + 
                          k[1] + k[2]]*v[x] + (6*I)*Pi*s*Log[-s + k[1] + 
                          k[2]]*v[x] + 6*k[1]*Log[-s + k[1] + k[2]]*v[x] + 
                          6*k[2]*Log[-s + k[1] + k[2]]*v[x] + 6*EulerGamma*
                          k[2]*Log[-s + k[1] + k[2]]*v[x] + (6*I)*Pi*k[2]*
                          Log[-s + k[1] + k[2]]*v[x] + 12*k[2]*Log[2]*
                          Log[-s + k[1] + k[2]]*v[x] + 12*s*Log[s]*Log[
                          -s + k[1] + k[2]]*v[x] - 3*s*Log[-s + k[1] + k[2]]^
                          2*v[x] - 3*k[2]*Log[-s + k[1] + k[2]]^2*v[x] - 
                          6*s*Log[s + k[1] + k[2]]*v[x] - 6*EulerGamma*s*
                          Log[s + k[1] + k[2]]*v[x] - (6*I)*Pi*s*Log[s + 
                          k[1] + k[2]]*v[x] - 6*k[1]*Log[s + k[1] + k[2]]*
                          v[x] - 6*k[2]*Log[s + k[1] + k[2]]*v[x] - 
                          6*EulerGamma*k[2]*Log[s + k[1] + k[2]]*v[x] - 
                          (6*I)*Pi*k[2]*Log[s + k[1] + k[2]]*v[x] - 12*k[2]*
                          Log[2]*Log[s + k[1] + k[2]]*v[x] + 12*s*Log[s]*
                          Log[s + k[1] + k[2]]*v[x] - 3*s*Log[s + k[1] + 
                          k[2]]^2*v[x] + 3*k[2]*Log[s + k[1] + k[2]]^2*v[x] - 
                          6*s*PolyLog[2, (-s + k[1] + k[2])/(s + k[1] + 
                          k[2])]*v[x] + 6*k[2]*PolyLog[2, (-s + k[1] + k[2])/
                          (s + k[1] + k[2])]*v[x] - 6*s*PolyLog[2, 
                          (s + k[1] + k[2])/(-s + k[1] + k[2])]*v[x] - 
                          6*k[2]*PolyLog[2, (s + k[1] + k[2])/(-s + k[1] + 
                          k[2])]*v[x])/12 + Log[2]*(v[3] + v[4])*
                          ((2*(-1 + EulerGamma)*s - (-s + k[2])*Log[-s + 
                          k[1] + k[2]] + (s + k[2])*Log[s + k[1] + k[2]])/2 - 
                          (2*s*(-1 + Log[s])*v[x])/(2*u - v[1] - v[2] - 
                          v[3] - v[4]))))/2))/2))/(u - v[3] - v[4] - v[x]) - 
                 (-((Pi*s*k[4]^2*v[4]^2)/(2*u - v[1] - v[2] - v[3] - v[4])) - 
                   2*k[4]^2*v[4]*(-1/4*(Pi*s*(2 - EulerGamma - 2*Log[2])*
                        v[4])/(2*u - v[1] - v[2] - v[3] - v[4]) + 
                     (Sqrt[Pi]*(-1/2*(Sqrt[Pi]*s*(2 - EulerGamma - 2*Log[2])*
                          v[3])/(2*u - v[1] - v[2] - v[3] - v[4]) + 
                        (Sqrt[Pi]*((2*(-1 + EulerGamma)*s - (-s + k[2])*
                          Log[-s + k[1] + k[2]] + (s + k[2])*Log[s + k[1] + 
                          k[2]])/2 - (s*Log[2]*(v[3] + v[4]))/(2*u - v[1] - 
                          v[2] - v[3] - v[4]) - (2*s*(-1 + Log[s])*v[x])/
                          (2*u - v[1] - v[2] - v[3] - v[4])))/2))/2) + 
                   k[4]^2*(-1/16*(Sqrt[Pi]*s*(-8*Sqrt[Pi] + Pi^(5/2) + 
                         2*Sqrt[Pi]*(2 - EulerGamma - 2*Log[2])^2)*v[4]^2)/
                       (2*u - v[1] - v[2] - v[3] - v[4]) + (Sqrt[Pi]*
                       (2 - EulerGamma - 2*Log[2])*v[4]*(-1/2*(Sqrt[Pi]*s*
                          (2 - EulerGamma - 2*Log[2])*v[3])/(2*u - v[1] - 
                          v[2] - v[3] - v[4]) + (Sqrt[Pi]*((2*(-1 + 
                          EulerGamma)*s - (-s + k[2])*Log[-s + k[1] + k[2]] + 
                          (s + k[2])*Log[s + k[1] + k[2]])/2 - (s*Log[2]*
                          (v[3] + v[4]))/(2*u - v[1] - v[2] - v[3] - v[4]) - 
                          (2*s*(-1 + Log[s])*v[x])/(2*u - v[1] - v[2] - 
                          v[3] - v[4])))/2))/2 + (Sqrt[Pi]*(-1/8*
                         (s*(-8*Sqrt[Pi] + Pi^(5/2) + 2*Sqrt[Pi]*(2 - 
                          EulerGamma - 2*Log[2])^2)*v[3]^2)/(2*u - v[1] - 
                          v[2] - v[3] - v[4]) + (Sqrt[Pi]*(2 - EulerGamma - 
                          2*Log[2])*v[3]*((2*(-1 + EulerGamma)*s - 
                          (-s + k[2])*Log[-s + k[1] + k[2]] + (s + k[2])*
                          Log[s + k[1] + k[2]])/2 - (s*Log[2]*(v[3] + v[4]))/
                          (2*u - v[1] - v[2] - v[3] - v[4]) - (2*s*(-1 + 
                          Log[s])*v[x])/(2*u - v[1] - v[2] - v[3] - v[4])))/
                         2 + (Sqrt[Pi]*(-1/2*(s*Log[2]^2*(v[3] + v[4])^2)/
                          (2*u - v[1] - v[2] - v[3] - v[4]) - 
                          (((12 - 12*EulerGamma + 6*EulerGamma^2 + Pi^2)*s + 
                          6*(k[1] - (-1 + EulerGamma)*(-s + k[2]))*Log[-s + 
                          k[1] + k[2]] - 3*(-s + k[2])*Log[-s + k[1] + k[2]]^
                          2 - 6*(k[1] - (-1 + EulerGamma)*(s + k[2]))*Log[
                          s + k[1] + k[2]] + 3*(s + k[2])*Log[s + k[1] + 
                          k[2]]^2)*(2*u - v[3] - v[4] - v[x]))/12 - 
                          (2*s*(2 - 2*Log[s] + Log[s]^2)*v[x]^2)/(2*u - 
                          v[1] - v[2] - v[3] - v[4]) + (12*s*v[1] - 
                          12*EulerGamma*s*v[1] + 6*EulerGamma^2*s*v[1] - 
                          Pi^2*s*v[1] - 6*s*Log[-s + k[1] + k[2]]*v[1] + 
                          6*EulerGamma*s*Log[-s + k[1] + k[2]]*v[1] - 6*k[1]*
                          Log[-s + k[1] + k[2]]*v[1] + 6*k[2]*Log[-s + k[1] + 
                          k[2]]*v[1] - 6*EulerGamma*k[2]*Log[-s + k[1] + 
                          k[2]]*v[1] + 3*s*Log[-s + k[1] + k[2]]^2*v[1] - 
                          3*k[2]*Log[-s + k[1] + k[2]]^2*v[1] - 6*s*Log[
                          s + k[1] + k[2]]*v[1] + 6*EulerGamma*s*Log[s + 
                          k[1] + k[2]]*v[1] + 6*k[1]*Log[s + k[1] + k[2]]*
                          v[1] - 6*k[2]*Log[s + k[1] + k[2]]*v[1] + 
                          6*EulerGamma*k[2]*Log[s + k[1] + k[2]]*v[1] + 
                          3*s*Log[s + k[1] + k[2]]^2*v[1] + 3*k[2]*
                          Log[s + k[1] + k[2]]^2*v[1] - 6*(-s + k[2])*PolyLog[
                          2, -((s + k[1] - k[2])/(-s + k[1] + k[2]))]*v[1] + 
                          6*(s + k[2])*PolyLog[2, (s - k[1] + k[2])/(s + 
                          k[1] + k[2])]*v[1] + 12*s*v[2] - 12*EulerGamma*s*
                          v[2] + 6*EulerGamma^2*s*v[2] - Pi^2*s*v[2] - 
                          6*s*Log[-s + k[1] + k[2]]*v[2] + 6*EulerGamma*s*
                          Log[-s + k[1] + k[2]]*v[2] + 6*k[1]*Log[-s + k[1] + 
                          k[2]]*v[2] + 6*k[2]*Log[-s + k[1] + k[2]]*v[2] - 
                          6*EulerGamma*k[2]*Log[-s + k[1] + k[2]]*v[2] - 
                          12*k[2]*Log[2]*Log[-s + k[1] + k[2]]*v[2] - 12*k[2]*
                          Log[k[2]]*Log[-s + k[1] + k[2]]*v[2] + 3*s*
                          Log[-s + k[1] + k[2]]^2*v[2] + 3*k[2]*Log[-s + 
                          k[1] + k[2]]^2*v[2] - 6*s*Log[s + k[1] + k[2]]*
                          v[2] + 6*EulerGamma*s*Log[s + k[1] + k[2]]*v[2] - 
                          6*k[1]*Log[s + k[1] + k[2]]*v[2] - 6*k[2]*Log[
                          s + k[1] + k[2]]*v[2] + 6*EulerGamma*k[2]*Log[
                          s + k[1] + k[2]]*v[2] + 12*k[2]*Log[2]*Log[s + 
                          k[1] + k[2]]*v[2] + 12*k[2]*Log[k[2]]*Log[s + 
                          k[1] + k[2]]*v[2] + 3*s*Log[s + k[1] + k[2]]^2*
                          v[2] - 3*k[2]*Log[s + k[1] + k[2]]^2*v[2] + 
                          6*s*PolyLog[2, -((s - k[1] + k[2])/(-s + k[1] + 
                          k[2]))]*v[2] + 6*k[2]*PolyLog[2, -((s - k[1] + 
                          k[2])/(-s + k[1] + k[2]))]*v[2] + 6*s*PolyLog[2, 
                          (s + k[1] - k[2])/(s + k[1] + k[2])]*v[2] - 6*k[2]*
                          PolyLog[2, (s + k[1] - k[2])/(s + k[1] + k[2])]*
                          v[2] + 36*s*v[x] - 12*EulerGamma*s*v[x] - 
                          6*EulerGamma^2*s*v[x] + Pi^2*s*v[x] - 24*s*Log[s]*
                          v[x] + 24*EulerGamma*s*Log[s]*v[x] - 6*s*Log[
                          -s + k[1] + k[2]]*v[x] - 6*EulerGamma*s*Log[-s + 
                          k[1] + k[2]]*v[x] + (6*I)*Pi*s*Log[-s + k[1] + 
                          k[2]]*v[x] + 6*k[1]*Log[-s + k[1] + k[2]]*v[x] + 
                          6*k[2]*Log[-s + k[1] + k[2]]*v[x] + 6*EulerGamma*
                          k[2]*Log[-s + k[1] + k[2]]*v[x] + (6*I)*Pi*k[2]*
                          Log[-s + k[1] + k[2]]*v[x] + 12*k[2]*Log[2]*
                          Log[-s + k[1] + k[2]]*v[x] + 12*s*Log[s]*Log[
                          -s + k[1] + k[2]]*v[x] - 3*s*Log[-s + k[1] + k[2]]^
                          2*v[x] - 3*k[2]*Log[-s + k[1] + k[2]]^2*v[x] - 
                          6*s*Log[s + k[1] + k[2]]*v[x] - 6*EulerGamma*s*
                          Log[s + k[1] + k[2]]*v[x] - (6*I)*Pi*s*Log[s + 
                          k[1] + k[2]]*v[x] - 6*k[1]*Log[s + k[1] + k[2]]*
                          v[x] - 6*k[2]*Log[s + k[1] + k[2]]*v[x] - 
                          6*EulerGamma*k[2]*Log[s + k[1] + k[2]]*v[x] - 
                          (6*I)*Pi*k[2]*Log[s + k[1] + k[2]]*v[x] - 12*k[2]*
                          Log[2]*Log[s + k[1] + k[2]]*v[x] + 12*s*Log[s]*
                          Log[s + k[1] + k[2]]*v[x] - 3*s*Log[s + k[1] + 
                          k[2]]^2*v[x] + 3*k[2]*Log[s + k[1] + k[2]]^2*v[x] - 
                          6*s*PolyLog[2, (-s + k[1] + k[2])/(s + k[1] + 
                          k[2])]*v[x] + 6*k[2]*PolyLog[2, (-s + k[1] + k[2])/
                          (s + k[1] + k[2])]*v[x] - 6*s*PolyLog[2, 
                          (s + k[1] + k[2])/(-s + k[1] + k[2])]*v[x] - 
                          6*k[2]*PolyLog[2, (s + k[1] + k[2])/(-s + k[1] + 
                          k[2])]*v[x])/12 + Log[2]*(v[3] + v[4])*
                          ((2*(-1 + EulerGamma)*s - (-s + k[2])*Log[-s + 
                          k[1] + k[2]] + (s + k[2])*Log[s + k[1] + k[2]])/2 - 
                          (2*s*(-1 + Log[s])*v[x])/(2*u - v[1] - v[2] - 
                          v[3] - v[4]))))/2))/2))/(u - v[3] - v[4] - v[x]))/
                2)/s))/Sqrt[Pi]))/Sqrt[Pi] + 
       (2*((k[3]^2*(Pi*s*u + 2*Pi*s*u*Log[\[Mu]] - Pi*s*Log[\[Mu]]*v[1] - 
             Pi*s*Log[\[Mu]]*v[2] + Pi*s*v[3] - Pi*s*(2 - EulerGamma - 2*
                Log[2])*v[3] - Pi*s*Log[2]*v[3] - Pi*s*Log[\[Mu]]*v[3] - 
             Pi*s*v[4] - Pi*s*(2 - EulerGamma - 2*Log[2])*v[4] - 
             Pi*s*Log[2]*v[4] - Pi*s*Log[\[Mu]]*v[4] + Pi*s*v[x] - 
             Pi*s*(-EulerGamma - 2*Log[2])*v[x] + Pi*s*(2 - EulerGamma - 2*
                Log[2])*v[x] - 2*Pi*s*Log[s]*v[x]))/
           (4*(2*u - v[1] - v[2] - v[3] - v[4])) + 
          (k[4]^2*(Pi*s*u + 2*Pi*s*u*Log[\[Mu]] - Pi*s*Log[\[Mu]]*v[1] - 
             Pi*s*Log[\[Mu]]*v[2] - Pi*s*v[3] - Pi*s*(2 - EulerGamma - 2*
                Log[2])*v[3] - Pi*s*Log[2]*v[3] - Pi*s*Log[\[Mu]]*v[3] + 
             Pi*s*v[4] - Pi*s*(2 - EulerGamma - 2*Log[2])*v[4] - 
             Pi*s*Log[2]*v[4] - Pi*s*Log[\[Mu]]*v[4] + Pi*s*v[x] - 
             Pi*s*(-EulerGamma - 2*Log[2])*v[x] + Pi*s*(2 - EulerGamma - 2*
                Log[2])*v[x] - 2*Pi*s*Log[s]*v[x]))/
           (4*(2*u - v[1] - v[2] - v[3] - v[4])) + 
          (-3*Pi*s^3*u - 6*Pi*s^3*u*Log[\[Mu]] + 3*Pi*s^3*Log[\[Mu]]*v[1] + 
            3*Pi*s^3*Log[\[Mu]]*v[2] + 3*Pi*s^3*v[3] + 
            3*Pi*s^3*(2 - EulerGamma - 2*Log[2])*v[3] + 3*Pi*s^3*Log[2]*
             v[3] + 3*Pi*s^3*Log[\[Mu]]*v[3] + 3*Pi*s^3*v[4] + 
            3*Pi*s^3*(2 - EulerGamma - 2*Log[2])*v[4] + 3*Pi*s^3*Log[2]*
             v[4] + 3*Pi*s^3*Log[\[Mu]]*v[4] - 5*Pi*s^3*v[x] + 
            3*Pi*s^3*(-EulerGamma - 2*Log[2])*v[x] - 3*Pi*s^3*
             (2 - EulerGamma - 2*Log[2])*v[x] + 6*Pi*s^3*Log[s]*v[x])/
           (36*(2*u - v[1] - v[2] - v[3] - v[4])) + 
          (s^2/(2*(2*u - v[1] - v[2] - v[3] - v[4])) - 
            k[1]^2/(2*(2*u - v[1] - v[2] - v[3] - v[4])) + 
            k[2]^2/(2*(2*u - v[1] - v[2] - v[3] - v[4])) + 
            (s*k[2])/(2*u - v[1] + v[2] - v[3] - v[4] + 2*v[x]))*
           ((Pi*s*(-u + v[3] + v[4] - v[x]))/2 + 
            (Pi*s*(2 - EulerGamma - 2*Log[2])*v[x])/2 - 
            (2*((Pi^(3/2)*s*(-EulerGamma - 2*Log[2])*v[x])/4 + Sqrt[Pi]*
                ((Pi*s*(2 - EulerGamma - 2*Log[2])*v[4])/4 + 
                 (Sqrt[Pi]*((Sqrt[Pi]*s*(2 - EulerGamma - 2*Log[2])*v[3])/2 + 
                    (Sqrt[Pi]*(s*Log[2]*(v[3] + v[4]) + 2*s*Log[s]*v[x]))/2))/
                  2)))/Sqrt[Pi]) - (Pi*s*(-((s^2*v[1])/(-2*u + v[1] + v[2] + 
                v[3] + v[4])) - (k[2]^2*v[1])/(-2*u + v[1] + v[2] + v[3] + v[
                4]) + (s^2*v[2])/(-2*u + v[1] + v[2] + v[3] + v[4]) - 
             (k[1]^2*v[2])/(-2*u + v[1] + v[2] + v[3] + v[4]) - 
             (s^2*(2*u*Log[\[Mu]] + 2*v[1] - Log[\[Mu]]*v[1] - 2*v[2] - 
                Log[\[Mu]]*v[2] - Log[\[Mu]]*v[3] - Log[\[Mu]]*v[4] - 
                2*v[x]))/(2*(2*u - v[1] - v[2] - v[3] - v[4])) + 
             (k[1]^2*(2*u*Log[\[Mu]] + 2*v[1] - Log[\[Mu]]*v[1] - 2*v[2] - 
                Log[\[Mu]]*v[2] - Log[\[Mu]]*v[3] - Log[\[Mu]]*v[4] - 
                2*v[x]))/(2*(2*u - v[1] - v[2] - v[3] - v[4])) - 
             (k[2]^2*(2*u*Log[\[Mu]] + 2*v[1] - Log[\[Mu]]*v[1] - 2*v[2] - 
                Log[\[Mu]]*v[2] - Log[\[Mu]]*v[3] - Log[\[Mu]]*v[4] - 
                2*v[x]))/(2*(2*u - v[1] - v[2] - v[3] - v[4])) + 
             (k[1]^2*v[x])/(2*u - v[1] - v[2] - v[3] - v[4]) - 
             (k[2]^2*v[x])/(2*u - v[1] - v[2] - v[3] - v[4]) + 
             (2*s*k[2]*Log[s]*v[x] + s*(2*k[2]*Log[k[2]]*v[2] + 
                 k[2]*(-((-EulerGamma - 2*Log[2])*v[x]) + 
                   (-(Sqrt[Pi]*(2 - EulerGamma - 2*Log[2])*v[x]) - 2*Sqrt[Pi]*
                      (((-EulerGamma - 2*Log[2])*v[2])/2 + 
                       ((Sqrt[Pi]*(2 - EulerGamma - 2*Log[2])*v[2])/2 - 
                         2*Sqrt[Pi]*((Log[\[Mu]]*(-2*u + v[1] - v[2] + v[3] + 
                          v[4] - 2*v[x]))/4 - (Log[2]*(v[2] + v[x]))/2))/
                        Sqrt[Pi]))/Sqrt[Pi])))/(2*u - v[1] + v[2] - v[3] - v[
                4] + 2*v[x])))/2))/(Pi*s)}, -2, 1, 1]
div3333x2 = SeriesData[\[Epsilon], 0, 
     {((-s^2 + k[3]^2 + k[4]^2)*(-2*s*(k[1] + k[2]) + 
          (-s^2 + k[1]^2 + k[2]^2)*Log[-s + k[1] + k[2]] - 
          (-s^2 + k[1]^2 + k[2]^2)*Log[s + k[1] + k[2]]))/
        (8*s*(-u + v[3] + v[4] + v[x])) + 
       (2*((Pi*((s*k[1]^3)/(3*(2*u + v[1] - v[2] - v[3] - v[4])) + 
             (s*k[2]^3)/(3*(2*u - v[1] + v[2] - v[3] - v[4]))))/4 - 
          (Pi*s*k[3]^3)/(6*(2*u - v[1] - v[2] + v[3] - v[4])) - 
          (Pi*s*k[4]^3)/(6*(2*u - v[1] - v[2] - v[3] + v[4])) + 
          (Pi*s^2*(2*s*(k[1] + k[2]) - (-s^2 + k[1]^2 + k[2]^2)*
              Log[-s + k[1] + k[2]] + (-s^2 + k[1]^2 + k[2]^2)*
              Log[s + k[1] + k[2]]))/(16*(u - v[3] - v[4] - v[x])) - 
          (Pi*k[3]^2*(2*s*(k[1] + k[2]) - (-s^2 + k[1]^2 + k[2]^2)*
              Log[-s + k[1] + k[2]] + (-s^2 + k[1]^2 + k[2]^2)*
              Log[s + k[1] + k[2]]))/(16*(u - v[3] - v[4] - v[x])) - 
          (Pi*k[4]^2*(2*s*(k[1] + k[2]) - (-s^2 + k[1]^2 + k[2]^2)*
              Log[-s + k[1] + k[2]] + (-s^2 + k[1]^2 + k[2]^2)*
              Log[s + k[1] + k[2]]))/(16*(u - v[3] - v[4] - v[x])) + 
          (Pi*s^4)/(12*(2*u - v[1] - v[2] - v[3] - v[4] + 2*v[x])) - 
          (Pi*s^2*k[3]^2)/(4*(2*u - v[1] - v[2] - v[3] - v[4] + 2*v[x])) - 
          (Pi*s^2*k[4]^2)/(4*(2*u - v[1] - v[2] - v[3] - v[4] + 2*v[x]))))/
        (Pi*s) + (2*(-1/2*(Pi*s*(k[1]^3/(3*(2*u + v[1] - v[2] - v[3] - 
                v[4])) + k[2]^3/(3*(2*u - v[1] + v[2] - v[3] - v[4])))) + 
          (Pi*s*k[3]^3)/(12*(2*u - v[1] - v[2] + v[3] - v[4])) + 
          (Pi*s*k[4]^3)/(12*(2*u - v[1] - v[2] - v[3] + v[4])) - 
          (Pi*s^4)/(12*(2*u - v[1] - v[2] - v[3] - v[4] + 2*v[x])) + 
          (Pi*s^2*k[3]^2)/(4*(2*u - v[1] - v[2] - v[3] - v[4] + 2*v[x])) + 
          (Pi*s^2*k[4]^2)/(4*(2*u - v[1] - v[2] - v[3] - v[4] + 2*v[x]))))/
        (Pi*s), -1/4*((-s^2 + k[3]^2 + k[4]^2)*Log[s]*(-2*s*(k[1] + k[2]) + 
           (-s^2 + k[1]^2 + k[2]^2)*Log[-s + k[1] + k[2]] - 
           (-s^2 + k[1]^2 + k[2]^2)*Log[s + k[1] + k[2]])*v[x])/
         (s*(-u + v[3] + v[4] + v[x])) - (2*(2 - EulerGamma - 2*Log[2])*v[4]*
         ((Pi*((s*k[1]^3)/(3*(2*u + v[1] - v[2] - v[3] - v[4])) + 
             (s*k[2]^3)/(3*(2*u - v[1] + v[2] - v[3] - v[4]))))/4 - 
          (Pi*s*k[3]^3)/(6*(2*u - v[1] - v[2] + v[3] - v[4])) - 
          (Pi*s*k[4]^3)/(6*(2*u - v[1] - v[2] - v[3] + v[4])) + 
          (Pi*s^2*(2*s*(k[1] + k[2]) - (-s^2 + k[1]^2 + k[2]^2)*
              Log[-s + k[1] + k[2]] + (-s^2 + k[1]^2 + k[2]^2)*
              Log[s + k[1] + k[2]]))/(16*(u - v[3] - v[4] - v[x])) - 
          (Pi*k[3]^2*(2*s*(k[1] + k[2]) - (-s^2 + k[1]^2 + k[2]^2)*
              Log[-s + k[1] + k[2]] + (-s^2 + k[1]^2 + k[2]^2)*
              Log[s + k[1] + k[2]]))/(16*(u - v[3] - v[4] - v[x])) - 
          (Pi*k[4]^2*(2*s*(k[1] + k[2]) - (-s^2 + k[1]^2 + k[2]^2)*
              Log[-s + k[1] + k[2]] + (-s^2 + k[1]^2 + k[2]^2)*
              Log[s + k[1] + k[2]]))/(16*(u - v[3] - v[4] - v[x])) + 
          (Pi*s^4)/(12*(2*u - v[1] - v[2] - v[3] - v[4] + 2*v[x])) - 
          (Pi*s^2*k[3]^2)/(4*(2*u - v[1] - v[2] - v[3] - v[4] + 2*v[x])) - 
          (Pi*s^2*k[4]^2)/(4*(2*u - v[1] - v[2] - v[3] - v[4] + 2*v[x]))))/
        (Pi*s) + (-1/2*(Pi*s*(k[1]^3/(3*(2*u + v[1] - v[2] - v[3] - v[4])) + 
            k[2]^3/(3*(2*u - v[1] + v[2] - v[3] - v[4])))) + 
         (Pi*s*k[3]^3)/(12*(2*u - v[1] - v[2] + v[3] - v[4])) + 
         (Pi*s*k[4]^3)/(12*(2*u - v[1] - v[2] - v[3] + v[4])) - 
         (Pi*s^4)/(12*(2*u - v[1] - v[2] - v[3] - v[4] + 2*v[x])) + 
         (Pi*s^2*k[3]^2)/(4*(2*u - v[1] - v[2] - v[3] - v[4] + 2*v[x])) + 
         (Pi*s^2*k[4]^2)/(4*(2*u - v[1] - v[2] - v[3] - v[4] + 2*v[x])))*
        ((-2*(2 - EulerGamma - 2*Log[2])*v[4])/(Pi*s) + 
         (2*(-(((2 - EulerGamma - 2*Log[2])*v[3])/(Sqrt[Pi]*s)) + 
            (2*(-1/2*(Log[2]*(v[3] + v[4]))/s - (Log[s]*v[x])/s))/Sqrt[Pi]))/
          Sqrt[Pi]) + (-1/16*((-2*s*(k[1] + k[2]) + (-s^2 + k[1]^2 + k[2]^2)*
              Log[-s + k[1] + k[2]] - (-s^2 + k[1]^2 + k[2]^2)*
              Log[s + k[1] + k[2]])*(u*((s + k[3])*((3 - 2*EulerGamma)*s + 
                 (-1 + 2*EulerGamma)*k[3]) - 2*(-s + k[3])*k[4] + 
               (-1 + 2*EulerGamma)*k[4]^2) - 3*s^2*v[3] + 2*EulerGamma*s^2*
              v[3] - 2*s*k[3]*v[3] + 5*k[3]^2*v[3] - 2*EulerGamma*k[3]^2*
              v[3] - 2*s*k[4]*v[3] + 2*k[3]*k[4]*v[3] + k[4]^2*v[3] - 
             2*EulerGamma*k[4]^2*v[3] - 3*s^2*v[4] + 2*EulerGamma*s^2*v[4] - 
             2*s*k[3]*v[4] + k[3]^2*v[4] - 2*EulerGamma*k[3]^2*v[4] - 
             2*s*k[4]*v[4] + 2*k[3]*k[4]*v[4] + 5*k[4]^2*v[4] - 
             2*EulerGamma*k[4]^2*v[4] + 2*(-s^2 + k[3]^2 + k[4]^2)*
              Log[s + k[3] + k[4]]*(u - v[3] - v[4] - v[x]) + s^2*v[x] + 
             2*EulerGamma*s^2*v[x] - 2*s*k[3]*v[x] + k[3]^2*v[x] - 
             2*EulerGamma*k[3]^2*v[x] - 2*s*k[4]*v[x] + 2*k[3]*k[4]*v[x] + 
             k[4]^2*v[x] - 2*EulerGamma*k[4]^2*v[x]))/(-u + v[3] + v[4] + 
            v[x]) + ((-s^2 + k[3]^2 + k[4]^2)*
           ((u*(2*(-3 + 2*EulerGamma)*s*(k[1] + k[2]) + ((1 - 2*EulerGamma)*
                  k[1]^2 + 2*k[1]*(s + k[2]) - (-s + k[2])*
                  ((-3 + 2*EulerGamma)*s + (-1 + 2*EulerGamma)*k[2]))*
                Log[-s + k[1] + k[2]] - (-s^2 + k[1]^2 + k[2]^2)*
                Log[-s + k[1] + k[2]]^2 + ((-1 + 2*EulerGamma)*k[1]^2 - 
                 2*k[1]*(-s + k[2]) + (s + k[2])*((3 - 2*EulerGamma)*s + 
                   (-1 + 2*EulerGamma)*k[2]))*Log[s + k[1] + k[2]] + 
               (-s^2 + k[1]^2 + k[2]^2)*Log[s + k[1] + k[2]]^2))/8 + 
            (14*s*k[1]*v[1] - 4*EulerGamma*s*k[1]*v[1] + 6*s*k[2]*v[1] - 
              4*EulerGamma*s*k[2]*v[1] - 8*s*k[1]*Log[2]*v[1] - 
              8*s*k[1]*Log[k[1]]*v[1] + 3*s^2*Log[-s + k[1] + k[2]]*v[1] - 
              2*EulerGamma*s^2*Log[-s + k[1] + k[2]]*v[1] + 2*s*k[1]*Log[
                -s + k[1] + k[2]]*v[1] - 5*k[1]^2*Log[-s + k[1] + k[2]]*v[
                1] + 2*EulerGamma*k[1]^2*Log[-s + k[1] + k[2]]*v[1] - 
              2*s*k[2]*Log[-s + k[1] + k[2]]*v[1] + 2*k[1]*k[2]*Log[
                -s + k[1] + k[2]]*v[1] - k[2]^2*Log[-s + k[1] + k[2]]*v[1] + 
              2*EulerGamma*k[2]^2*Log[-s + k[1] + k[2]]*v[1] - 
              s^2*Log[-s + k[1] + k[2]]^2*v[1] + k[1]^2*Log[-s + k[1] + k[2]]^
                2*v[1] + k[2]^2*Log[-s + k[1] + k[2]]^2*v[1] - 
              3*s^2*Log[s + k[1] + k[2]]*v[1] + 2*EulerGamma*s^2*Log[
                s + k[1] + k[2]]*v[1] + 2*s*k[1]*Log[s + k[1] + k[2]]*v[1] + 
              5*k[1]^2*Log[s + k[1] + k[2]]*v[1] - 2*EulerGamma*k[1]^2*Log[
                s + k[1] + k[2]]*v[1] - 2*s*k[2]*Log[s + k[1] + k[2]]*v[1] - 
              2*k[1]*k[2]*Log[s + k[1] + k[2]]*v[1] + k[2]^2*Log[
                s + k[1] + k[2]]*v[1] - 2*EulerGamma*k[2]^2*Log[s + k[1] + 
                 k[2]]*v[1] + s^2*Log[s + k[1] + k[2]]^2*v[1] - 
              k[1]^2*Log[s + k[1] + k[2]]^2*v[1] - k[2]^2*Log[s + k[1] + 
                  k[2]]^2*v[1] + 2*(-s^2 + k[1]^2 + k[2]^2)*PolyLog[2, 
                -((s + k[1] - k[2])/(-s + k[1] + k[2]))]*v[1] - 
              2*(-s^2 + k[1]^2 + k[2]^2)*PolyLog[2, (s - k[1] + k[2])/
                 (s + k[1] + k[2])]*v[1] + 6*s*k[1]*v[2] - 4*EulerGamma*s*k[
                1]*v[2] + 14*s*k[2]*v[2] - 4*EulerGamma*s*k[2]*v[2] - 
              8*s*k[2]*Log[2]*v[2] - 8*s*k[2]*Log[k[2]]*v[2] + 
              3*s^2*Log[-s + k[1] + k[2]]*v[2] - 2*EulerGamma*s^2*Log[
                -s + k[1] + k[2]]*v[2] - 2*s*k[1]*Log[-s + k[1] + k[2]]*v[
                2] - k[1]^2*Log[-s + k[1] + k[2]]*v[2] + 2*EulerGamma*k[1]^
                2*Log[-s + k[1] + k[2]]*v[2] + 2*s*k[2]*Log[-s + k[1] + k[2]]*
               v[2] + 2*k[1]*k[2]*Log[-s + k[1] + k[2]]*v[2] - 
              5*k[2]^2*Log[-s + k[1] + k[2]]*v[2] + 2*EulerGamma*k[2]^2*Log[
                -s + k[1] + k[2]]*v[2] - s^2*Log[-s + k[1] + k[2]]^2*v[2] + 
              k[1]^2*Log[-s + k[1] + k[2]]^2*v[2] + k[2]^2*Log[-s + k[1] + 
                  k[2]]^2*v[2] - 3*s^2*Log[s + k[1] + k[2]]*v[2] + 
              2*EulerGamma*s^2*Log[s + k[1] + k[2]]*v[2] - 2*s*k[1]*Log[
                s + k[1] + k[2]]*v[2] + k[1]^2*Log[s + k[1] + k[2]]*v[2] - 
              2*EulerGamma*k[1]^2*Log[s + k[1] + k[2]]*v[2] + 
              2*s*k[2]*Log[s + k[1] + k[2]]*v[2] - 2*k[1]*k[2]*Log[
                s + k[1] + k[2]]*v[2] + 5*k[2]^2*Log[s + k[1] + k[2]]*v[2] - 
              2*EulerGamma*k[2]^2*Log[s + k[1] + k[2]]*v[2] + 
              s^2*Log[s + k[1] + k[2]]^2*v[2] - k[1]^2*Log[s + k[1] + k[2]]^
                2*v[2] - k[2]^2*Log[s + k[1] + k[2]]^2*v[2] - 
              2*s^2*PolyLog[2, -((s - k[1] + k[2])/(-s + k[1] + k[2]))]*v[
                2] + 2*k[1]^2*PolyLog[2, -((s - k[1] + k[2])/(-s + k[1] + 
                   k[2]))]*v[2] + 2*k[2]^2*PolyLog[2, -((s - k[1] + k[2])/
                  (-s + k[1] + k[2]))]*v[2] + 2*s^2*PolyLog[2, 
                (s + k[1] - k[2])/(s + k[1] + k[2])]*v[2] - 2*k[1]^2*PolyLog[
                2, (s + k[1] - k[2])/(s + k[1] + k[2])]*v[2] - 
              2*k[2]^2*PolyLog[2, (s + k[1] - k[2])/(s + k[1] + k[2])]*v[2] - 
              2*s*k[1]*v[x] + 4*EulerGamma*s*k[1]*v[x] - 2*s*k[2]*v[x] + 
              4*EulerGamma*s*k[2]*v[x] - 8*s*k[1]*Log[s]*v[x] - 
              8*s*k[2]*Log[s]*v[x] - s^2*Log[-s + k[1] + k[2]]*v[x] + 
              2*EulerGamma*s^2*Log[-s + k[1] + k[2]]*v[x] + (2*I)*Pi*s^2*Log[
                -s + k[1] + k[2]]*v[x] + 2*s*k[1]*Log[-s + k[1] + k[2]]*v[
                x] - k[1]^2*Log[-s + k[1] + k[2]]*v[x] - 2*EulerGamma*k[1]^
                2*Log[-s + k[1] + k[2]]*v[x] - (2*I)*Pi*k[1]^2*Log[
                -s + k[1] + k[2]]*v[x] + 2*s*k[2]*Log[-s + k[1] + k[2]]*v[
                x] - 2*k[1]*k[2]*Log[-s + k[1] + k[2]]*v[x] - 
              k[2]^2*Log[-s + k[1] + k[2]]*v[x] - 2*EulerGamma*k[2]^2*Log[
                -s + k[1] + k[2]]*v[x] - (2*I)*Pi*k[2]^2*Log[-s + k[1] + 
                 k[2]]*v[x] + 4*s^2*Log[2]*Log[-s + k[1] + k[2]]*v[x] - 
              4*k[1]^2*Log[2]*Log[-s + k[1] + k[2]]*v[x] - 4*k[2]^2*Log[2]*
               Log[-s + k[1] + k[2]]*v[x] - s^2*Log[-s + k[1] + k[2]]^2*v[
                x] + k[1]^2*Log[-s + k[1] + k[2]]^2*v[x] + 
              k[2]^2*Log[-s + k[1] + k[2]]^2*v[x] + s^2*Log[s + k[1] + k[2]]*
               v[x] - 2*EulerGamma*s^2*Log[s + k[1] + k[2]]*v[x] - 
              (2*I)*Pi*s^2*Log[s + k[1] + k[2]]*v[x] + 2*s*k[1]*Log[
                s + k[1] + k[2]]*v[x] + k[1]^2*Log[s + k[1] + k[2]]*v[x] + 
              2*EulerGamma*k[1]^2*Log[s + k[1] + k[2]]*v[x] + 
              (2*I)*Pi*k[1]^2*Log[s + k[1] + k[2]]*v[x] + 2*s*k[2]*Log[
                s + k[1] + k[2]]*v[x] + 2*k[1]*k[2]*Log[s + k[1] + k[2]]*v[
                x] + k[2]^2*Log[s + k[1] + k[2]]*v[x] + 2*EulerGamma*k[2]^
                2*Log[s + k[1] + k[2]]*v[x] + (2*I)*Pi*k[2]^2*Log[
                s + k[1] + k[2]]*v[x] - 4*s^2*Log[2]*Log[s + k[1] + k[2]]*v[
                x] + 4*k[1]^2*Log[2]*Log[s + k[1] + k[2]]*v[x] + 
              4*k[2]^2*Log[2]*Log[s + k[1] + k[2]]*v[x] + 
              s^2*Log[s + k[1] + k[2]]^2*v[x] - k[1]^2*Log[s + k[1] + k[2]]^
                2*v[x] - k[2]^2*Log[s + k[1] + k[2]]^2*v[x] + 
              2*s^2*PolyLog[2, (-s + k[1] + k[2])/(s + k[1] + k[2])]*v[x] - 
              2*k[1]^2*PolyLog[2, (-s + k[1] + k[2])/(s + k[1] + k[2])]*v[
                x] - 2*k[2]^2*PolyLog[2, (-s + k[1] + k[2])/(s + k[1] + 
                  k[2])]*v[x] - 2*s^2*PolyLog[2, (s + k[1] + k[2])/
                 (-s + k[1] + k[2])]*v[x] + 2*k[1]^2*PolyLog[2, 
                (s + k[1] + k[2])/(-s + k[1] + k[2])]*v[x] + 2*k[2]^2*PolyLog[
                2, (s + k[1] + k[2])/(-s + k[1] + k[2])]*v[x])/8))/
          (2*(-u + v[3] + v[4] + v[x])))/s + 
       (2*(-1/2*(Pi*s*(((2*k[2]^3*Log[k[2]]*v[2])/3 + k[2]^3*
                (-1/3*((2 - EulerGamma - 2*Log[2])*v[2]) + 
                 (2*(-1/6*(Sqrt[Pi]*(8/3 - EulerGamma - 2*Log[2])*v[2]) + 
                    (4*Sqrt[Pi]*(-1/4*(Log[2]*v[2]) + (Log[\[Mu]]*(-2*u + 
                          v[1] - v[2] + v[3] + v[4]))/8))/3))/Sqrt[Pi]))/
              (2*u - v[1] + v[2] - v[3] - v[4]) + ((2*k[1]^3*Log[k[1]]*v[1])/
                3 + k[1]^3*(-1/3*((2 - EulerGamma - 2*Log[2])*v[1]) + 
                 (2*(-1/6*(Sqrt[Pi]*(8/3 - EulerGamma - 2*Log[2])*v[1]) + 
                    (4*Sqrt[Pi]*(-1/4*(Log[2]*v[1]) + (Log[\[Mu]]*(-2*u - 
                          v[1] + v[2] + v[3] + v[4]))/8))/3))/Sqrt[Pi]))/
              (2*u + v[1] - v[2] - v[3] - v[4]))) + 
          (Pi*s*k[4]^3*(-u + v[3] - v[4] - v[x]))/(24*(2*u - v[1] - v[2] - 
             v[3] + v[4])) + (Pi*s*k[3]^3*(-u - v[3] + v[4] - v[x]))/
           (24*(2*u - v[1] - v[2] + v[3] - v[4])) + 
          (Pi*s*(k[1]^3/(3*(2*u + v[1] - v[2] - v[3] - v[4])) + 
             k[2]^3/(3*(2*u - v[1] + v[2] - v[3] - v[4])))*
            (-u + v[3] + v[4] - v[x]))/2 - 
          (s^2*k[3]^2*(Pi*u + 2*Pi*u*Log[\[Mu]] - Pi*Log[\[Mu]]*v[1] - 
             Pi*Log[\[Mu]]*v[2] + Pi*v[3] - Pi*(2 - EulerGamma - 2*Log[2])*
              v[3] - Pi*Log[2]*v[3] - Pi*Log[\[Mu]]*v[3] - Pi*v[4] - 
             Pi*(2 - EulerGamma - 2*Log[2])*v[4] - Pi*Log[2]*v[4] - 
             Pi*Log[\[Mu]]*v[4] + Pi*v[x] + 2*Pi*(2 - EulerGamma - 2*Log[2])*
              v[x] + 2*Pi*Log[2]*v[x] - 4*Pi*Log[s]*v[x] + 2*Pi*Log[\[Mu]]*
              v[x]))/(4*(2*u - v[1] - v[2] - v[3] - v[4] + 2*v[x])) - 
          (s^2*k[4]^2*(Pi*u + 2*Pi*u*Log[\[Mu]] - Pi*Log[\[Mu]]*v[1] - 
             Pi*Log[\[Mu]]*v[2] - Pi*v[3] - Pi*(2 - EulerGamma - 2*Log[2])*
              v[3] - Pi*Log[2]*v[3] - Pi*Log[\[Mu]]*v[3] + Pi*v[4] - 
             Pi*(2 - EulerGamma - 2*Log[2])*v[4] - Pi*Log[2]*v[4] - 
             Pi*Log[\[Mu]]*v[4] + Pi*v[x] + 2*Pi*(2 - EulerGamma - 2*Log[2])*
              v[x] + 2*Pi*Log[2]*v[x] - 4*Pi*Log[s]*v[x] + 2*Pi*Log[\[Mu]]*
              v[x]))/(4*(2*u - v[1] - v[2] - v[3] - v[4] + 2*v[x])) + 
          (s^4*(3*Pi*u + 6*Pi*u*Log[\[Mu]] - 3*Pi*Log[\[Mu]]*v[1] - 
             3*Pi*Log[\[Mu]]*v[2] - 3*Pi*v[3] - 3*Pi*(2 - EulerGamma - 2*
                Log[2])*v[3] - 3*Pi*Log[2]*v[3] - 3*Pi*Log[\[Mu]]*v[3] - 
             3*Pi*v[4] - 3*Pi*(2 - EulerGamma - 2*Log[2])*v[4] - 
             3*Pi*Log[2]*v[4] - 3*Pi*Log[\[Mu]]*v[4] + 5*Pi*v[x] + 
             6*Pi*(2 - EulerGamma - 2*Log[2])*v[x] + 6*Pi*Log[2]*v[x] - 
             12*Pi*Log[s]*v[x] + 6*Pi*Log[\[Mu]]*v[x]))/
           (36*(2*u - v[1] - v[2] - v[3] - v[4] + 2*v[x])) - 
          (k[1]^3/(3*(2*u + v[1] - v[2] - v[3] - v[4])) + 
            k[2]^3/(3*(2*u - v[1] + v[2] - v[3] - v[4])))*
           (-1/2*(Pi*s*(2 - EulerGamma - 2*Log[2])*v[x]) + 
            (2*((Pi^(3/2)*s*(-EulerGamma - 2*Log[2])*v[x])/4 + Sqrt[Pi]*
                ((Pi*s*(2 - EulerGamma - 2*Log[2])*v[4])/4 + 
                 (Sqrt[Pi]*((Sqrt[Pi]*s*(2 - EulerGamma - 2*Log[2])*v[3])/2 + 
                    (Sqrt[Pi]*(s*Log[2]*(v[3] + v[4]) + 2*s*Log[s]*v[x]))/2))/
                  2)))/Sqrt[Pi]) + (-1/6*(Pi*s*k[4]^3*Log[\[Mu]]) + 
            ((Pi*s*k[4]^3*Log[k[4]]*v[4])/3 + k[4]^3*(-1/6*(Pi*s*
                  (2 - EulerGamma - 2*Log[2])*v[x]) + 
                (2*((Pi^(3/2)*s*(-EulerGamma - 2*Log[2])*v[x])/12 + 
                   Sqrt[Pi]*(-1/12*(Pi*s*(8/3 - EulerGamma - 2*Log[2])*
                       v[4]) + (4*Sqrt[Pi]*((Sqrt[Pi]*s*(2 - EulerGamma - 
                          2*Log[2])*v[3])/16 + (Sqrt[Pi]*((s*Log[2]*(v[3] - 
                          v[4]))/8 + (s*Log[s]*v[x])/4))/2))/3)))/Sqrt[Pi]))/
             (2*u - v[1] - v[2] - v[3] + v[4]))/2 + 
          (-1/6*(Pi*s*k[3]^3*Log[\[Mu]]) + ((Pi*s*k[3]^3*Log[k[3]]*v[3])/3 + 
              k[3]^3*(-1/6*(Pi*s*(2 - EulerGamma - 2*Log[2])*v[x]) + 
                (2*((Pi^(3/2)*s*(-EulerGamma - 2*Log[2])*v[x])/12 + 
                   Sqrt[Pi]*((Pi*s*(2 - EulerGamma - 2*Log[2])*v[4])/12 + 
                     (Sqrt[Pi]*(-1/6*(Sqrt[Pi]*s*(8/3 - EulerGamma - 
                          2*Log[2])*v[3]) + (4*Sqrt[Pi]*((s*Log[2]*(-v[3] + 
                          v[4]))/8 + (s*Log[s]*v[x])/4))/3))/2)))/Sqrt[Pi]))/
             (2*u - v[1] - v[2] + v[3] - v[4]))/2))/(Pi*s) + 
       (2*(-(((2 - EulerGamma - 2*Log[2])*v[3]*
             ((Pi*((s*k[1]^3)/(3*(2*u + v[1] - v[2] - v[3] - v[4])) + 
                 (s*k[2]^3)/(3*(2*u - v[1] + v[2] - v[3] - v[4]))))/4 - 
              (Pi*s*k[3]^3)/(6*(2*u - v[1] - v[2] + v[3] - v[4])) - 
              (Pi*s*k[4]^3)/(6*(2*u - v[1] - v[2] - v[3] + v[4])) + 
              (Pi*s^2*(2*s*(k[1] + k[2]) - (-s^2 + k[1]^2 + k[2]^2)*
                  Log[-s + k[1] + k[2]] + (-s^2 + k[1]^2 + k[2]^2)*
                  Log[s + k[1] + k[2]]))/(16*(u - v[3] - v[4] - v[x])) - 
              (Pi*k[3]^2*(2*s*(k[1] + k[2]) - (-s^2 + k[1]^2 + k[2]^2)*
                  Log[-s + k[1] + k[2]] + (-s^2 + k[1]^2 + k[2]^2)*
                  Log[s + k[1] + k[2]]))/(16*(u - v[3] - v[4] - v[x])) - 
              (Pi*k[4]^2*(2*s*(k[1] + k[2]) - (-s^2 + k[1]^2 + k[2]^2)*
                  Log[-s + k[1] + k[2]] + (-s^2 + k[1]^2 + k[2]^2)*
                  Log[s + k[1] + k[2]]))/(16*(u - v[3] - v[4] - v[x])) + 
              (Pi*s^4)/(12*(2*u - v[1] - v[2] - v[3] - v[4] + 2*v[x])) - 
              (Pi*s^2*k[3]^2)/(4*(2*u - v[1] - v[2] - v[3] - v[4] + 
                 2*v[x])) - (Pi*s^2*k[4]^2)/(4*(2*u - v[1] - v[2] - v[3] - 
                 v[4] + 2*v[x]))))/(Sqrt[Pi]*s)) + 
          (2*(-((Log[s]*v[x]*((Pi*((s*k[1]^3)/(3*(2*u + v[1] - v[2] - v[3] - 
                       v[4])) + (s*k[2]^3)/(3*(2*u - v[1] + v[2] - v[3] - 
                       v[4]))))/4 - (Pi*s*k[3]^3)/(6*(2*u - v[1] - v[2] + 
                    v[3] - v[4])) - (Pi*s*k[4]^3)/(6*(2*u - v[1] - v[2] - 
                    v[3] + v[4])) + (Pi*s^2*(2*s*(k[1] + k[2]) - 
                    (-s^2 + k[1]^2 + k[2]^2)*Log[-s + k[1] + k[2]] + 
                    (-s^2 + k[1]^2 + k[2]^2)*Log[s + k[1] + k[2]]))/
                  (16*(u - v[3] - v[4] - v[x])) - (Pi*k[3]^2*
                   (2*s*(k[1] + k[2]) - (-s^2 + k[1]^2 + k[2]^2)*
                     Log[-s + k[1] + k[2]] + (-s^2 + k[1]^2 + k[2]^2)*
                     Log[s + k[1] + k[2]]))/(16*(u - v[3] - v[4] - v[x])) - 
                 (Pi*k[4]^2*(2*s*(k[1] + k[2]) - (-s^2 + k[1]^2 + k[2]^2)*
                     Log[-s + k[1] + k[2]] + (-s^2 + k[1]^2 + k[2]^2)*
                     Log[s + k[1] + k[2]]))/(16*(u - v[3] - v[4] - v[x])) + 
                 (Pi*s^4)/(12*(2*u - v[1] - v[2] - v[3] - v[4] + 2*v[x])) - 
                 (Pi*s^2*k[3]^2)/(4*(2*u - v[1] - v[2] - v[3] - v[4] + 
                    2*v[x])) - (Pi*s^2*k[4]^2)/(4*(2*u - v[1] - v[2] - v[3] - 
                    v[4] + 2*v[x]))))/s) + (-1/2*(Log[2]*(v[3] + v[4])*
                 ((Pi*((s*k[1]^3)/(3*(2*u + v[1] - v[2] - v[3] - v[4])) + 
                     (s*k[2]^3)/(3*(2*u - v[1] + v[2] - v[3] - v[4]))))/4 - 
                  (Pi*s*k[3]^3)/(6*(2*u - v[1] - v[2] + v[3] - v[4])) - 
                  (Pi*s*k[4]^3)/(6*(2*u - v[1] - v[2] - v[3] + v[4])) + 
                  (Pi*s^2*(2*s*(k[1] + k[2]) - (-s^2 + k[1]^2 + k[2]^2)*
                      Log[-s + k[1] + k[2]] + (-s^2 + k[1]^2 + k[2]^2)*
                      Log[s + k[1] + k[2]]))/(16*(u - v[3] - v[4] - v[x])) - 
                  (Pi*k[3]^2*(2*s*(k[1] + k[2]) - (-s^2 + k[1]^2 + k[2]^2)*
                      Log[-s + k[1] + k[2]] + (-s^2 + k[1]^2 + k[2]^2)*
                      Log[s + k[1] + k[2]]))/(16*(u - v[3] - v[4] - v[x])) - 
                  (Pi*k[4]^2*(2*s*(k[1] + k[2]) - (-s^2 + k[1]^2 + k[2]^2)*
                      Log[-s + k[1] + k[2]] + (-s^2 + k[1]^2 + k[2]^2)*
                      Log[s + k[1] + k[2]]))/(16*(u - v[3] - v[4] - v[x])) + 
                  (Pi*s^4)/(12*(2*u - v[1] - v[2] - v[3] - v[4] + 2*v[x])) - 
                  (Pi*s^2*k[3]^2)/(4*(2*u - v[1] - v[2] - v[3] - v[4] + 
                     2*v[x])) - (Pi*s^2*k[4]^2)/(4*(2*u - v[1] - v[2] - 
                     v[3] - v[4] + 2*v[x])))) + ((Pi*s^2*(2*s*(k[1] + k[2]) - 
                    (-s^2 + k[1]^2 + k[2]^2)*Log[-s + k[1] + k[2]] + 
                    (-s^2 + k[1]^2 + k[2]^2)*Log[s + k[1] + k[2]])*v[x])/
                  (8*(u - v[3] - v[4] - v[x])) - (Pi*k[4]^3*
                   (-2*s*u*Log[\[Mu]] + s*Log[\[Mu]]*v[1] + s*Log[\[Mu]]*
                     v[2] + s*Log[\[Mu]]*v[3] - s*Log[\[Mu]]*v[4] + 
                    s*(-EulerGamma - 2*Log[2])*v[x] - s*(2 - EulerGamma - 
                      2*Log[2])*v[x] + 2*s*Log[s]*v[x]))/(6*(2*u - v[1] - 
                    v[2] - v[3] + v[4])) - (Pi*k[3]^3*(-2*s*u*Log[\[Mu]] + 
                    s*Log[\[Mu]]*v[1] + s*Log[\[Mu]]*v[2] - s*Log[\[Mu]]*
                     v[3] + s*Log[\[Mu]]*v[4] + s*(-EulerGamma - 2*Log[2])*
                     v[x] - s*(2 - EulerGamma - 2*Log[2])*v[x] + 2*s*Log[s]*
                     v[x]))/(6*(2*u - v[1] - v[2] + v[3] - v[4])) + 
                 (s^2*k[3]^2*(Pi*u + 2*Pi*u*Log[\[Mu]] - Pi*Log[\[Mu]]*v[1] - 
                    Pi*Log[\[Mu]]*v[2] + Pi*v[3] - Pi*(2 - EulerGamma - 
                      2*Log[2])*v[3] - Pi*Log[2]*v[3] - Pi*Log[\[Mu]]*v[3] - 
                    Pi*v[4] - Pi*(2 - EulerGamma - 2*Log[2])*v[4] - 
                    Pi*Log[2]*v[4] - Pi*Log[\[Mu]]*v[4] + Pi*v[x] + 
                    2*Pi*(2 - EulerGamma - 2*Log[2])*v[x] + 2*Pi*Log[2]*
                     v[x] - 4*Pi*Log[s]*v[x] + 2*Pi*Log[\[Mu]]*v[x]))/
                  (4*(2*u - v[1] - v[2] - v[3] - v[4] + 2*v[x])) + 
                 (s^2*k[4]^2*(Pi*u + 2*Pi*u*Log[\[Mu]] - Pi*Log[\[Mu]]*v[1] - 
                    Pi*Log[\[Mu]]*v[2] - Pi*v[3] - Pi*(2 - EulerGamma - 
                      2*Log[2])*v[3] - Pi*Log[2]*v[3] - Pi*Log[\[Mu]]*v[3] + 
                    Pi*v[4] - Pi*(2 - EulerGamma - 2*Log[2])*v[4] - 
                    Pi*Log[2]*v[4] - Pi*Log[\[Mu]]*v[4] + Pi*v[x] + 
                    2*Pi*(2 - EulerGamma - 2*Log[2])*v[x] + 2*Pi*Log[2]*
                     v[x] - 4*Pi*Log[s]*v[x] + 2*Pi*Log[\[Mu]]*v[x]))/
                  (4*(2*u - v[1] - v[2] - v[3] - v[4] + 2*v[x])) - 
                 (s^4*(3*Pi*u + 6*Pi*u*Log[\[Mu]] - 3*Pi*Log[\[Mu]]*v[1] - 
                    3*Pi*Log[\[Mu]]*v[2] - 3*Pi*v[3] - 3*Pi*(2 - EulerGamma - 
                      2*Log[2])*v[3] - 3*Pi*Log[2]*v[3] - 3*Pi*Log[\[Mu]]*
                     v[3] - 3*Pi*v[4] - 3*Pi*(2 - EulerGamma - 2*Log[2])*
                     v[4] - 3*Pi*Log[2]*v[4] - 3*Pi*Log[\[Mu]]*v[4] + 
                    5*Pi*v[x] + 6*Pi*(2 - EulerGamma - 2*Log[2])*v[x] + 
                    6*Pi*Log[2]*v[x] - 12*Pi*Log[s]*v[x] + 6*Pi*Log[\[Mu]]*
                     v[x]))/(36*(2*u - v[1] - v[2] - v[3] - v[4] + 2*v[x])) - 
                 (s*((Pi*k[4]^3*Log[k[4]]*v[4])/3 + k[4]^3*((4*Sqrt[Pi]*
                        ((Sqrt[Pi]*(2 - EulerGamma - 2*Log[2])*v[3])/8 + 
                         (Sqrt[Pi]*Log[2]*(v[3] - v[4]))/8))/3 - 
                      (Pi*(8/3 - EulerGamma - 2*Log[2])*v[4])/6) + 
                    (Pi*k[4]^3*(-u + v[3] - v[4] + v[x]))/6))/(2*u - v[1] - 
                   v[2] - v[3] + v[4]) - (s*((Pi*k[3]^3*Log[k[3]]*v[3])/3 + 
                    k[3]^3*((Pi*(2 - EulerGamma - 2*Log[2])*v[4])/6 + 
                      (Sqrt[Pi]*(-1/3*(Sqrt[Pi]*(8/3 - EulerGamma - 2*Log[2])*
                          v[3]) + (Sqrt[Pi]*Log[2]*(-v[3] + v[4]))/3))/2) + 
                    (Pi*k[3]^3*(-u - v[3] + v[4] + v[x]))/6))/(2*u - v[1] - 
                   v[2] + v[3] - v[4]) - ((s*k[1]^3)/(3*(2*u + v[1] - v[2] - 
                      v[3] - v[4])) + (s*k[2]^3)/(3*(2*u - v[1] + v[2] - 
                      v[3] - v[4])))*((-1/2*(Pi*(2 - EulerGamma - 2*Log[2])*
                       v[4]) - (Sqrt[Pi]*(Sqrt[Pi]*(2 - EulerGamma - 
                          2*Log[2])*v[3] + Sqrt[Pi]*Log[2]*(v[3] + v[4])))/2)/
                    2 + (Pi*(-u + v[3] + v[4] + v[x]))/8) + 
                 ((Pi*s^2*(2 - EulerGamma - 2*Log[2])*(2*s*(k[1] + k[2]) - 
                      (-s^2 + k[1]^2 + k[2]^2)*Log[-s + k[1] + k[2]] + 
                      (-s^2 + k[1]^2 + k[2]^2)*Log[s + k[1] + k[2]])*v[4])/
                    16 + (Sqrt[Pi]*((Sqrt[Pi]*s^2*(2 - EulerGamma - 2*Log[2])*
                        (2*s*(k[1] + k[2]) - (-s^2 + k[1]^2 + k[2]^2)*
                          Log[-s + k[1] + k[2]] + (-s^2 + k[1]^2 + k[2]^2)*
                          Log[s + k[1] + k[2]])*v[3])/8 + (Sqrt[Pi]*s^2*
                        ((Log[2]*(2*s*(k[1] + k[2]) - (-s^2 + k[1]^2 + 
                          k[2]^2)*Log[-s + k[1] + k[2]] + (-s^2 + k[1]^2 + 
                          k[2]^2)*Log[s + k[1] + k[2]])*(v[3] + v[4]))/4 - 
                         ((2*(-3 + 2*EulerGamma)*s*(k[1] + k[2]) + 
                          ((1 - 2*EulerGamma)*k[1]^2 + 2*k[1]*(s + k[2]) - 
                          (-s + k[2])*((-3 + 2*EulerGamma)*s + (-1 + 
                          2*EulerGamma)*k[2]))*Log[-s + k[1] + k[2]] - 
                          (-s^2 + k[1]^2 + k[2]^2)*Log[-s + k[1] + k[2]]^2 + 
                          ((-1 + 2*EulerGamma)*k[1]^2 - 2*k[1]*(-s + k[2]) + 
                          (s + k[2])*((3 - 2*EulerGamma)*s + (-1 + 2*
                          EulerGamma)*k[2]))*Log[s + k[1] + k[2]] + 
                          (-s^2 + k[1]^2 + k[2]^2)*Log[s + k[1] + k[2]]^2)*
                          (2*u - v[3] - v[4] - v[x]))/8 + (-14*s*k[1]*v[1] + 
                          4*EulerGamma*s*k[1]*v[1] - 6*s*k[2]*v[1] + 
                          4*EulerGamma*s*k[2]*v[1] + 8*s*k[1]*Log[2]*v[1] + 
                          8*s*k[1]*Log[k[1]]*v[1] - 3*s^2*Log[-s + k[1] + 
                          k[2]]*v[1] + 2*EulerGamma*s^2*Log[-s + k[1] + k[2]]*
                          v[1] - 2*s*k[1]*Log[-s + k[1] + k[2]]*v[1] + 
                          5*k[1]^2*Log[-s + k[1] + k[2]]*v[1] - 2*EulerGamma*
                          k[1]^2*Log[-s + k[1] + k[2]]*v[1] + 2*s*k[2]*
                          Log[-s + k[1] + k[2]]*v[1] - 2*k[1]*k[2]*Log[
                          -s + k[1] + k[2]]*v[1] + k[2]^2*Log[-s + k[1] + 
                          k[2]]*v[1] - 2*EulerGamma*k[2]^2*Log[-s + k[1] + 
                          k[2]]*v[1] + s^2*Log[-s + k[1] + k[2]]^2*v[1] - 
                          k[1]^2*Log[-s + k[1] + k[2]]^2*v[1] - k[2]^2*
                          Log[-s + k[1] + k[2]]^2*v[1] + 3*s^2*Log[s + k[1] + 
                          k[2]]*v[1] - 2*EulerGamma*s^2*Log[s + k[1] + k[2]]*
                          v[1] - 2*s*k[1]*Log[s + k[1] + k[2]]*v[1] - 
                          5*k[1]^2*Log[s + k[1] + k[2]]*v[1] + 2*EulerGamma*
                          k[1]^2*Log[s + k[1] + k[2]]*v[1] + 2*s*k[2]*
                          Log[s + k[1] + k[2]]*v[1] + 2*k[1]*k[2]*Log[
                          s + k[1] + k[2]]*v[1] - k[2]^2*Log[s + k[1] + k[2]]*
                          v[1] + 2*EulerGamma*k[2]^2*Log[s + k[1] + k[2]]*
                          v[1] - s^2*Log[s + k[1] + k[2]]^2*v[1] + k[1]^2*
                          Log[s + k[1] + k[2]]^2*v[1] + k[2]^2*Log[s + k[1] + 
                          k[2]]^2*v[1] - 2*(-s^2 + k[1]^2 + k[2]^2)*PolyLog[
                          2, -((s + k[1] - k[2])/(-s + k[1] + k[2]))]*v[1] + 
                          2*(-s^2 + k[1]^2 + k[2]^2)*PolyLog[2, (s - k[1] + 
                          k[2])/(s + k[1] + k[2])]*v[1] - 6*s*k[1]*v[2] + 
                          4*EulerGamma*s*k[1]*v[2] - 14*s*k[2]*v[2] + 
                          4*EulerGamma*s*k[2]*v[2] + 8*s*k[2]*Log[2]*v[2] + 
                          8*s*k[2]*Log[k[2]]*v[2] - 3*s^2*Log[-s + k[1] + 
                          k[2]]*v[2] + 2*EulerGamma*s^2*Log[-s + k[1] + k[2]]*
                          v[2] + 2*s*k[1]*Log[-s + k[1] + k[2]]*v[2] + 
                          k[1]^2*Log[-s + k[1] + k[2]]*v[2] - 2*EulerGamma*
                          k[1]^2*Log[-s + k[1] + k[2]]*v[2] - 2*s*k[2]*
                          Log[-s + k[1] + k[2]]*v[2] - 2*k[1]*k[2]*Log[
                          -s + k[1] + k[2]]*v[2] + 5*k[2]^2*Log[-s + k[1] + 
                          k[2]]*v[2] - 2*EulerGamma*k[2]^2*Log[-s + k[1] + 
                          k[2]]*v[2] + s^2*Log[-s + k[1] + k[2]]^2*v[2] - 
                          k[1]^2*Log[-s + k[1] + k[2]]^2*v[2] - k[2]^2*
                          Log[-s + k[1] + k[2]]^2*v[2] + 3*s^2*Log[s + k[1] + 
                          k[2]]*v[2] - 2*EulerGamma*s^2*Log[s + k[1] + k[2]]*
                          v[2] + 2*s*k[1]*Log[s + k[1] + k[2]]*v[2] - k[1]^2*
                          Log[s + k[1] + k[2]]*v[2] + 2*EulerGamma*k[1]^2*
                          Log[s + k[1] + k[2]]*v[2] - 2*s*k[2]*Log[s + k[1] + 
                          k[2]]*v[2] + 2*k[1]*k[2]*Log[s + k[1] + k[2]]*
                          v[2] - 5*k[2]^2*Log[s + k[1] + k[2]]*v[2] + 
                          2*EulerGamma*k[2]^2*Log[s + k[1] + k[2]]*v[2] - 
                          s^2*Log[s + k[1] + k[2]]^2*v[2] + k[1]^2*
                          Log[s + k[1] + k[2]]^2*v[2] + k[2]^2*Log[s + k[1] + 
                          k[2]]^2*v[2] + 2*s^2*PolyLog[2, -((s - k[1] + k[2])/
                          (-s + k[1] + k[2]))]*v[2] - 2*k[1]^2*PolyLog[2, 
                          -((s - k[1] + k[2])/(-s + k[1] + k[2]))]*v[2] - 
                          2*k[2]^2*PolyLog[2, -((s - k[1] + k[2])/(-s + 
                          k[1] + k[2]))]*v[2] - 2*s^2*PolyLog[2, (s + k[1] - 
                          k[2])/(s + k[1] + k[2])]*v[2] + 2*k[1]^2*PolyLog[2, 
                          (s + k[1] - k[2])/(s + k[1] + k[2])]*v[2] + 
                          2*k[2]^2*PolyLog[2, (s + k[1] - k[2])/(s + k[1] + 
                          k[2])]*v[2] + 2*s*k[1]*v[x] - 4*EulerGamma*s*k[1]*
                          v[x] + 2*s*k[2]*v[x] - 4*EulerGamma*s*k[2]*v[x] + 
                          8*s*k[1]*Log[s]*v[x] + 8*s*k[2]*Log[s]*v[x] + 
                          s^2*Log[-s + k[1] + k[2]]*v[x] - 2*EulerGamma*s^2*
                          Log[-s + k[1] + k[2]]*v[x] - (2*I)*Pi*s^2*Log[
                          -s + k[1] + k[2]]*v[x] - 2*s*k[1]*Log[-s + k[1] + 
                          k[2]]*v[x] + k[1]^2*Log[-s + k[1] + k[2]]*v[x] + 
                          2*EulerGamma*k[1]^2*Log[-s + k[1] + k[2]]*v[x] + 
                          (2*I)*Pi*k[1]^2*Log[-s + k[1] + k[2]]*v[x] - 
                          2*s*k[2]*Log[-s + k[1] + k[2]]*v[x] + 2*k[1]*k[2]*
                          Log[-s + k[1] + k[2]]*v[x] + k[2]^2*Log[-s + k[1] + 
                          k[2]]*v[x] + 2*EulerGamma*k[2]^2*Log[-s + k[1] + 
                          k[2]]*v[x] + (2*I)*Pi*k[2]^2*Log[-s + k[1] + k[2]]*
                          v[x] - 4*s^2*Log[2]*Log[-s + k[1] + k[2]]*v[x] + 
                          4*k[1]^2*Log[2]*Log[-s + k[1] + k[2]]*v[x] + 
                          4*k[2]^2*Log[2]*Log[-s + k[1] + k[2]]*v[x] + 
                          s^2*Log[-s + k[1] + k[2]]^2*v[x] - k[1]^2*
                          Log[-s + k[1] + k[2]]^2*v[x] - k[2]^2*Log[-s + 
                          k[1] + k[2]]^2*v[x] - s^2*Log[s + k[1] + k[2]]*
                          v[x] + 2*EulerGamma*s^2*Log[s + k[1] + k[2]]*v[x] + 
                          (2*I)*Pi*s^2*Log[s + k[1] + k[2]]*v[x] - 2*s*k[1]*
                          Log[s + k[1] + k[2]]*v[x] - k[1]^2*Log[s + k[1] + 
                          k[2]]*v[x] - 2*EulerGamma*k[1]^2*Log[s + k[1] + 
                          k[2]]*v[x] - (2*I)*Pi*k[1]^2*Log[s + k[1] + k[2]]*
                          v[x] - 2*s*k[2]*Log[s + k[1] + k[2]]*v[x] - 2*k[1]*
                          k[2]*Log[s + k[1] + k[2]]*v[x] - k[2]^2*Log[
                          s + k[1] + k[2]]*v[x] - 2*EulerGamma*k[2]^2*
                          Log[s + k[1] + k[2]]*v[x] - (2*I)*Pi*k[2]^2*
                          Log[s + k[1] + k[2]]*v[x] + 4*s^2*Log[2]*Log[
                          s + k[1] + k[2]]*v[x] - 4*k[1]^2*Log[2]*Log[
                          s + k[1] + k[2]]*v[x] - 4*k[2]^2*Log[2]*Log[
                          s + k[1] + k[2]]*v[x] - s^2*Log[s + k[1] + k[2]]^2*
                          v[x] + k[1]^2*Log[s + k[1] + k[2]]^2*v[x] + k[2]^2*
                          Log[s + k[1] + k[2]]^2*v[x] - 2*s^2*PolyLog[2, 
                          (-s + k[1] + k[2])/(s + k[1] + k[2])]*v[x] + 
                          2*k[1]^2*PolyLog[2, (-s + k[1] + k[2])/(s + k[1] + 
                          k[2])]*v[x] + 2*k[2]^2*PolyLog[2, (-s + k[1] + 
                          k[2])/(s + k[1] + k[2])]*v[x] + 2*s^2*PolyLog[2, 
                          (s + k[1] + k[2])/(-s + k[1] + k[2])]*v[x] - 
                          2*k[1]^2*PolyLog[2, (s + k[1] + k[2])/(-s + k[1] + 
                          k[2])]*v[x] - 2*k[2]^2*PolyLog[2, (s + k[1] + k[2])/
                          (-s + k[1] + k[2])]*v[x])/8))/2))/2)/(u - v[3] - 
                   v[4] - v[x]) + (Pi*(((2*s*k[2]^3*Log[s]*v[x])/3 + 
                      s*((2*k[2]^3*Log[k[2]]*v[2])/3 + k[2]^3*(-1/3*
                          ((2 - EulerGamma - 2*Log[2])*v[x]) + 
                          (2*(Sqrt[Pi]*(-1/6*((2 - EulerGamma - 2*Log[2])*
                          v[2]) + (2*(-1/12*(Sqrt[Pi]*(8/3 - EulerGamma - 
                          2*Log[2])*v[2]) + (4*Sqrt[Pi]*(-1/8*(Log[2]*v[2]) + 
                          (Log[\[Mu]]*(-2*u + v[1] - v[2] + v[3] + v[4]))/
                          16))/3))/Sqrt[Pi]) + (Sqrt[Pi]*(-EulerGamma - 
                          2*Log[2])*v[x])/6))/Sqrt[Pi])))/(2*u - v[1] + 
                      v[2] - v[3] - v[4]) + ((2*s*k[1]^3*Log[s]*v[x])/3 + 
                      s*((2*k[1]^3*Log[k[1]]*v[1])/3 + k[1]^3*(-1/3*
                          ((2 - EulerGamma - 2*Log[2])*v[x]) + 
                          (2*(Sqrt[Pi]*(-1/6*((2 - EulerGamma - 2*Log[2])*
                          v[1]) + (2*(-1/12*(Sqrt[Pi]*(8/3 - EulerGamma - 
                          2*Log[2])*v[1]) + (4*Sqrt[Pi]*(-1/8*(Log[2]*v[1]) + 
                          (Log[\[Mu]]*(-2*u - v[1] + v[2] + v[3] + v[4]))/
                          16))/3))/Sqrt[Pi]) + (Sqrt[Pi]*(-EulerGamma - 
                          2*Log[2])*v[x])/6))/Sqrt[Pi])))/(2*u + v[1] - 
                      v[2] - v[3] - v[4])))/4 - (-1/8*(Pi*k[3]^2*
                     (2*s*(k[1] + k[2]) - (-s^2 + k[1]^2 + k[2]^2)*
                       Log[-s + k[1] + k[2]] + (-s^2 + k[1]^2 + k[2]^2)*
                       Log[s + k[1] + k[2]])*v[3]) + k[3]^2*
                    ((Pi*(2 - EulerGamma - 2*Log[2])*(2*s*(k[1] + k[2]) - 
                        (-s^2 + k[1]^2 + k[2]^2)*Log[-s + k[1] + k[2]] + 
                        (-s^2 + k[1]^2 + k[2]^2)*Log[s + k[1] + k[2]])*v[4])/
                      16 + (Sqrt[Pi]*((Sqrt[Pi]*(2 - EulerGamma - 2*Log[2])*
                          (2*s*(k[1] + k[2]) - (-s^2 + k[1]^2 + k[2]^2)*
                          Log[-s + k[1] + k[2]] + (-s^2 + k[1]^2 + k[2]^2)*
                          Log[s + k[1] + k[2]])*v[3])/8 + (Sqrt[Pi]*
                          ((Log[2]*(2*s*(k[1] + k[2]) - (-s^2 + k[1]^2 + 
                          k[2]^2)*Log[-s + k[1] + k[2]] + (-s^2 + k[1]^2 + 
                          k[2]^2)*Log[s + k[1] + k[2]])*(v[3] + v[4]))/4 - 
                          ((2*(-3 + 2*EulerGamma)*s*(k[1] + k[2]) + 
                          ((1 - 2*EulerGamma)*k[1]^2 + 2*k[1]*(s + k[2]) - 
                          (-s + k[2])*((-3 + 2*EulerGamma)*s + (-1 + 
                          2*EulerGamma)*k[2]))*Log[-s + k[1] + k[2]] - 
                          (-s^2 + k[1]^2 + k[2]^2)*Log[-s + k[1] + k[2]]^2 + 
                          ((-1 + 2*EulerGamma)*k[1]^2 - 2*k[1]*(-s + k[2]) + 
                          (s + k[2])*((3 - 2*EulerGamma)*s + (-1 + 2*
                          EulerGamma)*k[2]))*Log[s + k[1] + k[2]] + 
                          (-s^2 + k[1]^2 + k[2]^2)*Log[s + k[1] + k[2]]^2)*
                          (2*u - v[3] - v[4] - v[x]))/8 + (-14*s*k[1]*v[1] + 
                          4*EulerGamma*s*k[1]*v[1] - 6*s*k[2]*v[1] + 
                          4*EulerGamma*s*k[2]*v[1] + 8*s*k[1]*Log[2]*v[1] + 
                          8*s*k[1]*Log[k[1]]*v[1] - 3*s^2*Log[-s + k[1] + 
                          k[2]]*v[1] + 2*EulerGamma*s^2*Log[-s + k[1] + k[2]]*
                          v[1] - 2*s*k[1]*Log[-s + k[1] + k[2]]*v[1] + 
                          5*k[1]^2*Log[-s + k[1] + k[2]]*v[1] - 2*EulerGamma*
                          k[1]^2*Log[-s + k[1] + k[2]]*v[1] + 2*s*k[2]*
                          Log[-s + k[1] + k[2]]*v[1] - 2*k[1]*k[2]*Log[
                          -s + k[1] + k[2]]*v[1] + k[2]^2*Log[-s + k[1] + 
                          k[2]]*v[1] - 2*EulerGamma*k[2]^2*Log[-s + k[1] + 
                          k[2]]*v[1] + s^2*Log[-s + k[1] + k[2]]^2*v[1] - 
                          k[1]^2*Log[-s + k[1] + k[2]]^2*v[1] - k[2]^2*
                          Log[-s + k[1] + k[2]]^2*v[1] + 3*s^2*Log[s + k[1] + 
                          k[2]]*v[1] - 2*EulerGamma*s^2*Log[s + k[1] + k[2]]*
                          v[1] - 2*s*k[1]*Log[s + k[1] + k[2]]*v[1] - 
                          5*k[1]^2*Log[s + k[1] + k[2]]*v[1] + 2*EulerGamma*
                          k[1]^2*Log[s + k[1] + k[2]]*v[1] + 2*s*k[2]*
                          Log[s + k[1] + k[2]]*v[1] + 2*k[1]*k[2]*Log[s + 
                          k[1] + k[2]]*v[1] - k[2]^2*Log[s + k[1] + k[2]]*
                          v[1] + 2*EulerGamma*k[2]^2*Log[s + k[1] + k[2]]*
                          v[1] - s^2*Log[s + k[1] + k[2]]^2*v[1] + k[1]^2*
                          Log[s + k[1] + k[2]]^2*v[1] + k[2]^2*Log[s + k[1] + 
                          k[2]]^2*v[1] - 2*(-s^2 + k[1]^2 + k[2]^2)*PolyLog[
                          2, -((s + k[1] - k[2])/(-s + k[1] + k[2]))]*v[1] + 
                          2*(-s^2 + k[1]^2 + k[2]^2)*PolyLog[2, (s - k[1] + 
                          k[2])/(s + k[1] + k[2])]*v[1] - 6*s*k[1]*v[2] + 
                          4*EulerGamma*s*k[1]*v[2] - 14*s*k[2]*v[2] + 
                          4*EulerGamma*s*k[2]*v[2] + 8*s*k[2]*Log[2]*v[2] + 
                          8*s*k[2]*Log[k[2]]*v[2] - 3*s^2*Log[-s + k[1] + 
                          k[2]]*v[2] + 2*EulerGamma*s^2*Log[-s + k[1] + k[2]]*
                          v[2] + 2*s*k[1]*Log[-s + k[1] + k[2]]*v[2] + 
                          k[1]^2*Log[-s + k[1] + k[2]]*v[2] - 2*EulerGamma*
                          k[1]^2*Log[-s + k[1] + k[2]]*v[2] - 2*s*k[2]*
                          Log[-s + k[1] + k[2]]*v[2] - 2*k[1]*k[2]*Log[
                          -s + k[1] + k[2]]*v[2] + 5*k[2]^2*Log[-s + k[1] + 
                          k[2]]*v[2] - 2*EulerGamma*k[2]^2*Log[-s + k[1] + 
                          k[2]]*v[2] + s^2*Log[-s + k[1] + k[2]]^2*v[2] - 
                          k[1]^2*Log[-s + k[1] + k[2]]^2*v[2] - k[2]^2*
                          Log[-s + k[1] + k[2]]^2*v[2] + 3*s^2*Log[s + k[1] + 
                          k[2]]*v[2] - 2*EulerGamma*s^2*Log[s + k[1] + k[2]]*
                          v[2] + 2*s*k[1]*Log[s + k[1] + k[2]]*v[2] - k[1]^2*
                          Log[s + k[1] + k[2]]*v[2] + 2*EulerGamma*k[1]^2*
                          Log[s + k[1] + k[2]]*v[2] - 2*s*k[2]*Log[s + k[1] + 
                          k[2]]*v[2] + 2*k[1]*k[2]*Log[s + k[1] + k[2]]*
                          v[2] - 5*k[2]^2*Log[s + k[1] + k[2]]*v[2] + 
                          2*EulerGamma*k[2]^2*Log[s + k[1] + k[2]]*v[2] - 
                          s^2*Log[s + k[1] + k[2]]^2*v[2] + k[1]^2*
                          Log[s + k[1] + k[2]]^2*v[2] + k[2]^2*Log[s + k[1] + 
                          k[2]]^2*v[2] + 2*s^2*PolyLog[2, -((s - k[1] + k[2])/
                          (-s + k[1] + k[2]))]*v[2] - 2*k[1]^2*PolyLog[2, 
                          -((s - k[1] + k[2])/(-s + k[1] + k[2]))]*v[2] - 
                          2*k[2]^2*PolyLog[2, -((s - k[1] + k[2])/(-s + 
                          k[1] + k[2]))]*v[2] - 2*s^2*PolyLog[2, (s + k[1] - 
                          k[2])/(s + k[1] + k[2])]*v[2] + 2*k[1]^2*PolyLog[2, 
                          (s + k[1] - k[2])/(s + k[1] + k[2])]*v[2] + 
                          2*k[2]^2*PolyLog[2, (s + k[1] - k[2])/(s + k[1] + 
                          k[2])]*v[2] + 2*s*k[1]*v[x] - 4*EulerGamma*s*k[1]*
                          v[x] + 2*s*k[2]*v[x] - 4*EulerGamma*s*k[2]*v[x] + 
                          8*s*k[1]*Log[s]*v[x] + 8*s*k[2]*Log[s]*v[x] + 
                          s^2*Log[-s + k[1] + k[2]]*v[x] - 2*EulerGamma*s^2*
                          Log[-s + k[1] + k[2]]*v[x] - (2*I)*Pi*s^2*Log[
                          -s + k[1] + k[2]]*v[x] - 2*s*k[1]*Log[-s + k[1] + 
                          k[2]]*v[x] + k[1]^2*Log[-s + k[1] + k[2]]*v[x] + 
                          2*EulerGamma*k[1]^2*Log[-s + k[1] + k[2]]*v[x] + 
                          (2*I)*Pi*k[1]^2*Log[-s + k[1] + k[2]]*v[x] - 
                          2*s*k[2]*Log[-s + k[1] + k[2]]*v[x] + 2*k[1]*k[2]*
                          Log[-s + k[1] + k[2]]*v[x] + k[2]^2*Log[-s + k[1] + 
                          k[2]]*v[x] + 2*EulerGamma*k[2]^2*Log[-s + k[1] + 
                          k[2]]*v[x] + (2*I)*Pi*k[2]^2*Log[-s + k[1] + k[2]]*
                          v[x] - 4*s^2*Log[2]*Log[-s + k[1] + k[2]]*v[x] + 
                          4*k[1]^2*Log[2]*Log[-s + k[1] + k[2]]*v[x] + 
                          4*k[2]^2*Log[2]*Log[-s + k[1] + k[2]]*v[x] + 
                          s^2*Log[-s + k[1] + k[2]]^2*v[x] - k[1]^2*
                          Log[-s + k[1] + k[2]]^2*v[x] - k[2]^2*Log[-s + 
                          k[1] + k[2]]^2*v[x] - s^2*Log[s + k[1] + k[2]]*
                          v[x] + 2*EulerGamma*s^2*Log[s + k[1] + k[2]]*v[x] + 
                          (2*I)*Pi*s^2*Log[s + k[1] + k[2]]*v[x] - 2*s*k[1]*
                          Log[s + k[1] + k[2]]*v[x] - k[1]^2*Log[s + k[1] + 
                          k[2]]*v[x] - 2*EulerGamma*k[1]^2*Log[s + k[1] + 
                          k[2]]*v[x] - (2*I)*Pi*k[1]^2*Log[s + k[1] + k[2]]*
                          v[x] - 2*s*k[2]*Log[s + k[1] + k[2]]*v[x] - 2*k[1]*
                          k[2]*Log[s + k[1] + k[2]]*v[x] - k[2]^2*Log[s + 
                          k[1] + k[2]]*v[x] - 2*EulerGamma*k[2]^2*Log[s + 
                          k[1] + k[2]]*v[x] - (2*I)*Pi*k[2]^2*Log[s + k[1] + 
                          k[2]]*v[x] + 4*s^2*Log[2]*Log[s + k[1] + k[2]]*
                          v[x] - 4*k[1]^2*Log[2]*Log[s + k[1] + k[2]]*v[x] - 
                          4*k[2]^2*Log[2]*Log[s + k[1] + k[2]]*v[x] - 
                          s^2*Log[s + k[1] + k[2]]^2*v[x] + k[1]^2*
                          Log[s + k[1] + k[2]]^2*v[x] + k[2]^2*Log[s + k[1] + 
                          k[2]]^2*v[x] - 2*s^2*PolyLog[2, (-s + k[1] + k[2])/
                          (s + k[1] + k[2])]*v[x] + 2*k[1]^2*PolyLog[2, 
                          (-s + k[1] + k[2])/(s + k[1] + k[2])]*v[x] + 
                          2*k[2]^2*PolyLog[2, (-s + k[1] + k[2])/(s + k[1] + 
                          k[2])]*v[x] + 2*s^2*PolyLog[2, (s + k[1] + k[2])/
                          (-s + k[1] + k[2])]*v[x] - 2*k[1]^2*PolyLog[2, 
                          (s + k[1] + k[2])/(-s + k[1] + k[2])]*v[x] - 
                          2*k[2]^2*PolyLog[2, (s + k[1] + k[2])/(-s + k[1] + 
                          k[2])]*v[x])/8))/2))/2))/(u - v[3] - v[4] - v[x]) - 
                 (-1/8*(Pi*k[4]^2*(2*s*(k[1] + k[2]) - (-s^2 + k[1]^2 + 
                        k[2]^2)*Log[-s + k[1] + k[2]] + (-s^2 + k[1]^2 + 
                        k[2]^2)*Log[s + k[1] + k[2]])*v[4]) + k[4]^2*
                    ((Pi*(2 - EulerGamma - 2*Log[2])*(2*s*(k[1] + k[2]) - 
                        (-s^2 + k[1]^2 + k[2]^2)*Log[-s + k[1] + k[2]] + 
                        (-s^2 + k[1]^2 + k[2]^2)*Log[s + k[1] + k[2]])*v[4])/
                      16 + (Sqrt[Pi]*((Sqrt[Pi]*(2 - EulerGamma - 2*Log[2])*
                          (2*s*(k[1] + k[2]) - (-s^2 + k[1]^2 + k[2]^2)*
                          Log[-s + k[1] + k[2]] + (-s^2 + k[1]^2 + k[2]^2)*
                          Log[s + k[1] + k[2]])*v[3])/8 + (Sqrt[Pi]*
                          ((Log[2]*(2*s*(k[1] + k[2]) - (-s^2 + k[1]^2 + 
                          k[2]^2)*Log[-s + k[1] + k[2]] + (-s^2 + k[1]^2 + 
                          k[2]^2)*Log[s + k[1] + k[2]])*(v[3] + v[4]))/4 - 
                          ((2*(-3 + 2*EulerGamma)*s*(k[1] + k[2]) + 
                          ((1 - 2*EulerGamma)*k[1]^2 + 2*k[1]*(s + k[2]) - 
                          (-s + k[2])*((-3 + 2*EulerGamma)*s + (-1 + 
                          2*EulerGamma)*k[2]))*Log[-s + k[1] + k[2]] - 
                          (-s^2 + k[1]^2 + k[2]^2)*Log[-s + k[1] + k[2]]^2 + 
                          ((-1 + 2*EulerGamma)*k[1]^2 - 2*k[1]*(-s + k[2]) + 
                          (s + k[2])*((3 - 2*EulerGamma)*s + (-1 + 2*
                          EulerGamma)*k[2]))*Log[s + k[1] + k[2]] + 
                          (-s^2 + k[1]^2 + k[2]^2)*Log[s + k[1] + k[2]]^2)*
                          (2*u - v[3] - v[4] - v[x]))/8 + (-14*s*k[1]*v[1] + 
                          4*EulerGamma*s*k[1]*v[1] - 6*s*k[2]*v[1] + 
                          4*EulerGamma*s*k[2]*v[1] + 8*s*k[1]*Log[2]*v[1] + 
                          8*s*k[1]*Log[k[1]]*v[1] - 3*s^2*Log[-s + k[1] + 
                          k[2]]*v[1] + 2*EulerGamma*s^2*Log[-s + k[1] + k[2]]*
                          v[1] - 2*s*k[1]*Log[-s + k[1] + k[2]]*v[1] + 
                          5*k[1]^2*Log[-s + k[1] + k[2]]*v[1] - 2*EulerGamma*
                          k[1]^2*Log[-s + k[1] + k[2]]*v[1] + 2*s*k[2]*
                          Log[-s + k[1] + k[2]]*v[1] - 2*k[1]*k[2]*Log[
                          -s + k[1] + k[2]]*v[1] + k[2]^2*Log[-s + k[1] + 
                          k[2]]*v[1] - 2*EulerGamma*k[2]^2*Log[-s + k[1] + 
                          k[2]]*v[1] + s^2*Log[-s + k[1] + k[2]]^2*v[1] - 
                          k[1]^2*Log[-s + k[1] + k[2]]^2*v[1] - k[2]^2*
                          Log[-s + k[1] + k[2]]^2*v[1] + 3*s^2*Log[s + k[1] + 
                          k[2]]*v[1] - 2*EulerGamma*s^2*Log[s + k[1] + k[2]]*
                          v[1] - 2*s*k[1]*Log[s + k[1] + k[2]]*v[1] - 
                          5*k[1]^2*Log[s + k[1] + k[2]]*v[1] + 2*EulerGamma*
                          k[1]^2*Log[s + k[1] + k[2]]*v[1] + 2*s*k[2]*
                          Log[s + k[1] + k[2]]*v[1] + 2*k[1]*k[2]*Log[s + 
                          k[1] + k[2]]*v[1] - k[2]^2*Log[s + k[1] + k[2]]*
                          v[1] + 2*EulerGamma*k[2]^2*Log[s + k[1] + k[2]]*
                          v[1] - s^2*Log[s + k[1] + k[2]]^2*v[1] + k[1]^2*
                          Log[s + k[1] + k[2]]^2*v[1] + k[2]^2*Log[s + k[1] + 
                          k[2]]^2*v[1] - 2*(-s^2 + k[1]^2 + k[2]^2)*PolyLog[
                          2, -((s + k[1] - k[2])/(-s + k[1] + k[2]))]*v[1] + 
                          2*(-s^2 + k[1]^2 + k[2]^2)*PolyLog[2, (s - k[1] + 
                          k[2])/(s + k[1] + k[2])]*v[1] - 6*s*k[1]*v[2] + 
                          4*EulerGamma*s*k[1]*v[2] - 14*s*k[2]*v[2] + 
                          4*EulerGamma*s*k[2]*v[2] + 8*s*k[2]*Log[2]*v[2] + 
                          8*s*k[2]*Log[k[2]]*v[2] - 3*s^2*Log[-s + k[1] + 
                          k[2]]*v[2] + 2*EulerGamma*s^2*Log[-s + k[1] + k[2]]*
                          v[2] + 2*s*k[1]*Log[-s + k[1] + k[2]]*v[2] + 
                          k[1]^2*Log[-s + k[1] + k[2]]*v[2] - 2*EulerGamma*
                          k[1]^2*Log[-s + k[1] + k[2]]*v[2] - 2*s*k[2]*
                          Log[-s + k[1] + k[2]]*v[2] - 2*k[1]*k[2]*Log[
                          -s + k[1] + k[2]]*v[2] + 5*k[2]^2*Log[-s + k[1] + 
                          k[2]]*v[2] - 2*EulerGamma*k[2]^2*Log[-s + k[1] + 
                          k[2]]*v[2] + s^2*Log[-s + k[1] + k[2]]^2*v[2] - 
                          k[1]^2*Log[-s + k[1] + k[2]]^2*v[2] - k[2]^2*
                          Log[-s + k[1] + k[2]]^2*v[2] + 3*s^2*Log[s + k[1] + 
                          k[2]]*v[2] - 2*EulerGamma*s^2*Log[s + k[1] + k[2]]*
                          v[2] + 2*s*k[1]*Log[s + k[1] + k[2]]*v[2] - k[1]^2*
                          Log[s + k[1] + k[2]]*v[2] + 2*EulerGamma*k[1]^2*
                          Log[s + k[1] + k[2]]*v[2] - 2*s*k[2]*Log[s + k[1] + 
                          k[2]]*v[2] + 2*k[1]*k[2]*Log[s + k[1] + k[2]]*
                          v[2] - 5*k[2]^2*Log[s + k[1] + k[2]]*v[2] + 
                          2*EulerGamma*k[2]^2*Log[s + k[1] + k[2]]*v[2] - 
                          s^2*Log[s + k[1] + k[2]]^2*v[2] + k[1]^2*
                          Log[s + k[1] + k[2]]^2*v[2] + k[2]^2*Log[s + k[1] + 
                          k[2]]^2*v[2] + 2*s^2*PolyLog[2, -((s - k[1] + k[2])/
                          (-s + k[1] + k[2]))]*v[2] - 2*k[1]^2*PolyLog[2, 
                          -((s - k[1] + k[2])/(-s + k[1] + k[2]))]*v[2] - 
                          2*k[2]^2*PolyLog[2, -((s - k[1] + k[2])/(-s + 
                          k[1] + k[2]))]*v[2] - 2*s^2*PolyLog[2, (s + k[1] - 
                          k[2])/(s + k[1] + k[2])]*v[2] + 2*k[1]^2*PolyLog[2, 
                          (s + k[1] - k[2])/(s + k[1] + k[2])]*v[2] + 
                          2*k[2]^2*PolyLog[2, (s + k[1] - k[2])/(s + k[1] + 
                          k[2])]*v[2] + 2*s*k[1]*v[x] - 4*EulerGamma*s*k[1]*
                          v[x] + 2*s*k[2]*v[x] - 4*EulerGamma*s*k[2]*v[x] + 
                          8*s*k[1]*Log[s]*v[x] + 8*s*k[2]*Log[s]*v[x] + 
                          s^2*Log[-s + k[1] + k[2]]*v[x] - 2*EulerGamma*s^2*
                          Log[-s + k[1] + k[2]]*v[x] - (2*I)*Pi*s^2*Log[
                          -s + k[1] + k[2]]*v[x] - 2*s*k[1]*Log[-s + k[1] + 
                          k[2]]*v[x] + k[1]^2*Log[-s + k[1] + k[2]]*v[x] + 
                          2*EulerGamma*k[1]^2*Log[-s + k[1] + k[2]]*v[x] + 
                          (2*I)*Pi*k[1]^2*Log[-s + k[1] + k[2]]*v[x] - 
                          2*s*k[2]*Log[-s + k[1] + k[2]]*v[x] + 2*k[1]*k[2]*
                          Log[-s + k[1] + k[2]]*v[x] + k[2]^2*Log[-s + k[1] + 
                          k[2]]*v[x] + 2*EulerGamma*k[2]^2*Log[-s + k[1] + 
                          k[2]]*v[x] + (2*I)*Pi*k[2]^2*Log[-s + k[1] + k[2]]*
                          v[x] - 4*s^2*Log[2]*Log[-s + k[1] + k[2]]*v[x] + 
                          4*k[1]^2*Log[2]*Log[-s + k[1] + k[2]]*v[x] + 
                          4*k[2]^2*Log[2]*Log[-s + k[1] + k[2]]*v[x] + 
                          s^2*Log[-s + k[1] + k[2]]^2*v[x] - k[1]^2*
                          Log[-s + k[1] + k[2]]^2*v[x] - k[2]^2*Log[-s + 
                          k[1] + k[2]]^2*v[x] - s^2*Log[s + k[1] + k[2]]*
                          v[x] + 2*EulerGamma*s^2*Log[s + k[1] + k[2]]*v[x] + 
                          (2*I)*Pi*s^2*Log[s + k[1] + k[2]]*v[x] - 2*s*k[1]*
                          Log[s + k[1] + k[2]]*v[x] - k[1]^2*Log[s + k[1] + 
                          k[2]]*v[x] - 2*EulerGamma*k[1]^2*Log[s + k[1] + 
                          k[2]]*v[x] - (2*I)*Pi*k[1]^2*Log[s + k[1] + k[2]]*
                          v[x] - 2*s*k[2]*Log[s + k[1] + k[2]]*v[x] - 2*k[1]*
                          k[2]*Log[s + k[1] + k[2]]*v[x] - k[2]^2*Log[s + 
                          k[1] + k[2]]*v[x] - 2*EulerGamma*k[2]^2*Log[s + 
                          k[1] + k[2]]*v[x] - (2*I)*Pi*k[2]^2*Log[s + k[1] + 
                          k[2]]*v[x] + 4*s^2*Log[2]*Log[s + k[1] + k[2]]*
                          v[x] - 4*k[1]^2*Log[2]*Log[s + k[1] + k[2]]*v[x] - 
                          4*k[2]^2*Log[2]*Log[s + k[1] + k[2]]*v[x] - 
                          s^2*Log[s + k[1] + k[2]]^2*v[x] + k[1]^2*
                          Log[s + k[1] + k[2]]^2*v[x] + k[2]^2*Log[s + k[1] + 
                          k[2]]^2*v[x] - 2*s^2*PolyLog[2, (-s + k[1] + k[2])/
                          (s + k[1] + k[2])]*v[x] + 2*k[1]^2*PolyLog[2, 
                          (-s + k[1] + k[2])/(s + k[1] + k[2])]*v[x] + 
                          2*k[2]^2*PolyLog[2, (-s + k[1] + k[2])/(s + k[1] + 
                          k[2])]*v[x] + 2*s^2*PolyLog[2, (s + k[1] + k[2])/
                          (-s + k[1] + k[2])]*v[x] - 2*k[1]^2*PolyLog[2, 
                          (s + k[1] + k[2])/(-s + k[1] + k[2])]*v[x] - 
                          2*k[2]^2*PolyLog[2, (s + k[1] + k[2])/(-s + k[1] + 
                          k[2])]*v[x])/8))/2))/2))/(u - v[3] - v[4] - v[x]))/
                2)/s))/Sqrt[Pi]))/Sqrt[Pi]}, -1, 1, 1]
div2222x3 = 0
div3222x3 = SeriesData[\[Epsilon], 0, 
     {1/(6*(2*u - v[1] - v[2] - v[3] - v[4])) + 
       (2*((Pi*s^3)/(6*(2*u - v[1] - v[2] - v[3] - v[4])) + 
          (Pi*k[3]*(2*s*(-k[1] + k[2]) - (s^2 + k[1]^2 - k[2]^2)*
              Log[-s + k[1] + k[2]] + (s^2 + k[1]^2 - k[2]^2)*
              Log[s + k[1] + k[2]]))/(8*(u + v[3] - v[4] - v[x])) + 
          (Pi*k[4]*(2*s*(-k[1] + k[2]) - (s^2 + k[1]^2 - k[2]^2)*
              Log[-s + k[1] + k[2]] + (s^2 + k[1]^2 - k[2]^2)*
              Log[s + k[1] + k[2]]))/(8*(u - v[3] + v[4] - v[x]))))/
        (Pi*s^3) + ((2*s*(-k[1] + k[2]) - (s^2 + k[1]^2 - k[2]^2)*
           Log[-s + k[1] + k[2]] + (s^2 + k[1]^2 - k[2]^2)*
           Log[s + k[1] + k[2]])*(-(u*(k[3] + k[4])) + 
          k[3]*(v[3] - v[4] + v[x]) + k[4]*(-v[3] + v[4] + v[x])))/
        (4*s^3*(u + v[3] - v[4] - v[x])*(u - v[3] + v[4] - v[x])), 
      (-2*(-EulerGamma - 2*Log[2])*v[4]*
         ((Pi*s^3)/(6*(2*u - v[1] - v[2] - v[3] - v[4])) + 
          (Pi*k[3]*(2*s*(-k[1] + k[2]) - (s^2 + k[1]^2 - k[2]^2)*
              Log[-s + k[1] + k[2]] + (s^2 + k[1]^2 - k[2]^2)*
              Log[s + k[1] + k[2]]))/(8*(u + v[3] - v[4] - v[x])) + 
          (Pi*k[4]*(2*s*(-k[1] + k[2]) - (s^2 + k[1]^2 - k[2]^2)*
              Log[-s + k[1] + k[2]] + (s^2 + k[1]^2 - k[2]^2)*
              Log[s + k[1] + k[2]]))/(8*(u - v[3] + v[4] - v[x]))))/
        (Pi*s^3) + (-u - 4*u*Log[\[Mu]] + 2*Log[\[Mu]]*v[1] + 
         2*Log[\[Mu]]*v[2] + v[3] + 2*Log[\[Mu]]*v[3] + v[4] + 
         2*Log[\[Mu]]*v[4] - v[x] + 2*(2 - EulerGamma - 2*Log[2])*v[x] - 
         2*(8/3 - EulerGamma - 2*Log[2])*v[x])/
        (12*(2*u - v[1] - v[2] - v[3] - v[4])) - 
       (Log[s]*(2*s*(-k[1] + k[2]) - (s^2 + k[1]^2 - k[2]^2)*
           Log[-s + k[1] + k[2]] + (s^2 + k[1]^2 - k[2]^2)*
           Log[s + k[1] + k[2]])*v[x]*(-(u*(k[3] + k[4])) + 
          k[3]*(v[3] - v[4] + v[x]) + k[4]*(-v[3] + v[4] + v[x])))/
        (2*s^3*(u + v[3] - v[4] - v[x])*(u - v[3] + v[4] - v[x])) + 
       (((-(u*(k[3] + k[4])) + k[3]*(v[3] - v[4] + v[x]) + 
            k[4]*(-v[3] + v[4] + v[x]))*
           ((u*(2*s*((-1 + 2*EulerGamma)*k[1] + (3 - 2*EulerGamma)*k[2]) + 
               ((-1 + 2*EulerGamma)*k[1]^2 + 2*k[1]*(s + k[2]) - (-s + k[2])*
                  ((-1 + 2*EulerGamma)*s + (-3 + 2*EulerGamma)*k[2]))*
                Log[-s + k[1] + k[2]] + (s^2 + k[1]^2 - k[2]^2)*
                Log[-s + k[1] + k[2]]^2 + ((1 - 2*EulerGamma)*k[1]^2 - 
                 2*k[1]*(-s + k[2]) + (s + k[2])*(s - 2*EulerGamma*s + 
                   (-3 + 2*EulerGamma)*k[2]))*Log[s + k[1] + k[2]] - 
               (s^2 + k[1]^2 - k[2]^2)*Log[s + k[1] + k[2]]^2))/8 + 
            (10*s*k[1]*v[1] - 4*EulerGamma*s*k[1]*v[1] - 6*s*k[2]*v[1] + 
              4*EulerGamma*s*k[2]*v[1] - 8*s*k[1]*Log[2]*v[1] - 
              8*s*k[1]*Log[k[1]]*v[1] + s^2*Log[-s + k[1] + k[2]]*v[1] - 
              2*EulerGamma*s^2*Log[-s + k[1] + k[2]]*v[1] + 2*s*k[1]*Log[
                -s + k[1] + k[2]]*v[1] + 5*k[1]^2*Log[-s + k[1] + k[2]]*v[
                1] - 2*EulerGamma*k[1]^2*Log[-s + k[1] + k[2]]*v[1] + 
              2*s*k[2]*Log[-s + k[1] + k[2]]*v[1] + 2*k[1]*k[2]*Log[
                -s + k[1] + k[2]]*v[1] - 3*k[2]^2*Log[-s + k[1] + k[2]]*v[
                1] + 2*EulerGamma*k[2]^2*Log[-s + k[1] + k[2]]*v[1] - 
              s^2*Log[-s + k[1] + k[2]]^2*v[1] - k[1]^2*Log[-s + k[1] + k[2]]^
                2*v[1] + k[2]^2*Log[-s + k[1] + k[2]]^2*v[1] - 
              s^2*Log[s + k[1] + k[2]]*v[1] + 2*EulerGamma*s^2*Log[
                s + k[1] + k[2]]*v[1] + 2*s*k[1]*Log[s + k[1] + k[2]]*v[1] - 
              5*k[1]^2*Log[s + k[1] + k[2]]*v[1] + 2*EulerGamma*k[1]^2*Log[
                s + k[1] + k[2]]*v[1] + 2*s*k[2]*Log[s + k[1] + k[2]]*v[1] - 
              2*k[1]*k[2]*Log[s + k[1] + k[2]]*v[1] + 3*k[2]^2*Log[
                s + k[1] + k[2]]*v[1] - 2*EulerGamma*k[2]^2*Log[s + k[1] + 
                 k[2]]*v[1] + s^2*Log[s + k[1] + k[2]]^2*v[1] + 
              k[1]^2*Log[s + k[1] + k[2]]^2*v[1] - k[2]^2*Log[s + k[1] + 
                  k[2]]^2*v[1] - 2*(s^2 + k[1]^2 - k[2]^2)*PolyLog[2, 
                -((s + k[1] - k[2])/(-s + k[1] + k[2]))]*v[1] + 
              2*(s^2 + k[1]^2 - k[2]^2)*PolyLog[2, (s - k[1] + k[2])/
                 (s + k[1] + k[2])]*v[1] + 2*s*k[1]*v[2] - 4*EulerGamma*s*k[
                1]*v[2] + 2*s*k[2]*v[2] + 4*EulerGamma*s*k[2]*v[2] + 
              8*s*k[2]*Log[2]*v[2] + 8*s*k[2]*Log[k[2]]*v[2] + 
              s^2*Log[-s + k[1] + k[2]]*v[2] - 2*EulerGamma*s^2*Log[
                -s + k[1] + k[2]]*v[2] - 2*s*k[1]*Log[-s + k[1] + k[2]]*v[
                2] + k[1]^2*Log[-s + k[1] + k[2]]*v[2] - 2*EulerGamma*k[1]^
                2*Log[-s + k[1] + k[2]]*v[2] - 2*s*k[2]*Log[-s + k[1] + k[2]]*
               v[2] + 2*k[1]*k[2]*Log[-s + k[1] + k[2]]*v[2] + 
              k[2]^2*Log[-s + k[1] + k[2]]*v[2] + 2*EulerGamma*k[2]^2*Log[
                -s + k[1] + k[2]]*v[2] - s^2*Log[-s + k[1] + k[2]]^2*v[2] - 
              k[1]^2*Log[-s + k[1] + k[2]]^2*v[2] + k[2]^2*Log[-s + k[1] + 
                  k[2]]^2*v[2] - s^2*Log[s + k[1] + k[2]]*v[2] + 
              2*EulerGamma*s^2*Log[s + k[1] + k[2]]*v[2] - 2*s*k[1]*Log[
                s + k[1] + k[2]]*v[2] - k[1]^2*Log[s + k[1] + k[2]]*v[2] + 
              2*EulerGamma*k[1]^2*Log[s + k[1] + k[2]]*v[2] - 
              2*s*k[2]*Log[s + k[1] + k[2]]*v[2] - 2*k[1]*k[2]*Log[
                s + k[1] + k[2]]*v[2] - k[2]^2*Log[s + k[1] + k[2]]*v[2] - 
              2*EulerGamma*k[2]^2*Log[s + k[1] + k[2]]*v[2] + 
              s^2*Log[s + k[1] + k[2]]^2*v[2] + k[1]^2*Log[s + k[1] + k[2]]^
                2*v[2] - k[2]^2*Log[s + k[1] + k[2]]^2*v[2] - 
              2*s^2*PolyLog[2, -((s - k[1] + k[2])/(-s + k[1] + k[2]))]*v[
                2] - 2*k[1]^2*PolyLog[2, -((s - k[1] + k[2])/(-s + k[1] + 
                   k[2]))]*v[2] + 2*k[2]^2*PolyLog[2, -((s - k[1] + k[2])/
                  (-s + k[1] + k[2]))]*v[2] + 2*s^2*PolyLog[2, 
                (s + k[1] - k[2])/(s + k[1] + k[2])]*v[2] + 2*k[1]^2*PolyLog[
                2, (s + k[1] - k[2])/(s + k[1] + k[2])]*v[2] - 
              2*k[2]^2*PolyLog[2, (s + k[1] - k[2])/(s + k[1] + k[2])]*v[2] - 
              6*s*k[1]*v[x] + 4*EulerGamma*s*k[1]*v[x] + 2*s*k[2]*v[x] - 
              4*EulerGamma*s*k[2]*v[x] - 8*s*k[1]*Log[s]*v[x] + 
              8*s*k[2]*Log[s]*v[x] - 3*s^2*Log[-s + k[1] + k[2]]*v[x] + 
              2*EulerGamma*s^2*Log[-s + k[1] + k[2]]*v[x] + (2*I)*Pi*s^2*Log[
                -s + k[1] + k[2]]*v[x] + 2*s*k[1]*Log[-s + k[1] + k[2]]*v[
                x] - 7*k[1]^2*Log[-s + k[1] + k[2]]*v[x] + 2*EulerGamma*k[1]^
                2*Log[-s + k[1] + k[2]]*v[x] + (2*I)*Pi*k[1]^2*Log[
                -s + k[1] + k[2]]*v[x] - 2*s*k[2]*Log[-s + k[1] + k[2]]*v[
                x] - 2*k[1]*k[2]*Log[-s + k[1] + k[2]]*v[x] + 
              5*k[2]^2*Log[-s + k[1] + k[2]]*v[x] - 2*EulerGamma*k[2]^2*Log[
                -s + k[1] + k[2]]*v[x] - (2*I)*Pi*k[2]^2*Log[-s + k[1] + 
                 k[2]]*v[x] + 4*s^2*Log[2]*Log[-s + k[1] + k[2]]*v[x] + 
              4*k[1]^2*Log[2]*Log[-s + k[1] + k[2]]*v[x] - 4*k[2]^2*Log[2]*
               Log[-s + k[1] + k[2]]*v[x] - s^2*Log[-s + k[1] + k[2]]^2*v[
                x] - k[1]^2*Log[-s + k[1] + k[2]]^2*v[x] + 
              k[2]^2*Log[-s + k[1] + k[2]]^2*v[x] + 3*s^2*Log[s + k[1] + 
                 k[2]]*v[x] - 2*EulerGamma*s^2*Log[s + k[1] + k[2]]*v[x] - 
              (2*I)*Pi*s^2*Log[s + k[1] + k[2]]*v[x] + 2*s*k[1]*Log[
                s + k[1] + k[2]]*v[x] + 7*k[1]^2*Log[s + k[1] + k[2]]*v[x] - 
              2*EulerGamma*k[1]^2*Log[s + k[1] + k[2]]*v[x] - 
              (2*I)*Pi*k[1]^2*Log[s + k[1] + k[2]]*v[x] - 2*s*k[2]*Log[
                s + k[1] + k[2]]*v[x] + 2*k[1]*k[2]*Log[s + k[1] + k[2]]*v[
                x] - 5*k[2]^2*Log[s + k[1] + k[2]]*v[x] + 2*EulerGamma*k[2]^
                2*Log[s + k[1] + k[2]]*v[x] + (2*I)*Pi*k[2]^2*Log[
                s + k[1] + k[2]]*v[x] - 4*s^2*Log[2]*Log[s + k[1] + k[2]]*v[
                x] - 4*k[1]^2*Log[2]*Log[s + k[1] + k[2]]*v[x] + 
              4*k[2]^2*Log[2]*Log[s + k[1] + k[2]]*v[x] + 
              s^2*Log[s + k[1] + k[2]]^2*v[x] + k[1]^2*Log[s + k[1] + k[2]]^
                2*v[x] - k[2]^2*Log[s + k[1] + k[2]]^2*v[x] + 
              2*s^2*PolyLog[2, (-s + k[1] + k[2])/(s + k[1] + k[2])]*v[x] + 
              2*k[1]^2*PolyLog[2, (-s + k[1] + k[2])/(s + k[1] + k[2])]*v[
                x] - 2*k[2]^2*PolyLog[2, (-s + k[1] + k[2])/(s + k[1] + 
                  k[2])]*v[x] - 2*s^2*PolyLog[2, (s + k[1] + k[2])/
                 (-s + k[1] + k[2])]*v[x] - 2*k[1]^2*PolyLog[2, 
                (s + k[1] + k[2])/(-s + k[1] + k[2])]*v[x] + 2*k[2]^2*PolyLog[
                2, (s + k[1] + k[2])/(-s + k[1] + k[2])]*v[x])/8))/
          ((u + v[3] - v[4] - v[x])*(u - v[3] + v[4] - v[x])) + 
         ((2*s*(-k[1] + k[2]) - (s^2 + k[1]^2 - k[2]^2)*
             Log[-s + k[1] + k[2]] + (s^2 + k[1]^2 - k[2]^2)*
             Log[s + k[1] + k[2]])*(-(s*u^2) - u^2*k[3] + EulerGamma*u^2*
             k[3] - u^2*k[4] + EulerGamma*u^2*k[4] + 2*u*k[3]*v[3] - 
            2*EulerGamma*u*k[3]*v[3] - 2*u*k[3]*Log[2]*v[3] + s*v[3]^2 - 
            k[3]*v[3]^2 + EulerGamma*k[3]*v[3]^2 + k[4]*v[3]^2 - 
            EulerGamma*k[4]*v[3]^2 + 2*k[3]*Log[2]*v[3]^2 + 2*u*k[4]*v[4] - 
            2*EulerGamma*u*k[4]*v[4] - 2*u*k[4]*Log[2]*v[4] - 
            2*u*k[4]*Log[k[4]]*v[4] - 2*s*v[3]*v[4] - 2*k[3]*Log[2]*v[3]*
             v[4] - 2*k[4]*Log[2]*v[3]*v[4] - 2*k[4]*Log[k[4]]*v[3]*v[4] + 
            s*v[4]^2 + k[3]*v[4]^2 - EulerGamma*k[3]*v[4]^2 - k[4]*v[4]^2 + 
            EulerGamma*k[4]*v[4]^2 + 2*k[4]*Log[2]*v[4]^2 + 
            2*k[4]*Log[k[4]]*v[4]^2 + 2*s*u*v[x] + 2*u*k[3]*v[x] - 
            2*EulerGamma*u*k[3]*v[x] + 2*u*k[4]*v[x] - 2*EulerGamma*u*k[4]*
             v[x] - 2*k[3]*v[3]*v[x] + 2*EulerGamma*k[3]*v[3]*v[x] + 
            2*k[3]*Log[2]*v[3]*v[x] - 2*k[4]*v[4]*v[x] + 2*EulerGamma*k[4]*
             v[4]*v[x] + 2*k[4]*Log[2]*v[4]*v[x] + 2*k[4]*Log[k[4]]*v[4]*
             v[x] - s*v[x]^2 - k[3]*v[x]^2 + EulerGamma*k[3]*v[x]^2 - 
            k[4]*v[x]^2 + EulerGamma*k[4]*v[x]^2 + 2*k[3]*Log[k[3]]*v[3]*
             (-u + v[3] - v[4] + v[x]) + (k[3] + k[4])*Log[s + k[3] + k[4]]*
             (u^2 - (v[3] - v[4])^2 - 2*u*v[x] + v[x]^2)))/
          (4*(u + v[3] - v[4] - v[x])*(u - v[3] + v[4] - v[x])))/s^3 + 
       ((-2*(-EulerGamma - 2*Log[2])*v[3]*
           ((Pi*s^3)/(6*(2*u - v[1] - v[2] - v[3] - v[4])) + 
            (Pi*k[3]*(2*s*(-k[1] + k[2]) - (s^2 + k[1]^2 - k[2]^2)*
                Log[-s + k[1] + k[2]] + (s^2 + k[1]^2 - k[2]^2)*
                Log[s + k[1] + k[2]]))/(8*(u + v[3] - v[4] - v[x])) + 
            (Pi*k[4]*(2*s*(-k[1] + k[2]) - (s^2 + k[1]^2 - k[2]^2)*
                Log[-s + k[1] + k[2]] + (s^2 + k[1]^2 - k[2]^2)*
                Log[s + k[1] + k[2]]))/(8*(u - v[3] + v[4] - v[x]))))/
          (Sqrt[Pi]*s^3) + ((-4*Log[s]*((Pi*s^3)/(6*(2*u - v[1] - v[2] - 
                 v[3] - v[4])) + (Pi*k[3]*(2*s*(-k[1] + k[2]) - 
                 (s^2 + k[1]^2 - k[2]^2)*Log[-s + k[1] + k[2]] + 
                 (s^2 + k[1]^2 - k[2]^2)*Log[s + k[1] + k[2]]))/(8*
                (u + v[3] - v[4] - v[x])) + (Pi*k[4]*(2*s*(-k[1] + k[2]) - 
                 (s^2 + k[1]^2 - k[2]^2)*Log[-s + k[1] + k[2]] + 
                 (s^2 + k[1]^2 - k[2]^2)*Log[s + k[1] + k[2]]))/(8*
                (u - v[3] + v[4] - v[x])))*v[x])/s^3 + 
           (-2*Log[2]*(v[3] + v[4])*((Pi*s^3)/(6*(2*u - v[1] - v[2] - v[3] - 
                  v[4])) + (Pi*k[3]*(2*s*(-k[1] + k[2]) - (s^2 + k[1]^2 - 
                    k[2]^2)*Log[-s + k[1] + k[2]] + (s^2 + k[1]^2 - k[2]^2)*
                   Log[s + k[1] + k[2]]))/(8*(u + v[3] - v[4] - v[x])) + 
               (Pi*k[4]*(2*s*(-k[1] + k[2]) - (s^2 + k[1]^2 - k[2]^2)*
                   Log[-s + k[1] + k[2]] + (s^2 + k[1]^2 - k[2]^2)*
                   Log[s + k[1] + k[2]]))/(8*(u - v[3] + v[4] - v[x]))) + 
             2*(-1/6*(-(Pi*s^3*u) + 2*Pi*s^3*u*Log[\[Mu]] - Pi*s^3*Log[\[Mu]]*
                   v[1] - Pi*s^3*Log[\[Mu]]*v[2] + Pi*s^3*v[3] - 
                  Pi*s^3*(-EulerGamma - 2*Log[2])*v[3] - Pi*s^3*Log[2]*v[3] - 
                  Pi*s^3*Log[\[Mu]]*v[3] + Pi*s^3*v[4] - Pi*s^3*
                   (-EulerGamma - 2*Log[2])*v[4] - Pi*s^3*Log[2]*v[4] - 
                  Pi*s^3*Log[\[Mu]]*v[4] + Pi*s^3*v[x] - Pi*s^3*
                   (2 - EulerGamma - 2*Log[2])*v[x] + Pi*s^3*(8/3 - 
                    EulerGamma - 2*Log[2])*v[x] - 2*Pi*s^3*Log[s]*v[x])/
                 (2*u - v[1] - v[2] - v[3] - v[4]) - (-1/4*(Pi*k[3]*
                   (2*s*(-k[1] + k[2]) - (s^2 + k[1]^2 - k[2]^2)*
                     Log[-s + k[1] + k[2]] + (s^2 + k[1]^2 - k[2]^2)*
                     Log[s + k[1] + k[2]])*Log[k[3]]*v[3]) + 
                 k[3]*(-1/8*(Pi*(-EulerGamma - 2*Log[2])*(2*s*(-k[1] + 
                        k[2]) - (s^2 + k[1]^2 - k[2]^2)*Log[-s + k[1] + 
                         k[2]] + (s^2 + k[1]^2 - k[2]^2)*Log[s + k[1] + 
                         k[2]])*v[4]) + Sqrt[Pi]*((Sqrt[Pi]*(2 - EulerGamma - 
                        2*Log[2])*(2*s*(-k[1] + k[2]) - (s^2 + k[1]^2 - 
                          k[2]^2)*Log[-s + k[1] + k[2]] + (s^2 + k[1]^2 - 
                          k[2]^2)*Log[s + k[1] + k[2]])*v[3])/8 - 2*Sqrt[Pi]*
                      ((Log[2]*(2*s*(-k[1] + k[2]) - (s^2 + k[1]^2 - k[2]^2)*
                          Log[-s + k[1] + k[2]] + (s^2 + k[1]^2 - k[2]^2)*
                          Log[s + k[1] + k[2]])*(-v[3] + v[4]))/16 + 
                       (((2*s*((-1 + 2*EulerGamma)*k[1] + (3 - 2*EulerGamma)*
                          k[2]) + ((-1 + 2*EulerGamma)*k[1]^2 + 2*k[1]*
                          (s + k[2]) - (-s + k[2])*((-1 + 2*EulerGamma)*s + 
                          (-3 + 2*EulerGamma)*k[2]))*Log[-s + k[1] + k[2]] + 
                          (s^2 + k[1]^2 - k[2]^2)*Log[-s + k[1] + k[2]]^2 + 
                          ((1 - 2*EulerGamma)*k[1]^2 - 2*k[1]*(-s + k[2]) + 
                          (s + k[2])*(s - 2*EulerGamma*s + (-3 + 2*
                          EulerGamma)*k[2]))*Log[s + k[1] + k[2]] - 
                          (s^2 + k[1]^2 - k[2]^2)*Log[s + k[1] + k[2]]^2)*
                          (2*u + v[3] - v[4] - v[x]))/8 + (10*s*k[1]*v[1] - 
                          4*EulerGamma*s*k[1]*v[1] - 6*s*k[2]*v[1] + 
                          4*EulerGamma*s*k[2]*v[1] - 8*s*k[1]*Log[2]*v[1] - 
                          8*s*k[1]*Log[k[1]]*v[1] + s^2*Log[-s + k[1] + k[2]]*
                          v[1] - 2*EulerGamma*s^2*Log[-s + k[1] + k[2]]*
                          v[1] + 2*s*k[1]*Log[-s + k[1] + k[2]]*v[1] + 
                          5*k[1]^2*Log[-s + k[1] + k[2]]*v[1] - 2*EulerGamma*
                          k[1]^2*Log[-s + k[1] + k[2]]*v[1] + 2*s*k[2]*
                          Log[-s + k[1] + k[2]]*v[1] + 2*k[1]*k[2]*Log[
                          -s + k[1] + k[2]]*v[1] - 3*k[2]^2*Log[-s + k[1] + 
                          k[2]]*v[1] + 2*EulerGamma*k[2]^2*Log[-s + k[1] + 
                          k[2]]*v[1] - s^2*Log[-s + k[1] + k[2]]^2*v[1] - 
                          k[1]^2*Log[-s + k[1] + k[2]]^2*v[1] + k[2]^2*
                          Log[-s + k[1] + k[2]]^2*v[1] - s^2*Log[s + k[1] + 
                          k[2]]*v[1] + 2*EulerGamma*s^2*Log[s + k[1] + k[2]]*
                          v[1] + 2*s*k[1]*Log[s + k[1] + k[2]]*v[1] - 
                          5*k[1]^2*Log[s + k[1] + k[2]]*v[1] + 2*EulerGamma*
                          k[1]^2*Log[s + k[1] + k[2]]*v[1] + 2*s*k[2]*
                          Log[s + k[1] + k[2]]*v[1] - 2*k[1]*k[2]*Log[
                          s + k[1] + k[2]]*v[1] + 3*k[2]^2*Log[s + k[1] + 
                          k[2]]*v[1] - 2*EulerGamma*k[2]^2*Log[s + k[1] + 
                          k[2]]*v[1] + s^2*Log[s + k[1] + k[2]]^2*v[1] + 
                          k[1]^2*Log[s + k[1] + k[2]]^2*v[1] - k[2]^2*
                          Log[s + k[1] + k[2]]^2*v[1] - 2*(s^2 + k[1]^2 - 
                          k[2]^2)*PolyLog[2, -((s + k[1] - k[2])/(-s + k[1] + 
                          k[2]))]*v[1] + 2*(s^2 + k[1]^2 - k[2]^2)*PolyLog[2, 
                          (s - k[1] + k[2])/(s + k[1] + k[2])]*v[1] + 
                          2*s*k[1]*v[2] - 4*EulerGamma*s*k[1]*v[2] + 2*s*k[2]*
                          v[2] + 4*EulerGamma*s*k[2]*v[2] + 8*s*k[2]*Log[2]*
                          v[2] + 8*s*k[2]*Log[k[2]]*v[2] + s^2*Log[-s + 
                          k[1] + k[2]]*v[2] - 2*EulerGamma*s^2*Log[-s + 
                          k[1] + k[2]]*v[2] - 2*s*k[1]*Log[-s + k[1] + k[2]]*
                          v[2] + k[1]^2*Log[-s + k[1] + k[2]]*v[2] - 
                          2*EulerGamma*k[1]^2*Log[-s + k[1] + k[2]]*v[2] - 
                          2*s*k[2]*Log[-s + k[1] + k[2]]*v[2] + 2*k[1]*k[2]*
                          Log[-s + k[1] + k[2]]*v[2] + k[2]^2*Log[-s + k[1] + 
                          k[2]]*v[2] + 2*EulerGamma*k[2]^2*Log[-s + k[1] + 
                          k[2]]*v[2] - s^2*Log[-s + k[1] + k[2]]^2*v[2] - 
                          k[1]^2*Log[-s + k[1] + k[2]]^2*v[2] + k[2]^2*
                          Log[-s + k[1] + k[2]]^2*v[2] - s^2*Log[s + k[1] + 
                          k[2]]*v[2] + 2*EulerGamma*s^2*Log[s + k[1] + k[2]]*
                          v[2] - 2*s*k[1]*Log[s + k[1] + k[2]]*v[2] - k[1]^2*
                          Log[s + k[1] + k[2]]*v[2] + 2*EulerGamma*k[1]^2*
                          Log[s + k[1] + k[2]]*v[2] - 2*s*k[2]*Log[s + k[1] + 
                          k[2]]*v[2] - 2*k[1]*k[2]*Log[s + k[1] + k[2]]*
                          v[2] - k[2]^2*Log[s + k[1] + k[2]]*v[2] - 
                          2*EulerGamma*k[2]^2*Log[s + k[1] + k[2]]*v[2] + 
                          s^2*Log[s + k[1] + k[2]]^2*v[2] + k[1]^2*
                          Log[s + k[1] + k[2]]^2*v[2] - k[2]^2*Log[s + k[1] + 
                          k[2]]^2*v[2] - 2*s^2*PolyLog[2, -((s - k[1] + k[2])/
                          (-s + k[1] + k[2]))]*v[2] - 2*k[1]^2*PolyLog[2, 
                          -((s - k[1] + k[2])/(-s + k[1] + k[2]))]*v[2] + 
                          2*k[2]^2*PolyLog[2, -((s - k[1] + k[2])/(-s + 
                          k[1] + k[2]))]*v[2] + 2*s^2*PolyLog[2, (s + k[1] - 
                          k[2])/(s + k[1] + k[2])]*v[2] + 2*k[1]^2*PolyLog[2, 
                          (s + k[1] - k[2])/(s + k[1] + k[2])]*v[2] - 
                          2*k[2]^2*PolyLog[2, (s + k[1] - k[2])/(s + k[1] + 
                          k[2])]*v[2] - 6*s*k[1]*v[x] + 4*EulerGamma*s*k[1]*
                          v[x] + 2*s*k[2]*v[x] - 4*EulerGamma*s*k[2]*v[x] - 
                          8*s*k[1]*Log[s]*v[x] + 8*s*k[2]*Log[s]*v[x] - 
                          3*s^2*Log[-s + k[1] + k[2]]*v[x] + 2*EulerGamma*s^2*
                          Log[-s + k[1] + k[2]]*v[x] + (2*I)*Pi*s^2*Log[
                          -s + k[1] + k[2]]*v[x] + 2*s*k[1]*Log[-s + k[1] + 
                          k[2]]*v[x] - 7*k[1]^2*Log[-s + k[1] + k[2]]*v[x] + 
                          2*EulerGamma*k[1]^2*Log[-s + k[1] + k[2]]*v[x] + 
                          (2*I)*Pi*k[1]^2*Log[-s + k[1] + k[2]]*v[x] - 
                          2*s*k[2]*Log[-s + k[1] + k[2]]*v[x] - 2*k[1]*k[2]*
                          Log[-s + k[1] + k[2]]*v[x] + 5*k[2]^2*Log[-s + 
                          k[1] + k[2]]*v[x] - 2*EulerGamma*k[2]^2*Log[-s + 
                          k[1] + k[2]]*v[x] - (2*I)*Pi*k[2]^2*Log[-s + k[1] + 
                          k[2]]*v[x] + 4*s^2*Log[2]*Log[-s + k[1] + k[2]]*
                          v[x] + 4*k[1]^2*Log[2]*Log[-s + k[1] + k[2]]*v[x] - 
                          4*k[2]^2*Log[2]*Log[-s + k[1] + k[2]]*v[x] - 
                          s^2*Log[-s + k[1] + k[2]]^2*v[x] - k[1]^2*
                          Log[-s + k[1] + k[2]]^2*v[x] + k[2]^2*Log[-s + 
                          k[1] + k[2]]^2*v[x] + 3*s^2*Log[s + k[1] + k[2]]*
                          v[x] - 2*EulerGamma*s^2*Log[s + k[1] + k[2]]*v[x] - 
                          (2*I)*Pi*s^2*Log[s + k[1] + k[2]]*v[x] + 2*s*k[1]*
                          Log[s + k[1] + k[2]]*v[x] + 7*k[1]^2*Log[s + k[1] + 
                          k[2]]*v[x] - 2*EulerGamma*k[1]^2*Log[s + k[1] + 
                          k[2]]*v[x] - (2*I)*Pi*k[1]^2*Log[s + k[1] + k[2]]*
                          v[x] - 2*s*k[2]*Log[s + k[1] + k[2]]*v[x] + 2*k[1]*
                          k[2]*Log[s + k[1] + k[2]]*v[x] - 5*k[2]^2*Log[
                          s + k[1] + k[2]]*v[x] + 2*EulerGamma*k[2]^2*
                          Log[s + k[1] + k[2]]*v[x] + (2*I)*Pi*k[2]^2*
                          Log[s + k[1] + k[2]]*v[x] - 4*s^2*Log[2]*Log[
                          s + k[1] + k[2]]*v[x] - 4*k[1]^2*Log[2]*Log[
                          s + k[1] + k[2]]*v[x] + 4*k[2]^2*Log[2]*Log[
                          s + k[1] + k[2]]*v[x] + s^2*Log[s + k[1] + k[2]]^2*
                          v[x] + k[1]^2*Log[s + k[1] + k[2]]^2*v[x] - k[2]^2*
                          Log[s + k[1] + k[2]]^2*v[x] + 2*s^2*PolyLog[2, 
                          (-s + k[1] + k[2])/(s + k[1] + k[2])]*v[x] + 
                          2*k[1]^2*PolyLog[2, (-s + k[1] + k[2])/(s + k[1] + 
                          k[2])]*v[x] - 2*k[2]^2*PolyLog[2, (-s + k[1] + 
                          k[2])/(s + k[1] + k[2])]*v[x] - 2*s^2*PolyLog[2, 
                          (s + k[1] + k[2])/(-s + k[1] + k[2])]*v[x] - 
                          2*k[1]^2*PolyLog[2, (s + k[1] + k[2])/(-s + k[1] + 
                          k[2])]*v[x] + 2*k[2]^2*PolyLog[2, (s + k[1] + k[2])/
                          (-s + k[1] + k[2])]*v[x])/8)/4))))/(u + v[3] - 
                 v[4] - v[x]) - (-1/4*(Pi*k[4]*(2*s*(-k[1] + k[2]) - 
                    (s^2 + k[1]^2 - k[2]^2)*Log[-s + k[1] + k[2]] + 
                    (s^2 + k[1]^2 - k[2]^2)*Log[s + k[1] + k[2]])*Log[k[4]]*
                   v[4]) + k[4]*((Pi*(2 - EulerGamma - 2*Log[2])*
                     (2*s*(-k[1] + k[2]) - (s^2 + k[1]^2 - k[2]^2)*
                       Log[-s + k[1] + k[2]] + (s^2 + k[1]^2 - k[2]^2)*
                       Log[s + k[1] + k[2]])*v[4])/8 - 2*Sqrt[Pi]*
                    ((Sqrt[Pi]*(-EulerGamma - 2*Log[2])*(2*s*(-k[1] + k[2]) - 
                        (s^2 + k[1]^2 - k[2]^2)*Log[-s + k[1] + k[2]] + 
                        (s^2 + k[1]^2 - k[2]^2)*Log[s + k[1] + k[2]])*v[3])/
                      16 + Sqrt[Pi]*((Log[2]*(2*s*(-k[1] + k[2]) - 
                          (s^2 + k[1]^2 - k[2]^2)*Log[-s + k[1] + k[2]] + 
                          (s^2 + k[1]^2 - k[2]^2)*Log[s + k[1] + k[2]])*
                         (v[3] - v[4]))/16 + (((2*s*((-1 + 2*EulerGamma)*
                          k[1] + (3 - 2*EulerGamma)*k[2]) + 
                          ((-1 + 2*EulerGamma)*k[1]^2 + 2*k[1]*(s + k[2]) - 
                          (-s + k[2])*((-1 + 2*EulerGamma)*s + (-3 + 
                          2*EulerGamma)*k[2]))*Log[-s + k[1] + k[2]] + 
                          (s^2 + k[1]^2 - k[2]^2)*Log[-s + k[1] + k[2]]^2 + 
                          ((1 - 2*EulerGamma)*k[1]^2 - 2*k[1]*(-s + k[2]) + 
                          (s + k[2])*(s - 2*EulerGamma*s + (-3 + 2*
                          EulerGamma)*k[2]))*Log[s + k[1] + k[2]] - 
                          (s^2 + k[1]^2 - k[2]^2)*Log[s + k[1] + k[2]]^2)*
                          (2*u - v[3] + v[4] - v[x]))/8 + (10*s*k[1]*v[1] - 
                          4*EulerGamma*s*k[1]*v[1] - 6*s*k[2]*v[1] + 
                          4*EulerGamma*s*k[2]*v[1] - 8*s*k[1]*Log[2]*v[1] - 
                          8*s*k[1]*Log[k[1]]*v[1] + s^2*Log[-s + k[1] + k[2]]*
                          v[1] - 2*EulerGamma*s^2*Log[-s + k[1] + k[2]]*
                          v[1] + 2*s*k[1]*Log[-s + k[1] + k[2]]*v[1] + 
                          5*k[1]^2*Log[-s + k[1] + k[2]]*v[1] - 2*EulerGamma*
                          k[1]^2*Log[-s + k[1] + k[2]]*v[1] + 2*s*k[2]*
                          Log[-s + k[1] + k[2]]*v[1] + 2*k[1]*k[2]*Log[
                          -s + k[1] + k[2]]*v[1] - 3*k[2]^2*Log[-s + k[1] + 
                          k[2]]*v[1] + 2*EulerGamma*k[2]^2*Log[-s + k[1] + 
                          k[2]]*v[1] - s^2*Log[-s + k[1] + k[2]]^2*v[1] - 
                          k[1]^2*Log[-s + k[1] + k[2]]^2*v[1] + k[2]^2*
                          Log[-s + k[1] + k[2]]^2*v[1] - s^2*Log[s + k[1] + 
                          k[2]]*v[1] + 2*EulerGamma*s^2*Log[s + k[1] + k[2]]*
                          v[1] + 2*s*k[1]*Log[s + k[1] + k[2]]*v[1] - 
                          5*k[1]^2*Log[s + k[1] + k[2]]*v[1] + 2*EulerGamma*
                          k[1]^2*Log[s + k[1] + k[2]]*v[1] + 2*s*k[2]*
                          Log[s + k[1] + k[2]]*v[1] - 2*k[1]*k[2]*Log[
                          s + k[1] + k[2]]*v[1] + 3*k[2]^2*Log[s + k[1] + 
                          k[2]]*v[1] - 2*EulerGamma*k[2]^2*Log[s + k[1] + 
                          k[2]]*v[1] + s^2*Log[s + k[1] + k[2]]^2*v[1] + 
                          k[1]^2*Log[s + k[1] + k[2]]^2*v[1] - k[2]^2*
                          Log[s + k[1] + k[2]]^2*v[1] - 2*(s^2 + k[1]^2 - 
                          k[2]^2)*PolyLog[2, -((s + k[1] - k[2])/(-s + k[1] + 
                          k[2]))]*v[1] + 2*(s^2 + k[1]^2 - k[2]^2)*PolyLog[2, 
                          (s - k[1] + k[2])/(s + k[1] + k[2])]*v[1] + 
                          2*s*k[1]*v[2] - 4*EulerGamma*s*k[1]*v[2] + 2*s*k[2]*
                          v[2] + 4*EulerGamma*s*k[2]*v[2] + 8*s*k[2]*Log[2]*
                          v[2] + 8*s*k[2]*Log[k[2]]*v[2] + s^2*Log[-s + 
                          k[1] + k[2]]*v[2] - 2*EulerGamma*s^2*Log[-s + 
                          k[1] + k[2]]*v[2] - 2*s*k[1]*Log[-s + k[1] + k[2]]*
                          v[2] + k[1]^2*Log[-s + k[1] + k[2]]*v[2] - 
                          2*EulerGamma*k[1]^2*Log[-s + k[1] + k[2]]*v[2] - 
                          2*s*k[2]*Log[-s + k[1] + k[2]]*v[2] + 2*k[1]*k[2]*
                          Log[-s + k[1] + k[2]]*v[2] + k[2]^2*Log[-s + k[1] + 
                          k[2]]*v[2] + 2*EulerGamma*k[2]^2*Log[-s + k[1] + 
                          k[2]]*v[2] - s^2*Log[-s + k[1] + k[2]]^2*v[2] - 
                          k[1]^2*Log[-s + k[1] + k[2]]^2*v[2] + k[2]^2*
                          Log[-s + k[1] + k[2]]^2*v[2] - s^2*Log[s + k[1] + 
                          k[2]]*v[2] + 2*EulerGamma*s^2*Log[s + k[1] + k[2]]*
                          v[2] - 2*s*k[1]*Log[s + k[1] + k[2]]*v[2] - k[1]^2*
                          Log[s + k[1] + k[2]]*v[2] + 2*EulerGamma*k[1]^2*
                          Log[s + k[1] + k[2]]*v[2] - 2*s*k[2]*Log[s + k[1] + 
                          k[2]]*v[2] - 2*k[1]*k[2]*Log[s + k[1] + k[2]]*
                          v[2] - k[2]^2*Log[s + k[1] + k[2]]*v[2] - 
                          2*EulerGamma*k[2]^2*Log[s + k[1] + k[2]]*v[2] + 
                          s^2*Log[s + k[1] + k[2]]^2*v[2] + k[1]^2*
                          Log[s + k[1] + k[2]]^2*v[2] - k[2]^2*Log[s + k[1] + 
                          k[2]]^2*v[2] - 2*s^2*PolyLog[2, -((s - k[1] + k[2])/
                          (-s + k[1] + k[2]))]*v[2] - 2*k[1]^2*PolyLog[2, 
                          -((s - k[1] + k[2])/(-s + k[1] + k[2]))]*v[2] + 
                          2*k[2]^2*PolyLog[2, -((s - k[1] + k[2])/(-s + 
                          k[1] + k[2]))]*v[2] + 2*s^2*PolyLog[2, (s + k[1] - 
                          k[2])/(s + k[1] + k[2])]*v[2] + 2*k[1]^2*PolyLog[2, 
                          (s + k[1] - k[2])/(s + k[1] + k[2])]*v[2] - 
                          2*k[2]^2*PolyLog[2, (s + k[1] - k[2])/(s + k[1] + 
                          k[2])]*v[2] - 6*s*k[1]*v[x] + 4*EulerGamma*s*k[1]*
                          v[x] + 2*s*k[2]*v[x] - 4*EulerGamma*s*k[2]*v[x] - 
                          8*s*k[1]*Log[s]*v[x] + 8*s*k[2]*Log[s]*v[x] - 
                          3*s^2*Log[-s + k[1] + k[2]]*v[x] + 2*EulerGamma*s^2*
                          Log[-s + k[1] + k[2]]*v[x] + (2*I)*Pi*s^2*Log[
                          -s + k[1] + k[2]]*v[x] + 2*s*k[1]*Log[-s + k[1] + 
                          k[2]]*v[x] - 7*k[1]^2*Log[-s + k[1] + k[2]]*v[x] + 
                          2*EulerGamma*k[1]^2*Log[-s + k[1] + k[2]]*v[x] + 
                          (2*I)*Pi*k[1]^2*Log[-s + k[1] + k[2]]*v[x] - 
                          2*s*k[2]*Log[-s + k[1] + k[2]]*v[x] - 2*k[1]*k[2]*
                          Log[-s + k[1] + k[2]]*v[x] + 5*k[2]^2*Log[-s + 
                          k[1] + k[2]]*v[x] - 2*EulerGamma*k[2]^2*Log[-s + 
                          k[1] + k[2]]*v[x] - (2*I)*Pi*k[2]^2*Log[-s + k[1] + 
                          k[2]]*v[x] + 4*s^2*Log[2]*Log[-s + k[1] + k[2]]*
                          v[x] + 4*k[1]^2*Log[2]*Log[-s + k[1] + k[2]]*v[x] - 
                          4*k[2]^2*Log[2]*Log[-s + k[1] + k[2]]*v[x] - 
                          s^2*Log[-s + k[1] + k[2]]^2*v[x] - k[1]^2*
                          Log[-s + k[1] + k[2]]^2*v[x] + k[2]^2*Log[-s + 
                          k[1] + k[2]]^2*v[x] + 3*s^2*Log[s + k[1] + k[2]]*
                          v[x] - 2*EulerGamma*s^2*Log[s + k[1] + k[2]]*v[x] - 
                          (2*I)*Pi*s^2*Log[s + k[1] + k[2]]*v[x] + 2*s*k[1]*
                          Log[s + k[1] + k[2]]*v[x] + 7*k[1]^2*Log[s + k[1] + 
                          k[2]]*v[x] - 2*EulerGamma*k[1]^2*Log[s + k[1] + 
                          k[2]]*v[x] - (2*I)*Pi*k[1]^2*Log[s + k[1] + k[2]]*
                          v[x] - 2*s*k[2]*Log[s + k[1] + k[2]]*v[x] + 2*k[1]*
                          k[2]*Log[s + k[1] + k[2]]*v[x] - 5*k[2]^2*Log[
                          s + k[1] + k[2]]*v[x] + 2*EulerGamma*k[2]^2*
                          Log[s + k[1] + k[2]]*v[x] + (2*I)*Pi*k[2]^2*
                          Log[s + k[1] + k[2]]*v[x] - 4*s^2*Log[2]*Log[
                          s + k[1] + k[2]]*v[x] - 4*k[1]^2*Log[2]*Log[
                          s + k[1] + k[2]]*v[x] + 4*k[2]^2*Log[2]*Log[
                          s + k[1] + k[2]]*v[x] + s^2*Log[s + k[1] + k[2]]^2*
                          v[x] + k[1]^2*Log[s + k[1] + k[2]]^2*v[x] - k[2]^2*
                          Log[s + k[1] + k[2]]^2*v[x] + 2*s^2*PolyLog[2, 
                          (-s + k[1] + k[2])/(s + k[1] + k[2])]*v[x] + 
                          2*k[1]^2*PolyLog[2, (-s + k[1] + k[2])/(s + k[1] + 
                          k[2])]*v[x] - 2*k[2]^2*PolyLog[2, (-s + k[1] + 
                          k[2])/(s + k[1] + k[2])]*v[x] - 2*s^2*PolyLog[2, 
                          (s + k[1] + k[2])/(-s + k[1] + k[2])]*v[x] - 
                          2*k[1]^2*PolyLog[2, (s + k[1] + k[2])/(-s + k[1] + 
                          k[2])]*v[x] + 2*k[2]^2*PolyLog[2, (s + k[1] + k[2])/
                          (-s + k[1] + k[2])]*v[x])/8)/4))))/(u - v[3] + 
                 v[4] - v[x])))/s^3)/Sqrt[Pi])/Sqrt[Pi]}, -1, 1, 1]
div3322x3 = SeriesData[\[Epsilon], 0, 
     {(2*((Pi*s^3*k[3])/(6*(2*u - v[1] - v[2] + v[3] - v[4])*
            (u + v[3] - v[4] - v[x])) + (Pi*s^3*k[4])/
           (6*(2*u - v[1] - v[2] - v[3] + v[4])*(u - v[3] + v[4] - v[x]))))/
        (Pi*s^3) + (-(u*(k[3] + k[4])) + k[3]*(v[3] - v[4] + v[x]) + 
         k[4]*(-v[3] + v[4] + v[x]))/(3*(u + v[3] - v[4] - v[x])*
         (u - v[3] + v[4] - v[x])*(u - v[1] - v[2] + v[x])), 
      (2*(-1/18*(Pi*s^3*k[3])/(2*u - v[1] - v[2] + v[3] - v[4]) - 
          (Pi*s^3*k[4])/(18*(2*u - v[1] - v[2] - v[3] + v[4]))))/(Pi*s^3) - 
       (2*(-EulerGamma - 2*Log[2])*v[4]*((Pi*s^3*k[3])/
           (6*(2*u - v[1] - v[2] + v[3] - v[4])*(u + v[3] - v[4] - v[x])) + 
          (Pi*s^3*k[4])/(6*(2*u - v[1] - v[2] - v[3] + v[4])*
            (u - v[3] + v[4] - v[x]))))/(Pi*s^3) - 
       (2*Log[s]*v[x]*(-(u*(k[3] + k[4])) + k[3]*(v[3] - v[4] + v[x]) + 
          k[4]*(-v[3] + v[4] + v[x])))/(3*(u + v[3] - v[4] - v[x])*
         (u - v[3] + v[4] - v[x])*(u - v[1] - v[2] + v[x])) + 
       ((((2*s*((4 - 3*EulerGamma)*s^2 + 3*k[1]^2 - 3*k[1]*k[2] + 3*k[2]^2) + 
              3*(-s^3 + k[1]^3 + k[2]^3)*Log[-s + k[1] + k[2]] - 
              3*(s^3 + k[1]^3 + k[2]^3)*Log[s + k[1] + k[2]])/18 + 
            (2*s^3*(-1 + 3*Log[s])*v[x])/(9*(u - v[1] - v[2] + v[x])))*
           (-(u*(k[3] + k[4])) + k[3]*(v[3] - v[4] + v[x]) + 
            k[4]*(-v[3] + v[4] + v[x])))/((u + v[3] - v[4] - v[x])*
           (u - v[3] + v[4] - v[x])) + (s^3*(-(s*u^2) - u^2*k[3] + 
            EulerGamma*u^2*k[3] - u^2*k[4] + EulerGamma*u^2*k[4] + 
            2*u*k[3]*v[3] - 2*EulerGamma*u*k[3]*v[3] - 2*u*k[3]*Log[2]*v[3] + 
            s*v[3]^2 - k[3]*v[3]^2 + EulerGamma*k[3]*v[3]^2 + k[4]*v[3]^2 - 
            EulerGamma*k[4]*v[3]^2 + 2*k[3]*Log[2]*v[3]^2 + 2*u*k[4]*v[4] - 
            2*EulerGamma*u*k[4]*v[4] - 2*u*k[4]*Log[2]*v[4] - 
            2*u*k[4]*Log[k[4]]*v[4] - 2*s*v[3]*v[4] - 2*k[3]*Log[2]*v[3]*
             v[4] - 2*k[4]*Log[2]*v[3]*v[4] - 2*k[4]*Log[k[4]]*v[3]*v[4] + 
            s*v[4]^2 + k[3]*v[4]^2 - EulerGamma*k[3]*v[4]^2 - k[4]*v[4]^2 + 
            EulerGamma*k[4]*v[4]^2 + 2*k[4]*Log[2]*v[4]^2 + 
            2*k[4]*Log[k[4]]*v[4]^2 + 2*s*u*v[x] + 2*u*k[3]*v[x] - 
            2*EulerGamma*u*k[3]*v[x] + 2*u*k[4]*v[x] - 2*EulerGamma*u*k[4]*
             v[x] - 2*k[3]*v[3]*v[x] + 2*EulerGamma*k[3]*v[3]*v[x] + 
            2*k[3]*Log[2]*v[3]*v[x] - 2*k[4]*v[4]*v[x] + 2*EulerGamma*k[4]*
             v[4]*v[x] + 2*k[4]*Log[2]*v[4]*v[x] + 2*k[4]*Log[k[4]]*v[4]*
             v[x] - s*v[x]^2 - k[3]*v[x]^2 + EulerGamma*k[3]*v[x]^2 - 
            k[4]*v[x]^2 + EulerGamma*k[4]*v[x]^2 + 2*k[3]*Log[k[3]]*v[3]*
             (-u + v[3] - v[4] + v[x]) + (k[3] + k[4])*Log[s + k[3] + k[4]]*
             (u^2 - (v[3] - v[4])^2 - 2*u*v[x] + v[x]^2)))/
          (3*(u + v[3] - v[4] - v[x])*(u - v[3] + v[4] - v[x])*
           (u - v[1] - v[2] + v[x])))/s^3 + 
       ((-2*(-EulerGamma - 2*Log[2])*v[3]*((Pi*s^3*k[3])/
             (6*(2*u - v[1] - v[2] + v[3] - v[4])*(u + v[3] - v[4] - v[x])) + 
            (Pi*s^3*k[4])/(6*(2*u - v[1] - v[2] - v[3] + v[4])*
              (u - v[3] + v[4] - v[x]))))/(Sqrt[Pi]*s^3) + 
         ((-4*Log[s]*((Pi*s^3*k[3])/(6*(2*u - v[1] - v[2] + v[3] - v[4])*
                (u + v[3] - v[4] - v[x])) + (Pi*s^3*k[4])/(6*(2*u - v[1] - 
                 v[2] - v[3] + v[4])*(u - v[3] + v[4] - v[x])))*v[x])/s^3 + 
           (-2*Log[2]*(v[3] + v[4])*((Pi*s^3*k[3])/(6*(2*u - v[1] - v[2] + 
                  v[3] - v[4])*(u + v[3] - v[4] - v[x])) + (Pi*s^3*k[4])/
                (6*(2*u - v[1] - v[2] - v[3] + v[4])*(u - v[3] + v[4] - 
                  v[x]))) + 2*(-((-1/3*(Pi*s^3*k[3]*Log[k[3]]*v[3])/
                    (2*u - v[1] - v[2] + v[3] - v[4]) + k[3]*
                   (-1/6*(Pi*s^3*(-EulerGamma - 2*Log[2])*v[4])/(2*u - v[1] - 
                       v[2] + v[3] - v[4]) + Sqrt[Pi]*((Sqrt[Pi]*s^3*
                        (2 - EulerGamma - 2*Log[2])*v[3])/(6*(2*u - v[1] - 
                         v[2] + v[3] - v[4])) - 2*Sqrt[Pi]*((s^3*Log[2]*
                          (-v[3] + v[4]))/(12*(2*u - v[1] - v[2] + v[3] - 
                          v[4])) + ((2*s*((4 - 3*EulerGamma)*s^2 + 3*k[1]^2 - 
                          3*k[1]*k[2] + 3*k[2]^2) + 3*(-s^3 + k[1]^3 + 
                          k[2]^3)*Log[-s + k[1] + k[2]] - 3*(s^3 + k[1]^3 + 
                          k[2]^3)*Log[s + k[1] + k[2]])/18 + (2*s^3*(-1 + 
                          3*Log[s])*v[x])/(9*(2*u - v[1] - v[2] + v[3] - 
                          v[4])))/4))))/(u + v[3] - v[4] - v[x])) - 
               (-1/3*(Pi*s^3*k[4]*Log[k[4]]*v[4])/(2*u - v[1] - v[2] - v[3] + 
                    v[4]) + k[4]*((Pi*s^3*(2 - EulerGamma - 2*Log[2])*v[4])/
                    (6*(2*u - v[1] - v[2] - v[3] + v[4])) - 2*Sqrt[Pi]*
                    ((Sqrt[Pi]*s^3*(-EulerGamma - 2*Log[2])*v[3])/
                      (12*(2*u - v[1] - v[2] - v[3] + v[4])) + Sqrt[Pi]*
                      ((s^3*Log[2]*(v[3] - v[4]))/(12*(2*u - v[1] - v[2] - 
                          v[3] + v[4])) + ((2*s*((4 - 3*EulerGamma)*s^2 + 
                          3*k[1]^2 - 3*k[1]*k[2] + 3*k[2]^2) + 3*(-s^3 + 
                          k[1]^3 + k[2]^3)*Log[-s + k[1] + k[2]] - 
                          3*(s^3 + k[1]^3 + k[2]^3)*Log[s + k[1] + k[2]])/
                          18 + (2*s^3*(-1 + 3*Log[s])*v[x])/(9*(2*u - v[1] - 
                          v[2] - v[3] + v[4])))/4))))/(u - v[3] + v[4] - 
                 v[x])))/s^3)/Sqrt[Pi])/Sqrt[Pi], 
      ((-(Pi^2*v[4]^2) + 2*(-EulerGamma - 2*Log[2])^2*v[4]^2)*
         ((Pi*s^3*k[3])/(6*(2*u - v[1] - v[2] + v[3] - v[4])*
            (u + v[3] - v[4] - v[x])) + (Pi*s^3*k[4])/
           (6*(2*u - v[1] - v[2] - v[3] + v[4])*(u - v[3] + v[4] - v[x]))))/
        (2*Pi*s^3) + (2*Log[s]^2*v[x]^2*(-(u*(k[3] + k[4])) + 
          k[3]*(v[3] - v[4] + v[x]) + k[4]*(-v[3] + v[4] + v[x])))/
        (3*(u + v[3] - v[4] - v[x])*(u - v[3] + v[4] - v[x])*
         (u - v[1] - v[2] + v[x])) + 
       (2*((Pi*s^3*u*k[3] + 6*Pi*s^3*u*k[3]*Log[\[Mu]] - 3*Pi*s^3*k[3]*
             Log[\[Mu]]*v[1] - 3*Pi*s^3*k[3]*Log[\[Mu]]*v[2] + 
            Pi*s^3*k[3]*v[3] + 3*Pi*s^3*k[3]*(2 - EulerGamma - 2*Log[2])*
             v[3] + 3*Pi*s^3*k[3]*Log[2]*v[3] + 3*Pi*s^3*k[3]*Log[\[Mu]]*
             v[3] - 6*Pi*s^3*k[3]*Log[k[3]]*v[3] - Pi*s^3*k[3]*v[4] - 
            3*Pi*s^3*k[3]*(-EulerGamma - 2*Log[2])*v[4] - 3*Pi*s^3*k[3]*
             Log[2]*v[4] - 3*Pi*s^3*k[3]*Log[\[Mu]]*v[4] + Pi*s^3*k[3]*v[x] - 
            3*Pi*s^3*k[3]*(2 - EulerGamma - 2*Log[2])*v[x] + 
            3*Pi*s^3*k[3]*(8/3 - EulerGamma - 2*Log[2])*v[x] - 
            6*Pi*s^3*k[3]*Log[s]*v[x])/(54*(2*u - v[1] - v[2] + v[3] - 
             v[4])) + (Pi*s^3*u*k[4] + 6*Pi*s^3*u*k[4]*Log[\[Mu]] - 
            3*Pi*s^3*k[4]*Log[\[Mu]]*v[1] - 3*Pi*s^3*k[4]*Log[\[Mu]]*v[2] - 
            Pi*s^3*k[4]*v[3] - 3*Pi*s^3*k[4]*(-EulerGamma - 2*Log[2])*v[3] - 
            3*Pi*s^3*k[4]*Log[2]*v[3] - 3*Pi*s^3*k[4]*Log[\[Mu]]*v[3] + 
            Pi*s^3*k[4]*v[4] + 3*Pi*s^3*k[4]*(2 - EulerGamma - 2*Log[2])*
             v[4] + 3*Pi*s^3*k[4]*Log[2]*v[4] + 3*Pi*s^3*k[4]*Log[\[Mu]]*
             v[4] - 6*Pi*s^3*k[4]*Log[k[4]]*v[4] + Pi*s^3*k[4]*v[x] - 
            3*Pi*s^3*k[4]*(2 - EulerGamma - 2*Log[2])*v[x] + 
            3*Pi*s^3*k[4]*(8/3 - EulerGamma - 2*Log[2])*v[x] - 
            6*Pi*s^3*k[4]*Log[s]*v[x])/(54*(2*u - v[1] - v[2] - v[3] + 
             v[4]))))/(Pi*s^3) + 
       (-1/18*(Pi*s^3*k[3])/(2*u - v[1] - v[2] + v[3] - v[4]) - 
         (Pi*s^3*k[4])/(18*(2*u - v[1] - v[2] - v[3] + v[4])))*
        ((-2*(-EulerGamma - 2*Log[2])*v[4])/(Pi*s^3) + 
         ((-2*(-EulerGamma - 2*Log[2])*v[3])/(Sqrt[Pi]*s^3) + 
           ((-2*Log[2]*(v[3] + v[4]))/s^3 - (4*Log[s]*v[x])/s^3)/Sqrt[Pi])/
          Sqrt[Pi]) - (2*Log[s]*v[x]*
         ((((2*s*((4 - 3*EulerGamma)*s^2 + 3*k[1]^2 - 3*k[1]*k[2] + 
                 3*k[2]^2) + 3*(-s^3 + k[1]^3 + k[2]^3)*Log[-s + k[1] + 
                  k[2]] - 3*(s^3 + k[1]^3 + k[2]^3)*Log[s + k[1] + k[2]])/
              18 + (2*s^3*(-1 + 3*Log[s])*v[x])/(9*(u - v[1] - v[2] + v[x])))*
            (-(u*(k[3] + k[4])) + k[3]*(v[3] - v[4] + v[x]) + 
             k[4]*(-v[3] + v[4] + v[x])))/((u + v[3] - v[4] - v[x])*
            (u - v[3] + v[4] - v[x])) + (s^3*(-(s*u^2) - u^2*k[3] + 
             EulerGamma*u^2*k[3] - u^2*k[4] + EulerGamma*u^2*k[4] + 
             2*u*k[3]*v[3] - 2*EulerGamma*u*k[3]*v[3] - 2*u*k[3]*Log[2]*
              v[3] + s*v[3]^2 - k[3]*v[3]^2 + EulerGamma*k[3]*v[3]^2 + 
             k[4]*v[3]^2 - EulerGamma*k[4]*v[3]^2 + 2*k[3]*Log[2]*v[3]^2 + 
             2*u*k[4]*v[4] - 2*EulerGamma*u*k[4]*v[4] - 2*u*k[4]*Log[2]*
              v[4] - 2*u*k[4]*Log[k[4]]*v[4] - 2*s*v[3]*v[4] - 
             2*k[3]*Log[2]*v[3]*v[4] - 2*k[4]*Log[2]*v[3]*v[4] - 
             2*k[4]*Log[k[4]]*v[3]*v[4] + s*v[4]^2 + k[3]*v[4]^2 - 
             EulerGamma*k[3]*v[4]^2 - k[4]*v[4]^2 + EulerGamma*k[4]*v[4]^2 + 
             2*k[4]*Log[2]*v[4]^2 + 2*k[4]*Log[k[4]]*v[4]^2 + 2*s*u*v[x] + 
             2*u*k[3]*v[x] - 2*EulerGamma*u*k[3]*v[x] + 2*u*k[4]*v[x] - 
             2*EulerGamma*u*k[4]*v[x] - 2*k[3]*v[3]*v[x] + 2*EulerGamma*k[3]*
              v[3]*v[x] + 2*k[3]*Log[2]*v[3]*v[x] - 2*k[4]*v[4]*v[x] + 
             2*EulerGamma*k[4]*v[4]*v[x] + 2*k[4]*Log[2]*v[4]*v[x] + 
             2*k[4]*Log[k[4]]*v[4]*v[x] - s*v[x]^2 - k[3]*v[x]^2 + 
             EulerGamma*k[3]*v[x]^2 - k[4]*v[x]^2 + EulerGamma*k[4]*v[x]^2 + 
             2*k[3]*Log[k[3]]*v[3]*(-u + v[3] - v[4] + v[x]) + 
             (k[3] + k[4])*Log[s + k[3] + k[4]]*(u^2 - (v[3] - v[4])^2 - 2*u*
                v[x] + v[x]^2)))/(3*(u + v[3] - v[4] - v[x])*
            (u - v[3] + v[4] - v[x])*(u - v[1] - v[2] + v[x]))))/s^3 + 
       (((-(u*(k[3] + k[4])) + k[3]*(v[3] - v[4] + v[x]) + 
            k[4]*(-v[3] + v[4] + v[x]))*
           ((u*(s*((52 - 48*EulerGamma + 18*EulerGamma^2 + 3*Pi^2)*s^2 + 
                 (48 - 36*EulerGamma)*k[1]^2 + 12*(-1 + 3*EulerGamma)*k[1]*
                  k[2] + (48 - 36*EulerGamma)*k[2]^2) - 6*((4 - 3*EulerGamma)*
                  s^3 + (-4 + 3*EulerGamma)*k[1]^3 - 3*s^2*k[2] + 
                 3*s*k[2]^2 + (-4 + 3*EulerGamma)*k[2]^3 - 3*k[1]^2*
                  (-s + k[2]) - 3*k[1]*(s^2 + s*k[2] + k[2]^2))*
                Log[-s + k[1] + k[2]] - 9*(-s^3 + k[1]^3 + k[2]^3)*
                Log[-s + k[1] + k[2]]^2 + 6*((-4 + 3*EulerGamma)*s^3 + 
                 (-4 + 3*EulerGamma)*k[1]^3 - 3*s^2*k[2] - 3*s*k[2]^2 + 
                 (-4 + 3*EulerGamma)*k[2]^3 - 3*k[1]^2*(s + k[2]) - 
                 3*k[1]*(s^2 - s*k[2] + k[2]^2))*Log[s + k[1] + k[2]] + 9*
                (s^3 + k[1]^3 + k[2]^3)*Log[s + k[1] + k[2]]^2))/108 + 
            (2*s^3*(2 - 6*Log[s] + 9*Log[s]^2)*v[x]^2)/
             (27*(u - v[1] - v[2] + v[x])) + (-52*s^3*v[1] + 48*EulerGamma*s^
                3*v[1] - 18*EulerGamma^2*s^3*v[1] + 3*Pi^2*s^3*v[1] - 
              120*s*k[1]^2*v[1] + 36*EulerGamma*s*k[1]^2*v[1] + 
              84*s*k[1]*k[2]*v[1] - 36*EulerGamma*s*k[1]*k[2]*v[1] - 
              48*s*k[2]^2*v[1] + 36*EulerGamma*s*k[2]^2*v[1] - 
              72*s*k[1]*k[2]*Log[2]*v[1] - 72*s*k[1]*k[2]*Log[k[1]]*v[1] + 
              24*s^3*Log[-s + k[1] + k[2]]*v[1] - 18*EulerGamma*s^3*Log[
                -s + k[1] + k[2]]*v[1] + 18*s^2*k[1]*Log[-s + k[1] + k[2]]*v[
                1] + 18*s*k[1]^2*Log[-s + k[1] + k[2]]*v[1] - 
              60*k[1]^3*Log[-s + k[1] + k[2]]*v[1] + 18*EulerGamma*k[1]^3*Log[
                -s + k[1] + k[2]]*v[1] - 18*s^2*k[2]*Log[-s + k[1] + k[2]]*v[
                1] + 18*s*k[1]*k[2]*Log[-s + k[1] + k[2]]*v[1] - 
              18*k[1]^2*k[2]*Log[-s + k[1] + k[2]]*v[1] + 18*s*k[2]^2*Log[
                -s + k[1] + k[2]]*v[1] + 18*k[1]*k[2]^2*Log[-s + k[1] + k[2]]*
               v[1] - 24*k[2]^3*Log[-s + k[1] + k[2]]*v[1] + 
              18*EulerGamma*k[2]^3*Log[-s + k[1] + k[2]]*v[1] + 
              36*k[1]^3*Log[2]*Log[-s + k[1] + k[2]]*v[1] + 36*k[1]^3*Log[
                k[1]]*Log[-s + k[1] + k[2]]*v[1] - 9*s^3*Log[-s + k[1] + 
                  k[2]]^2*v[1] - 9*k[1]^3*Log[-s + k[1] + k[2]]^2*v[1] + 
              9*k[2]^3*Log[-s + k[1] + k[2]]^2*v[1] + 24*s^3*Log[
                s + k[1] + k[2]]*v[1] - 18*EulerGamma*s^3*Log[s + k[1] + 
                 k[2]]*v[1] - 18*s^2*k[1]*Log[s + k[1] + k[2]]*v[1] + 
              18*s*k[1]^2*Log[s + k[1] + k[2]]*v[1] + 60*k[1]^3*Log[
                s + k[1] + k[2]]*v[1] - 18*EulerGamma*k[1]^3*Log[
                s + k[1] + k[2]]*v[1] + 18*s^2*k[2]*Log[s + k[1] + k[2]]*v[
                1] + 18*s*k[1]*k[2]*Log[s + k[1] + k[2]]*v[1] + 
              18*k[1]^2*k[2]*Log[s + k[1] + k[2]]*v[1] + 18*s*k[2]^2*Log[
                s + k[1] + k[2]]*v[1] - 18*k[1]*k[2]^2*Log[s + k[1] + k[2]]*v[
                1] + 24*k[2]^3*Log[s + k[1] + k[2]]*v[1] - 18*EulerGamma*k[2]^
                3*Log[s + k[1] + k[2]]*v[1] - 36*k[1]^3*Log[2]*Log[
                s + k[1] + k[2]]*v[1] - 36*k[1]^3*Log[k[1]]*Log[s + k[1] + 
                 k[2]]*v[1] - 9*s^3*Log[s + k[1] + k[2]]^2*v[1] + 
              9*k[1]^3*Log[s + k[1] + k[2]]^2*v[1] - 9*k[2]^3*
               Log[s + k[1] + k[2]]^2*v[1] - 18*(s^3 + k[1]^3 - k[2]^3)*
               PolyLog[2, -((s + k[1] - k[2])/(-s + k[1] + k[2]))]*v[1] + 
              18*(-s^3 + k[1]^3 - k[2]^3)*PolyLog[2, (s - k[1] + k[2])/
                 (s + k[1] + k[2])]*v[1] - 52*s^3*v[2] + 48*EulerGamma*s^3*v[
                2] - 18*EulerGamma^2*s^3*v[2] + 3*Pi^2*s^3*v[2] - 
              48*s*k[1]^2*v[2] + 36*EulerGamma*s*k[1]^2*v[2] + 
              84*s*k[1]*k[2]*v[2] - 36*EulerGamma*s*k[1]*k[2]*v[2] - 
              120*s*k[2]^2*v[2] + 36*EulerGamma*s*k[2]^2*v[2] - 
              72*s*k[1]*k[2]*Log[2]*v[2] - 72*s*k[1]*k[2]*Log[k[2]]*v[2] + 
              24*s^3*Log[-s + k[1] + k[2]]*v[2] - 18*EulerGamma*s^3*Log[
                -s + k[1] + k[2]]*v[2] - 18*s^2*k[1]*Log[-s + k[1] + k[2]]*v[
                2] + 18*s*k[1]^2*Log[-s + k[1] + k[2]]*v[2] - 
              24*k[1]^3*Log[-s + k[1] + k[2]]*v[2] + 18*EulerGamma*k[1]^3*Log[
                -s + k[1] + k[2]]*v[2] + 18*s^2*k[2]*Log[-s + k[1] + k[2]]*v[
                2] + 18*s*k[1]*k[2]*Log[-s + k[1] + k[2]]*v[2] + 
              18*k[1]^2*k[2]*Log[-s + k[1] + k[2]]*v[2] + 18*s*k[2]^2*Log[
                -s + k[1] + k[2]]*v[2] - 18*k[1]*k[2]^2*Log[-s + k[1] + k[2]]*
               v[2] - 60*k[2]^3*Log[-s + k[1] + k[2]]*v[2] + 
              18*EulerGamma*k[2]^3*Log[-s + k[1] + k[2]]*v[2] + 
              36*k[2]^3*Log[2]*Log[-s + k[1] + k[2]]*v[2] + 36*k[2]^3*Log[
                k[2]]*Log[-s + k[1] + k[2]]*v[2] - 9*s^3*Log[-s + k[1] + 
                  k[2]]^2*v[2] + 9*k[1]^3*Log[-s + k[1] + k[2]]^2*v[2] - 
              9*k[2]^3*Log[-s + k[1] + k[2]]^2*v[2] + 24*s^3*Log[
                s + k[1] + k[2]]*v[2] - 18*EulerGamma*s^3*Log[s + k[1] + 
                 k[2]]*v[2] + 18*s^2*k[1]*Log[s + k[1] + k[2]]*v[2] + 
              18*s*k[1]^2*Log[s + k[1] + k[2]]*v[2] + 24*k[1]^3*Log[
                s + k[1] + k[2]]*v[2] - 18*EulerGamma*k[1]^3*Log[
                s + k[1] + k[2]]*v[2] - 18*s^2*k[2]*Log[s + k[1] + k[2]]*v[
                2] + 18*s*k[1]*k[2]*Log[s + k[1] + k[2]]*v[2] - 
              18*k[1]^2*k[2]*Log[s + k[1] + k[2]]*v[2] + 18*s*k[2]^2*Log[
                s + k[1] + k[2]]*v[2] + 18*k[1]*k[2]^2*Log[s + k[1] + k[2]]*v[
                2] + 60*k[2]^3*Log[s + k[1] + k[2]]*v[2] - 18*EulerGamma*k[2]^
                3*Log[s + k[1] + k[2]]*v[2] - 36*k[2]^3*Log[2]*Log[
                s + k[1] + k[2]]*v[2] - 36*k[2]^3*Log[k[2]]*Log[s + k[1] + 
                 k[2]]*v[2] - 9*s^3*Log[s + k[1] + k[2]]^2*v[2] - 
              9*k[1]^3*Log[s + k[1] + k[2]]^2*v[2] + 9*k[2]^3*
               Log[s + k[1] + k[2]]^2*v[2] - 18*s^3*PolyLog[2, 
                -((s - k[1] + k[2])/(-s + k[1] + k[2]))]*v[2] + 
              18*k[1]^3*PolyLog[2, -((s - k[1] + k[2])/(-s + k[1] + k[2]))]*v[
                2] - 18*k[2]^3*PolyLog[2, -((s - k[1] + k[2])/(-s + k[1] + 
                   k[2]))]*v[2] - 18*s^3*PolyLog[2, (s + k[1] - k[2])/
                 (s + k[1] + k[2])]*v[2] - 18*k[1]^3*PolyLog[2, 
                (s + k[1] - k[2])/(s + k[1] + k[2])]*v[2] + 18*k[2]^3*PolyLog[
                2, (s + k[1] - k[2])/(s + k[1] + k[2])]*v[2] - 60*s^3*v[x] - 
              24*EulerGamma*s^3*v[x] + 18*EulerGamma^2*s^3*v[x] - 
              3*Pi^2*s^3*v[x] + 24*s*k[1]^2*v[x] - 36*EulerGamma*s*k[1]^2*v[
                x] - 60*s*k[1]*k[2]*v[x] + 36*EulerGamma*s*k[1]*k[2]*v[x] + 
              24*s*k[2]^2*v[x] - 36*EulerGamma*s*k[2]^2*v[x] + 
              96*s^3*Log[s]*v[x] - 72*EulerGamma*s^3*Log[s]*v[x] + 
              72*s*k[1]^2*Log[s]*v[x] - 72*s*k[1]*k[2]*Log[s]*v[x] + 
              72*s*k[2]^2*Log[s]*v[x] - 12*s^3*Log[-s + k[1] + k[2]]*v[x] + 
              18*EulerGamma*s^3*Log[-s + k[1] + k[2]]*v[x] - 
              (18*I)*Pi*s^3*Log[-s + k[1] + k[2]]*v[x] - 18*s^2*k[1]*Log[
                -s + k[1] + k[2]]*v[x] - 18*s*k[1]^2*Log[-s + k[1] + k[2]]*v[
                x] + 48*k[1]^3*Log[-s + k[1] + k[2]]*v[x] - 18*EulerGamma*
               k[1]^3*Log[-s + k[1] + k[2]]*v[x] - (18*I)*Pi*k[1]^3*Log[
                -s + k[1] + k[2]]*v[x] - 18*s^2*k[2]*Log[-s + k[1] + k[2]]*v[
                x] + 18*s*k[1]*k[2]*Log[-s + k[1] + k[2]]*v[x] - 
              18*k[1]^2*k[2]*Log[-s + k[1] + k[2]]*v[x] - 18*s*k[2]^2*Log[
                -s + k[1] + k[2]]*v[x] - 18*k[1]*k[2]^2*Log[-s + k[1] + k[2]]*
               v[x] + 48*k[2]^3*Log[-s + k[1] + k[2]]*v[x] - 
              18*EulerGamma*k[2]^3*Log[-s + k[1] + k[2]]*v[x] - 
              (18*I)*Pi*k[2]^3*Log[-s + k[1] + k[2]]*v[x] - 36*k[1]^3*Log[
                2]*Log[-s + k[1] + k[2]]*v[x] - 36*k[2]^3*Log[2]*Log[
                -s + k[1] + k[2]]*v[x] - 36*s^3*Log[s]*Log[-s + k[1] + k[2]]*
               v[x] + 9*s^3*Log[-s + k[1] + k[2]]^2*v[x] + 
              9*k[1]^3*Log[-s + k[1] + k[2]]^2*v[x] + 9*k[2]^3*
               Log[-s + k[1] + k[2]]^2*v[x] - 12*s^3*Log[s + k[1] + k[2]]*v[
                x] + 18*EulerGamma*s^3*Log[s + k[1] + k[2]]*v[x] + 
              (18*I)*Pi*s^3*Log[s + k[1] + k[2]]*v[x] + 18*s^2*k[1]*Log[
                s + k[1] + k[2]]*v[x] - 18*s*k[1]^2*Log[s + k[1] + k[2]]*v[
                x] - 48*k[1]^3*Log[s + k[1] + k[2]]*v[x] + 18*EulerGamma*k[1]^
                3*Log[s + k[1] + k[2]]*v[x] + (18*I)*Pi*k[1]^3*Log[
                s + k[1] + k[2]]*v[x] + 18*s^2*k[2]*Log[s + k[1] + k[2]]*v[
                x] + 18*s*k[1]*k[2]*Log[s + k[1] + k[2]]*v[x] + 
              18*k[1]^2*k[2]*Log[s + k[1] + k[2]]*v[x] - 18*s*k[2]^2*Log[
                s + k[1] + k[2]]*v[x] + 18*k[1]*k[2]^2*Log[s + k[1] + k[2]]*v[
                x] - 48*k[2]^3*Log[s + k[1] + k[2]]*v[x] + 18*EulerGamma*k[2]^
                3*Log[s + k[1] + k[2]]*v[x] + (18*I)*Pi*k[2]^3*Log[
                s + k[1] + k[2]]*v[x] + 36*k[1]^3*Log[2]*Log[s + k[1] + k[2]]*
               v[x] + 36*k[2]^3*Log[2]*Log[s + k[1] + k[2]]*v[x] - 
              36*s^3*Log[s]*Log[s + k[1] + k[2]]*v[x] + 
              9*s^3*Log[s + k[1] + k[2]]^2*v[x] - 9*k[1]^3*Log[s + k[1] + 
                  k[2]]^2*v[x] - 9*k[2]^3*Log[s + k[1] + k[2]]^2*v[x] + 
              18*s^3*PolyLog[2, (-s + k[1] + k[2])/(s + k[1] + k[2])]*v[x] - 
              18*k[1]^3*PolyLog[2, (-s + k[1] + k[2])/(s + k[1] + k[2])]*v[
                x] - 18*k[2]^3*PolyLog[2, (-s + k[1] + k[2])/(s + k[1] + 
                  k[2])]*v[x] + 18*s^3*PolyLog[2, (s + k[1] + k[2])/
                 (-s + k[1] + k[2])]*v[x] + 18*k[1]^3*PolyLog[2, 
                (s + k[1] + k[2])/(-s + k[1] + k[2])]*v[x] + 
              18*k[2]^3*PolyLog[2, (s + k[1] + k[2])/(-s + k[1] + k[2])]*v[
                x])/108))/((u + v[3] - v[4] - v[x])*(u - v[3] + v[4] - 
            v[x])) + (((2*s*((4 - 3*EulerGamma)*s^2 + 3*k[1]^2 - 
                3*k[1]*k[2] + 3*k[2]^2) + 3*(-s^3 + k[1]^3 + k[2]^3)*Log[
                -s + k[1] + k[2]] - 3*(s^3 + k[1]^3 + k[2]^3)*Log[
                s + k[1] + k[2]])/18 + (2*s^3*(-1 + 3*Log[s])*v[x])/
             (9*(u - v[1] - v[2] + v[x])))*(-(s*u^2) - u^2*k[3] + 
            EulerGamma*u^2*k[3] - u^2*k[4] + EulerGamma*u^2*k[4] + 
            2*u*k[3]*v[3] - 2*EulerGamma*u*k[3]*v[3] - 2*u*k[3]*Log[2]*v[3] + 
            s*v[3]^2 - k[3]*v[3]^2 + EulerGamma*k[3]*v[3]^2 + k[4]*v[3]^2 - 
            EulerGamma*k[4]*v[3]^2 + 2*k[3]*Log[2]*v[3]^2 + 2*u*k[4]*v[4] - 
            2*EulerGamma*u*k[4]*v[4] - 2*u*k[4]*Log[2]*v[4] - 
            2*u*k[4]*Log[k[4]]*v[4] - 2*s*v[3]*v[4] - 2*k[3]*Log[2]*v[3]*
             v[4] - 2*k[4]*Log[2]*v[3]*v[4] - 2*k[4]*Log[k[4]]*v[3]*v[4] + 
            s*v[4]^2 + k[3]*v[4]^2 - EulerGamma*k[3]*v[4]^2 - k[4]*v[4]^2 + 
            EulerGamma*k[4]*v[4]^2 + 2*k[4]*Log[2]*v[4]^2 + 
            2*k[4]*Log[k[4]]*v[4]^2 + 2*s*u*v[x] + 2*u*k[3]*v[x] - 
            2*EulerGamma*u*k[3]*v[x] + 2*u*k[4]*v[x] - 2*EulerGamma*u*k[4]*
             v[x] - 2*k[3]*v[3]*v[x] + 2*EulerGamma*k[3]*v[3]*v[x] + 
            2*k[3]*Log[2]*v[3]*v[x] - 2*k[4]*v[4]*v[x] + 2*EulerGamma*k[4]*
             v[4]*v[x] + 2*k[4]*Log[2]*v[4]*v[x] + 2*k[4]*Log[k[4]]*v[4]*
             v[x] - s*v[x]^2 - k[3]*v[x]^2 + EulerGamma*k[3]*v[x]^2 - 
            k[4]*v[x]^2 + EulerGamma*k[4]*v[x]^2 + 2*k[3]*Log[k[3]]*v[3]*
             (-u + v[3] - v[4] + v[x]) + (k[3] + k[4])*Log[s + k[3] + k[4]]*
             (u^2 - (v[3] - v[4])^2 - 2*u*v[x] + v[x]^2)))/
          ((u + v[3] - v[4] - v[x])*(u - v[3] + v[4] - v[x])) + 
         (s^3*(s*u*(-1 + EulerGamma + Log[s + k[3] + k[4]]) - 
            (u*(k[3] + k[4])*(12 - 12*EulerGamma + 6*EulerGamma^2 + Pi^2 + 12*
                (-1 + EulerGamma)*Log[s + k[3] + k[4]] + 6*
                Log[s + k[3] + k[4]]^2))/12 + s*v[3] - EulerGamma*s*v[3] + 
            3*k[3]*v[3] - 3*EulerGamma*k[3]*v[3] + (3*EulerGamma^2*k[3]*v[3])/
             2 + (Pi^2*k[3]*v[3])/12 + k[4]*v[3] - EulerGamma*k[4]*v[3] + 
            (EulerGamma^2*k[4]*v[3])/2 - (Pi^2*k[4]*v[3])/12 - 
            2*k[3]*Log[2]*v[3] + 2*EulerGamma*k[3]*Log[2]*v[3] - 
            2*k[3]*Log[k[3]]*v[3] + 2*EulerGamma*k[3]*Log[k[3]]*v[3] - 
            s*Log[s + k[3] + k[4]]*v[3] - k[3]*Log[s + k[3] + k[4]]*v[3] + 
            EulerGamma*k[3]*Log[s + k[3] + k[4]]*v[3] - 
            k[4]*Log[s + k[3] + k[4]]*v[3] + EulerGamma*k[4]*
             Log[s + k[3] + k[4]]*v[3] + 2*k[3]*Log[2]*Log[s + k[3] + k[4]]*
             v[3] + 2*k[3]*Log[k[3]]*Log[s + k[3] + k[4]]*v[3] - 
            (k[3]*Log[s + k[3] + k[4]]^2*v[3])/2 + 
            (k[4]*Log[s + k[3] + k[4]]^2*v[3])/2 + (-k[3] + k[4])*
             PolyLog[2, (s - k[3] + k[4])/(s + k[3] + k[4])]*v[3] + s*v[4] - 
            EulerGamma*s*v[4] + k[3]*v[4] - EulerGamma*k[3]*v[4] + 
            (EulerGamma^2*k[3]*v[4])/2 - (Pi^2*k[3]*v[4])/12 + 3*k[4]*v[4] - 
            3*EulerGamma*k[4]*v[4] + (3*EulerGamma^2*k[4]*v[4])/2 + 
            (Pi^2*k[4]*v[4])/12 - 2*k[4]*Log[2]*v[4] + 2*EulerGamma*k[4]*
             Log[2]*v[4] - 2*k[4]*Log[k[4]]*v[4] + 2*EulerGamma*k[4]*
             Log[k[4]]*v[4] - s*Log[s + k[3] + k[4]]*v[4] - 
            k[3]*Log[s + k[3] + k[4]]*v[4] + EulerGamma*k[3]*
             Log[s + k[3] + k[4]]*v[4] - k[4]*Log[s + k[3] + k[4]]*v[4] + 
            EulerGamma*k[4]*Log[s + k[3] + k[4]]*v[4] + 2*k[4]*Log[2]*
             Log[s + k[3] + k[4]]*v[4] + 2*k[4]*Log[k[4]]*
             Log[s + k[3] + k[4]]*v[4] + (k[3]*Log[s + k[3] + k[4]]^2*v[4])/
             2 - (k[4]*Log[s + k[3] + k[4]]^2*v[4])/2 + 
            k[3]*PolyLog[2, (s + k[3] - k[4])/(s + k[3] + k[4])]*v[4] - 
            k[4]*PolyLog[2, (s + k[3] - k[4])/(s + k[3] + k[4])]*v[4] + 
            3*s*v[x] - EulerGamma*s*v[x] + k[3]*v[x] - EulerGamma*k[3]*v[x] + 
            (EulerGamma^2*k[3]*v[x])/2 - (Pi^2*k[3]*v[x])/12 + k[4]*v[x] - 
            EulerGamma*k[4]*v[x] + (EulerGamma^2*k[4]*v[x])/2 - 
            (Pi^2*k[4]*v[x])/12 - 2*s*Log[2]*v[x] - 2*s*Log[s]*v[x] + 
            s*Log[s + k[3] + k[4]]*v[x] - k[3]*Log[s + k[3] + k[4]]*v[x] + 
            EulerGamma*k[3]*Log[s + k[3] + k[4]]*v[x] - 
            k[4]*Log[s + k[3] + k[4]]*v[x] + EulerGamma*k[4]*
             Log[s + k[3] + k[4]]*v[x] + (k[3]*Log[s + k[3] + k[4]]^2*v[x])/
             2 + (k[4]*Log[s + k[3] + k[4]]^2*v[x])/2 + (k[3] + k[4])*
             PolyLog[2, (-s + k[3] + k[4])/(s + k[3] + k[4])]*v[x] + 
            (2*(k[4]*(-2 + 2*EulerGamma + 2*Log[2])*Log[k[4]]*v[4]^2*
                (u + v[3] - v[4] - v[x]) + k[4]*Log[k[4]]^2*v[4]^2*
                (u + v[3] - v[4] - v[x]) + k[3]*(-2 + 2*EulerGamma + 
                 2*Log[2])*Log[k[3]]*v[3]^2*(u - v[3] + v[4] - v[x]) + k[3]*
                Log[k[3]]^2*v[3]^2*(u - v[3] + v[4] - v[x]) + 
               (2 + EulerGamma^2 - 2*Log[2] + Log[2]^2 + EulerGamma*
                  (-2 + 2*Log[2]))*(u*(k[3]*v[3]^2 + k[4]*v[4]^2) - 
                 k[3]*v[3]^2*(v[3] - v[4] + v[x]) - k[4]*v[4]^2*(-v[3] + 
                   v[4] + v[x]))))/((u + v[3] - v[4] - v[x])*(-u + v[3] - v[
                4] + v[x]))))/(3*(u - v[1] - v[2] + v[x])))/s^3 - 
       ((-EulerGamma - 2*Log[2])*v[4]*((-2*(-EulerGamma - 2*Log[2])*v[3]*
            ((Pi*s^3*k[3])/(6*(2*u - v[1] - v[2] + v[3] - v[4])*(u + v[3] - 
                v[4] - v[x])) + (Pi*s^3*k[4])/(6*(2*u - v[1] - v[2] - v[3] + 
                v[4])*(u - v[3] + v[4] - v[x]))))/(Sqrt[Pi]*s^3) + 
          ((-4*Log[s]*((Pi*s^3*k[3])/(6*(2*u - v[1] - v[2] + v[3] - v[4])*
                 (u + v[3] - v[4] - v[x])) + (Pi*s^3*k[4])/(6*(2*u - v[1] - 
                  v[2] - v[3] + v[4])*(u - v[3] + v[4] - v[x])))*v[x])/s^3 + 
            (-2*Log[2]*(v[3] + v[4])*((Pi*s^3*k[3])/(6*(2*u - v[1] - v[2] + 
                   v[3] - v[4])*(u + v[3] - v[4] - v[x])) + (Pi*s^3*k[4])/
                 (6*(2*u - v[1] - v[2] - v[3] + v[4])*(u - v[3] + v[4] - 
                   v[x]))) + 2*(-((-1/3*(Pi*s^3*k[3]*Log[k[3]]*v[3])/
                     (2*u - v[1] - v[2] + v[3] - v[4]) + k[3]*
                    (-1/6*(Pi*s^3*(-EulerGamma - 2*Log[2])*v[4])/(2*u - 
                        v[1] - v[2] + v[3] - v[4]) + Sqrt[Pi]*
                      ((Sqrt[Pi]*s^3*(2 - EulerGamma - 2*Log[2])*v[3])/
                        (6*(2*u - v[1] - v[2] + v[3] - v[4])) - 2*Sqrt[Pi]*
                        ((s^3*Log[2]*(-v[3] + v[4]))/(12*(2*u - v[1] - v[2] + 
                          v[3] - v[4])) + ((2*s*((4 - 3*EulerGamma)*s^2 + 
                          3*k[1]^2 - 3*k[1]*k[2] + 3*k[2]^2) + 3*(-s^3 + 
                          k[1]^3 + k[2]^3)*Log[-s + k[1] + k[2]] - 3*(s^3 + 
                          k[1]^3 + k[2]^3)*Log[s + k[1] + k[2]])/18 + 
                          (2*s^3*(-1 + 3*Log[s])*v[x])/(9*(2*u - v[1] - 
                          v[2] + v[3] - v[4])))/4))))/(u + v[3] - v[4] - 
                   v[x])) - (-1/3*(Pi*s^3*k[4]*Log[k[4]]*v[4])/(2*u - v[1] - 
                     v[2] - v[3] + v[4]) + k[4]*((Pi*s^3*(2 - EulerGamma - 
                       2*Log[2])*v[4])/(6*(2*u - v[1] - v[2] - v[3] + 
                       v[4])) - 2*Sqrt[Pi]*((Sqrt[Pi]*s^3*(-EulerGamma - 
                         2*Log[2])*v[3])/(12*(2*u - v[1] - v[2] - v[3] + 
                         v[4])) + Sqrt[Pi]*((s^3*Log[2]*(v[3] - v[4]))/
                         (12*(2*u - v[1] - v[2] - v[3] + v[4])) + 
                        ((2*s*((4 - 3*EulerGamma)*s^2 + 3*k[1]^2 - 3*k[1]*
                          k[2] + 3*k[2]^2) + 3*(-s^3 + k[1]^3 + k[2]^3)*
                          Log[-s + k[1] + k[2]] - 3*(s^3 + k[1]^3 + k[2]^3)*
                          Log[s + k[1] + k[2]])/18 + (2*s^3*(-1 + 3*Log[s])*
                          v[x])/(9*(2*u - v[1] - v[2] - v[3] + v[4])))/4))))/
                 (u - v[3] + v[4] - v[x])))/s^3)/Sqrt[Pi]))/Sqrt[Pi] + 
       (((-(Pi^2*v[3]^2) + 2*(-EulerGamma - 2*Log[2])^2*v[3]^2)*
           ((Pi*s^3*k[3])/(6*(2*u - v[1] - v[2] + v[3] - v[4])*
              (u + v[3] - v[4] - v[x])) + (Pi*s^3*k[4])/
             (6*(2*u - v[1] - v[2] - v[3] + v[4])*(u - v[3] + v[4] - v[x]))))/
          (2*Sqrt[Pi]*s^3) - ((-EulerGamma - 2*Log[2])*v[3]*
           ((-4*Log[s]*((Pi*s^3*k[3])/(6*(2*u - v[1] - v[2] + v[3] - v[4])*
                 (u + v[3] - v[4] - v[x])) + (Pi*s^3*k[4])/(6*(2*u - v[1] - 
                  v[2] - v[3] + v[4])*(u - v[3] + v[4] - v[x])))*v[x])/s^3 + 
            (-2*Log[2]*(v[3] + v[4])*((Pi*s^3*k[3])/(6*(2*u - v[1] - v[2] + 
                   v[3] - v[4])*(u + v[3] - v[4] - v[x])) + (Pi*s^3*k[4])/
                 (6*(2*u - v[1] - v[2] - v[3] + v[4])*(u - v[3] + v[4] - 
                   v[x]))) + 2*(-((-1/3*(Pi*s^3*k[3]*Log[k[3]]*v[3])/
                     (2*u - v[1] - v[2] + v[3] - v[4]) + k[3]*
                    (-1/6*(Pi*s^3*(-EulerGamma - 2*Log[2])*v[4])/(2*u - 
                        v[1] - v[2] + v[3] - v[4]) + Sqrt[Pi]*
                      ((Sqrt[Pi]*s^3*(2 - EulerGamma - 2*Log[2])*v[3])/
                        (6*(2*u - v[1] - v[2] + v[3] - v[4])) - 2*Sqrt[Pi]*
                        ((s^3*Log[2]*(-v[3] + v[4]))/(12*(2*u - v[1] - v[2] + 
                          v[3] - v[4])) + ((2*s*((4 - 3*EulerGamma)*s^2 + 
                          3*k[1]^2 - 3*k[1]*k[2] + 3*k[2]^2) + 3*(-s^3 + 
                          k[1]^3 + k[2]^3)*Log[-s + k[1] + k[2]] - 3*(s^3 + 
                          k[1]^3 + k[2]^3)*Log[s + k[1] + k[2]])/18 + 
                          (2*s^3*(-1 + 3*Log[s])*v[x])/(9*(2*u - v[1] - 
                          v[2] + v[3] - v[4])))/4))))/(u + v[3] - v[4] - 
                   v[x])) - (-1/3*(Pi*s^3*k[4]*Log[k[4]]*v[4])/(2*u - v[1] - 
                     v[2] - v[3] + v[4]) + k[4]*((Pi*s^3*(2 - EulerGamma - 
                       2*Log[2])*v[4])/(6*(2*u - v[1] - v[2] - v[3] + 
                       v[4])) - 2*Sqrt[Pi]*((Sqrt[Pi]*s^3*(-EulerGamma - 
                         2*Log[2])*v[3])/(12*(2*u - v[1] - v[2] - v[3] + 
                         v[4])) + Sqrt[Pi]*((s^3*Log[2]*(v[3] - v[4]))/
                         (12*(2*u - v[1] - v[2] - v[3] + v[4])) + 
                        ((2*s*((4 - 3*EulerGamma)*s^2 + 3*k[1]^2 - 3*k[1]*
                          k[2] + 3*k[2]^2) + 3*(-s^3 + k[1]^3 + k[2]^3)*
                          Log[-s + k[1] + k[2]] - 3*(s^3 + k[1]^3 + k[2]^3)*
                          Log[s + k[1] + k[2]])/18 + (2*s^3*(-1 + 3*Log[s])*
                          v[x])/(9*(2*u - v[1] - v[2] - v[3] + v[4])))/4))))/
                 (u - v[3] + v[4] - v[x])))/s^3))/Sqrt[Pi] + 
         ((4*Log[s]^2*((Pi*s^3*k[3])/(6*(2*u - v[1] - v[2] + v[3] - v[4])*
                (u + v[3] - v[4] - v[x])) + (Pi*s^3*k[4])/(6*(2*u - v[1] - 
                 v[2] - v[3] + v[4])*(u - v[3] + v[4] - v[x])))*v[x]^2)/s^3 - 
           (2*Log[s]*v[x]*(-2*Log[2]*(v[3] + v[4])*((Pi*s^3*k[3])/
                 (6*(2*u - v[1] - v[2] + v[3] - v[4])*(u + v[3] - v[4] - 
                   v[x])) + (Pi*s^3*k[4])/(6*(2*u - v[1] - v[2] - v[3] + 
                   v[4])*(u - v[3] + v[4] - v[x]))) + 
              2*(-((-1/3*(Pi*s^3*k[3]*Log[k[3]]*v[3])/(2*u - v[1] - v[2] + 
                      v[3] - v[4]) + k[3]*(-1/6*(Pi*s^3*(-EulerGamma - 
                         2*Log[2])*v[4])/(2*u - v[1] - v[2] + v[3] - v[4]) + 
                     Sqrt[Pi]*((Sqrt[Pi]*s^3*(2 - EulerGamma - 2*Log[2])*
                         v[3])/(6*(2*u - v[1] - v[2] + v[3] - v[4])) - 
                       2*Sqrt[Pi]*((s^3*Log[2]*(-v[3] + v[4]))/(12*(2*u - 
                          v[1] - v[2] + v[3] - v[4])) + 
                         ((2*s*((4 - 3*EulerGamma)*s^2 + 3*k[1]^2 - 3*k[1]*
                          k[2] + 3*k[2]^2) + 3*(-s^3 + k[1]^3 + k[2]^3)*
                          Log[-s + k[1] + k[2]] - 3*(s^3 + k[1]^3 + k[2]^3)*
                          Log[s + k[1] + k[2]])/18 + (2*s^3*(-1 + 3*Log[s])*
                          v[x])/(9*(2*u - v[1] - v[2] + v[3] - v[4])))/4))))/
                  (u + v[3] - v[4] - v[x])) - (-1/3*(Pi*s^3*k[4]*Log[k[4]]*
                     v[4])/(2*u - v[1] - v[2] - v[3] + v[4]) + 
                  k[4]*((Pi*s^3*(2 - EulerGamma - 2*Log[2])*v[4])/
                     (6*(2*u - v[1] - v[2] - v[3] + v[4])) - 2*Sqrt[Pi]*
                     ((Sqrt[Pi]*s^3*(-EulerGamma - 2*Log[2])*v[3])/
                       (12*(2*u - v[1] - v[2] - v[3] + v[4])) + Sqrt[Pi]*
                       ((s^3*Log[2]*(v[3] - v[4]))/(12*(2*u - v[1] - v[2] - 
                          v[3] + v[4])) + ((2*s*((4 - 3*EulerGamma)*s^2 + 
                          3*k[1]^2 - 3*k[1]*k[2] + 3*k[2]^2) + 3*(-s^3 + 
                          k[1]^3 + k[2]^3)*Log[-s + k[1] + k[2]] - 3*(s^3 + 
                          k[1]^3 + k[2]^3)*Log[s + k[1] + k[2]])/18 + 
                          (2*s^3*(-1 + 3*Log[s])*v[x])/(9*(2*u - v[1] - 
                          v[2] - v[3] + v[4])))/4))))/(u - v[3] + v[4] - 
                  v[x]))))/s^3 + (Log[2]^2*(v[3] + v[4])^2*((Pi*s^3*k[3])/
                (6*(2*u - v[1] - v[2] + v[3] - v[4])*(u + v[3] - v[4] - 
                  v[x])) + (Pi*s^3*k[4])/(6*(2*u - v[1] - v[2] - v[3] + v[4])*
                 (u - v[3] + v[4] - v[x]))) - 2*Log[2]*(v[3] + v[4])*
              (-((-1/3*(Pi*s^3*k[3]*Log[k[3]]*v[3])/(2*u - v[1] - v[2] + 
                     v[3] - v[4]) + k[3]*(-1/6*(Pi*s^3*(-EulerGamma - 
                        2*Log[2])*v[4])/(2*u - v[1] - v[2] + v[3] - v[4]) + 
                    Sqrt[Pi]*((Sqrt[Pi]*s^3*(2 - EulerGamma - 2*Log[2])*v[3])/
                       (6*(2*u - v[1] - v[2] + v[3] - v[4])) - 2*Sqrt[Pi]*
                       ((s^3*Log[2]*(-v[3] + v[4]))/(12*(2*u - v[1] - v[2] + 
                          v[3] - v[4])) + ((2*s*((4 - 3*EulerGamma)*s^2 + 
                          3*k[1]^2 - 3*k[1]*k[2] + 3*k[2]^2) + 3*(-s^3 + 
                          k[1]^3 + k[2]^3)*Log[-s + k[1] + k[2]] - 3*(s^3 + 
                          k[1]^3 + k[2]^3)*Log[s + k[1] + k[2]])/18 + 
                          (2*s^3*(-1 + 3*Log[s])*v[x])/(9*(2*u - v[1] - 
                          v[2] + v[3] - v[4])))/4))))/(u + v[3] - v[4] - 
                  v[x])) - (-1/3*(Pi*s^3*k[4]*Log[k[4]]*v[4])/(2*u - v[1] - 
                    v[2] - v[3] + v[4]) + k[4]*((Pi*s^3*(2 - EulerGamma - 
                      2*Log[2])*v[4])/(6*(2*u - v[1] - v[2] - v[3] + v[4])) - 
                   2*Sqrt[Pi]*((Sqrt[Pi]*s^3*(-EulerGamma - 2*Log[2])*v[3])/
                      (12*(2*u - v[1] - v[2] - v[3] + v[4])) + Sqrt[Pi]*
                      ((s^3*Log[2]*(v[3] - v[4]))/(12*(2*u - v[1] - v[2] - 
                          v[3] + v[4])) + ((2*s*((4 - 3*EulerGamma)*s^2 + 
                          3*k[1]^2 - 3*k[1]*k[2] + 3*k[2]^2) + 3*(-s^3 + 
                          k[1]^3 + k[2]^3)*Log[-s + k[1] + k[2]] - 
                          3*(s^3 + k[1]^3 + k[2]^3)*Log[s + k[1] + k[2]])/
                          18 + (2*s^3*(-1 + 3*Log[s])*v[x])/(9*(2*u - v[1] - 
                          v[2] - v[3] + v[4])))/4))))/(u - v[3] + v[4] - 
                 v[x])) + 2*(-((-1/3*(Pi*s^3*k[3]*Log[k[3]]^2*v[3]^2)/
                    (2*u - v[1] - v[2] + v[3] - v[4]) + 2*k[3]*Log[k[3]]*v[3]*
                   (-1/6*(Pi*s^3*(-EulerGamma - 2*Log[2])*v[4])/(2*u - v[1] - 
                       v[2] + v[3] - v[4]) + Sqrt[Pi]*((Sqrt[Pi]*s^3*
                        (2 - EulerGamma - 2*Log[2])*v[3])/(6*(2*u - v[1] - 
                         v[2] + v[3] - v[4])) - 2*Sqrt[Pi]*((s^3*Log[2]*
                          (-v[3] + v[4]))/(12*(2*u - v[1] - v[2] + v[3] - 
                          v[4])) + ((2*s*((4 - 3*EulerGamma)*s^2 + 3*k[1]^2 - 
                          3*k[1]*k[2] + 3*k[2]^2) + 3*(-s^3 + k[1]^3 + 
                          k[2]^3)*Log[-s + k[1] + k[2]] - 3*(s^3 + k[1]^3 + 
                          k[2]^3)*Log[s + k[1] + k[2]])/18 + (2*s^3*(-1 + 
                          3*Log[s])*v[x])/(9*(2*u - v[1] - v[2] + v[3] - 
                          v[4])))/4))) + k[3]*(-1/24*(Sqrt[Pi]*s^3*
                       (Pi^(5/2) + 2*Sqrt[Pi]*(-EulerGamma - 2*Log[2])^2)*
                       v[4]^2)/(2*u - v[1] - v[2] + v[3] - v[4]) + Sqrt[Pi]*
                     (-EulerGamma - 2*Log[2])*v[4]*((Sqrt[Pi]*s^3*(2 - 
                         EulerGamma - 2*Log[2])*v[3])/(6*(2*u - v[1] - v[2] + 
                         v[3] - v[4])) - 2*Sqrt[Pi]*((s^3*Log[2]*(-v[3] + 
                          v[4]))/(12*(2*u - v[1] - v[2] + v[3] - v[4])) + 
                        ((2*s*((4 - 3*EulerGamma)*s^2 + 3*k[1]^2 - 3*k[1]*
                          k[2] + 3*k[2]^2) + 3*(-s^3 + k[1]^3 + k[2]^3)*
                          Log[-s + k[1] + k[2]] - 3*(s^3 + k[1]^3 + k[2]^3)*
                          Log[s + k[1] + k[2]])/18 + (2*s^3*(-1 + 3*Log[s])*
                          v[x])/(9*(2*u - v[1] - v[2] + v[3] - v[4])))/4)) + 
                    Sqrt[Pi]*(-1/24*(s^3*(8*Sqrt[Pi] + Pi^(5/2) + 2*Sqrt[Pi]*
                          (2 - EulerGamma - 2*Log[2])^2)*v[3]^2)/(2*u - 
                         v[1] - v[2] + v[3] - v[4]) + 2*Sqrt[Pi]*(2 - 
                        EulerGamma - 2*Log[2])*v[3]*((s^3*Log[2]*(-v[3] + 
                          v[4]))/(12*(2*u - v[1] - v[2] + v[3] - v[4])) + 
                        ((2*s*((4 - 3*EulerGamma)*s^2 + 3*k[1]^2 - 3*k[1]*
                          k[2] + 3*k[2]^2) + 3*(-s^3 + k[1]^3 + k[2]^3)*
                          Log[-s + k[1] + k[2]] - 3*(s^3 + k[1]^3 + k[2]^3)*
                          Log[s + k[1] + k[2]])/18 + (2*s^3*(-1 + 3*Log[s])*
                          v[x])/(9*(2*u - v[1] - v[2] + v[3] - v[4])))/4) - 
                      2*Sqrt[Pi]*((s^3*Log[2]^2*(-v[3] + v[4])^2)/(24*
                          (2*u - v[1] - v[2] + v[3] - v[4])) + (Log[2]*
                          (-v[3] + v[4])*((2*s*((4 - 3*EulerGamma)*s^2 + 
                          3*k[1]^2 - 3*k[1]*k[2] + 3*k[2]^2) + 3*(-s^3 + 
                          k[1]^3 + k[2]^3)*Log[-s + k[1] + k[2]] - 3*(s^3 + 
                          k[1]^3 + k[2]^3)*Log[s + k[1] + k[2]])/18 + 
                          (2*s^3*(-1 + 3*Log[s])*v[x])/(9*(2*u - v[1] - 
                          v[2] + v[3] - v[4]))))/4 + 
                        (((s*((52 - 48*EulerGamma + 18*EulerGamma^2 + 3*Pi^2)*
                          s^2 + (48 - 36*EulerGamma)*k[1]^2 + 12*(-1 + 
                          3*EulerGamma)*k[1]*k[2] + (48 - 36*EulerGamma)*
                          k[2]^2) - 6*((4 - 3*EulerGamma)*s^3 + (-4 + 
                          3*EulerGamma)*k[1]^3 - 3*s^2*k[2] + 3*s*k[2]^2 + 
                          (-4 + 3*EulerGamma)*k[2]^3 - 3*k[1]^2*(-s + k[2]) - 
                          3*k[1]*(s^2 + s*k[2] + k[2]^2))*Log[-s + k[1] + 
                          k[2]] - 9*(-s^3 + k[1]^3 + k[2]^3)*Log[-s + k[1] + 
                          k[2]]^2 + 6*((-4 + 3*EulerGamma)*s^3 + (-4 + 
                          3*EulerGamma)*k[1]^3 - 3*s^2*k[2] - 3*s*k[2]^2 + 
                          (-4 + 3*EulerGamma)*k[2]^3 - 3*k[1]^2*(s + k[2]) - 
                          3*k[1]*(s^2 - s*k[2] + k[2]^2))*Log[s + k[1] + 
                          k[2]] + 9*(s^3 + k[1]^3 + k[2]^3)*Log[s + k[1] + 
                          k[2]]^2)*(2*u + v[3] - v[4] - v[x]))/108 + 
                          (2*s^3*(2 - 6*Log[s] + 9*Log[s]^2)*v[x]^2)/
                          (27*(2*u - v[1] - v[2] + v[3] - v[4])) + 
                          (-52*s^3*v[1] + 48*EulerGamma*s^3*v[1] - 
                          18*EulerGamma^2*s^3*v[1] + 3*Pi^2*s^3*v[1] - 
                          120*s*k[1]^2*v[1] + 36*EulerGamma*s*k[1]^2*v[1] + 
                          84*s*k[1]*k[2]*v[1] - 36*EulerGamma*s*k[1]*k[2]*
                          v[1] - 48*s*k[2]^2*v[1] + 36*EulerGamma*s*k[2]^2*
                          v[1] - 72*s*k[1]*k[2]*Log[2]*v[1] - 72*s*k[1]*k[2]*
                          Log[k[1]]*v[1] + 24*s^3*Log[-s + k[1] + k[2]]*
                          v[1] - 18*EulerGamma*s^3*Log[-s + k[1] + k[2]]*
                          v[1] + 18*s^2*k[1]*Log[-s + k[1] + k[2]]*v[1] + 
                          18*s*k[1]^2*Log[-s + k[1] + k[2]]*v[1] - 60*k[1]^3*
                          Log[-s + k[1] + k[2]]*v[1] + 18*EulerGamma*k[1]^3*
                          Log[-s + k[1] + k[2]]*v[1] - 18*s^2*k[2]*Log[
                          -s + k[1] + k[2]]*v[1] + 18*s*k[1]*k[2]*Log[-s + 
                          k[1] + k[2]]*v[1] - 18*k[1]^2*k[2]*Log[-s + k[1] + 
                          k[2]]*v[1] + 18*s*k[2]^2*Log[-s + k[1] + k[2]]*
                          v[1] + 18*k[1]*k[2]^2*Log[-s + k[1] + k[2]]*v[1] - 
                          24*k[2]^3*Log[-s + k[1] + k[2]]*v[1] + 18*
                          EulerGamma*k[2]^3*Log[-s + k[1] + k[2]]*v[1] + 
                          36*k[1]^3*Log[2]*Log[-s + k[1] + k[2]]*v[1] + 
                          36*k[1]^3*Log[k[1]]*Log[-s + k[1] + k[2]]*v[1] - 
                          9*s^3*Log[-s + k[1] + k[2]]^2*v[1] - 9*k[1]^3*
                          Log[-s + k[1] + k[2]]^2*v[1] + 9*k[2]^3*
                          Log[-s + k[1] + k[2]]^2*v[1] + 24*s^3*Log[s + 
                          k[1] + k[2]]*v[1] - 18*EulerGamma*s^3*Log[s + 
                          k[1] + k[2]]*v[1] - 18*s^2*k[1]*Log[s + k[1] + 
                          k[2]]*v[1] + 18*s*k[1]^2*Log[s + k[1] + k[2]]*
                          v[1] + 60*k[1]^3*Log[s + k[1] + k[2]]*v[1] - 
                          18*EulerGamma*k[1]^3*Log[s + k[1] + k[2]]*v[1] + 
                          18*s^2*k[2]*Log[s + k[1] + k[2]]*v[1] + 18*s*k[1]*
                          k[2]*Log[s + k[1] + k[2]]*v[1] + 18*k[1]^2*k[2]*
                          Log[s + k[1] + k[2]]*v[1] + 18*s*k[2]^2*Log[
                          s + k[1] + k[2]]*v[1] - 18*k[1]*k[2]^2*Log[s + 
                          k[1] + k[2]]*v[1] + 24*k[2]^3*Log[s + k[1] + k[2]]*
                          v[1] - 18*EulerGamma*k[2]^3*Log[s + k[1] + k[2]]*
                          v[1] - 36*k[1]^3*Log[2]*Log[s + k[1] + k[2]]*v[1] - 
                          36*k[1]^3*Log[k[1]]*Log[s + k[1] + k[2]]*v[1] - 
                          9*s^3*Log[s + k[1] + k[2]]^2*v[1] + 9*k[1]^3*
                          Log[s + k[1] + k[2]]^2*v[1] - 9*k[2]^3*
                          Log[s + k[1] + k[2]]^2*v[1] - 18*(s^3 + k[1]^3 - 
                          k[2]^3)*PolyLog[2, -((s + k[1] - k[2])/(-s + k[1] + 
                          k[2]))]*v[1] + 18*(-s^3 + k[1]^3 - k[2]^3)*PolyLog[
                          2, (s - k[1] + k[2])/(s + k[1] + k[2])]*v[1] - 
                          52*s^3*v[2] + 48*EulerGamma*s^3*v[2] - 18*
                          EulerGamma^2*s^3*v[2] + 3*Pi^2*s^3*v[2] - 48*s*
                          k[1]^2*v[2] + 36*EulerGamma*s*k[1]^2*v[2] + 
                          84*s*k[1]*k[2]*v[2] - 36*EulerGamma*s*k[1]*k[2]*
                          v[2] - 120*s*k[2]^2*v[2] + 36*EulerGamma*s*k[2]^2*
                          v[2] - 72*s*k[1]*k[2]*Log[2]*v[2] - 72*s*k[1]*k[2]*
                          Log[k[2]]*v[2] + 24*s^3*Log[-s + k[1] + k[2]]*
                          v[2] - 18*EulerGamma*s^3*Log[-s + k[1] + k[2]]*
                          v[2] - 18*s^2*k[1]*Log[-s + k[1] + k[2]]*v[2] + 
                          18*s*k[1]^2*Log[-s + k[1] + k[2]]*v[2] - 24*k[1]^3*
                          Log[-s + k[1] + k[2]]*v[2] + 18*EulerGamma*k[1]^3*
                          Log[-s + k[1] + k[2]]*v[2] + 18*s^2*k[2]*Log[
                          -s + k[1] + k[2]]*v[2] + 18*s*k[1]*k[2]*Log[-s + 
                          k[1] + k[2]]*v[2] + 18*k[1]^2*k[2]*Log[-s + k[1] + 
                          k[2]]*v[2] + 18*s*k[2]^2*Log[-s + k[1] + k[2]]*
                          v[2] - 18*k[1]*k[2]^2*Log[-s + k[1] + k[2]]*v[2] - 
                          60*k[2]^3*Log[-s + k[1] + k[2]]*v[2] + 18*
                          EulerGamma*k[2]^3*Log[-s + k[1] + k[2]]*v[2] + 
                          36*k[2]^3*Log[2]*Log[-s + k[1] + k[2]]*v[2] + 
                          36*k[2]^3*Log[k[2]]*Log[-s + k[1] + k[2]]*v[2] - 
                          9*s^3*Log[-s + k[1] + k[2]]^2*v[2] + 9*k[1]^3*
                          Log[-s + k[1] + k[2]]^2*v[2] - 9*k[2]^3*
                          Log[-s + k[1] + k[2]]^2*v[2] + 24*s^3*Log[s + 
                          k[1] + k[2]]*v[2] - 18*EulerGamma*s^3*Log[s + 
                          k[1] + k[2]]*v[2] + 18*s^2*k[1]*Log[s + k[1] + 
                          k[2]]*v[2] + 18*s*k[1]^2*Log[s + k[1] + k[2]]*
                          v[2] + 24*k[1]^3*Log[s + k[1] + k[2]]*v[2] - 
                          18*EulerGamma*k[1]^3*Log[s + k[1] + k[2]]*v[2] - 
                          18*s^2*k[2]*Log[s + k[1] + k[2]]*v[2] + 18*s*k[1]*
                          k[2]*Log[s + k[1] + k[2]]*v[2] - 18*k[1]^2*k[2]*
                          Log[s + k[1] + k[2]]*v[2] + 18*s*k[2]^2*Log[
                          s + k[1] + k[2]]*v[2] + 18*k[1]*k[2]^2*Log[s + 
                          k[1] + k[2]]*v[2] + 60*k[2]^3*Log[s + k[1] + k[2]]*
                          v[2] - 18*EulerGamma*k[2]^3*Log[s + k[1] + k[2]]*
                          v[2] - 36*k[2]^3*Log[2]*Log[s + k[1] + k[2]]*v[2] - 
                          36*k[2]^3*Log[k[2]]*Log[s + k[1] + k[2]]*v[2] - 
                          9*s^3*Log[s + k[1] + k[2]]^2*v[2] - 9*k[1]^3*
                          Log[s + k[1] + k[2]]^2*v[2] + 9*k[2]^3*
                          Log[s + k[1] + k[2]]^2*v[2] - 18*s^3*PolyLog[2, 
                          -((s - k[1] + k[2])/(-s + k[1] + k[2]))]*v[2] + 
                          18*k[1]^3*PolyLog[2, -((s - k[1] + k[2])/(-s + 
                          k[1] + k[2]))]*v[2] - 18*k[2]^3*PolyLog[2, 
                          -((s - k[1] + k[2])/(-s + k[1] + k[2]))]*v[2] - 
                          18*s^3*PolyLog[2, (s + k[1] - k[2])/(s + k[1] + 
                          k[2])]*v[2] - 18*k[1]^3*PolyLog[2, (s + k[1] - 
                          k[2])/(s + k[1] + k[2])]*v[2] + 18*k[2]^3*PolyLog[
                          2, (s + k[1] - k[2])/(s + k[1] + k[2])]*v[2] - 
                          60*s^3*v[x] - 24*EulerGamma*s^3*v[x] + 18*
                          EulerGamma^2*s^3*v[x] - 3*Pi^2*s^3*v[x] + 24*s*
                          k[1]^2*v[x] - 36*EulerGamma*s*k[1]^2*v[x] - 
                          60*s*k[1]*k[2]*v[x] + 36*EulerGamma*s*k[1]*k[2]*
                          v[x] + 24*s*k[2]^2*v[x] - 36*EulerGamma*s*k[2]^2*
                          v[x] + 96*s^3*Log[s]*v[x] - 72*EulerGamma*s^3*
                          Log[s]*v[x] + 72*s*k[1]^2*Log[s]*v[x] - 72*s*k[1]*
                          k[2]*Log[s]*v[x] + 72*s*k[2]^2*Log[s]*v[x] - 
                          12*s^3*Log[-s + k[1] + k[2]]*v[x] + 18*EulerGamma*
                          s^3*Log[-s + k[1] + k[2]]*v[x] - (18*I)*Pi*s^3*
                          Log[-s + k[1] + k[2]]*v[x] - 18*s^2*k[1]*Log[
                          -s + k[1] + k[2]]*v[x] - 18*s*k[1]^2*Log[-s + 
                          k[1] + k[2]]*v[x] + 48*k[1]^3*Log[-s + k[1] + k[2]]*
                          v[x] - 18*EulerGamma*k[1]^3*Log[-s + k[1] + k[2]]*
                          v[x] - (18*I)*Pi*k[1]^3*Log[-s + k[1] + k[2]]*
                          v[x] - 18*s^2*k[2]*Log[-s + k[1] + k[2]]*v[x] + 
                          18*s*k[1]*k[2]*Log[-s + k[1] + k[2]]*v[x] - 
                          18*k[1]^2*k[2]*Log[-s + k[1] + k[2]]*v[x] - 
                          18*s*k[2]^2*Log[-s + k[1] + k[2]]*v[x] - 18*k[1]*
                          k[2]^2*Log[-s + k[1] + k[2]]*v[x] + 48*k[2]^3*
                          Log[-s + k[1] + k[2]]*v[x] - 18*EulerGamma*k[2]^3*
                          Log[-s + k[1] + k[2]]*v[x] - (18*I)*Pi*k[2]^3*
                          Log[-s + k[1] + k[2]]*v[x] - 36*k[1]^3*Log[2]*
                          Log[-s + k[1] + k[2]]*v[x] - 36*k[2]^3*Log[2]*
                          Log[-s + k[1] + k[2]]*v[x] - 36*s^3*Log[s]*Log[
                          -s + k[1] + k[2]]*v[x] + 9*s^3*Log[-s + k[1] + 
                          k[2]]^2*v[x] + 9*k[1]^3*Log[-s + k[1] + k[2]]^2*
                          v[x] + 9*k[2]^3*Log[-s + k[1] + k[2]]^2*v[x] - 
                          12*s^3*Log[s + k[1] + k[2]]*v[x] + 18*EulerGamma*
                          s^3*Log[s + k[1] + k[2]]*v[x] + (18*I)*Pi*s^3*
                          Log[s + k[1] + k[2]]*v[x] + 18*s^2*k[1]*Log[
                          s + k[1] + k[2]]*v[x] - 18*s*k[1]^2*Log[s + k[1] + 
                          k[2]]*v[x] - 48*k[1]^3*Log[s + k[1] + k[2]]*v[x] + 
                          18*EulerGamma*k[1]^3*Log[s + k[1] + k[2]]*v[x] + 
                          (18*I)*Pi*k[1]^3*Log[s + k[1] + k[2]]*v[x] + 
                          18*s^2*k[2]*Log[s + k[1] + k[2]]*v[x] + 18*s*k[1]*
                          k[2]*Log[s + k[1] + k[2]]*v[x] + 18*k[1]^2*k[2]*
                          Log[s + k[1] + k[2]]*v[x] - 18*s*k[2]^2*Log[
                          s + k[1] + k[2]]*v[x] + 18*k[1]*k[2]^2*Log[s + 
                          k[1] + k[2]]*v[x] - 48*k[2]^3*Log[s + k[1] + k[2]]*
                          v[x] + 18*EulerGamma*k[2]^3*Log[s + k[1] + k[2]]*
                          v[x] + (18*I)*Pi*k[2]^3*Log[s + k[1] + k[2]]*v[x] + 
                          36*k[1]^3*Log[2]*Log[s + k[1] + k[2]]*v[x] + 
                          36*k[2]^3*Log[2]*Log[s + k[1] + k[2]]*v[x] - 
                          36*s^3*Log[s]*Log[s + k[1] + k[2]]*v[x] + 9*s^3*
                          Log[s + k[1] + k[2]]^2*v[x] - 9*k[1]^3*
                          Log[s + k[1] + k[2]]^2*v[x] - 9*k[2]^3*
                          Log[s + k[1] + k[2]]^2*v[x] + 18*s^3*PolyLog[2, 
                          (-s + k[1] + k[2])/(s + k[1] + k[2])]*v[x] - 
                          18*k[1]^3*PolyLog[2, (-s + k[1] + k[2])/(s + k[1] + 
                          k[2])]*v[x] - 18*k[2]^3*PolyLog[2, (-s + k[1] + 
                          k[2])/(s + k[1] + k[2])]*v[x] + 18*s^3*PolyLog[2, 
                          (s + k[1] + k[2])/(-s + k[1] + k[2])]*v[x] + 
                          18*k[1]^3*PolyLog[2, (s + k[1] + k[2])/(-s + k[1] + 
                          k[2])]*v[x] + 18*k[2]^3*PolyLog[2, (s + k[1] + 
                          k[2])/(-s + k[1] + k[2])]*v[x])/108)/4))))/
                 (u + v[3] - v[4] - v[x])) - (-1/3*(Pi*s^3*k[4]*Log[k[4]]^2*
                    v[4]^2)/(2*u - v[1] - v[2] - v[3] + v[4]) + 
                 2*k[4]*Log[k[4]]*v[4]*((Pi*s^3*(2 - EulerGamma - 2*Log[2])*
                     v[4])/(6*(2*u - v[1] - v[2] - v[3] + v[4])) - 
                   2*Sqrt[Pi]*((Sqrt[Pi]*s^3*(-EulerGamma - 2*Log[2])*v[3])/
                      (12*(2*u - v[1] - v[2] - v[3] + v[4])) + Sqrt[Pi]*
                      ((s^3*Log[2]*(v[3] - v[4]))/(12*(2*u - v[1] - v[2] - 
                          v[3] + v[4])) + ((2*s*((4 - 3*EulerGamma)*s^2 + 
                          3*k[1]^2 - 3*k[1]*k[2] + 3*k[2]^2) + 3*(-s^3 + 
                          k[1]^3 + k[2]^3)*Log[-s + k[1] + k[2]] - 
                          3*(s^3 + k[1]^3 + k[2]^3)*Log[s + k[1] + k[2]])/
                          18 + (2*s^3*(-1 + 3*Log[s])*v[x])/(9*(2*u - v[1] - 
                          v[2] - v[3] + v[4])))/4))) + k[4]*
                  (-1/24*(Sqrt[Pi]*s^3*(8*Sqrt[Pi] + Pi^(5/2) + 2*Sqrt[Pi]*
                        (2 - EulerGamma - 2*Log[2])^2)*v[4]^2)/(2*u - v[1] - 
                      v[2] - v[3] + v[4]) + 2*Sqrt[Pi]*(2 - EulerGamma - 
                     2*Log[2])*v[4]*((Sqrt[Pi]*s^3*(-EulerGamma - 2*Log[2])*
                       v[3])/(12*(2*u - v[1] - v[2] - v[3] + v[4])) + 
                     Sqrt[Pi]*((s^3*Log[2]*(v[3] - v[4]))/(12*(2*u - v[1] - 
                          v[2] - v[3] + v[4])) + ((2*s*((4 - 3*EulerGamma)*
                          s^2 + 3*k[1]^2 - 3*k[1]*k[2] + 3*k[2]^2) + 
                          3*(-s^3 + k[1]^3 + k[2]^3)*Log[-s + k[1] + k[2]] - 
                          3*(s^3 + k[1]^3 + k[2]^3)*Log[s + k[1] + k[2]])/
                          18 + (2*s^3*(-1 + 3*Log[s])*v[x])/(9*(2*u - v[1] - 
                          v[2] - v[3] + v[4])))/4)) - 2*Sqrt[Pi]*
                    ((s^3*(Pi^(5/2) + 2*Sqrt[Pi]*(-EulerGamma - 2*Log[2])^2)*
                       v[3]^2)/(48*(2*u - v[1] - v[2] - v[3] + v[4])) + 
                     Sqrt[Pi]*(-EulerGamma - 2*Log[2])*v[3]*((s^3*Log[2]*
                         (v[3] - v[4]))/(12*(2*u - v[1] - v[2] - v[3] + 
                          v[4])) + ((2*s*((4 - 3*EulerGamma)*s^2 + 3*k[1]^2 - 
                          3*k[1]*k[2] + 3*k[2]^2) + 3*(-s^3 + k[1]^3 + 
                          k[2]^3)*Log[-s + k[1] + k[2]] - 3*(s^3 + k[1]^3 + 
                          k[2]^3)*Log[s + k[1] + k[2]])/18 + (2*s^3*(-1 + 
                          3*Log[s])*v[x])/(9*(2*u - v[1] - v[2] - v[3] + 
                          v[4])))/4) + Sqrt[Pi]*((s^3*Log[2]^2*(v[3] - v[4])^
                          2)/(24*(2*u - v[1] - v[2] - v[3] + v[4])) + 
                       (Log[2]*(v[3] - v[4])*((2*s*((4 - 3*EulerGamma)*s^2 + 
                          3*k[1]^2 - 3*k[1]*k[2] + 3*k[2]^2) + 3*(-s^3 + 
                          k[1]^3 + k[2]^3)*Log[-s + k[1] + k[2]] - 3*(s^3 + 
                          k[1]^3 + k[2]^3)*Log[s + k[1] + k[2]])/18 + 
                          (2*s^3*(-1 + 3*Log[s])*v[x])/(9*(2*u - v[1] - 
                          v[2] - v[3] + v[4]))))/4 + 
                       (((s*((52 - 48*EulerGamma + 18*EulerGamma^2 + 3*Pi^2)*
                          s^2 + (48 - 36*EulerGamma)*k[1]^2 + 12*(-1 + 
                          3*EulerGamma)*k[1]*k[2] + (48 - 36*EulerGamma)*
                          k[2]^2) - 6*((4 - 3*EulerGamma)*s^3 + (-4 + 
                          3*EulerGamma)*k[1]^3 - 3*s^2*k[2] + 3*s*k[2]^2 + 
                          (-4 + 3*EulerGamma)*k[2]^3 - 3*k[1]^2*(-s + k[2]) - 
                          3*k[1]*(s^2 + s*k[2] + k[2]^2))*Log[-s + k[1] + 
                          k[2]] - 9*(-s^3 + k[1]^3 + k[2]^3)*Log[-s + k[1] + 
                          k[2]]^2 + 6*((-4 + 3*EulerGamma)*s^3 + (-4 + 
                          3*EulerGamma)*k[1]^3 - 3*s^2*k[2] - 3*s*k[2]^2 + 
                          (-4 + 3*EulerGamma)*k[2]^3 - 3*k[1]^2*(s + k[2]) - 
                          3*k[1]*(s^2 - s*k[2] + k[2]^2))*Log[s + k[1] + 
                          k[2]] + 9*(s^3 + k[1]^3 + k[2]^3)*Log[s + k[1] + 
                          k[2]]^2)*(2*u - v[3] + v[4] - v[x]))/108 + 
                         (2*s^3*(2 - 6*Log[s] + 9*Log[s]^2)*v[x]^2)/
                          (27*(2*u - v[1] - v[2] - v[3] + v[4])) + 
                         (-52*s^3*v[1] + 48*EulerGamma*s^3*v[1] - 18*
                          EulerGamma^2*s^3*v[1] + 3*Pi^2*s^3*v[1] - 120*s*
                          k[1]^2*v[1] + 36*EulerGamma*s*k[1]^2*v[1] + 
                          84*s*k[1]*k[2]*v[1] - 36*EulerGamma*s*k[1]*k[2]*
                          v[1] - 48*s*k[2]^2*v[1] + 36*EulerGamma*s*k[2]^2*
                          v[1] - 72*s*k[1]*k[2]*Log[2]*v[1] - 72*s*k[1]*k[2]*
                          Log[k[1]]*v[1] + 24*s^3*Log[-s + k[1] + k[2]]*
                          v[1] - 18*EulerGamma*s^3*Log[-s + k[1] + k[2]]*
                          v[1] + 18*s^2*k[1]*Log[-s + k[1] + k[2]]*v[1] + 
                          18*s*k[1]^2*Log[-s + k[1] + k[2]]*v[1] - 60*k[1]^3*
                          Log[-s + k[1] + k[2]]*v[1] + 18*EulerGamma*k[1]^3*
                          Log[-s + k[1] + k[2]]*v[1] - 18*s^2*k[2]*Log[
                          -s + k[1] + k[2]]*v[1] + 18*s*k[1]*k[2]*Log[-s + 
                          k[1] + k[2]]*v[1] - 18*k[1]^2*k[2]*Log[-s + k[1] + 
                          k[2]]*v[1] + 18*s*k[2]^2*Log[-s + k[1] + k[2]]*
                          v[1] + 18*k[1]*k[2]^2*Log[-s + k[1] + k[2]]*v[1] - 
                          24*k[2]^3*Log[-s + k[1] + k[2]]*v[1] + 18*
                          EulerGamma*k[2]^3*Log[-s + k[1] + k[2]]*v[1] + 
                          36*k[1]^3*Log[2]*Log[-s + k[1] + k[2]]*v[1] + 
                          36*k[1]^3*Log[k[1]]*Log[-s + k[1] + k[2]]*v[1] - 
                          9*s^3*Log[-s + k[1] + k[2]]^2*v[1] - 9*k[1]^3*
                          Log[-s + k[1] + k[2]]^2*v[1] + 9*k[2]^3*
                          Log[-s + k[1] + k[2]]^2*v[1] + 24*s^3*Log[s + 
                          k[1] + k[2]]*v[1] - 18*EulerGamma*s^3*Log[s + 
                          k[1] + k[2]]*v[1] - 18*s^2*k[1]*Log[s + k[1] + 
                          k[2]]*v[1] + 18*s*k[1]^2*Log[s + k[1] + k[2]]*
                          v[1] + 60*k[1]^3*Log[s + k[1] + k[2]]*v[1] - 
                          18*EulerGamma*k[1]^3*Log[s + k[1] + k[2]]*v[1] + 
                          18*s^2*k[2]*Log[s + k[1] + k[2]]*v[1] + 18*s*k[1]*
                          k[2]*Log[s + k[1] + k[2]]*v[1] + 18*k[1]^2*k[2]*
                          Log[s + k[1] + k[2]]*v[1] + 18*s*k[2]^2*Log[
                          s + k[1] + k[2]]*v[1] - 18*k[1]*k[2]^2*Log[s + 
                          k[1] + k[2]]*v[1] + 24*k[2]^3*Log[s + k[1] + k[2]]*
                          v[1] - 18*EulerGamma*k[2]^3*Log[s + k[1] + k[2]]*
                          v[1] - 36*k[1]^3*Log[2]*Log[s + k[1] + k[2]]*v[1] - 
                          36*k[1]^3*Log[k[1]]*Log[s + k[1] + k[2]]*v[1] - 
                          9*s^3*Log[s + k[1] + k[2]]^2*v[1] + 9*k[1]^3*
                          Log[s + k[1] + k[2]]^2*v[1] - 9*k[2]^3*
                          Log[s + k[1] + k[2]]^2*v[1] - 18*(s^3 + k[1]^3 - 
                          k[2]^3)*PolyLog[2, -((s + k[1] - k[2])/(-s + k[1] + 
                          k[2]))]*v[1] + 18*(-s^3 + k[1]^3 - k[2]^3)*PolyLog[
                          2, (s - k[1] + k[2])/(s + k[1] + k[2])]*v[1] - 
                          52*s^3*v[2] + 48*EulerGamma*s^3*v[2] - 18*
                          EulerGamma^2*s^3*v[2] + 3*Pi^2*s^3*v[2] - 48*s*
                          k[1]^2*v[2] + 36*EulerGamma*s*k[1]^2*v[2] + 
                          84*s*k[1]*k[2]*v[2] - 36*EulerGamma*s*k[1]*k[2]*
                          v[2] - 120*s*k[2]^2*v[2] + 36*EulerGamma*s*k[2]^2*
                          v[2] - 72*s*k[1]*k[2]*Log[2]*v[2] - 72*s*k[1]*k[2]*
                          Log[k[2]]*v[2] + 24*s^3*Log[-s + k[1] + k[2]]*
                          v[2] - 18*EulerGamma*s^3*Log[-s + k[1] + k[2]]*
                          v[2] - 18*s^2*k[1]*Log[-s + k[1] + k[2]]*v[2] + 
                          18*s*k[1]^2*Log[-s + k[1] + k[2]]*v[2] - 24*k[1]^3*
                          Log[-s + k[1] + k[2]]*v[2] + 18*EulerGamma*k[1]^3*
                          Log[-s + k[1] + k[2]]*v[2] + 18*s^2*k[2]*Log[
                          -s + k[1] + k[2]]*v[2] + 18*s*k[1]*k[2]*Log[-s + 
                          k[1] + k[2]]*v[2] + 18*k[1]^2*k[2]*Log[-s + k[1] + 
                          k[2]]*v[2] + 18*s*k[2]^2*Log[-s + k[1] + k[2]]*
                          v[2] - 18*k[1]*k[2]^2*Log[-s + k[1] + k[2]]*v[2] - 
                          60*k[2]^3*Log[-s + k[1] + k[2]]*v[2] + 18*
                          EulerGamma*k[2]^3*Log[-s + k[1] + k[2]]*v[2] + 
                          36*k[2]^3*Log[2]*Log[-s + k[1] + k[2]]*v[2] + 
                          36*k[2]^3*Log[k[2]]*Log[-s + k[1] + k[2]]*v[2] - 
                          9*s^3*Log[-s + k[1] + k[2]]^2*v[2] + 9*k[1]^3*
                          Log[-s + k[1] + k[2]]^2*v[2] - 9*k[2]^3*
                          Log[-s + k[1] + k[2]]^2*v[2] + 24*s^3*Log[s + 
                          k[1] + k[2]]*v[2] - 18*EulerGamma*s^3*Log[s + 
                          k[1] + k[2]]*v[2] + 18*s^2*k[1]*Log[s + k[1] + 
                          k[2]]*v[2] + 18*s*k[1]^2*Log[s + k[1] + k[2]]*
                          v[2] + 24*k[1]^3*Log[s + k[1] + k[2]]*v[2] - 
                          18*EulerGamma*k[1]^3*Log[s + k[1] + k[2]]*v[2] - 
                          18*s^2*k[2]*Log[s + k[1] + k[2]]*v[2] + 18*s*k[1]*
                          k[2]*Log[s + k[1] + k[2]]*v[2] - 18*k[1]^2*k[2]*
                          Log[s + k[1] + k[2]]*v[2] + 18*s*k[2]^2*Log[
                          s + k[1] + k[2]]*v[2] + 18*k[1]*k[2]^2*Log[s + 
                          k[1] + k[2]]*v[2] + 60*k[2]^3*Log[s + k[1] + k[2]]*
                          v[2] - 18*EulerGamma*k[2]^3*Log[s + k[1] + k[2]]*
                          v[2] - 36*k[2]^3*Log[2]*Log[s + k[1] + k[2]]*v[2] - 
                          36*k[2]^3*Log[k[2]]*Log[s + k[1] + k[2]]*v[2] - 
                          9*s^3*Log[s + k[1] + k[2]]^2*v[2] - 9*k[1]^3*
                          Log[s + k[1] + k[2]]^2*v[2] + 9*k[2]^3*
                          Log[s + k[1] + k[2]]^2*v[2] - 18*s^3*PolyLog[2, 
                          -((s - k[1] + k[2])/(-s + k[1] + k[2]))]*v[2] + 
                          18*k[1]^3*PolyLog[2, -((s - k[1] + k[2])/(-s + 
                          k[1] + k[2]))]*v[2] - 18*k[2]^3*PolyLog[2, 
                          -((s - k[1] + k[2])/(-s + k[1] + k[2]))]*v[2] - 
                          18*s^3*PolyLog[2, (s + k[1] - k[2])/(s + k[1] + 
                          k[2])]*v[2] - 18*k[1]^3*PolyLog[2, (s + k[1] - 
                          k[2])/(s + k[1] + k[2])]*v[2] + 18*k[2]^3*PolyLog[
                          2, (s + k[1] - k[2])/(s + k[1] + k[2])]*v[2] - 
                          60*s^3*v[x] - 24*EulerGamma*s^3*v[x] + 18*
                          EulerGamma^2*s^3*v[x] - 3*Pi^2*s^3*v[x] + 24*s*
                          k[1]^2*v[x] - 36*EulerGamma*s*k[1]^2*v[x] - 
                          60*s*k[1]*k[2]*v[x] + 36*EulerGamma*s*k[1]*k[2]*
                          v[x] + 24*s*k[2]^2*v[x] - 36*EulerGamma*s*k[2]^2*
                          v[x] + 96*s^3*Log[s]*v[x] - 72*EulerGamma*s^3*
                          Log[s]*v[x] + 72*s*k[1]^2*Log[s]*v[x] - 72*s*k[1]*
                          k[2]*Log[s]*v[x] + 72*s*k[2]^2*Log[s]*v[x] - 
                          12*s^3*Log[-s + k[1] + k[2]]*v[x] + 18*EulerGamma*
                          s^3*Log[-s + k[1] + k[2]]*v[x] - (18*I)*Pi*s^3*
                          Log[-s + k[1] + k[2]]*v[x] - 18*s^2*k[1]*Log[
                          -s + k[1] + k[2]]*v[x] - 18*s*k[1]^2*Log[-s + 
                          k[1] + k[2]]*v[x] + 48*k[1]^3*Log[-s + k[1] + k[2]]*
                          v[x] - 18*EulerGamma*k[1]^3*Log[-s + k[1] + k[2]]*
                          v[x] - (18*I)*Pi*k[1]^3*Log[-s + k[1] + k[2]]*
                          v[x] - 18*s^2*k[2]*Log[-s + k[1] + k[2]]*v[x] + 
                          18*s*k[1]*k[2]*Log[-s + k[1] + k[2]]*v[x] - 
                          18*k[1]^2*k[2]*Log[-s + k[1] + k[2]]*v[x] - 
                          18*s*k[2]^2*Log[-s + k[1] + k[2]]*v[x] - 18*k[1]*
                          k[2]^2*Log[-s + k[1] + k[2]]*v[x] + 48*k[2]^3*
                          Log[-s + k[1] + k[2]]*v[x] - 18*EulerGamma*k[2]^3*
                          Log[-s + k[1] + k[2]]*v[x] - (18*I)*Pi*k[2]^3*
                          Log[-s + k[1] + k[2]]*v[x] - 36*k[1]^3*Log[2]*
                          Log[-s + k[1] + k[2]]*v[x] - 36*k[2]^3*Log[2]*
                          Log[-s + k[1] + k[2]]*v[x] - 36*s^3*Log[s]*
                          Log[-s + k[1] + k[2]]*v[x] + 9*s^3*Log[-s + k[1] + 
                          k[2]]^2*v[x] + 9*k[1]^3*Log[-s + k[1] + k[2]]^2*
                          v[x] + 9*k[2]^3*Log[-s + k[1] + k[2]]^2*v[x] - 
                          12*s^3*Log[s + k[1] + k[2]]*v[x] + 18*EulerGamma*
                          s^3*Log[s + k[1] + k[2]]*v[x] + (18*I)*Pi*s^3*
                          Log[s + k[1] + k[2]]*v[x] + 18*s^2*k[1]*Log[
                          s + k[1] + k[2]]*v[x] - 18*s*k[1]^2*Log[s + k[1] + 
                          k[2]]*v[x] - 48*k[1]^3*Log[s + k[1] + k[2]]*v[x] + 
                          18*EulerGamma*k[1]^3*Log[s + k[1] + k[2]]*v[x] + 
                          (18*I)*Pi*k[1]^3*Log[s + k[1] + k[2]]*v[x] + 
                          18*s^2*k[2]*Log[s + k[1] + k[2]]*v[x] + 18*s*k[1]*
                          k[2]*Log[s + k[1] + k[2]]*v[x] + 18*k[1]^2*k[2]*
                          Log[s + k[1] + k[2]]*v[x] - 18*s*k[2]^2*Log[
                          s + k[1] + k[2]]*v[x] + 18*k[1]*k[2]^2*Log[s + 
                          k[1] + k[2]]*v[x] - 48*k[2]^3*Log[s + k[1] + k[2]]*
                          v[x] + 18*EulerGamma*k[2]^3*Log[s + k[1] + k[2]]*
                          v[x] + (18*I)*Pi*k[2]^3*Log[s + k[1] + k[2]]*v[x] + 
                          36*k[1]^3*Log[2]*Log[s + k[1] + k[2]]*v[x] + 
                          36*k[2]^3*Log[2]*Log[s + k[1] + k[2]]*v[x] - 
                          36*s^3*Log[s]*Log[s + k[1] + k[2]]*v[x] + 9*s^3*
                          Log[s + k[1] + k[2]]^2*v[x] - 9*k[1]^3*
                          Log[s + k[1] + k[2]]^2*v[x] - 9*k[2]^3*
                          Log[s + k[1] + k[2]]^2*v[x] + 18*s^3*PolyLog[2, 
                          (-s + k[1] + k[2])/(s + k[1] + k[2])]*v[x] - 
                          18*k[1]^3*PolyLog[2, (-s + k[1] + k[2])/(s + k[1] + 
                          k[2])]*v[x] - 18*k[2]^3*PolyLog[2, (-s + k[1] + 
                          k[2])/(s + k[1] + k[2])]*v[x] + 18*s^3*PolyLog[2, 
                          (s + k[1] + k[2])/(-s + k[1] + k[2])]*v[x] + 
                          18*k[1]^3*PolyLog[2, (s + k[1] + k[2])/(-s + k[1] + 
                          k[2])]*v[x] + 18*k[2]^3*PolyLog[2, (s + k[1] + 
                          k[2])/(-s + k[1] + k[2])]*v[x])/108)/4))))/
                (u - v[3] + v[4] - v[x])))/s^3)/Sqrt[Pi])/Sqrt[Pi]}, -2, 1, 1]
div3232x3 = SeriesData[\[Epsilon], 0, 
     {(2*(-1/6*(Pi*s^3*k[2])/(2*u - v[1] + v[2] - v[3] - v[4]) - 
          (Pi*s^3*k[4])/(12*(2*u - v[1] - v[2] - v[3] + v[4]))))/(Pi*s^3) + 
       (2*(-1/12*(Pi*s^3*k[2])/(2*u - v[1] + v[2] - v[3] - v[4]) - 
          (Pi*s^3*k[4])/(6*(2*u - v[1] - v[2] - v[3] + v[4])) - 
          (Pi*s^2*(-2*s*(-k[1] + k[2]) + (s^2 + k[1]^2 - k[2]^2)*
              Log[-s + k[1] + k[2]] - (s^2 + k[1]^2 - k[2]^2)*
              Log[s + k[1] + k[2]]))/(16*(u - v[3] - v[4] - v[x])) - 
          (Pi*k[3]^2*(-2*s*(-k[1] + k[2]) + (s^2 + k[1]^2 - k[2]^2)*
              Log[-s + k[1] + k[2]] - (s^2 + k[1]^2 - k[2]^2)*
              Log[s + k[1] + k[2]]))/(16*(u - v[3] - v[4] - v[x])) + 
          (Pi*k[4]^2*(-2*s*(-k[1] + k[2]) + (s^2 + k[1]^2 - k[2]^2)*
              Log[-s + k[1] + k[2]] - (s^2 + k[1]^2 - k[2]^2)*
              Log[s + k[1] + k[2]]))/(16*(u - v[3] - v[4] - v[x]))))/
        (Pi*s^3) + ((s^2 + k[3]^2 - k[4]^2)*(2*s*(-k[1] + k[2]) - 
          (s^2 + k[1]^2 - k[2]^2)*Log[-s + k[1] + k[2]] + 
          (s^2 + k[1]^2 - k[2]^2)*Log[s + k[1] + k[2]]))/
        (8*s^3*(-u + v[3] + v[4] + v[x])), 
      (-2*(-EulerGamma - 2*Log[2])*v[4]*
         (-1/12*(Pi*s^3*k[2])/(2*u - v[1] + v[2] - v[3] - v[4]) - 
          (Pi*s^3*k[4])/(6*(2*u - v[1] - v[2] - v[3] + v[4])) - 
          (Pi*s^2*(-2*s*(-k[1] + k[2]) + (s^2 + k[1]^2 - k[2]^2)*
              Log[-s + k[1] + k[2]] - (s^2 + k[1]^2 - k[2]^2)*
              Log[s + k[1] + k[2]]))/(16*(u - v[3] - v[4] - v[x])) - 
          (Pi*k[3]^2*(-2*s*(-k[1] + k[2]) + (s^2 + k[1]^2 - k[2]^2)*
              Log[-s + k[1] + k[2]] - (s^2 + k[1]^2 - k[2]^2)*
              Log[s + k[1] + k[2]]))/(16*(u - v[3] - v[4] - v[x])) + 
          (Pi*k[4]^2*(-2*s*(-k[1] + k[2]) + (s^2 + k[1]^2 - k[2]^2)*
              Log[-s + k[1] + k[2]] - (s^2 + k[1]^2 - k[2]^2)*
              Log[s + k[1] + k[2]]))/(16*(u - v[3] - v[4] - v[x]))))/
        (Pi*s^3) - ((s^2 + k[3]^2 - k[4]^2)*Log[s]*(2*s*(-k[1] + k[2]) - 
          (s^2 + k[1]^2 - k[2]^2)*Log[-s + k[1] + k[2]] + 
          (s^2 + k[1]^2 - k[2]^2)*Log[s + k[1] + k[2]])*v[x])/
        (4*s^3*(-u + v[3] + v[4] + v[x])) + 
       (2*((Pi*s^3*u*k[2] + 2*Pi*s^3*u*k[2]*Log[\[Mu]] - Pi*s^3*k[2]*
             Log[\[Mu]]*v[1] + Pi*s^3*k[2]*(-EulerGamma - 2*Log[2])*v[2] + 
            Pi*s^3*k[2]*(2 - EulerGamma - 2*Log[2])*v[2] + 
            2*Pi*s^3*k[2]*Log[2]*v[2] + Pi*s^3*k[2]*Log[\[Mu]]*v[2] - 
            2*Pi*s^3*k[2]*Log[k[2]]*v[2] - Pi*s^3*k[2]*v[3] - 
            Pi*s^3*k[2]*(2 - EulerGamma - 2*Log[2])*v[3] - Pi*s^3*k[2]*Log[2]*
             v[3] - Pi*s^3*k[2]*Log[\[Mu]]*v[3] - Pi*s^3*k[2]*v[4] - 
            Pi*s^3*k[2]*(-EulerGamma - 2*Log[2])*v[4] - Pi*s^3*k[2]*Log[2]*
             v[4] - Pi*s^3*k[2]*Log[\[Mu]]*v[4] + Pi*s^3*k[2]*v[x] - 
            Pi*s^3*k[2]*(2 - EulerGamma - 2*Log[2])*v[x] + 
            Pi*s^3*k[2]*(8/3 - EulerGamma - 2*Log[2])*v[x] - 
            2*Pi*s^3*k[2]*Log[s]*v[x])/(6*(2*u - v[1] + v[2] - v[3] - 
             v[4])) + (Pi*s^3*u*k[4] + 4*Pi*s^3*u*k[4]*Log[\[Mu]] - 
            2*Pi*s^3*k[4]*Log[\[Mu]]*v[1] - 2*Pi*s^3*k[4]*Log[\[Mu]]*v[2] - 
            Pi*s^3*k[4]*v[3] - 2*Pi*s^3*k[4]*(2 - EulerGamma - 2*Log[2])*
             v[3] - 2*Pi*s^3*k[4]*Log[2]*v[3] - 2*Pi*s^3*k[4]*Log[\[Mu]]*
             v[3] + Pi*s^3*k[4]*v[4] + 2*Pi*s^3*k[4]*(2 - EulerGamma - 
              2*Log[2])*v[4] + 2*Pi*s^3*k[4]*Log[2]*v[4] + 
            2*Pi*s^3*k[4]*Log[\[Mu]]*v[4] - 4*Pi*s^3*k[4]*Log[k[4]]*v[4] + 
            Pi*s^3*k[4]*v[x] - 2*Pi*s^3*k[4]*(2 - EulerGamma - 2*Log[2])*
             v[x] + 2*Pi*s^3*k[4]*(8/3 - EulerGamma - 2*Log[2])*v[x] - 
            4*Pi*s^3*k[4]*Log[s]*v[x])/(24*(2*u - v[1] - v[2] - v[3] + 
             v[4]))))/(Pi*s^3) + 
       (-1/6*(Pi*s^3*k[2])/(2*u - v[1] + v[2] - v[3] - v[4]) - 
         (Pi*s^3*k[4])/(12*(2*u - v[1] - v[2] - v[3] + v[4])))*
        ((-2*(-EulerGamma - 2*Log[2])*v[4])/(Pi*s^3) + 
         ((-2*(2 - EulerGamma - 2*Log[2])*v[3])/(Sqrt[Pi]*s^3) + 
           (2*(-((Log[2]*(v[3] + v[4]))/s^3) - (2*Log[s]*v[x])/s^3))/
            Sqrt[Pi])/Sqrt[Pi]) + 
       (-1/16*((2*s*(-k[1] + k[2]) - (s^2 + k[1]^2 - k[2]^2)*Log[-s + k[1] + 
                k[2]] + (s^2 + k[1]^2 - k[2]^2)*Log[s + k[1] + k[2]])*
            (u*((-1 + 2*EulerGamma)*s^2 - 2*s*(k[3] - k[4]) + (k[3] + k[4])*
                ((-1 + 2*EulerGamma)*k[3] + (3 - 2*EulerGamma)*k[4])) + 
             s^2*v[3] - 2*EulerGamma*s^2*v[3] + 2*s*k[3]*v[3] + 
             5*k[3]^2*v[3] - 2*EulerGamma*k[3]^2*v[3] - 2*s*k[4]*v[3] - 
             2*k[3]*k[4]*v[3] - 3*k[4]^2*v[3] + 2*EulerGamma*k[4]^2*v[3] + 
             s^2*v[4] - 2*EulerGamma*s^2*v[4] + 2*s*k[3]*v[4] + k[3]^2*v[4] - 
             2*EulerGamma*k[3]^2*v[4] - 2*s*k[4]*v[4] - 2*k[3]*k[4]*v[4] + 
             k[4]^2*v[4] + 2*EulerGamma*k[4]^2*v[4] + 
             2*(s^2 + k[3]^2 - k[4]^2)*Log[s + k[3] + k[4]]*(u - v[3] - v[
                4] - v[x]) + 5*s^2*v[x] - 2*EulerGamma*s^2*v[x] + 
             2*s*k[3]*v[x] + k[3]^2*v[x] - 2*EulerGamma*k[3]^2*v[x] - 
             2*s*k[4]*v[x] - 2*k[3]*k[4]*v[x] - 3*k[4]^2*v[x] + 
             2*EulerGamma*k[4]^2*v[x]))/(-u + v[3] + v[4] + v[x]) + 
         ((s^2 + k[3]^2 - k[4]^2)*((u*(2*s*((-1 + 2*EulerGamma)*k[1] + 
                 (3 - 2*EulerGamma)*k[2]) + ((-1 + 2*EulerGamma)*k[1]^2 + 
                 2*k[1]*(s + k[2]) - (-s + k[2])*((-1 + 2*EulerGamma)*s + 
                   (-3 + 2*EulerGamma)*k[2]))*Log[-s + k[1] + k[2]] + 
               (s^2 + k[1]^2 - k[2]^2)*Log[-s + k[1] + k[2]]^2 + 
               ((1 - 2*EulerGamma)*k[1]^2 - 2*k[1]*(-s + k[2]) + (s + k[2])*
                  (s - 2*EulerGamma*s + (-3 + 2*EulerGamma)*k[2]))*
                Log[s + k[1] + k[2]] - (s^2 + k[1]^2 - k[2]^2)*
                Log[s + k[1] + k[2]]^2))/8 + (10*s*k[1]*v[1] - 
              4*EulerGamma*s*k[1]*v[1] - 6*s*k[2]*v[1] + 4*EulerGamma*s*k[
                2]*v[1] - 8*s*k[1]*Log[2]*v[1] - 8*s*k[1]*Log[k[1]]*v[1] + 
              s^2*Log[-s + k[1] + k[2]]*v[1] - 2*EulerGamma*s^2*Log[
                -s + k[1] + k[2]]*v[1] + 2*s*k[1]*Log[-s + k[1] + k[2]]*v[
                1] + 5*k[1]^2*Log[-s + k[1] + k[2]]*v[1] - 2*EulerGamma*k[1]^
                2*Log[-s + k[1] + k[2]]*v[1] + 2*s*k[2]*Log[-s + k[1] + k[2]]*
               v[1] + 2*k[1]*k[2]*Log[-s + k[1] + k[2]]*v[1] - 
              3*k[2]^2*Log[-s + k[1] + k[2]]*v[1] + 2*EulerGamma*k[2]^2*Log[
                -s + k[1] + k[2]]*v[1] - s^2*Log[-s + k[1] + k[2]]^2*v[1] - 
              k[1]^2*Log[-s + k[1] + k[2]]^2*v[1] + k[2]^2*Log[-s + k[1] + 
                  k[2]]^2*v[1] - s^2*Log[s + k[1] + k[2]]*v[1] + 
              2*EulerGamma*s^2*Log[s + k[1] + k[2]]*v[1] + 2*s*k[1]*Log[
                s + k[1] + k[2]]*v[1] - 5*k[1]^2*Log[s + k[1] + k[2]]*v[1] + 
              2*EulerGamma*k[1]^2*Log[s + k[1] + k[2]]*v[1] + 
              2*s*k[2]*Log[s + k[1] + k[2]]*v[1] - 2*k[1]*k[2]*Log[
                s + k[1] + k[2]]*v[1] + 3*k[2]^2*Log[s + k[1] + k[2]]*v[1] - 
              2*EulerGamma*k[2]^2*Log[s + k[1] + k[2]]*v[1] + 
              s^2*Log[s + k[1] + k[2]]^2*v[1] + k[1]^2*Log[s + k[1] + k[2]]^
                2*v[1] - k[2]^2*Log[s + k[1] + k[2]]^2*v[1] - 
              2*(s^2 + k[1]^2 - k[2]^2)*PolyLog[2, -((s + k[1] - k[2])/
                  (-s + k[1] + k[2]))]*v[1] + 2*(s^2 + k[1]^2 - k[2]^2)*
               PolyLog[2, (s - k[1] + k[2])/(s + k[1] + k[2])]*v[1] + 
              2*s*k[1]*v[2] - 4*EulerGamma*s*k[1]*v[2] + 2*s*k[2]*v[2] + 
              4*EulerGamma*s*k[2]*v[2] + 8*s*k[2]*Log[2]*v[2] + 
              8*s*k[2]*Log[k[2]]*v[2] + s^2*Log[-s + k[1] + k[2]]*v[2] - 
              2*EulerGamma*s^2*Log[-s + k[1] + k[2]]*v[2] - 2*s*k[1]*Log[
                -s + k[1] + k[2]]*v[2] + k[1]^2*Log[-s + k[1] + k[2]]*v[2] - 
              2*EulerGamma*k[1]^2*Log[-s + k[1] + k[2]]*v[2] - 
              2*s*k[2]*Log[-s + k[1] + k[2]]*v[2] + 2*k[1]*k[2]*Log[
                -s + k[1] + k[2]]*v[2] + k[2]^2*Log[-s + k[1] + k[2]]*v[2] + 
              2*EulerGamma*k[2]^2*Log[-s + k[1] + k[2]]*v[2] - 
              s^2*Log[-s + k[1] + k[2]]^2*v[2] - k[1]^2*Log[-s + k[1] + k[2]]^
                2*v[2] + k[2]^2*Log[-s + k[1] + k[2]]^2*v[2] - 
              s^2*Log[s + k[1] + k[2]]*v[2] + 2*EulerGamma*s^2*Log[
                s + k[1] + k[2]]*v[2] - 2*s*k[1]*Log[s + k[1] + k[2]]*v[2] - 
              k[1]^2*Log[s + k[1] + k[2]]*v[2] + 2*EulerGamma*k[1]^2*Log[
                s + k[1] + k[2]]*v[2] - 2*s*k[2]*Log[s + k[1] + k[2]]*v[2] - 
              2*k[1]*k[2]*Log[s + k[1] + k[2]]*v[2] - k[2]^2*Log[
                s + k[1] + k[2]]*v[2] - 2*EulerGamma*k[2]^2*Log[s + k[1] + 
                 k[2]]*v[2] + s^2*Log[s + k[1] + k[2]]^2*v[2] + 
              k[1]^2*Log[s + k[1] + k[2]]^2*v[2] - k[2]^2*Log[s + k[1] + 
                  k[2]]^2*v[2] - 2*s^2*PolyLog[2, -((s - k[1] + k[2])/
                  (-s + k[1] + k[2]))]*v[2] - 2*k[1]^2*PolyLog[2, 
                -((s - k[1] + k[2])/(-s + k[1] + k[2]))]*v[2] + 
              2*k[2]^2*PolyLog[2, -((s - k[1] + k[2])/(-s + k[1] + k[2]))]*v[
                2] + 2*s^2*PolyLog[2, (s + k[1] - k[2])/(s + k[1] + k[2])]*v[
                2] + 2*k[1]^2*PolyLog[2, (s + k[1] - k[2])/(s + k[1] + k[2])]*
               v[2] - 2*k[2]^2*PolyLog[2, (s + k[1] - k[2])/(s + k[1] + 
                  k[2])]*v[2] - 6*s*k[1]*v[x] + 4*EulerGamma*s*k[1]*v[x] + 
              2*s*k[2]*v[x] - 4*EulerGamma*s*k[2]*v[x] - 8*s*k[1]*Log[s]*v[
                x] + 8*s*k[2]*Log[s]*v[x] - 3*s^2*Log[-s + k[1] + k[2]]*v[
                x] + 2*EulerGamma*s^2*Log[-s + k[1] + k[2]]*v[x] + 
              (2*I)*Pi*s^2*Log[-s + k[1] + k[2]]*v[x] + 2*s*k[1]*Log[
                -s + k[1] + k[2]]*v[x] - 7*k[1]^2*Log[-s + k[1] + k[2]]*v[
                x] + 2*EulerGamma*k[1]^2*Log[-s + k[1] + k[2]]*v[x] + 
              (2*I)*Pi*k[1]^2*Log[-s + k[1] + k[2]]*v[x] - 2*s*k[2]*Log[
                -s + k[1] + k[2]]*v[x] - 2*k[1]*k[2]*Log[-s + k[1] + k[2]]*v[
                x] + 5*k[2]^2*Log[-s + k[1] + k[2]]*v[x] - 2*EulerGamma*k[2]^
                2*Log[-s + k[1] + k[2]]*v[x] - (2*I)*Pi*k[2]^2*Log[
                -s + k[1] + k[2]]*v[x] + 4*s^2*Log[2]*Log[-s + k[1] + k[2]]*v[
                x] + 4*k[1]^2*Log[2]*Log[-s + k[1] + k[2]]*v[x] - 
              4*k[2]^2*Log[2]*Log[-s + k[1] + k[2]]*v[x] - 
              s^2*Log[-s + k[1] + k[2]]^2*v[x] - k[1]^2*Log[-s + k[1] + k[2]]^
                2*v[x] + k[2]^2*Log[-s + k[1] + k[2]]^2*v[x] + 
              3*s^2*Log[s + k[1] + k[2]]*v[x] - 2*EulerGamma*s^2*Log[
                s + k[1] + k[2]]*v[x] - (2*I)*Pi*s^2*Log[s + k[1] + k[2]]*v[
                x] + 2*s*k[1]*Log[s + k[1] + k[2]]*v[x] + 7*k[1]^2*Log[
                s + k[1] + k[2]]*v[x] - 2*EulerGamma*k[1]^2*Log[s + k[1] + 
                 k[2]]*v[x] - (2*I)*Pi*k[1]^2*Log[s + k[1] + k[2]]*v[x] - 
              2*s*k[2]*Log[s + k[1] + k[2]]*v[x] + 2*k[1]*k[2]*Log[
                s + k[1] + k[2]]*v[x] - 5*k[2]^2*Log[s + k[1] + k[2]]*v[x] + 
              2*EulerGamma*k[2]^2*Log[s + k[1] + k[2]]*v[x] + 
              (2*I)*Pi*k[2]^2*Log[s + k[1] + k[2]]*v[x] - 4*s^2*Log[2]*Log[
                s + k[1] + k[2]]*v[x] - 4*k[1]^2*Log[2]*Log[s + k[1] + k[2]]*
               v[x] + 4*k[2]^2*Log[2]*Log[s + k[1] + k[2]]*v[x] + 
              s^2*Log[s + k[1] + k[2]]^2*v[x] + k[1]^2*Log[s + k[1] + k[2]]^
                2*v[x] - k[2]^2*Log[s + k[1] + k[2]]^2*v[x] + 
              2*s^2*PolyLog[2, (-s + k[1] + k[2])/(s + k[1] + k[2])]*v[x] + 
              2*k[1]^2*PolyLog[2, (-s + k[1] + k[2])/(s + k[1] + k[2])]*v[
                x] - 2*k[2]^2*PolyLog[2, (-s + k[1] + k[2])/(s + k[1] + 
                  k[2])]*v[x] - 2*s^2*PolyLog[2, (s + k[1] + k[2])/
                 (-s + k[1] + k[2])]*v[x] - 2*k[1]^2*PolyLog[2, 
                (s + k[1] + k[2])/(-s + k[1] + k[2])]*v[x] + 2*k[2]^2*PolyLog[
                2, (s + k[1] + k[2])/(-s + k[1] + k[2])]*v[x])/8))/
          (2*(-u + v[3] + v[4] + v[x])))/s^3 + 
       ((-2*(2 - EulerGamma - 2*Log[2])*v[3]*
           (-1/12*(Pi*s^3*k[2])/(2*u - v[1] + v[2] - v[3] - v[4]) - 
            (Pi*s^3*k[4])/(6*(2*u - v[1] - v[2] - v[3] + v[4])) - 
            (Pi*s^2*(-2*s*(-k[1] + k[2]) + (s^2 + k[1]^2 - k[2]^2)*
                Log[-s + k[1] + k[2]] - (s^2 + k[1]^2 - k[2]^2)*
                Log[s + k[1] + k[2]]))/(16*(u - v[3] - v[4] - v[x])) - 
            (Pi*k[3]^2*(-2*s*(-k[1] + k[2]) + (s^2 + k[1]^2 - k[2]^2)*
                Log[-s + k[1] + k[2]] - (s^2 + k[1]^2 - k[2]^2)*
                Log[s + k[1] + k[2]]))/(16*(u - v[3] - v[4] - v[x])) + 
            (Pi*k[4]^2*(-2*s*(-k[1] + k[2]) + (s^2 + k[1]^2 - k[2]^2)*
                Log[-s + k[1] + k[2]] - (s^2 + k[1]^2 - k[2]^2)*
                Log[s + k[1] + k[2]]))/(16*(u - v[3] - v[4] - v[x]))))/
          (Sqrt[Pi]*s^3) + (2*((-2*Log[s]*(-1/12*(Pi*s^3*k[2])/(2*u - v[1] + 
                  v[2] - v[3] - v[4]) - (Pi*s^3*k[4])/(6*(2*u - v[1] - v[2] - 
                  v[3] + v[4])) - (Pi*s^2*(-2*s*(-k[1] + k[2]) + 
                  (s^2 + k[1]^2 - k[2]^2)*Log[-s + k[1] + k[2]] - 
                  (s^2 + k[1]^2 - k[2]^2)*Log[s + k[1] + k[2]]))/
                (16*(u - v[3] - v[4] - v[x])) - (Pi*k[3]^2*
                 (-2*s*(-k[1] + k[2]) + (s^2 + k[1]^2 - k[2]^2)*
                   Log[-s + k[1] + k[2]] - (s^2 + k[1]^2 - k[2]^2)*
                   Log[s + k[1] + k[2]]))/(16*(u - v[3] - v[4] - v[x])) + 
               (Pi*k[4]^2*(-2*s*(-k[1] + k[2]) + (s^2 + k[1]^2 - k[2]^2)*
                   Log[-s + k[1] + k[2]] - (s^2 + k[1]^2 - k[2]^2)*
                   Log[s + k[1] + k[2]]))/(16*(u - v[3] - v[4] - v[x])))*
              v[x])/s^3 + (-(Log[2]*(v[3] + v[4])*(-1/12*(Pi*s^3*k[2])/
                   (2*u - v[1] + v[2] - v[3] - v[4]) - (Pi*s^3*k[4])/
                  (6*(2*u - v[1] - v[2] - v[3] + v[4])) - 
                 (Pi*s^2*(-2*s*(-k[1] + k[2]) + (s^2 + k[1]^2 - k[2]^2)*
                     Log[-s + k[1] + k[2]] - (s^2 + k[1]^2 - k[2]^2)*
                     Log[s + k[1] + k[2]]))/(16*(u - v[3] - v[4] - v[x])) - 
                 (Pi*k[3]^2*(-2*s*(-k[1] + k[2]) + (s^2 + k[1]^2 - k[2]^2)*
                     Log[-s + k[1] + k[2]] - (s^2 + k[1]^2 - k[2]^2)*
                     Log[s + k[1] + k[2]]))/(16*(u - v[3] - v[4] - v[x])) + 
                 (Pi*k[4]^2*(-2*s*(-k[1] + k[2]) + (s^2 + k[1]^2 - k[2]^2)*
                     Log[-s + k[1] + k[2]] - (s^2 + k[1]^2 - k[2]^2)*
                     Log[s + k[1] + k[2]]))/(16*(u - v[3] - v[4] - v[x])))) + 
              (Pi*s^2*(-2*s*(-k[1] + k[2]) + (s^2 + k[1]^2 - k[2]^2)*
                  Log[-s + k[1] + k[2]] - (s^2 + k[1]^2 - k[2]^2)*
                  Log[s + k[1] + k[2]])*v[x])/(8*(u - v[3] - v[4] - v[x])) - 
              (Pi*k[4]*(-2*s^3*u*Log[\[Mu]] + s^3*Log[\[Mu]]*v[1] + 
                 s^3*Log[\[Mu]]*v[2] + s^3*Log[\[Mu]]*v[3] - s^3*Log[\[Mu]]*
                  v[4] + s^3*(2 - EulerGamma - 2*Log[2])*v[x] - 
                 s^3*(8/3 - EulerGamma - 2*Log[2])*v[x] + 2*s^3*Log[s]*v[x]))/
               (6*(2*u - v[1] - v[2] - v[3] + v[4])) + 
              (Pi*(2*s^3*u*k[2]*Log[\[Mu]] - s^3*k[2]*Log[\[Mu]]*v[1] + 
                 s^3*k[2]*(-EulerGamma - 2*Log[2])*v[2] + s^3*k[2]*
                  (2 - EulerGamma - 2*Log[2])*v[2] + 2*s^3*k[2]*Log[2]*v[2] + 
                 s^3*k[2]*Log[\[Mu]]*v[2] - 2*s^3*k[2]*Log[k[2]]*v[2] - 
                 s^3*k[2]*Log[\[Mu]]*v[3] - s^3*k[2]*Log[\[Mu]]*v[4] - 
                 s^3*k[2]*(2 - EulerGamma - 2*Log[2])*v[x] + s^3*k[2]*
                  (8/3 - EulerGamma - 2*Log[2])*v[x] - 2*s^3*k[2]*Log[s]*
                  v[x]))/(12*(2*u - v[1] + v[2] - v[3] - v[4])) - 
              (s^3*(Pi*k[4]*Log[k[4]]*v[4] - k[4]*(-2*Sqrt[Pi]*
                    ((Sqrt[Pi]*(2 - EulerGamma - 2*Log[2])*v[3])/4 + 
                     (Sqrt[Pi]*Log[2]*(v[3] - v[4]))/4) + 
                   (Pi*(2 - EulerGamma - 2*Log[2])*v[4])/2) - 
                 (Pi*k[4]*(-u + v[3] - v[4] + v[x]))/2))/(3*(2*u - v[1] - 
                 v[2] - v[3] + v[4])) + (s^3*k[2]*
                ((-1/2*(Pi*(-EulerGamma - 2*Log[2])*v[4]) - Sqrt[Pi]*
                    ((Sqrt[Pi]*(2 - EulerGamma - 2*Log[2])*v[3])/2 + 
                     (Sqrt[Pi]*Log[2]*(v[3] + v[4]))/2))/2 + 
                 (Pi*(-u + v[3] + v[4] + v[x]))/8))/(3*(2*u - v[1] + v[2] - 
                 v[3] - v[4])) - ((Pi*s^2*(-EulerGamma - 2*Log[2])*
                  (-2*s*(-k[1] + k[2]) + (s^2 + k[1]^2 - k[2]^2)*
                    Log[-s + k[1] + k[2]] - (s^2 + k[1]^2 - k[2]^2)*
                    Log[s + k[1] + k[2]])*v[4])/16 + Sqrt[Pi]*
                 ((Sqrt[Pi]*s^2*(2 - EulerGamma - 2*Log[2])*(-2*s*(-k[1] + 
                       k[2]) + (s^2 + k[1]^2 - k[2]^2)*Log[-s + k[1] + 
                        k[2]] - (s^2 + k[1]^2 - k[2]^2)*Log[s + k[1] + k[2]])*
                    v[3])/16 + (Sqrt[Pi]*s^2*((Log[2]*(-2*s*(-k[1] + k[2]) + 
                        (s^2 + k[1]^2 - k[2]^2)*Log[-s + k[1] + k[2]] - 
                        (s^2 + k[1]^2 - k[2]^2)*Log[s + k[1] + k[2]])*
                       (v[3] + v[4]))/8 + (-1/8*((2*s*((-1 + 2*EulerGamma)*
                          k[1] + (3 - 2*EulerGamma)*k[2]) + 
                          ((-1 + 2*EulerGamma)*k[1]^2 + 2*k[1]*(s + k[2]) - 
                          (-s + k[2])*((-1 + 2*EulerGamma)*s + (-3 + 
                          2*EulerGamma)*k[2]))*Log[-s + k[1] + k[2]] + 
                          (s^2 + k[1]^2 - k[2]^2)*Log[-s + k[1] + k[2]]^2 + 
                          ((1 - 2*EulerGamma)*k[1]^2 - 2*k[1]*(-s + k[2]) + 
                          (s + k[2])*(s - 2*EulerGamma*s + (-3 + 2*
                          EulerGamma)*k[2]))*Log[s + k[1] + k[2]] - 
                          (s^2 + k[1]^2 - k[2]^2)*Log[s + k[1] + k[2]]^2)*
                         (2*u - v[3] - v[4] - v[x])) + (-10*s*k[1]*v[1] + 
                         4*EulerGamma*s*k[1]*v[1] + 6*s*k[2]*v[1] - 
                         4*EulerGamma*s*k[2]*v[1] + 8*s*k[1]*Log[2]*v[1] + 
                         8*s*k[1]*Log[k[1]]*v[1] - s^2*Log[-s + k[1] + k[2]]*
                          v[1] + 2*EulerGamma*s^2*Log[-s + k[1] + k[2]]*
                          v[1] - 2*s*k[1]*Log[-s + k[1] + k[2]]*v[1] - 
                         5*k[1]^2*Log[-s + k[1] + k[2]]*v[1] + 2*EulerGamma*
                          k[1]^2*Log[-s + k[1] + k[2]]*v[1] - 2*s*k[2]*
                          Log[-s + k[1] + k[2]]*v[1] - 2*k[1]*k[2]*Log[
                          -s + k[1] + k[2]]*v[1] + 3*k[2]^2*Log[-s + k[1] + 
                          k[2]]*v[1] - 2*EulerGamma*k[2]^2*Log[-s + k[1] + 
                          k[2]]*v[1] + s^2*Log[-s + k[1] + k[2]]^2*v[1] + 
                         k[1]^2*Log[-s + k[1] + k[2]]^2*v[1] - k[2]^2*
                          Log[-s + k[1] + k[2]]^2*v[1] + s^2*Log[s + k[1] + 
                          k[2]]*v[1] - 2*EulerGamma*s^2*Log[s + k[1] + k[2]]*
                          v[1] - 2*s*k[1]*Log[s + k[1] + k[2]]*v[1] + 
                         5*k[1]^2*Log[s + k[1] + k[2]]*v[1] - 2*EulerGamma*
                          k[1]^2*Log[s + k[1] + k[2]]*v[1] - 2*s*k[2]*
                          Log[s + k[1] + k[2]]*v[1] + 2*k[1]*k[2]*Log[
                          s + k[1] + k[2]]*v[1] - 3*k[2]^2*Log[s + k[1] + 
                          k[2]]*v[1] + 2*EulerGamma*k[2]^2*Log[s + k[1] + 
                          k[2]]*v[1] - s^2*Log[s + k[1] + k[2]]^2*v[1] - 
                         k[1]^2*Log[s + k[1] + k[2]]^2*v[1] + k[2]^2*
                          Log[s + k[1] + k[2]]^2*v[1] + 2*(s^2 + k[1]^2 - 
                          k[2]^2)*PolyLog[2, -((s + k[1] - k[2])/(-s + k[1] + 
                          k[2]))]*v[1] - 2*(s^2 + k[1]^2 - k[2]^2)*PolyLog[2, 
                          (s - k[1] + k[2])/(s + k[1] + k[2])]*v[1] - 
                         2*s*k[1]*v[2] + 4*EulerGamma*s*k[1]*v[2] - 2*s*k[2]*
                          v[2] - 4*EulerGamma*s*k[2]*v[2] - 8*s*k[2]*Log[2]*
                          v[2] - 8*s*k[2]*Log[k[2]]*v[2] - s^2*Log[-s + 
                          k[1] + k[2]]*v[2] + 2*EulerGamma*s^2*Log[-s + 
                          k[1] + k[2]]*v[2] + 2*s*k[1]*Log[-s + k[1] + k[2]]*
                          v[2] - k[1]^2*Log[-s + k[1] + k[2]]*v[2] + 
                         2*EulerGamma*k[1]^2*Log[-s + k[1] + k[2]]*v[2] + 
                         2*s*k[2]*Log[-s + k[1] + k[2]]*v[2] - 2*k[1]*k[2]*
                          Log[-s + k[1] + k[2]]*v[2] - k[2]^2*Log[-s + k[1] + 
                          k[2]]*v[2] - 2*EulerGamma*k[2]^2*Log[-s + k[1] + 
                          k[2]]*v[2] + s^2*Log[-s + k[1] + k[2]]^2*v[2] + 
                         k[1]^2*Log[-s + k[1] + k[2]]^2*v[2] - k[2]^2*
                          Log[-s + k[1] + k[2]]^2*v[2] + s^2*Log[s + k[1] + 
                          k[2]]*v[2] - 2*EulerGamma*s^2*Log[s + k[1] + k[2]]*
                          v[2] + 2*s*k[1]*Log[s + k[1] + k[2]]*v[2] + 
                         k[1]^2*Log[s + k[1] + k[2]]*v[2] - 2*EulerGamma*
                          k[1]^2*Log[s + k[1] + k[2]]*v[2] + 2*s*k[2]*
                          Log[s + k[1] + k[2]]*v[2] + 2*k[1]*k[2]*Log[
                          s + k[1] + k[2]]*v[2] + k[2]^2*Log[s + k[1] + k[2]]*
                          v[2] + 2*EulerGamma*k[2]^2*Log[s + k[1] + k[2]]*
                          v[2] - s^2*Log[s + k[1] + k[2]]^2*v[2] - k[1]^2*
                          Log[s + k[1] + k[2]]^2*v[2] + k[2]^2*Log[s + k[1] + 
                          k[2]]^2*v[2] + 2*s^2*PolyLog[2, -((s - k[1] + k[2])/
                          (-s + k[1] + k[2]))]*v[2] + 2*k[1]^2*PolyLog[2, 
                          -((s - k[1] + k[2])/(-s + k[1] + k[2]))]*v[2] - 
                         2*k[2]^2*PolyLog[2, -((s - k[1] + k[2])/(-s + k[1] + 
                          k[2]))]*v[2] - 2*s^2*PolyLog[2, (s + k[1] - k[2])/
                          (s + k[1] + k[2])]*v[2] - 2*k[1]^2*PolyLog[2, 
                          (s + k[1] - k[2])/(s + k[1] + k[2])]*v[2] + 
                         2*k[2]^2*PolyLog[2, (s + k[1] - k[2])/(s + k[1] + 
                          k[2])]*v[2] + 6*s*k[1]*v[x] - 4*EulerGamma*s*k[1]*
                          v[x] - 2*s*k[2]*v[x] + 4*EulerGamma*s*k[2]*v[x] + 
                         8*s*k[1]*Log[s]*v[x] - 8*s*k[2]*Log[s]*v[x] + 
                         3*s^2*Log[-s + k[1] + k[2]]*v[x] - 2*EulerGamma*s^2*
                          Log[-s + k[1] + k[2]]*v[x] - (2*I)*Pi*s^2*
                          Log[-s + k[1] + k[2]]*v[x] - 2*s*k[1]*Log[-s + 
                          k[1] + k[2]]*v[x] + 7*k[1]^2*Log[-s + k[1] + k[2]]*
                          v[x] - 2*EulerGamma*k[1]^2*Log[-s + k[1] + k[2]]*
                          v[x] - (2*I)*Pi*k[1]^2*Log[-s + k[1] + k[2]]*v[x] + 
                         2*s*k[2]*Log[-s + k[1] + k[2]]*v[x] + 2*k[1]*k[2]*
                          Log[-s + k[1] + k[2]]*v[x] - 5*k[2]^2*Log[-s + 
                          k[1] + k[2]]*v[x] + 2*EulerGamma*k[2]^2*Log[
                          -s + k[1] + k[2]]*v[x] + (2*I)*Pi*k[2]^2*Log[
                          -s + k[1] + k[2]]*v[x] - 4*s^2*Log[2]*Log[-s + 
                          k[1] + k[2]]*v[x] - 4*k[1]^2*Log[2]*Log[-s + k[1] + 
                          k[2]]*v[x] + 4*k[2]^2*Log[2]*Log[-s + k[1] + k[2]]*
                          v[x] + s^2*Log[-s + k[1] + k[2]]^2*v[x] + k[1]^2*
                          Log[-s + k[1] + k[2]]^2*v[x] - k[2]^2*
                          Log[-s + k[1] + k[2]]^2*v[x] - 3*s^2*Log[s + k[1] + 
                          k[2]]*v[x] + 2*EulerGamma*s^2*Log[s + k[1] + k[2]]*
                          v[x] + (2*I)*Pi*s^2*Log[s + k[1] + k[2]]*v[x] - 
                         2*s*k[1]*Log[s + k[1] + k[2]]*v[x] - 7*k[1]^2*
                          Log[s + k[1] + k[2]]*v[x] + 2*EulerGamma*k[1]^2*
                          Log[s + k[1] + k[2]]*v[x] + (2*I)*Pi*k[1]^2*
                          Log[s + k[1] + k[2]]*v[x] + 2*s*k[2]*Log[s + k[1] + 
                          k[2]]*v[x] - 2*k[1]*k[2]*Log[s + k[1] + k[2]]*
                          v[x] + 5*k[2]^2*Log[s + k[1] + k[2]]*v[x] - 
                         2*EulerGamma*k[2]^2*Log[s + k[1] + k[2]]*v[x] - 
                         (2*I)*Pi*k[2]^2*Log[s + k[1] + k[2]]*v[x] + 
                         4*s^2*Log[2]*Log[s + k[1] + k[2]]*v[x] + 4*k[1]^2*
                          Log[2]*Log[s + k[1] + k[2]]*v[x] - 4*k[2]^2*Log[2]*
                          Log[s + k[1] + k[2]]*v[x] - s^2*Log[s + k[1] + 
                          k[2]]^2*v[x] - k[1]^2*Log[s + k[1] + k[2]]^2*v[x] + 
                         k[2]^2*Log[s + k[1] + k[2]]^2*v[x] - 2*s^2*PolyLog[
                          2, (-s + k[1] + k[2])/(s + k[1] + k[2])]*v[x] - 
                         2*k[1]^2*PolyLog[2, (-s + k[1] + k[2])/(s + k[1] + 
                          k[2])]*v[x] + 2*k[2]^2*PolyLog[2, (-s + k[1] + 
                          k[2])/(s + k[1] + k[2])]*v[x] + 2*s^2*PolyLog[2, 
                          (s + k[1] + k[2])/(-s + k[1] + k[2])]*v[x] + 
                         2*k[1]^2*PolyLog[2, (s + k[1] + k[2])/(-s + k[1] + 
                          k[2])]*v[x] - 2*k[2]^2*PolyLog[2, (s + k[1] + k[2])/
                          (-s + k[1] + k[2])]*v[x])/8)/2))/2))/(u - v[3] - 
                v[4] - v[x]) - (-1/8*(Pi*k[3]^2*(-2*s*(-k[1] + k[2]) + 
                   (s^2 + k[1]^2 - k[2]^2)*Log[-s + k[1] + k[2]] - 
                   (s^2 + k[1]^2 - k[2]^2)*Log[s + k[1] + k[2]])*v[3]) + 
                k[3]^2*((Pi*(-EulerGamma - 2*Log[2])*(-2*s*(-k[1] + k[2]) + 
                     (s^2 + k[1]^2 - k[2]^2)*Log[-s + k[1] + k[2]] - 
                     (s^2 + k[1]^2 - k[2]^2)*Log[s + k[1] + k[2]])*v[4])/16 + 
                  Sqrt[Pi]*((Sqrt[Pi]*(2 - EulerGamma - 2*Log[2])*
                      (-2*s*(-k[1] + k[2]) + (s^2 + k[1]^2 - k[2]^2)*
                        Log[-s + k[1] + k[2]] - (s^2 + k[1]^2 - k[2]^2)*
                        Log[s + k[1] + k[2]])*v[3])/16 + (Sqrt[Pi]*
                      ((Log[2]*(-2*s*(-k[1] + k[2]) + (s^2 + k[1]^2 - k[2]^2)*
                          Log[-s + k[1] + k[2]] - (s^2 + k[1]^2 - k[2]^2)*
                          Log[s + k[1] + k[2]])*(v[3] + v[4]))/8 + 
                       (-1/8*((2*s*((-1 + 2*EulerGamma)*k[1] + (3 - 
                          2*EulerGamma)*k[2]) + ((-1 + 2*EulerGamma)*k[1]^2 + 
                          2*k[1]*(s + k[2]) - (-s + k[2])*((-1 + 2*
                          EulerGamma)*s + (-3 + 2*EulerGamma)*k[2]))*Log[
                          -s + k[1] + k[2]] + (s^2 + k[1]^2 - k[2]^2)*
                          Log[-s + k[1] + k[2]]^2 + ((1 - 2*EulerGamma)*
                          k[1]^2 - 2*k[1]*(-s + k[2]) + (s + k[2])*(s - 
                          2*EulerGamma*s + (-3 + 2*EulerGamma)*k[2]))*
                          Log[s + k[1] + k[2]] - (s^2 + k[1]^2 - k[2]^2)*
                          Log[s + k[1] + k[2]]^2)*(2*u - v[3] - v[4] - 
                          v[x])) + (-10*s*k[1]*v[1] + 4*EulerGamma*s*k[1]*
                          v[1] + 6*s*k[2]*v[1] - 4*EulerGamma*s*k[2]*v[1] + 
                          8*s*k[1]*Log[2]*v[1] + 8*s*k[1]*Log[k[1]]*v[1] - 
                          s^2*Log[-s + k[1] + k[2]]*v[1] + 2*EulerGamma*s^2*
                          Log[-s + k[1] + k[2]]*v[1] - 2*s*k[1]*Log[-s + 
                          k[1] + k[2]]*v[1] - 5*k[1]^2*Log[-s + k[1] + k[2]]*
                          v[1] + 2*EulerGamma*k[1]^2*Log[-s + k[1] + k[2]]*
                          v[1] - 2*s*k[2]*Log[-s + k[1] + k[2]]*v[1] - 
                          2*k[1]*k[2]*Log[-s + k[1] + k[2]]*v[1] + 3*k[2]^2*
                          Log[-s + k[1] + k[2]]*v[1] - 2*EulerGamma*k[2]^2*
                          Log[-s + k[1] + k[2]]*v[1] + s^2*Log[-s + k[1] + 
                          k[2]]^2*v[1] + k[1]^2*Log[-s + k[1] + k[2]]^2*
                          v[1] - k[2]^2*Log[-s + k[1] + k[2]]^2*v[1] + 
                          s^2*Log[s + k[1] + k[2]]*v[1] - 2*EulerGamma*s^2*
                          Log[s + k[1] + k[2]]*v[1] - 2*s*k[1]*Log[s + k[1] + 
                          k[2]]*v[1] + 5*k[1]^2*Log[s + k[1] + k[2]]*v[1] - 
                          2*EulerGamma*k[1]^2*Log[s + k[1] + k[2]]*v[1] - 
                          2*s*k[2]*Log[s + k[1] + k[2]]*v[1] + 2*k[1]*k[2]*
                          Log[s + k[1] + k[2]]*v[1] - 3*k[2]^2*Log[s + k[1] + 
                          k[2]]*v[1] + 2*EulerGamma*k[2]^2*Log[s + k[1] + 
                          k[2]]*v[1] - s^2*Log[s + k[1] + k[2]]^2*v[1] - 
                          k[1]^2*Log[s + k[1] + k[2]]^2*v[1] + k[2]^2*
                          Log[s + k[1] + k[2]]^2*v[1] + 2*(s^2 + k[1]^2 - 
                          k[2]^2)*PolyLog[2, -((s + k[1] - k[2])/(-s + k[1] + 
                          k[2]))]*v[1] - 2*(s^2 + k[1]^2 - k[2]^2)*PolyLog[2, 
                          (s - k[1] + k[2])/(s + k[1] + k[2])]*v[1] - 
                          2*s*k[1]*v[2] + 4*EulerGamma*s*k[1]*v[2] - 2*s*k[2]*
                          v[2] - 4*EulerGamma*s*k[2]*v[2] - 8*s*k[2]*Log[2]*
                          v[2] - 8*s*k[2]*Log[k[2]]*v[2] - s^2*Log[-s + 
                          k[1] + k[2]]*v[2] + 2*EulerGamma*s^2*Log[-s + 
                          k[1] + k[2]]*v[2] + 2*s*k[1]*Log[-s + k[1] + k[2]]*
                          v[2] - k[1]^2*Log[-s + k[1] + k[2]]*v[2] + 
                          2*EulerGamma*k[1]^2*Log[-s + k[1] + k[2]]*v[2] + 
                          2*s*k[2]*Log[-s + k[1] + k[2]]*v[2] - 2*k[1]*k[2]*
                          Log[-s + k[1] + k[2]]*v[2] - k[2]^2*Log[-s + k[1] + 
                          k[2]]*v[2] - 2*EulerGamma*k[2]^2*Log[-s + k[1] + 
                          k[2]]*v[2] + s^2*Log[-s + k[1] + k[2]]^2*v[2] + 
                          k[1]^2*Log[-s + k[1] + k[2]]^2*v[2] - k[2]^2*
                          Log[-s + k[1] + k[2]]^2*v[2] + s^2*Log[s + k[1] + 
                          k[2]]*v[2] - 2*EulerGamma*s^2*Log[s + k[1] + k[2]]*
                          v[2] + 2*s*k[1]*Log[s + k[1] + k[2]]*v[2] + k[1]^2*
                          Log[s + k[1] + k[2]]*v[2] - 2*EulerGamma*k[1]^2*
                          Log[s + k[1] + k[2]]*v[2] + 2*s*k[2]*Log[s + k[1] + 
                          k[2]]*v[2] + 2*k[1]*k[2]*Log[s + k[1] + k[2]]*
                          v[2] + k[2]^2*Log[s + k[1] + k[2]]*v[2] + 
                          2*EulerGamma*k[2]^2*Log[s + k[1] + k[2]]*v[2] - 
                          s^2*Log[s + k[1] + k[2]]^2*v[2] - k[1]^2*
                          Log[s + k[1] + k[2]]^2*v[2] + k[2]^2*Log[s + k[1] + 
                          k[2]]^2*v[2] + 2*s^2*PolyLog[2, -((s - k[1] + k[2])/
                          (-s + k[1] + k[2]))]*v[2] + 2*k[1]^2*PolyLog[2, 
                          -((s - k[1] + k[2])/(-s + k[1] + k[2]))]*v[2] - 
                          2*k[2]^2*PolyLog[2, -((s - k[1] + k[2])/(-s + 
                          k[1] + k[2]))]*v[2] - 2*s^2*PolyLog[2, (s + k[1] - 
                          k[2])/(s + k[1] + k[2])]*v[2] - 2*k[1]^2*PolyLog[2, 
                          (s + k[1] - k[2])/(s + k[1] + k[2])]*v[2] + 
                          2*k[2]^2*PolyLog[2, (s + k[1] - k[2])/(s + k[1] + 
                          k[2])]*v[2] + 6*s*k[1]*v[x] - 4*EulerGamma*s*k[1]*
                          v[x] - 2*s*k[2]*v[x] + 4*EulerGamma*s*k[2]*v[x] + 
                          8*s*k[1]*Log[s]*v[x] - 8*s*k[2]*Log[s]*v[x] + 
                          3*s^2*Log[-s + k[1] + k[2]]*v[x] - 2*EulerGamma*s^2*
                          Log[-s + k[1] + k[2]]*v[x] - (2*I)*Pi*s^2*Log[
                          -s + k[1] + k[2]]*v[x] - 2*s*k[1]*Log[-s + k[1] + 
                          k[2]]*v[x] + 7*k[1]^2*Log[-s + k[1] + k[2]]*v[x] - 
                          2*EulerGamma*k[1]^2*Log[-s + k[1] + k[2]]*v[x] - 
                          (2*I)*Pi*k[1]^2*Log[-s + k[1] + k[2]]*v[x] + 
                          2*s*k[2]*Log[-s + k[1] + k[2]]*v[x] + 2*k[1]*k[2]*
                          Log[-s + k[1] + k[2]]*v[x] - 5*k[2]^2*Log[-s + 
                          k[1] + k[2]]*v[x] + 2*EulerGamma*k[2]^2*Log[-s + 
                          k[1] + k[2]]*v[x] + (2*I)*Pi*k[2]^2*Log[-s + k[1] + 
                          k[2]]*v[x] - 4*s^2*Log[2]*Log[-s + k[1] + k[2]]*
                          v[x] - 4*k[1]^2*Log[2]*Log[-s + k[1] + k[2]]*v[x] + 
                          4*k[2]^2*Log[2]*Log[-s + k[1] + k[2]]*v[x] + 
                          s^2*Log[-s + k[1] + k[2]]^2*v[x] + k[1]^2*
                          Log[-s + k[1] + k[2]]^2*v[x] - k[2]^2*Log[-s + 
                          k[1] + k[2]]^2*v[x] - 3*s^2*Log[s + k[1] + k[2]]*
                          v[x] + 2*EulerGamma*s^2*Log[s + k[1] + k[2]]*v[x] + 
                          (2*I)*Pi*s^2*Log[s + k[1] + k[2]]*v[x] - 2*s*k[1]*
                          Log[s + k[1] + k[2]]*v[x] - 7*k[1]^2*Log[s + k[1] + 
                          k[2]]*v[x] + 2*EulerGamma*k[1]^2*Log[s + k[1] + 
                          k[2]]*v[x] + (2*I)*Pi*k[1]^2*Log[s + k[1] + k[2]]*
                          v[x] + 2*s*k[2]*Log[s + k[1] + k[2]]*v[x] - 2*k[1]*
                          k[2]*Log[s + k[1] + k[2]]*v[x] + 5*k[2]^2*Log[
                          s + k[1] + k[2]]*v[x] - 2*EulerGamma*k[2]^2*
                          Log[s + k[1] + k[2]]*v[x] - (2*I)*Pi*k[2]^2*
                          Log[s + k[1] + k[2]]*v[x] + 4*s^2*Log[2]*Log[
                          s + k[1] + k[2]]*v[x] + 4*k[1]^2*Log[2]*Log[
                          s + k[1] + k[2]]*v[x] - 4*k[2]^2*Log[2]*Log[
                          s + k[1] + k[2]]*v[x] - s^2*Log[s + k[1] + k[2]]^2*
                          v[x] - k[1]^2*Log[s + k[1] + k[2]]^2*v[x] + k[2]^2*
                          Log[s + k[1] + k[2]]^2*v[x] - 2*s^2*PolyLog[2, 
                          (-s + k[1] + k[2])/(s + k[1] + k[2])]*v[x] - 
                          2*k[1]^2*PolyLog[2, (-s + k[1] + k[2])/(s + k[1] + 
                          k[2])]*v[x] + 2*k[2]^2*PolyLog[2, (-s + k[1] + 
                          k[2])/(s + k[1] + k[2])]*v[x] + 2*s^2*PolyLog[2, 
                          (s + k[1] + k[2])/(-s + k[1] + k[2])]*v[x] + 
                          2*k[1]^2*PolyLog[2, (s + k[1] + k[2])/(-s + k[1] + 
                          k[2])]*v[x] - 2*k[2]^2*PolyLog[2, (s + k[1] + k[2])/
                          (-s + k[1] + k[2])]*v[x])/8)/2))/2)))/(u - v[3] - 
                v[4] - v[x]) - (-1/8*(Pi*k[4]^2*(-2*s*(-k[1] + k[2]) + 
                   (s^2 + k[1]^2 - k[2]^2)*Log[-s + k[1] + k[2]] - 
                   (s^2 + k[1]^2 - k[2]^2)*Log[s + k[1] + k[2]])*v[4]) - 
                k[4]^2*((Pi*(-EulerGamma - 2*Log[2])*(-2*s*(-k[1] + k[2]) + 
                     (s^2 + k[1]^2 - k[2]^2)*Log[-s + k[1] + k[2]] - 
                     (s^2 + k[1]^2 - k[2]^2)*Log[s + k[1] + k[2]])*v[4])/16 + 
                  Sqrt[Pi]*((Sqrt[Pi]*(2 - EulerGamma - 2*Log[2])*
                      (-2*s*(-k[1] + k[2]) + (s^2 + k[1]^2 - k[2]^2)*
                        Log[-s + k[1] + k[2]] - (s^2 + k[1]^2 - k[2]^2)*
                        Log[s + k[1] + k[2]])*v[3])/16 + (Sqrt[Pi]*
                      ((Log[2]*(-2*s*(-k[1] + k[2]) + (s^2 + k[1]^2 - k[2]^2)*
                          Log[-s + k[1] + k[2]] - (s^2 + k[1]^2 - k[2]^2)*
                          Log[s + k[1] + k[2]])*(v[3] + v[4]))/8 + 
                       (-1/8*((2*s*((-1 + 2*EulerGamma)*k[1] + (3 - 
                          2*EulerGamma)*k[2]) + ((-1 + 2*EulerGamma)*k[1]^2 + 
                          2*k[1]*(s + k[2]) - (-s + k[2])*((-1 + 2*
                          EulerGamma)*s + (-3 + 2*EulerGamma)*k[2]))*Log[
                          -s + k[1] + k[2]] + (s^2 + k[1]^2 - k[2]^2)*
                          Log[-s + k[1] + k[2]]^2 + ((1 - 2*EulerGamma)*
                          k[1]^2 - 2*k[1]*(-s + k[2]) + (s + k[2])*(s - 
                          2*EulerGamma*s + (-3 + 2*EulerGamma)*k[2]))*
                          Log[s + k[1] + k[2]] - (s^2 + k[1]^2 - k[2]^2)*
                          Log[s + k[1] + k[2]]^2)*(2*u - v[3] - v[4] - 
                          v[x])) + (-10*s*k[1]*v[1] + 4*EulerGamma*s*k[1]*
                          v[1] + 6*s*k[2]*v[1] - 4*EulerGamma*s*k[2]*v[1] + 
                          8*s*k[1]*Log[2]*v[1] + 8*s*k[1]*Log[k[1]]*v[1] - 
                          s^2*Log[-s + k[1] + k[2]]*v[1] + 2*EulerGamma*s^2*
                          Log[-s + k[1] + k[2]]*v[1] - 2*s*k[1]*Log[-s + 
                          k[1] + k[2]]*v[1] - 5*k[1]^2*Log[-s + k[1] + k[2]]*
                          v[1] + 2*EulerGamma*k[1]^2*Log[-s + k[1] + k[2]]*
                          v[1] - 2*s*k[2]*Log[-s + k[1] + k[2]]*v[1] - 
                          2*k[1]*k[2]*Log[-s + k[1] + k[2]]*v[1] + 3*k[2]^2*
                          Log[-s + k[1] + k[2]]*v[1] - 2*EulerGamma*k[2]^2*
                          Log[-s + k[1] + k[2]]*v[1] + s^2*Log[-s + k[1] + 
                          k[2]]^2*v[1] + k[1]^2*Log[-s + k[1] + k[2]]^2*
                          v[1] - k[2]^2*Log[-s + k[1] + k[2]]^2*v[1] + 
                          s^2*Log[s + k[1] + k[2]]*v[1] - 2*EulerGamma*s^2*
                          Log[s + k[1] + k[2]]*v[1] - 2*s*k[1]*Log[s + k[1] + 
                          k[2]]*v[1] + 5*k[1]^2*Log[s + k[1] + k[2]]*v[1] - 
                          2*EulerGamma*k[1]^2*Log[s + k[1] + k[2]]*v[1] - 
                          2*s*k[2]*Log[s + k[1] + k[2]]*v[1] + 2*k[1]*k[2]*
                          Log[s + k[1] + k[2]]*v[1] - 3*k[2]^2*Log[s + k[1] + 
                          k[2]]*v[1] + 2*EulerGamma*k[2]^2*Log[s + k[1] + 
                          k[2]]*v[1] - s^2*Log[s + k[1] + k[2]]^2*v[1] - 
                          k[1]^2*Log[s + k[1] + k[2]]^2*v[1] + k[2]^2*
                          Log[s + k[1] + k[2]]^2*v[1] + 2*(s^2 + k[1]^2 - 
                          k[2]^2)*PolyLog[2, -((s + k[1] - k[2])/(-s + k[1] + 
                          k[2]))]*v[1] - 2*(s^2 + k[1]^2 - k[2]^2)*PolyLog[2, 
                          (s - k[1] + k[2])/(s + k[1] + k[2])]*v[1] - 
                          2*s*k[1]*v[2] + 4*EulerGamma*s*k[1]*v[2] - 2*s*k[2]*
                          v[2] - 4*EulerGamma*s*k[2]*v[2] - 8*s*k[2]*Log[2]*
                          v[2] - 8*s*k[2]*Log[k[2]]*v[2] - s^2*Log[-s + 
                          k[1] + k[2]]*v[2] + 2*EulerGamma*s^2*Log[-s + 
                          k[1] + k[2]]*v[2] + 2*s*k[1]*Log[-s + k[1] + k[2]]*
                          v[2] - k[1]^2*Log[-s + k[1] + k[2]]*v[2] + 
                          2*EulerGamma*k[1]^2*Log[-s + k[1] + k[2]]*v[2] + 
                          2*s*k[2]*Log[-s + k[1] + k[2]]*v[2] - 2*k[1]*k[2]*
                          Log[-s + k[1] + k[2]]*v[2] - k[2]^2*Log[-s + k[1] + 
                          k[2]]*v[2] - 2*EulerGamma*k[2]^2*Log[-s + k[1] + 
                          k[2]]*v[2] + s^2*Log[-s + k[1] + k[2]]^2*v[2] + 
                          k[1]^2*Log[-s + k[1] + k[2]]^2*v[2] - k[2]^2*
                          Log[-s + k[1] + k[2]]^2*v[2] + s^2*Log[s + k[1] + 
                          k[2]]*v[2] - 2*EulerGamma*s^2*Log[s + k[1] + k[2]]*
                          v[2] + 2*s*k[1]*Log[s + k[1] + k[2]]*v[2] + k[1]^2*
                          Log[s + k[1] + k[2]]*v[2] - 2*EulerGamma*k[1]^2*
                          Log[s + k[1] + k[2]]*v[2] + 2*s*k[2]*Log[s + k[1] + 
                          k[2]]*v[2] + 2*k[1]*k[2]*Log[s + k[1] + k[2]]*
                          v[2] + k[2]^2*Log[s + k[1] + k[2]]*v[2] + 
                          2*EulerGamma*k[2]^2*Log[s + k[1] + k[2]]*v[2] - 
                          s^2*Log[s + k[1] + k[2]]^2*v[2] - k[1]^2*
                          Log[s + k[1] + k[2]]^2*v[2] + k[2]^2*Log[s + k[1] + 
                          k[2]]^2*v[2] + 2*s^2*PolyLog[2, -((s - k[1] + k[2])/
                          (-s + k[1] + k[2]))]*v[2] + 2*k[1]^2*PolyLog[2, 
                          -((s - k[1] + k[2])/(-s + k[1] + k[2]))]*v[2] - 
                          2*k[2]^2*PolyLog[2, -((s - k[1] + k[2])/(-s + 
                          k[1] + k[2]))]*v[2] - 2*s^2*PolyLog[2, (s + k[1] - 
                          k[2])/(s + k[1] + k[2])]*v[2] - 2*k[1]^2*PolyLog[2, 
                          (s + k[1] - k[2])/(s + k[1] + k[2])]*v[2] + 
                          2*k[2]^2*PolyLog[2, (s + k[1] - k[2])/(s + k[1] + 
                          k[2])]*v[2] + 6*s*k[1]*v[x] - 4*EulerGamma*s*k[1]*
                          v[x] - 2*s*k[2]*v[x] + 4*EulerGamma*s*k[2]*v[x] + 
                          8*s*k[1]*Log[s]*v[x] - 8*s*k[2]*Log[s]*v[x] + 
                          3*s^2*Log[-s + k[1] + k[2]]*v[x] - 2*EulerGamma*s^2*
                          Log[-s + k[1] + k[2]]*v[x] - (2*I)*Pi*s^2*Log[
                          -s + k[1] + k[2]]*v[x] - 2*s*k[1]*Log[-s + k[1] + 
                          k[2]]*v[x] + 7*k[1]^2*Log[-s + k[1] + k[2]]*v[x] - 
                          2*EulerGamma*k[1]^2*Log[-s + k[1] + k[2]]*v[x] - 
                          (2*I)*Pi*k[1]^2*Log[-s + k[1] + k[2]]*v[x] + 
                          2*s*k[2]*Log[-s + k[1] + k[2]]*v[x] + 2*k[1]*k[2]*
                          Log[-s + k[1] + k[2]]*v[x] - 5*k[2]^2*Log[-s + 
                          k[1] + k[2]]*v[x] + 2*EulerGamma*k[2]^2*Log[-s + 
                          k[1] + k[2]]*v[x] + (2*I)*Pi*k[2]^2*Log[-s + k[1] + 
                          k[2]]*v[x] - 4*s^2*Log[2]*Log[-s + k[1] + k[2]]*
                          v[x] - 4*k[1]^2*Log[2]*Log[-s + k[1] + k[2]]*v[x] + 
                          4*k[2]^2*Log[2]*Log[-s + k[1] + k[2]]*v[x] + 
                          s^2*Log[-s + k[1] + k[2]]^2*v[x] + k[1]^2*
                          Log[-s + k[1] + k[2]]^2*v[x] - k[2]^2*Log[-s + 
                          k[1] + k[2]]^2*v[x] - 3*s^2*Log[s + k[1] + k[2]]*
                          v[x] + 2*EulerGamma*s^2*Log[s + k[1] + k[2]]*v[x] + 
                          (2*I)*Pi*s^2*Log[s + k[1] + k[2]]*v[x] - 2*s*k[1]*
                          Log[s + k[1] + k[2]]*v[x] - 7*k[1]^2*Log[s + k[1] + 
                          k[2]]*v[x] + 2*EulerGamma*k[1]^2*Log[s + k[1] + 
                          k[2]]*v[x] + (2*I)*Pi*k[1]^2*Log[s + k[1] + k[2]]*
                          v[x] + 2*s*k[2]*Log[s + k[1] + k[2]]*v[x] - 2*k[1]*
                          k[2]*Log[s + k[1] + k[2]]*v[x] + 5*k[2]^2*Log[
                          s + k[1] + k[2]]*v[x] - 2*EulerGamma*k[2]^2*
                          Log[s + k[1] + k[2]]*v[x] - (2*I)*Pi*k[2]^2*
                          Log[s + k[1] + k[2]]*v[x] + 4*s^2*Log[2]*Log[
                          s + k[1] + k[2]]*v[x] + 4*k[1]^2*Log[2]*Log[
                          s + k[1] + k[2]]*v[x] - 4*k[2]^2*Log[2]*Log[
                          s + k[1] + k[2]]*v[x] - s^2*Log[s + k[1] + k[2]]^2*
                          v[x] - k[1]^2*Log[s + k[1] + k[2]]^2*v[x] + k[2]^2*
                          Log[s + k[1] + k[2]]^2*v[x] - 2*s^2*PolyLog[2, 
                          (-s + k[1] + k[2])/(s + k[1] + k[2])]*v[x] - 
                          2*k[1]^2*PolyLog[2, (-s + k[1] + k[2])/(s + k[1] + 
                          k[2])]*v[x] + 2*k[2]^2*PolyLog[2, (-s + k[1] + 
                          k[2])/(s + k[1] + k[2])]*v[x] + 2*s^2*PolyLog[2, 
                          (s + k[1] + k[2])/(-s + k[1] + k[2])]*v[x] + 
                          2*k[1]^2*PolyLog[2, (s + k[1] + k[2])/(-s + k[1] + 
                          k[2])]*v[x] - 2*k[2]^2*PolyLog[2, (s + k[1] + k[2])/
                          (-s + k[1] + k[2])]*v[x])/8)/2))/2)))/(u - v[3] - 
                v[4] - v[x]))/s^3))/Sqrt[Pi])/Sqrt[Pi]}, -1, 1, 1]
div3233x3 = SeriesData[\[Epsilon], 0, {(s^2 + k[1]^2 - k[2]^2)/
       (6*(-2*u + v[1] + v[2] + v[3] + v[4])*(u - v[3] - v[4] + v[x])), 
      -1/6*((s^2 + k[1]^2 - k[2]^2)*(2 - EulerGamma - 2*Log[2])*v[4])/
         ((-2*u + v[1] + v[2] + v[3] + v[4])*(u - v[3] - v[4] + v[x])) + 
       ((2*s*(-k[1] + k[2]) - (s^2 + k[1]^2 - k[2]^2)*Log[-s + k[1] + k[2]] + 
          (s^2 + k[1]^2 - k[2]^2)*Log[s + k[1] + k[2]])*
         (k[3]^3/(u + v[3] - v[4] - v[x]) + k[4]^3/(u - v[3] + v[4] - v[x]) + 
          s^3/(u - v[3] - v[4] + v[x])))/(12*s^3) + 
       (2*(-1/180*(14*Pi*s^5 + 5*Pi*s^3*k[1]^2 - 5*Pi*s^3*k[2]^2 + 
             15*Pi*s^3*k[3]^2 + 15*Pi*s^3*k[4]^2)/(2*u - v[1] - v[2] - v[3] - 
             v[4]) - (Pi*k[3]^3*(2*s*(-k[1] + k[2]) - (s^2 + k[1]^2 - k[2]^2)*
              Log[-s + k[1] + k[2]] + (s^2 + k[1]^2 - k[2]^2)*
              Log[s + k[1] + k[2]]))/(24*(u + v[3] - v[4] - v[x])) - 
          (Pi*k[4]^3*(2*s*(-k[1] + k[2]) - (s^2 + k[1]^2 - k[2]^2)*
              Log[-s + k[1] + k[2]] + (s^2 + k[1]^2 - k[2]^2)*
              Log[s + k[1] + k[2]]))/(24*(u - v[3] + v[4] - v[x])) - 
          (Pi*s^3*(2*s*(-k[1] + k[2]) - (s^2 + k[1]^2 - k[2]^2)*
              Log[-s + k[1] + k[2]] + (s^2 + k[1]^2 - k[2]^2)*
              Log[s + k[1] + k[2]]))/(24*(u - v[3] - v[4] + v[x]))))/
        (Pi*s^3) + (2*(-1/12*(Sqrt[Pi]*(s^2 + k[1]^2 - k[2]^2)*
             (2 - EulerGamma - 2*Log[2])*v[3])/((-2*u + v[1] + v[2] + v[3] + 
              v[4])*(u - v[3] - v[4] + v[x])) + 
          (2*(-1/12*(Pi*(s^2 + k[1]^2 - k[2]^2)*Log[s]*v[x])/((-2*u + v[1] + 
                 v[2] + v[3] + v[4])*(u - v[3] - v[4] + v[x])) + 
             (-1/24*(Pi*s^3*(s^2 + k[1]^2 - k[2]^2)*Log[2]*(v[3] + v[4]))/
                 ((-2*u + v[1] + v[2] + v[3] + v[4])*(u - v[3] - v[4] + 
                   v[x])) + ((Pi*s^5 - 5*Pi*s^3*k[3]^2 - 5*Pi*s^3*k[4]^2)/
                  (120*(2*u - v[1] - v[2] - v[3] - v[4])) + 
                 (-1/12*(Pi*s^3*(s^2 + k[1]^2 - k[2]^2)*(8/3 - EulerGamma - 
                       2*Log[2])*v[x])/(-2*u + v[1] + v[2] + v[3] + v[4]) + 
                   (4*((Pi^(3/2)*s^3*(s^2 + k[1]^2 - k[2]^2)*(2 - 
                         EulerGamma - 2*Log[2])*v[x])/(16*(-2*u + v[1] + 
                         v[2] + v[3] + v[4])) + (Sqrt[Pi]*((Pi*s^3*(s^2 + 
                          k[1]^2 - k[2]^2)*(2 - EulerGamma - 2*Log[2])*v[4])/
                          (8*(-2*u + v[1] + v[2] + v[3] + v[4])) + 
                         (Sqrt[Pi]*((Sqrt[Pi]*s^3*(s^2 + k[1]^2 - k[2]^2)*
                          (2 - EulerGamma - 2*Log[2])*v[3])/(4*(-2*u + v[1] + 
                          v[2] + v[3] + v[4])) + (Sqrt[Pi]*((s^3*(s^2 + 
                          k[1]^2 - k[2]^2)*Log[s]*v[x])/(-2*u + v[1] + v[2] + 
                          v[3] + v[4]) + s^3*(((s^2 + k[1]^2 - k[2]^2)*Log[2]*
                          (v[3] + v[4]))/(2*(-2*u + v[1] + v[2] + v[3] + 
                          v[4])) - (s^2*v[1] - 2*EulerGamma*s^2*v[1] + 2*s*
                          k[1]*v[1] + 5*k[1]^2*v[1] - 2*EulerGamma*k[1]^2*
                          v[1] - 2*s*k[2]*v[1] - 2*k[1]*k[2]*v[1] - 3*k[2]^2*
                          v[1] + 2*EulerGamma*k[2]^2*v[1] + s^2*v[2] - 
                          2*EulerGamma*s^2*v[2] + 2*s*k[1]*v[2] + k[1]^2*
                          v[2] - 2*EulerGamma*k[1]^2*v[2] - 2*s*k[2]*v[2] - 
                          2*k[1]*k[2]*v[2] + k[2]^2*v[2] + 2*EulerGamma*
                          k[2]^2*v[2] + 2*(s^2 + k[1]^2 - k[2]^2)*Log[s + 
                          k[1] + k[2]]*(2*u - v[1] - v[2] - v[3] - v[4]) + 
                          5*s^2*v[x] - 2*EulerGamma*s^2*v[x] + 2*s*k[1]*
                          v[x] + k[1]^2*v[x] - 2*EulerGamma*k[1]^2*v[x] - 
                          2*s*k[2]*v[x] - 2*k[1]*k[2]*v[x] - 3*k[2]^2*v[x] + 
                          2*EulerGamma*k[2]^2*v[x] + ((-1 + 2*EulerGamma)*
                          k[1]^2 - 2*k[1]*(s - k[2]) + (s + k[2])*((-1 + 
                          2*EulerGamma)*s + (3 - 2*EulerGamma)*k[2]))*(2*u - 
                          v[3] - v[4] + v[x]))/(4*(-2*u + v[1] + v[2] + 
                          v[3] + v[4])))))/2))/2))/2))/(3*Sqrt[Pi]))/
                  (u - v[3] - v[4] + v[x]))/2)/s^3))/Sqrt[Pi]))/Sqrt[Pi], 
      ((s^2 + k[1]^2 - k[2]^2)*(8*v[4]^2 - Pi^2*v[4]^2 + 
          2*(2 - EulerGamma - 2*Log[2])^2*v[4]^2))/
        (24*(-2*u + v[1] + v[2] + v[3] + v[4])*(u - v[3] - v[4] + v[x])) - 
       (Log[s]*(2*s*(-k[1] + k[2]) - (s^2 + k[1]^2 - k[2]^2)*
           Log[-s + k[1] + k[2]] + (s^2 + k[1]^2 - k[2]^2)*
           Log[s + k[1] + k[2]])*v[x]*(k[3]^3/(u + v[3] - v[4] - v[x]) + 
          k[4]^3/(u - v[3] + v[4] - v[x]) + s^3/(u - v[3] - v[4] + v[x])))/
        (6*s^3) - (2*(2 - EulerGamma - 2*Log[2])*v[4]*
         (-1/180*(14*Pi*s^5 + 5*Pi*s^3*k[1]^2 - 5*Pi*s^3*k[2]^2 + 
             15*Pi*s^3*k[3]^2 + 15*Pi*s^3*k[4]^2)/(2*u - v[1] - v[2] - v[3] - 
             v[4]) - (Pi*k[3]^3*(2*s*(-k[1] + k[2]) - (s^2 + k[1]^2 - k[2]^2)*
              Log[-s + k[1] + k[2]] + (s^2 + k[1]^2 - k[2]^2)*
              Log[s + k[1] + k[2]]))/(24*(u + v[3] - v[4] - v[x])) - 
          (Pi*k[4]^3*(2*s*(-k[1] + k[2]) - (s^2 + k[1]^2 - k[2]^2)*
              Log[-s + k[1] + k[2]] + (s^2 + k[1]^2 - k[2]^2)*
              Log[s + k[1] + k[2]]))/(24*(u - v[3] + v[4] - v[x])) - 
          (Pi*s^3*(2*s*(-k[1] + k[2]) - (s^2 + k[1]^2 - k[2]^2)*
              Log[-s + k[1] + k[2]] + (s^2 + k[1]^2 - k[2]^2)*
              Log[s + k[1] + k[2]]))/(24*(u - v[3] - v[4] + v[x]))))/
        (Pi*s^3) + (((2*s*(-k[1] + k[2]) - (s^2 + k[1]^2 - k[2]^2)*
             Log[-s + k[1] + k[2]] + (s^2 + k[1]^2 - k[2]^2)*
             Log[s + k[1] + k[2]])*(4*s^3 - 3*EulerGamma*s^3 + 3*s^2*k[3] + 
            3*s*k[3]^2 + 4*k[3]^3 - 3*EulerGamma*k[3]^3 + 3*s^2*k[4] - 
            3*s*k[3]*k[4] + 3*k[3]^2*k[4] + 3*s*k[4]^2 + 3*k[3]*k[4]^2 + 
            4*k[4]^3 - 3*EulerGamma*k[4]^3 - 3*(s^3 + k[3]^3 + k[4]^3)*
             Log[s + k[3] + k[4]] - (14*k[3]^3*v[3])/(u + v[3] - v[4] - 
              v[x]) + (6*EulerGamma*k[3]^3*v[3])/(u + v[3] - v[4] - v[x]) + 
            (6*k[3]^3*Log[2]*v[3])/(u + v[3] - v[4] - v[x]) + 
            (6*k[3]^3*Log[k[3]]*v[3])/(u + v[3] - v[4] - v[x]) - 
            (14*k[4]^3*v[4])/(u - v[3] + v[4] - v[x]) + 
            (6*EulerGamma*k[4]^3*v[4])/(u - v[3] + v[4] - v[x]) + 
            (6*k[4]^3*Log[2]*v[4])/(u - v[3] + v[4] - v[x]) + 
            (6*k[4]^3*Log[k[4]]*v[4])/(u - v[3] + v[4] - v[x]) - 
            (14*s^3*v[x])/(u - v[3] - v[4] + v[x]) + (6*EulerGamma*s^3*v[x])/
             (u - v[3] - v[4] + v[x]) + (6*s^3*Log[2]*v[x])/
             (u - v[3] - v[4] + v[x]) + (6*s^3*Log[s]*v[x])/
             (u - v[3] - v[4] + v[x])))/36 + 
         ((k[3]^3/(u + v[3] - v[4] - v[x]) + k[4]^3/(u - v[3] + v[4] - 
              v[x]) + s^3/(u - v[3] - v[4] + v[x]))*
           ((u*(2*s*((-1 + 2*EulerGamma)*k[1] + (3 - 2*EulerGamma)*k[2]) + 
               ((-1 + 2*EulerGamma)*k[1]^2 + 2*k[1]*(s + k[2]) - (-s + k[2])*
                  ((-1 + 2*EulerGamma)*s + (-3 + 2*EulerGamma)*k[2]))*
                Log[-s + k[1] + k[2]] + (s^2 + k[1]^2 - k[2]^2)*
                Log[-s + k[1] + k[2]]^2 + ((1 - 2*EulerGamma)*k[1]^2 - 
                 2*k[1]*(-s + k[2]) + (s + k[2])*(s - 2*EulerGamma*s + 
                   (-3 + 2*EulerGamma)*k[2]))*Log[s + k[1] + k[2]] - 
               (s^2 + k[1]^2 - k[2]^2)*Log[s + k[1] + k[2]]^2))/8 + 
            (10*s*k[1]*v[1] - 4*EulerGamma*s*k[1]*v[1] - 6*s*k[2]*v[1] + 
              4*EulerGamma*s*k[2]*v[1] - 8*s*k[1]*Log[2]*v[1] - 
              8*s*k[1]*Log[k[1]]*v[1] + s^2*Log[-s + k[1] + k[2]]*v[1] - 
              2*EulerGamma*s^2*Log[-s + k[1] + k[2]]*v[1] + 2*s*k[1]*Log[
                -s + k[1] + k[2]]*v[1] + 5*k[1]^2*Log[-s + k[1] + k[2]]*v[
                1] - 2*EulerGamma*k[1]^2*Log[-s + k[1] + k[2]]*v[1] + 
              2*s*k[2]*Log[-s + k[1] + k[2]]*v[1] + 2*k[1]*k[2]*Log[
                -s + k[1] + k[2]]*v[1] - 3*k[2]^2*Log[-s + k[1] + k[2]]*v[
                1] + 2*EulerGamma*k[2]^2*Log[-s + k[1] + k[2]]*v[1] - 
              s^2*Log[-s + k[1] + k[2]]^2*v[1] - k[1]^2*Log[-s + k[1] + k[2]]^
                2*v[1] + k[2]^2*Log[-s + k[1] + k[2]]^2*v[1] - 
              s^2*Log[s + k[1] + k[2]]*v[1] + 2*EulerGamma*s^2*Log[
                s + k[1] + k[2]]*v[1] + 2*s*k[1]*Log[s + k[1] + k[2]]*v[1] - 
              5*k[1]^2*Log[s + k[1] + k[2]]*v[1] + 2*EulerGamma*k[1]^2*Log[
                s + k[1] + k[2]]*v[1] + 2*s*k[2]*Log[s + k[1] + k[2]]*v[1] - 
              2*k[1]*k[2]*Log[s + k[1] + k[2]]*v[1] + 3*k[2]^2*Log[
                s + k[1] + k[2]]*v[1] - 2*EulerGamma*k[2]^2*Log[s + k[1] + 
                 k[2]]*v[1] + s^2*Log[s + k[1] + k[2]]^2*v[1] + 
              k[1]^2*Log[s + k[1] + k[2]]^2*v[1] - k[2]^2*Log[s + k[1] + 
                  k[2]]^2*v[1] - 2*(s^2 + k[1]^2 - k[2]^2)*PolyLog[2, 
                -((s + k[1] - k[2])/(-s + k[1] + k[2]))]*v[1] + 
              2*(s^2 + k[1]^2 - k[2]^2)*PolyLog[2, (s - k[1] + k[2])/
                 (s + k[1] + k[2])]*v[1] + 2*s*k[1]*v[2] - 4*EulerGamma*s*k[
                1]*v[2] + 2*s*k[2]*v[2] + 4*EulerGamma*s*k[2]*v[2] + 
              8*s*k[2]*Log[2]*v[2] + 8*s*k[2]*Log[k[2]]*v[2] + 
              s^2*Log[-s + k[1] + k[2]]*v[2] - 2*EulerGamma*s^2*Log[
                -s + k[1] + k[2]]*v[2] - 2*s*k[1]*Log[-s + k[1] + k[2]]*v[
                2] + k[1]^2*Log[-s + k[1] + k[2]]*v[2] - 2*EulerGamma*k[1]^
                2*Log[-s + k[1] + k[2]]*v[2] - 2*s*k[2]*Log[-s + k[1] + k[2]]*
               v[2] + 2*k[1]*k[2]*Log[-s + k[1] + k[2]]*v[2] + 
              k[2]^2*Log[-s + k[1] + k[2]]*v[2] + 2*EulerGamma*k[2]^2*Log[
                -s + k[1] + k[2]]*v[2] - s^2*Log[-s + k[1] + k[2]]^2*v[2] - 
              k[1]^2*Log[-s + k[1] + k[2]]^2*v[2] + k[2]^2*Log[-s + k[1] + 
                  k[2]]^2*v[2] - s^2*Log[s + k[1] + k[2]]*v[2] + 
              2*EulerGamma*s^2*Log[s + k[1] + k[2]]*v[2] - 2*s*k[1]*Log[
                s + k[1] + k[2]]*v[2] - k[1]^2*Log[s + k[1] + k[2]]*v[2] + 
              2*EulerGamma*k[1]^2*Log[s + k[1] + k[2]]*v[2] - 
              2*s*k[2]*Log[s + k[1] + k[2]]*v[2] - 2*k[1]*k[2]*Log[
                s + k[1] + k[2]]*v[2] - k[2]^2*Log[s + k[1] + k[2]]*v[2] - 
              2*EulerGamma*k[2]^2*Log[s + k[1] + k[2]]*v[2] + 
              s^2*Log[s + k[1] + k[2]]^2*v[2] + k[1]^2*Log[s + k[1] + k[2]]^
                2*v[2] - k[2]^2*Log[s + k[1] + k[2]]^2*v[2] - 
              2*s^2*PolyLog[2, -((s - k[1] + k[2])/(-s + k[1] + k[2]))]*v[
                2] - 2*k[1]^2*PolyLog[2, -((s - k[1] + k[2])/(-s + k[1] + 
                   k[2]))]*v[2] + 2*k[2]^2*PolyLog[2, -((s - k[1] + k[2])/
                  (-s + k[1] + k[2]))]*v[2] + 2*s^2*PolyLog[2, 
                (s + k[1] - k[2])/(s + k[1] + k[2])]*v[2] + 2*k[1]^2*PolyLog[
                2, (s + k[1] - k[2])/(s + k[1] + k[2])]*v[2] - 
              2*k[2]^2*PolyLog[2, (s + k[1] - k[2])/(s + k[1] + k[2])]*v[2] - 
              6*s*k[1]*v[x] + 4*EulerGamma*s*k[1]*v[x] + 2*s*k[2]*v[x] - 
              4*EulerGamma*s*k[2]*v[x] - 8*s*k[1]*Log[s]*v[x] + 
              8*s*k[2]*Log[s]*v[x] - 3*s^2*Log[-s + k[1] + k[2]]*v[x] + 
              2*EulerGamma*s^2*Log[-s + k[1] + k[2]]*v[x] + (2*I)*Pi*s^2*Log[
                -s + k[1] + k[2]]*v[x] + 2*s*k[1]*Log[-s + k[1] + k[2]]*v[
                x] - 7*k[1]^2*Log[-s + k[1] + k[2]]*v[x] + 2*EulerGamma*k[1]^
                2*Log[-s + k[1] + k[2]]*v[x] + (2*I)*Pi*k[1]^2*Log[
                -s + k[1] + k[2]]*v[x] - 2*s*k[2]*Log[-s + k[1] + k[2]]*v[
                x] - 2*k[1]*k[2]*Log[-s + k[1] + k[2]]*v[x] + 
              5*k[2]^2*Log[-s + k[1] + k[2]]*v[x] - 2*EulerGamma*k[2]^2*Log[
                -s + k[1] + k[2]]*v[x] - (2*I)*Pi*k[2]^2*Log[-s + k[1] + 
                 k[2]]*v[x] + 4*s^2*Log[2]*Log[-s + k[1] + k[2]]*v[x] + 
              4*k[1]^2*Log[2]*Log[-s + k[1] + k[2]]*v[x] - 4*k[2]^2*Log[2]*
               Log[-s + k[1] + k[2]]*v[x] - s^2*Log[-s + k[1] + k[2]]^2*v[
                x] - k[1]^2*Log[-s + k[1] + k[2]]^2*v[x] + 
              k[2]^2*Log[-s + k[1] + k[2]]^2*v[x] + 3*s^2*Log[s + k[1] + 
                 k[2]]*v[x] - 2*EulerGamma*s^2*Log[s + k[1] + k[2]]*v[x] - 
              (2*I)*Pi*s^2*Log[s + k[1] + k[2]]*v[x] + 2*s*k[1]*Log[
                s + k[1] + k[2]]*v[x] + 7*k[1]^2*Log[s + k[1] + k[2]]*v[x] - 
              2*EulerGamma*k[1]^2*Log[s + k[1] + k[2]]*v[x] - 
              (2*I)*Pi*k[1]^2*Log[s + k[1] + k[2]]*v[x] - 2*s*k[2]*Log[
                s + k[1] + k[2]]*v[x] + 2*k[1]*k[2]*Log[s + k[1] + k[2]]*v[
                x] - 5*k[2]^2*Log[s + k[1] + k[2]]*v[x] + 2*EulerGamma*k[2]^
                2*Log[s + k[1] + k[2]]*v[x] + (2*I)*Pi*k[2]^2*Log[
                s + k[1] + k[2]]*v[x] - 4*s^2*Log[2]*Log[s + k[1] + k[2]]*v[
                x] - 4*k[1]^2*Log[2]*Log[s + k[1] + k[2]]*v[x] + 
              4*k[2]^2*Log[2]*Log[s + k[1] + k[2]]*v[x] + 
              s^2*Log[s + k[1] + k[2]]^2*v[x] + k[1]^2*Log[s + k[1] + k[2]]^
                2*v[x] - k[2]^2*Log[s + k[1] + k[2]]^2*v[x] + 
              2*s^2*PolyLog[2, (-s + k[1] + k[2])/(s + k[1] + k[2])]*v[x] + 
              2*k[1]^2*PolyLog[2, (-s + k[1] + k[2])/(s + k[1] + k[2])]*v[
                x] - 2*k[2]^2*PolyLog[2, (-s + k[1] + k[2])/(s + k[1] + 
                  k[2])]*v[x] - 2*s^2*PolyLog[2, (s + k[1] + k[2])/
                 (-s + k[1] + k[2])]*v[x] - 2*k[1]^2*PolyLog[2, 
                (s + k[1] + k[2])/(-s + k[1] + k[2])]*v[x] + 2*k[2]^2*PolyLog[
                2, (s + k[1] + k[2])/(-s + k[1] + k[2])]*v[x])/8))/3)/s^3 - 
       (2*(2 - EulerGamma - 2*Log[2])*v[4]*
         (-1/12*(Sqrt[Pi]*(s^2 + k[1]^2 - k[2]^2)*(2 - EulerGamma - 2*Log[2])*
             v[3])/((-2*u + v[1] + v[2] + v[3] + v[4])*(u - v[3] - v[4] + 
              v[x])) + (2*(-1/12*(Pi*(s^2 + k[1]^2 - k[2]^2)*Log[s]*v[x])/(
                (-2*u + v[1] + v[2] + v[3] + v[4])*(u - v[3] - v[4] + 
                 v[x])) + (-1/24*(Pi*s^3*(s^2 + k[1]^2 - k[2]^2)*Log[2]*
                  (v[3] + v[4]))/((-2*u + v[1] + v[2] + v[3] + v[4])*
                  (u - v[3] - v[4] + v[x])) + ((Pi*s^5 - 5*Pi*s^3*k[3]^2 - 
                   5*Pi*s^3*k[4]^2)/(120*(2*u - v[1] - v[2] - v[3] - v[4])) + 
                 (-1/12*(Pi*s^3*(s^2 + k[1]^2 - k[2]^2)*(8/3 - EulerGamma - 
                       2*Log[2])*v[x])/(-2*u + v[1] + v[2] + v[3] + v[4]) + 
                   (4*((Pi^(3/2)*s^3*(s^2 + k[1]^2 - k[2]^2)*(2 - 
                         EulerGamma - 2*Log[2])*v[x])/(16*(-2*u + v[1] + 
                         v[2] + v[3] + v[4])) + (Sqrt[Pi]*((Pi*s^3*(s^2 + 
                          k[1]^2 - k[2]^2)*(2 - EulerGamma - 2*Log[2])*v[4])/
                          (8*(-2*u + v[1] + v[2] + v[3] + v[4])) + 
                         (Sqrt[Pi]*((Sqrt[Pi]*s^3*(s^2 + k[1]^2 - k[2]^2)*
                          (2 - EulerGamma - 2*Log[2])*v[3])/(4*(-2*u + v[1] + 
                          v[2] + v[3] + v[4])) + (Sqrt[Pi]*((s^3*(s^2 + 
                          k[1]^2 - k[2]^2)*Log[s]*v[x])/(-2*u + v[1] + v[2] + 
                          v[3] + v[4]) + s^3*(((s^2 + k[1]^2 - k[2]^2)*Log[2]*
                          (v[3] + v[4]))/(2*(-2*u + v[1] + v[2] + v[3] + 
                          v[4])) - (s^2*v[1] - 2*EulerGamma*s^2*v[1] + 2*s*
                          k[1]*v[1] + 5*k[1]^2*v[1] - 2*EulerGamma*k[1]^2*
                          v[1] - 2*s*k[2]*v[1] - 2*k[1]*k[2]*v[1] - 3*k[2]^2*
                          v[1] + 2*EulerGamma*k[2]^2*v[1] + s^2*v[2] - 
                          2*EulerGamma*s^2*v[2] + 2*s*k[1]*v[2] + k[1]^2*
                          v[2] - 2*EulerGamma*k[1]^2*v[2] - 2*s*k[2]*v[2] - 
                          2*k[1]*k[2]*v[2] + k[2]^2*v[2] + 2*EulerGamma*
                          k[2]^2*v[2] + 2*(s^2 + k[1]^2 - k[2]^2)*Log[s + 
                          k[1] + k[2]]*(2*u - v[1] - v[2] - v[3] - v[4]) + 
                          5*s^2*v[x] - 2*EulerGamma*s^2*v[x] + 2*s*k[1]*
                          v[x] + k[1]^2*v[x] - 2*EulerGamma*k[1]^2*v[x] - 
                          2*s*k[2]*v[x] - 2*k[1]*k[2]*v[x] - 3*k[2]^2*v[x] + 
                          2*EulerGamma*k[2]^2*v[x] + ((-1 + 2*EulerGamma)*
                          k[1]^2 - 2*k[1]*(s - k[2]) + (s + k[2])*((-1 + 
                          2*EulerGamma)*s + (3 - 2*EulerGamma)*k[2]))*(2*u - 
                          v[3] - v[4] + v[x]))/(4*(-2*u + v[1] + v[2] + 
                          v[3] + v[4])))))/2))/2))/2))/(3*Sqrt[Pi]))/
                  (u - v[3] - v[4] + v[x]))/2)/s^3))/Sqrt[Pi]))/Sqrt[Pi] + 
       (2*((Sqrt[Pi]*(s^2 + k[1]^2 - k[2]^2)*(8*v[3]^2 - Pi^2*v[3]^2 + 
             2*(2 - EulerGamma - 2*Log[2])^2*v[3]^2))/
           (48*(-2*u + v[1] + v[2] + v[3] + v[4])*(u - v[3] - v[4] + v[x])) - 
          (2*(2 - EulerGamma - 2*Log[2])*v[3]*
            (-1/12*(Pi*(s^2 + k[1]^2 - k[2]^2)*Log[s]*v[x])/((-2*u + v[1] + 
                 v[2] + v[3] + v[4])*(u - v[3] - v[4] + v[x])) + 
             (-1/24*(Pi*s^3*(s^2 + k[1]^2 - k[2]^2)*Log[2]*(v[3] + v[4]))/
                 ((-2*u + v[1] + v[2] + v[3] + v[4])*(u - v[3] - v[4] + 
                   v[x])) + ((Pi*s^5 - 5*Pi*s^3*k[3]^2 - 5*Pi*s^3*k[4]^2)/
                  (120*(2*u - v[1] - v[2] - v[3] - v[4])) + 
                 (-1/12*(Pi*s^3*(s^2 + k[1]^2 - k[2]^2)*(8/3 - EulerGamma - 
                       2*Log[2])*v[x])/(-2*u + v[1] + v[2] + v[3] + v[4]) + 
                   (4*((Pi^(3/2)*s^3*(s^2 + k[1]^2 - k[2]^2)*(2 - 
                         EulerGamma - 2*Log[2])*v[x])/(16*(-2*u + v[1] + 
                         v[2] + v[3] + v[4])) + (Sqrt[Pi]*((Pi*s^3*(s^2 + 
                          k[1]^2 - k[2]^2)*(2 - EulerGamma - 2*Log[2])*v[4])/
                          (8*(-2*u + v[1] + v[2] + v[3] + v[4])) + 
                         (Sqrt[Pi]*((Sqrt[Pi]*s^3*(s^2 + k[1]^2 - k[2]^2)*
                          (2 - EulerGamma - 2*Log[2])*v[3])/(4*(-2*u + v[1] + 
                          v[2] + v[3] + v[4])) + (Sqrt[Pi]*((s^3*(s^2 + 
                          k[1]^2 - k[2]^2)*Log[s]*v[x])/(-2*u + v[1] + v[2] + 
                          v[3] + v[4]) + s^3*(((s^2 + k[1]^2 - k[2]^2)*Log[2]*
                          (v[3] + v[4]))/(2*(-2*u + v[1] + v[2] + v[3] + 
                          v[4])) - (s^2*v[1] - 2*EulerGamma*s^2*v[1] + 2*s*
                          k[1]*v[1] + 5*k[1]^2*v[1] - 2*EulerGamma*k[1]^2*
                          v[1] - 2*s*k[2]*v[1] - 2*k[1]*k[2]*v[1] - 3*k[2]^2*
                          v[1] + 2*EulerGamma*k[2]^2*v[1] + s^2*v[2] - 
                          2*EulerGamma*s^2*v[2] + 2*s*k[1]*v[2] + k[1]^2*
                          v[2] - 2*EulerGamma*k[1]^2*v[2] - 2*s*k[2]*v[2] - 
                          2*k[1]*k[2]*v[2] + k[2]^2*v[2] + 2*EulerGamma*
                          k[2]^2*v[2] + 2*(s^2 + k[1]^2 - k[2]^2)*Log[s + 
                          k[1] + k[2]]*(2*u - v[1] - v[2] - v[3] - v[4]) + 
                          5*s^2*v[x] - 2*EulerGamma*s^2*v[x] + 2*s*k[1]*
                          v[x] + k[1]^2*v[x] - 2*EulerGamma*k[1]^2*v[x] - 
                          2*s*k[2]*v[x] - 2*k[1]*k[2]*v[x] - 3*k[2]^2*v[x] + 
                          2*EulerGamma*k[2]^2*v[x] + ((-1 + 2*EulerGamma)*
                          k[1]^2 - 2*k[1]*(s - k[2]) + (s + k[2])*((-1 + 
                          2*EulerGamma)*s + (3 - 2*EulerGamma)*k[2]))*(2*u - 
                          v[3] - v[4] + v[x]))/(4*(-2*u + v[1] + v[2] + 
                          v[3] + v[4])))))/2))/2))/2))/(3*Sqrt[Pi]))/
                  (u - v[3] - v[4] + v[x]))/2)/s^3))/Sqrt[Pi] + 
          (2*((Pi*(s^2 + k[1]^2 - k[2]^2)*Log[s]^2*v[x]^2)/(12*(-2*u + v[1] + 
                v[2] + v[3] + v[4])*(u - v[3] - v[4] + v[x])) - 
             (2*Log[s]*v[x]*(-1/24*(Pi*s^3*(s^2 + k[1]^2 - k[2]^2)*Log[2]*
                   (v[3] + v[4]))/((-2*u + v[1] + v[2] + v[3] + v[4])*
                   (u - v[3] - v[4] + v[x])) + ((Pi*s^5 - 5*Pi*s^3*k[3]^2 - 
                    5*Pi*s^3*k[4]^2)/(120*(2*u - v[1] - v[2] - v[3] - 
                     v[4])) + (-1/12*(Pi*s^3*(s^2 + k[1]^2 - k[2]^2)*
                       (8/3 - EulerGamma - 2*Log[2])*v[x])/(-2*u + v[1] + 
                       v[2] + v[3] + v[4]) + (4*((Pi^(3/2)*s^3*(s^2 + 
                          k[1]^2 - k[2]^2)*(2 - EulerGamma - 2*Log[2])*v[x])/
                        (16*(-2*u + v[1] + v[2] + v[3] + v[4])) + 
                       (Sqrt[Pi]*((Pi*s^3*(s^2 + k[1]^2 - k[2]^2)*(2 - 
                          EulerGamma - 2*Log[2])*v[4])/(8*(-2*u + v[1] + 
                          v[2] + v[3] + v[4])) + (Sqrt[Pi]*((Sqrt[Pi]*s^3*
                          (s^2 + k[1]^2 - k[2]^2)*(2 - EulerGamma - 2*Log[2])*
                          v[3])/(4*(-2*u + v[1] + v[2] + v[3] + v[4])) + 
                          (Sqrt[Pi]*((s^3*(s^2 + k[1]^2 - k[2]^2)*Log[s]*
                          v[x])/(-2*u + v[1] + v[2] + v[3] + v[4]) + s^3*
                          (((s^2 + k[1]^2 - k[2]^2)*Log[2]*(v[3] + v[4]))/
                          (2*(-2*u + v[1] + v[2] + v[3] + v[4])) - 
                          (s^2*v[1] - 2*EulerGamma*s^2*v[1] + 2*s*k[1]*v[1] + 
                          5*k[1]^2*v[1] - 2*EulerGamma*k[1]^2*v[1] - 2*s*k[2]*
                          v[1] - 2*k[1]*k[2]*v[1] - 3*k[2]^2*v[1] + 2*
                          EulerGamma*k[2]^2*v[1] + s^2*v[2] - 2*EulerGamma*
                          s^2*v[2] + 2*s*k[1]*v[2] + k[1]^2*v[2] - 2*
                          EulerGamma*k[1]^2*v[2] - 2*s*k[2]*v[2] - 2*k[1]*
                          k[2]*v[2] + k[2]^2*v[2] + 2*EulerGamma*k[2]^2*
                          v[2] + 2*(s^2 + k[1]^2 - k[2]^2)*Log[s + k[1] + 
                          k[2]]*(2*u - v[1] - v[2] - v[3] - v[4]) + 5*s^2*
                          v[x] - 2*EulerGamma*s^2*v[x] + 2*s*k[1]*v[x] + 
                          k[1]^2*v[x] - 2*EulerGamma*k[1]^2*v[x] - 2*s*k[2]*
                          v[x] - 2*k[1]*k[2]*v[x] - 3*k[2]^2*v[x] + 2*
                          EulerGamma*k[2]^2*v[x] + ((-1 + 2*EulerGamma)*k[1]^
                          2 - 2*k[1]*(s - k[2]) + (s + k[2])*((-1 + 2*
                          EulerGamma)*s + (3 - 2*EulerGamma)*k[2]))*(2*u - 
                          v[3] - v[4] + v[x]))/(4*(-2*u + v[1] + v[2] + 
                          v[3] + v[4])))))/2))/2))/2))/(3*Sqrt[Pi]))/
                   (u - v[3] - v[4] + v[x]))/2))/s^3 + 
             ((Pi*s^3*(s^2 + k[1]^2 - k[2]^2)*Log[2]^2*(v[3] + v[4])^2)/
                (48*(-2*u + v[1] + v[2] + v[3] + v[4])*(u - v[3] - v[4] + 
                  v[x])) - (Log[2]*(v[3] + v[4])*((Pi*s^5 - 5*Pi*s^3*k[3]^2 - 
                    5*Pi*s^3*k[4]^2)/(120*(2*u - v[1] - v[2] - v[3] - 
                     v[4])) + (-1/12*(Pi*s^3*(s^2 + k[1]^2 - k[2]^2)*
                       (8/3 - EulerGamma - 2*Log[2])*v[x])/(-2*u + v[1] + 
                       v[2] + v[3] + v[4]) + (4*((Pi^(3/2)*s^3*(s^2 + 
                          k[1]^2 - k[2]^2)*(2 - EulerGamma - 2*Log[2])*v[x])/
                        (16*(-2*u + v[1] + v[2] + v[3] + v[4])) + 
                       (Sqrt[Pi]*((Pi*s^3*(s^2 + k[1]^2 - k[2]^2)*(2 - 
                          EulerGamma - 2*Log[2])*v[4])/(8*(-2*u + v[1] + 
                          v[2] + v[3] + v[4])) + (Sqrt[Pi]*((Sqrt[Pi]*s^3*
                          (s^2 + k[1]^2 - k[2]^2)*(2 - EulerGamma - 2*Log[2])*
                          v[3])/(4*(-2*u + v[1] + v[2] + v[3] + v[4])) + 
                          (Sqrt[Pi]*((s^3*(s^2 + k[1]^2 - k[2]^2)*Log[s]*
                          v[x])/(-2*u + v[1] + v[2] + v[3] + v[4]) + s^3*
                          (((s^2 + k[1]^2 - k[2]^2)*Log[2]*(v[3] + v[4]))/
                          (2*(-2*u + v[1] + v[2] + v[3] + v[4])) - 
                          (s^2*v[1] - 2*EulerGamma*s^2*v[1] + 2*s*k[1]*v[1] + 
                          5*k[1]^2*v[1] - 2*EulerGamma*k[1]^2*v[1] - 2*s*k[2]*
                          v[1] - 2*k[1]*k[2]*v[1] - 3*k[2]^2*v[1] + 2*
                          EulerGamma*k[2]^2*v[1] + s^2*v[2] - 2*EulerGamma*
                          s^2*v[2] + 2*s*k[1]*v[2] + k[1]^2*v[2] - 2*
                          EulerGamma*k[1]^2*v[2] - 2*s*k[2]*v[2] - 2*k[1]*
                          k[2]*v[2] + k[2]^2*v[2] + 2*EulerGamma*k[2]^2*
                          v[2] + 2*(s^2 + k[1]^2 - k[2]^2)*Log[s + k[1] + 
                          k[2]]*(2*u - v[1] - v[2] - v[3] - v[4]) + 5*s^2*
                          v[x] - 2*EulerGamma*s^2*v[x] + 2*s*k[1]*v[x] + 
                          k[1]^2*v[x] - 2*EulerGamma*k[1]^2*v[x] - 2*s*k[2]*
                          v[x] - 2*k[1]*k[2]*v[x] - 3*k[2]^2*v[x] + 2*
                          EulerGamma*k[2]^2*v[x] + ((-1 + 2*EulerGamma)*k[1]^
                          2 - 2*k[1]*(s - k[2]) + (s + k[2])*((-1 + 2*
                          EulerGamma)*s + (3 - 2*EulerGamma)*k[2]))*(2*u - 
                          v[3] - v[4] + v[x]))/(4*(-2*u + v[1] + v[2] + 
                          v[3] + v[4])))))/2))/2))/2))/(3*Sqrt[Pi]))/
                   (u - v[3] - v[4] + v[x])))/2 + ((k[3]^2*(Pi*s^3*u + 
                    4*Pi*s^3*u*Log[\[Mu]] - 2*Pi*s^3*Log[\[Mu]]*v[1] - 
                    2*Pi*s^3*Log[\[Mu]]*v[2] + 3*Pi*s^3*v[3] - 2*Pi*s^3*
                     (2 - EulerGamma - 2*Log[2])*v[3] - 2*Pi*s^3*Log[2]*
                     v[3] - 2*Pi*s^3*Log[\[Mu]]*v[3] - Pi*s^3*v[4] - 
                    2*Pi*s^3*(2 - EulerGamma - 2*Log[2])*v[4] - 2*Pi*s^3*
                     Log[2]*v[4] - 2*Pi*s^3*Log[\[Mu]]*v[4] + Pi*s^3*v[x] - 
                    2*Pi*s^3*(2 - EulerGamma - 2*Log[2])*v[x] + 2*Pi*s^3*
                     (8/3 - EulerGamma - 2*Log[2])*v[x] - 4*Pi*s^3*Log[s]*
                     v[x]))/(48*(2*u - v[1] - v[2] - v[3] - v[4])) + 
                 (k[4]^2*(Pi*s^3*u + 4*Pi*s^3*u*Log[\[Mu]] - 2*Pi*s^3*
                     Log[\[Mu]]*v[1] - 2*Pi*s^3*Log[\[Mu]]*v[2] - Pi*s^3*
                     v[3] - 2*Pi*s^3*(2 - EulerGamma - 2*Log[2])*v[3] - 
                    2*Pi*s^3*Log[2]*v[3] - 2*Pi*s^3*Log[\[Mu]]*v[3] + 
                    3*Pi*s^3*v[4] - 2*Pi*s^3*(2 - EulerGamma - 2*Log[2])*
                     v[4] - 2*Pi*s^3*Log[2]*v[4] - 2*Pi*s^3*Log[\[Mu]]*v[4] + 
                    Pi*s^3*v[x] - 2*Pi*s^3*(2 - EulerGamma - 2*Log[2])*v[x] + 
                    2*Pi*s^3*(8/3 - EulerGamma - 2*Log[2])*v[x] - 4*Pi*s^3*
                     Log[s]*v[x]))/(48*(2*u - v[1] - v[2] - v[3] - v[4])) + 
                 (-5*Pi*s^5*u - 20*Pi*s^5*u*Log[\[Mu]] + 10*Pi*s^5*Log[\[Mu]]*
                    v[1] + 10*Pi*s^5*Log[\[Mu]]*v[2] + 5*Pi*s^5*v[3] + 
                   10*Pi*s^5*(2 - EulerGamma - 2*Log[2])*v[3] + 10*Pi*s^5*
                    Log[2]*v[3] + 10*Pi*s^5*Log[\[Mu]]*v[3] + 5*Pi*s^5*v[4] + 
                   10*Pi*s^5*(2 - EulerGamma - 2*Log[2])*v[4] + 10*Pi*s^5*
                    Log[2]*v[4] + 10*Pi*s^5*Log[\[Mu]]*v[4] - 9*Pi*s^5*v[x] + 
                   10*Pi*s^5*(2 - EulerGamma - 2*Log[2])*v[x] - 10*Pi*s^5*
                    (8/3 - EulerGamma - 2*Log[2])*v[x] + 20*Pi*s^5*Log[s]*
                    v[x])/(1200*(2*u - v[1] - v[2] - v[3] - v[4])) + 
                 ((Pi*s^3*(s^2 + k[1]^2 - k[2]^2)*(80*v[x]^2 - 9*Pi^2*
                       v[x]^2 + 18*(8/3 - EulerGamma - 2*Log[2])^2*v[x]^2))/
                    (432*(-2*u + v[1] + v[2] + v[3] + v[4])) - 
                   (4*(8/3 - EulerGamma - 2*Log[2])*v[x]*((Pi^(3/2)*s^3*
                        (s^2 + k[1]^2 - k[2]^2)*(2 - EulerGamma - 2*Log[2])*
                        v[x])/(16*(-2*u + v[1] + v[2] + v[3] + v[4])) + 
                      (Sqrt[Pi]*((Pi*s^3*(s^2 + k[1]^2 - k[2]^2)*(2 - 
                          EulerGamma - 2*Log[2])*v[4])/(8*(-2*u + v[1] + 
                          v[2] + v[3] + v[4])) + (Sqrt[Pi]*((Sqrt[Pi]*s^3*
                          (s^2 + k[1]^2 - k[2]^2)*(2 - EulerGamma - 2*Log[2])*
                          v[3])/(4*(-2*u + v[1] + v[2] + v[3] + v[4])) + 
                          (Sqrt[Pi]*((s^3*(s^2 + k[1]^2 - k[2]^2)*Log[s]*
                          v[x])/(-2*u + v[1] + v[2] + v[3] + v[4]) + s^3*
                          (((s^2 + k[1]^2 - k[2]^2)*Log[2]*(v[3] + v[4]))/
                          (2*(-2*u + v[1] + v[2] + v[3] + v[4])) - 
                          (s^2*v[1] - 2*EulerGamma*s^2*v[1] + 2*s*k[1]*v[1] + 
                          5*k[1]^2*v[1] - 2*EulerGamma*k[1]^2*v[1] - 2*s*k[2]*
                          v[1] - 2*k[1]*k[2]*v[1] - 3*k[2]^2*v[1] + 
                          2*EulerGamma*k[2]^2*v[1] + s^2*v[2] - 2*EulerGamma*
                          s^2*v[2] + 2*s*k[1]*v[2] + k[1]^2*v[2] - 2*
                          EulerGamma*k[1]^2*v[2] - 2*s*k[2]*v[2] - 2*k[1]*
                          k[2]*v[2] + k[2]^2*v[2] + 2*EulerGamma*k[2]^2*
                          v[2] + 2*(s^2 + k[1]^2 - k[2]^2)*Log[s + k[1] + 
                          k[2]]*(2*u - v[1] - v[2] - v[3] - v[4]) + 5*s^2*
                          v[x] - 2*EulerGamma*s^2*v[x] + 2*s*k[1]*v[x] + 
                          k[1]^2*v[x] - 2*EulerGamma*k[1]^2*v[x] - 2*s*k[2]*
                          v[x] - 2*k[1]*k[2]*v[x] - 3*k[2]^2*v[x] + 
                          2*EulerGamma*k[2]^2*v[x] + ((-1 + 2*EulerGamma)*
                          k[1]^2 - 2*k[1]*(s - k[2]) + (s + k[2])*((-1 + 
                          2*EulerGamma)*s + (3 - 2*EulerGamma)*k[2]))*(2*u - 
                          v[3] - v[4] + v[x]))/(4*(-2*u + v[1] + v[2] + 
                          v[3] + v[4])))))/2))/2))/2))/(3*Sqrt[Pi]) + 
                   (4*((Pi*s^3*(s^2 + k[1]^2 - k[2]^2)*(-8*Sqrt[Pi] + 
                         Pi^(5/2) + 2*Sqrt[Pi]*(2 - EulerGamma - 2*Log[2])^2)*
                        v[x]^2)/(64*(-2*u + v[1] + v[2] + v[3] + v[4])) + 
                      (Sqrt[Pi]*(2 - EulerGamma - 2*Log[2])*v[x]*
                        ((Pi*s^3*(s^2 + k[1]^2 - k[2]^2)*(2 - EulerGamma - 
                          2*Log[2])*v[4])/(8*(-2*u + v[1] + v[2] + v[3] + 
                          v[4])) + (Sqrt[Pi]*((Sqrt[Pi]*s^3*(s^2 + k[1]^2 - 
                          k[2]^2)*(2 - EulerGamma - 2*Log[2])*v[3])/
                          (4*(-2*u + v[1] + v[2] + v[3] + v[4])) + (Sqrt[Pi]*
                          ((s^3*(s^2 + k[1]^2 - k[2]^2)*Log[s]*v[x])/(-2*u + 
                          v[1] + v[2] + v[3] + v[4]) + s^3*(((s^2 + k[1]^2 - 
                          k[2]^2)*Log[2]*(v[3] + v[4]))/(2*(-2*u + v[1] + 
                          v[2] + v[3] + v[4])) - (s^2*v[1] - 2*EulerGamma*s^2*
                          v[1] + 2*s*k[1]*v[1] + 5*k[1]^2*v[1] - 2*EulerGamma*
                          k[1]^2*v[1] - 2*s*k[2]*v[1] - 2*k[1]*k[2]*v[1] - 
                          3*k[2]^2*v[1] + 2*EulerGamma*k[2]^2*v[1] + s^2*
                          v[2] - 2*EulerGamma*s^2*v[2] + 2*s*k[1]*v[2] + 
                          k[1]^2*v[2] - 2*EulerGamma*k[1]^2*v[2] - 2*s*k[2]*
                          v[2] - 2*k[1]*k[2]*v[2] + k[2]^2*v[2] + 2*
                          EulerGamma*k[2]^2*v[2] + 2*(s^2 + k[1]^2 - k[2]^2)*
                          Log[s + k[1] + k[2]]*(2*u - v[1] - v[2] - v[3] - 
                          v[4]) + 5*s^2*v[x] - 2*EulerGamma*s^2*v[x] + 2*s*
                          k[1]*v[x] + k[1]^2*v[x] - 2*EulerGamma*k[1]^2*
                          v[x] - 2*s*k[2]*v[x] - 2*k[1]*k[2]*v[x] - 3*k[2]^2*
                          v[x] + 2*EulerGamma*k[2]^2*v[x] + ((-1 + 2*
                          EulerGamma)*k[1]^2 - 2*k[1]*(s - k[2]) + (s + k[2])*
                          ((-1 + 2*EulerGamma)*s + (3 - 2*EulerGamma)*k[2]))*
                          (2*u - v[3] - v[4] + v[x]))/(4*(-2*u + v[1] + 
                          v[2] + v[3] + v[4])))))/2))/2))/2 + (Sqrt[Pi]*
                        ((Sqrt[Pi]*s^3*(s^2 + k[1]^2 - k[2]^2)*(-8*Sqrt[Pi] + 
                          Pi^(5/2) + 2*Sqrt[Pi]*(2 - EulerGamma - 2*Log[2])^
                          2)*v[4]^2)/(32*(-2*u + v[1] + v[2] + v[3] + 
                          v[4])) + (Sqrt[Pi]*(2 - EulerGamma - 2*Log[2])*v[4]*
                          ((Sqrt[Pi]*s^3*(s^2 + k[1]^2 - k[2]^2)*(2 - 
                          EulerGamma - 2*Log[2])*v[3])/(4*(-2*u + v[1] + 
                          v[2] + v[3] + v[4])) + (Sqrt[Pi]*((s^3*(s^2 + 
                          k[1]^2 - k[2]^2)*Log[s]*v[x])/(-2*u + v[1] + v[2] + 
                          v[3] + v[4]) + s^3*(((s^2 + k[1]^2 - k[2]^2)*Log[2]*
                          (v[3] + v[4]))/(2*(-2*u + v[1] + v[2] + v[3] + 
                          v[4])) - (s^2*v[1] - 2*EulerGamma*s^2*v[1] + 2*s*
                          k[1]*v[1] + 5*k[1]^2*v[1] - 2*EulerGamma*k[1]^2*
                          v[1] - 2*s*k[2]*v[1] - 2*k[1]*k[2]*v[1] - 3*k[2]^2*
                          v[1] + 2*EulerGamma*k[2]^2*v[1] + s^2*v[2] - 
                          2*EulerGamma*s^2*v[2] + 2*s*k[1]*v[2] + k[1]^2*
                          v[2] - 2*EulerGamma*k[1]^2*v[2] - 2*s*k[2]*v[2] - 
                          2*k[1]*k[2]*v[2] + k[2]^2*v[2] + 2*EulerGamma*
                          k[2]^2*v[2] + 2*(s^2 + k[1]^2 - k[2]^2)*Log[s + 
                          k[1] + k[2]]*(2*u - v[1] - v[2] - v[3] - v[4]) + 
                          5*s^2*v[x] - 2*EulerGamma*s^2*v[x] + 2*s*k[1]*
                          v[x] + k[1]^2*v[x] - 2*EulerGamma*k[1]^2*v[x] - 
                          2*s*k[2]*v[x] - 2*k[1]*k[2]*v[x] - 3*k[2]^2*v[x] + 
                          2*EulerGamma*k[2]^2*v[x] + ((-1 + 2*EulerGamma)*
                          k[1]^2 - 2*k[1]*(s - k[2]) + (s + k[2])*((-1 + 
                          2*EulerGamma)*s + (3 - 2*EulerGamma)*k[2]))*(2*u - 
                          v[3] - v[4] + v[x]))/(4*(-2*u + v[1] + v[2] + 
                          v[3] + v[4])))))/2))/2 + (Sqrt[Pi]*((s^3*(s^2 + 
                          k[1]^2 - k[2]^2)*(-8*Sqrt[Pi] + Pi^(5/2) + 
                          2*Sqrt[Pi]*(2 - EulerGamma - 2*Log[2])^2)*v[3]^2)/
                          (16*(-2*u + v[1] + v[2] + v[3] + v[4])) + 
                          (Sqrt[Pi]*(2 - EulerGamma - 2*Log[2])*v[3]*
                          ((s^3*(s^2 + k[1]^2 - k[2]^2)*Log[s]*v[x])/(-2*u + 
                          v[1] + v[2] + v[3] + v[4]) + s^3*(((s^2 + k[1]^2 - 
                          k[2]^2)*Log[2]*(v[3] + v[4]))/(2*(-2*u + v[1] + 
                          v[2] + v[3] + v[4])) - (s^2*v[1] - 2*EulerGamma*s^2*
                          v[1] + 2*s*k[1]*v[1] + 5*k[1]^2*v[1] - 2*EulerGamma*
                          k[1]^2*v[1] - 2*s*k[2]*v[1] - 2*k[1]*k[2]*v[1] - 
                          3*k[2]^2*v[1] + 2*EulerGamma*k[2]^2*v[1] + s^2*
                          v[2] - 2*EulerGamma*s^2*v[2] + 2*s*k[1]*v[2] + 
                          k[1]^2*v[2] - 2*EulerGamma*k[1]^2*v[2] - 2*s*k[2]*
                          v[2] - 2*k[1]*k[2]*v[2] + k[2]^2*v[2] + 2*
                          EulerGamma*k[2]^2*v[2] + 2*(s^2 + k[1]^2 - k[2]^2)*
                          Log[s + k[1] + k[2]]*(2*u - v[1] - v[2] - v[3] - 
                          v[4]) + 5*s^2*v[x] - 2*EulerGamma*s^2*v[x] + 2*s*
                          k[1]*v[x] + k[1]^2*v[x] - 2*EulerGamma*k[1]^2*
                          v[x] - 2*s*k[2]*v[x] - 2*k[1]*k[2]*v[x] - 3*k[2]^2*
                          v[x] + 2*EulerGamma*k[2]^2*v[x] + ((-1 + 2*
                          EulerGamma)*k[1]^2 - 2*k[1]*(s - k[2]) + (s + k[2])*
                          ((-1 + 2*EulerGamma)*s + (3 - 2*EulerGamma)*k[2]))*
                          (2*u - v[3] - v[4] + v[x]))/(4*(-2*u + v[1] + 
                          v[2] + v[3] + v[4])))))/2 + (Sqrt[Pi]*((s^3*(s^2 + 
                          k[1]^2 - k[2]^2)*Log[s]^2*v[x]^2)/(-2*u + v[1] + 
                          v[2] + v[3] + v[4]) + 2*s^3*Log[s]*v[x]*
                          (((s^2 + k[1]^2 - k[2]^2)*Log[2]*(v[3] + v[4]))/
                          (2*(-2*u + v[1] + v[2] + v[3] + v[4])) - 
                          (s^2*v[1] - 2*EulerGamma*s^2*v[1] + 2*s*k[1]*v[1] + 
                          5*k[1]^2*v[1] - 2*EulerGamma*k[1]^2*v[1] - 2*s*k[2]*
                          v[1] - 2*k[1]*k[2]*v[1] - 3*k[2]^2*v[1] + 
                          2*EulerGamma*k[2]^2*v[1] + s^2*v[2] - 2*EulerGamma*
                          s^2*v[2] + 2*s*k[1]*v[2] + k[1]^2*v[2] - 2*
                          EulerGamma*k[1]^2*v[2] - 2*s*k[2]*v[2] - 2*k[1]*
                          k[2]*v[2] + k[2]^2*v[2] + 2*EulerGamma*k[2]^2*
                          v[2] + 2*(s^2 + k[1]^2 - k[2]^2)*Log[s + k[1] + 
                          k[2]]*(2*u - v[1] - v[2] - v[3] - v[4]) + 5*s^2*
                          v[x] - 2*EulerGamma*s^2*v[x] + 2*s*k[1]*v[x] + 
                          k[1]^2*v[x] - 2*EulerGamma*k[1]^2*v[x] - 2*s*k[2]*
                          v[x] - 2*k[1]*k[2]*v[x] - 3*k[2]^2*v[x] + 
                          2*EulerGamma*k[2]^2*v[x] + ((-1 + 2*EulerGamma)*
                          k[1]^2 - 2*k[1]*(s - k[2]) + (s + k[2])*((-1 + 
                          2*EulerGamma)*s + (3 - 2*EulerGamma)*k[2]))*(2*u - 
                          v[3] - v[4] + v[x]))/(4*(-2*u + v[1] + v[2] + 
                          v[3] + v[4]))) + s^3*(((s^2 + k[1]^2 - k[2]^2)*
                          Log[2]^2*(v[3] + v[4])^2)/(4*(-2*u + v[1] + v[2] + 
                          v[3] + v[4])) - ((s + k[1] - 7*k[2])*(s + k[1] + 
                          k[2])*(2*u - v[3] - v[4] + v[x]))/8 - ((s^2 + 
                          k[1]^2 - k[2]^2)*(6*EulerGamma^2 + Pi^2 + 12*
                          EulerGamma*Log[s + k[1] + k[2]] + 6*Log[s + k[1] + 
                          k[2]]^2)*(2*u - v[3] - v[4] + v[x]))/24 + 
                          (3*s^2*v[1] - 6*EulerGamma*s^2*v[1] + 6*EulerGamma^
                          2*s^2*v[1] - Pi^2*s^2*v[1] + 30*s*k[1]*v[1] - 
                          12*EulerGamma*s*k[1]*v[1] + 15*k[1]^2*v[1] - 
                          30*EulerGamma*k[1]^2*v[1] + 6*EulerGamma^2*k[1]^2*
                          v[1] - Pi^2*k[1]^2*v[1] - 18*s*k[2]*v[1] + 12*
                          EulerGamma*s*k[2]*v[1] - 42*k[1]*k[2]*v[1] + 
                          12*EulerGamma*k[1]*k[2]*v[1] - 21*k[2]^2*v[1] + 
                          18*EulerGamma*k[2]^2*v[1] - 6*EulerGamma^2*k[2]^2*
                          v[1] + Pi^2*k[2]^2*v[1] - 24*s*k[1]*Log[2]*v[1] + 
                          24*k[1]*k[2]*Log[2]*v[1] - 24*s*k[1]*Log[k[1]]*
                          v[1] + 24*k[1]*k[2]*Log[k[1]]*v[1] - 6*s^2*Log[
                          s + k[1] + k[2]]*v[1] + 12*EulerGamma*s^2*Log[
                          s + k[1] + k[2]]*v[1] + 12*s*k[1]*Log[s + k[1] + 
                          k[2]]*v[1] - 30*k[1]^2*Log[s + k[1] + k[2]]*v[1] + 
                          12*EulerGamma*k[1]^2*Log[s + k[1] + k[2]]*v[1] + 
                          12*s*k[2]*Log[s + k[1] + k[2]]*v[1] - 12*k[1]*k[2]*
                          Log[s + k[1] + k[2]]*v[1] + 18*k[2]^2*Log[s + 
                          k[1] + k[2]]*v[1] - 12*EulerGamma*k[2]^2*Log[s + 
                          k[1] + k[2]]*v[1] + 6*s^2*Log[s + k[1] + k[2]]^2*
                          v[1] + 6*k[1]^2*Log[s + k[1] + k[2]]^2*v[1] - 
                          6*k[2]^2*Log[s + k[1] + k[2]]^2*v[1] + 12*(s^2 + 
                          k[1]^2 - k[2]^2)*PolyLog[2, (s - k[1] + k[2])/(s + 
                          k[1] + k[2])]*v[1] + 3*s^2*v[2] - 6*EulerGamma*s^2*
                          v[2] + 6*EulerGamma^2*s^2*v[2] - Pi^2*s^2*v[2] + 
                          6*s*k[1]*v[2] - 12*EulerGamma*s*k[1]*v[2] + 
                          3*k[1]^2*v[2] - 6*EulerGamma*k[1]^2*v[2] + 
                          6*EulerGamma^2*k[1]^2*v[2] - Pi^2*k[1]^2*v[2] + 
                          6*s*k[2]*v[2] + 12*EulerGamma*s*k[2]*v[2] + 6*k[1]*
                          k[2]*v[2] + 12*EulerGamma*k[1]*k[2]*v[2] + 39*
                          k[2]^2*v[2] - 6*EulerGamma*k[2]^2*v[2] - 6*
                          EulerGamma^2*k[2]^2*v[2] + Pi^2*k[2]^2*v[2] + 
                          24*s*k[2]*Log[2]*v[2] + 24*k[1]*k[2]*Log[2]*v[2] + 
                          24*s*k[2]*Log[k[2]]*v[2] + 24*k[1]*k[2]*Log[k[2]]*
                          v[2] - 6*s^2*Log[s + k[1] + k[2]]*v[2] + 12*
                          EulerGamma*s^2*Log[s + k[1] + k[2]]*v[2] - 12*s*
                          k[1]*Log[s + k[1] + k[2]]*v[2] - 6*k[1]^2*Log[
                          s + k[1] + k[2]]*v[2] + 12*EulerGamma*k[1]^2*Log[
                          s + k[1] + k[2]]*v[2] - 12*s*k[2]*Log[s + k[1] + 
                          k[2]]*v[2] - 12*k[1]*k[2]*Log[s + k[1] + k[2]]*
                          v[2] - 6*k[2]^2*Log[s + k[1] + k[2]]*v[2] - 12*
                          EulerGamma*k[2]^2*Log[s + k[1] + k[2]]*v[2] + 
                          6*s^2*Log[s + k[1] + k[2]]^2*v[2] + 6*k[1]^2*
                          Log[s + k[1] + k[2]]^2*v[2] - 6*k[2]^2*Log[s + 
                          k[1] + k[2]]^2*v[2] + 12*s^2*PolyLog[2, (s + k[1] - 
                          k[2])/(s + k[1] + k[2])]*v[2] + 12*k[1]^2*PolyLog[
                          2, (s + k[1] - k[2])/(s + k[1] + k[2])]*v[2] - 
                          12*k[2]^2*PolyLog[2, (s + k[1] - k[2])/(s + k[1] + 
                          k[2])]*v[2] + 15*s^2*v[x] - 30*EulerGamma*s^2*
                          v[x] + 6*EulerGamma^2*s^2*v[x] - Pi^2*s^2*v[x] + 
                          30*s*k[1]*v[x] - 12*EulerGamma*s*k[1]*v[x] + 
                          3*k[1]^2*v[x] - 6*EulerGamma*k[1]^2*v[x] + 
                          6*EulerGamma^2*k[1]^2*v[x] - Pi^2*k[1]^2*v[x] - 
                          42*s*k[2]*v[x] + 12*EulerGamma*s*k[2]*v[x] - 
                          18*k[1]*k[2]*v[x] + 12*EulerGamma*k[1]*k[2]*v[x] - 
                          21*k[2]^2*v[x] + 18*EulerGamma*k[2]^2*v[x] - 
                          6*EulerGamma^2*k[2]^2*v[x] + Pi^2*k[2]^2*v[x] - 
                          24*s*k[1]*Log[2]*v[x] + 24*s*k[2]*Log[2]*v[x] - 
                          24*s*k[1]*Log[s]*v[x] + 24*s*k[2]*Log[s]*v[x] - 
                          30*s^2*Log[s + k[1] + k[2]]*v[x] + 12*EulerGamma*
                          s^2*Log[s + k[1] + k[2]]*v[x] + 12*s*k[1]*Log[
                          s + k[1] + k[2]]*v[x] - 6*k[1]^2*Log[s + k[1] + 
                          k[2]]*v[x] + 12*EulerGamma*k[1]^2*Log[s + k[1] + 
                          k[2]]*v[x] - 12*s*k[2]*Log[s + k[1] + k[2]]*v[x] + 
                          12*k[1]*k[2]*Log[s + k[1] + k[2]]*v[x] + 18*k[2]^2*
                          Log[s + k[1] + k[2]]*v[x] - 12*EulerGamma*k[2]^2*
                          Log[s + k[1] + k[2]]*v[x] + 6*s^2*Log[s + k[1] + 
                          k[2]]^2*v[x] + 6*k[1]^2*Log[s + k[1] + k[2]]^2*
                          v[x] - 6*k[2]^2*Log[s + k[1] + k[2]]^2*v[x] + 
                          12*(s^2 + k[1]^2 - k[2]^2)*PolyLog[2, (-s + k[1] + 
                          k[2])/(s + k[1] + k[2])]*v[x])/24 + (2*(k[1]^2*
                          v[1]^2 - k[2]^2*v[2]^2 + s^2*v[x]^2))/(-2*u + 
                          v[1] + v[2] + v[3] + v[4]) + (EulerGamma + Log[
                          s + k[1] + k[2]])*((s + k[1])*(s + k[1] + k[2])*
                          (2*u - v[3] - v[4] + v[x]) - (3*(s + k[1] + k[2])^2*
                          (2*u - v[3] - v[4] + v[x]))/4) - (Log[2]*(v[3] + 
                          v[4])*(s^2*v[1] - 2*EulerGamma*s^2*v[1] + 2*s*k[1]*
                          v[1] + 5*k[1]^2*v[1] - 2*EulerGamma*k[1]^2*v[1] - 
                          2*s*k[2]*v[1] - 2*k[1]*k[2]*v[1] - 3*k[2]^2*v[1] + 
                          2*EulerGamma*k[2]^2*v[1] + s^2*v[2] - 2*EulerGamma*
                          s^2*v[2] + 2*s*k[1]*v[2] + k[1]^2*v[2] - 2*
                          EulerGamma*k[1]^2*v[2] - 2*s*k[2]*v[2] - 2*k[1]*
                          k[2]*v[2] + k[2]^2*v[2] + 2*EulerGamma*k[2]^2*
                          v[2] + 2*(s^2 + k[1]^2 - k[2]^2)*Log[s + k[1] + 
                          k[2]]*(2*u - v[1] - v[2] - v[3] - v[4]) + 5*s^2*
                          v[x] - 2*EulerGamma*s^2*v[x] + 2*s*k[1]*v[x] + 
                          k[1]^2*v[x] - 2*EulerGamma*k[1]^2*v[x] - 2*s*k[2]*
                          v[x] - 2*k[1]*k[2]*v[x] - 3*k[2]^2*v[x] + 2*
                          EulerGamma*k[2]^2*v[x] + ((-1 + 2*EulerGamma)*k[1]^
                          2 - 2*k[1]*(s - k[2]) + (s + k[2])*((-1 + 2*
                          EulerGamma)*s + (3 - 2*EulerGamma)*k[2]))*(2*u - 
                          v[3] - v[4] + v[x])))/(4*(-2*u + v[1] + v[2] + 
                          v[3] + v[4])))))/2))/2))/2))/(3*Sqrt[Pi]))/
                  (u - v[3] - v[4] + v[x]))/2)/s^3))/Sqrt[Pi]))/Sqrt[Pi] + 
       (2*(-(((2 - EulerGamma - 2*Log[2])*v[3]*(-1/180*(14*Pi*s^5 + 
                 5*Pi*s^3*k[1]^2 - 5*Pi*s^3*k[2]^2 + 15*Pi*s^3*k[3]^2 + 
                 15*Pi*s^3*k[4]^2)/(2*u - v[1] - v[2] - v[3] - v[4]) - 
              (Pi*k[3]^3*(2*s*(-k[1] + k[2]) - (s^2 + k[1]^2 - k[2]^2)*
                  Log[-s + k[1] + k[2]] + (s^2 + k[1]^2 - k[2]^2)*
                  Log[s + k[1] + k[2]]))/(24*(u + v[3] - v[4] - v[x])) - 
              (Pi*k[4]^3*(2*s*(-k[1] + k[2]) - (s^2 + k[1]^2 - k[2]^2)*
                  Log[-s + k[1] + k[2]] + (s^2 + k[1]^2 - k[2]^2)*
                  Log[s + k[1] + k[2]]))/(24*(u - v[3] + v[4] - v[x])) - 
              (Pi*s^3*(2*s*(-k[1] + k[2]) - (s^2 + k[1]^2 - k[2]^2)*
                  Log[-s + k[1] + k[2]] + (s^2 + k[1]^2 - k[2]^2)*
                  Log[s + k[1] + k[2]]))/(24*(u - v[3] - v[4] + v[x]))))/
            (Sqrt[Pi]*s^3)) + 
          (2*(-((Log[s]*v[x]*(-1/180*(14*Pi*s^5 + 5*Pi*s^3*k[1]^2 - 
                    5*Pi*s^3*k[2]^2 + 15*Pi*s^3*k[3]^2 + 15*Pi*s^3*k[4]^2)/
                   (2*u - v[1] - v[2] - v[3] - v[4]) - (Pi*k[3]^3*
                   (2*s*(-k[1] + k[2]) - (s^2 + k[1]^2 - k[2]^2)*
                     Log[-s + k[1] + k[2]] + (s^2 + k[1]^2 - k[2]^2)*
                     Log[s + k[1] + k[2]]))/(24*(u + v[3] - v[4] - v[x])) - 
                 (Pi*k[4]^3*(2*s*(-k[1] + k[2]) - (s^2 + k[1]^2 - k[2]^2)*
                     Log[-s + k[1] + k[2]] + (s^2 + k[1]^2 - k[2]^2)*
                     Log[s + k[1] + k[2]]))/(24*(u - v[3] + v[4] - v[x])) - 
                 (Pi*s^3*(2*s*(-k[1] + k[2]) - (s^2 + k[1]^2 - k[2]^2)*
                     Log[-s + k[1] + k[2]] + (s^2 + k[1]^2 - k[2]^2)*
                     Log[s + k[1] + k[2]]))/(24*(u - v[3] - v[4] + v[x]))))/s^
                3) + (-1/2*(Log[2]*(v[3] + v[4])*(-1/180*(14*Pi*s^5 + 
                     5*Pi*s^3*k[1]^2 - 5*Pi*s^3*k[2]^2 + 15*Pi*s^3*k[3]^2 + 
                     15*Pi*s^3*k[4]^2)/(2*u - v[1] - v[2] - v[3] - v[4]) - 
                  (Pi*k[3]^3*(2*s*(-k[1] + k[2]) - (s^2 + k[1]^2 - k[2]^2)*
                      Log[-s + k[1] + k[2]] + (s^2 + k[1]^2 - k[2]^2)*
                      Log[s + k[1] + k[2]]))/(24*(u + v[3] - v[4] - v[x])) - 
                  (Pi*k[4]^3*(2*s*(-k[1] + k[2]) - (s^2 + k[1]^2 - k[2]^2)*
                      Log[-s + k[1] + k[2]] + (s^2 + k[1]^2 - k[2]^2)*
                      Log[s + k[1] + k[2]]))/(24*(u - v[3] + v[4] - v[x])) - 
                  (Pi*s^3*(2*s*(-k[1] + k[2]) - (s^2 + k[1]^2 - k[2]^2)*
                      Log[-s + k[1] + k[2]] + (s^2 + k[1]^2 - k[2]^2)*
                      Log[s + k[1] + k[2]]))/(24*(u - v[3] - v[4] + 
                     v[x])))) + ((s^5*(-(Pi*u) + 2*Pi*u*Log[\[Mu]] - 
                    Pi*Log[\[Mu]]*v[1] - Pi*Log[\[Mu]]*v[2] + Pi*v[3] - 
                    Pi*(2 - EulerGamma - 2*Log[2])*v[3] - Pi*Log[2]*v[3] - 
                    Pi*Log[\[Mu]]*v[3] + Pi*v[4] - Pi*(2 - EulerGamma - 
                      2*Log[2])*v[4] - Pi*Log[2]*v[4] - Pi*Log[\[Mu]]*v[4] + 
                    3*Pi*v[x] - Pi*(2 - EulerGamma - 2*Log[2])*v[x] + 
                    Pi*(8/3 - EulerGamma - 2*Log[2])*v[x] - 2*Pi*Log[s]*
                     v[x]))/(12*(2*u - v[1] - v[2] - v[3] - v[4])) + 
                 (k[3]^2*(-(Pi*s^3*u) + 2*Pi*s^3*u*Log[\[Mu]] - Pi*s^3*
                     Log[\[Mu]]*v[1] - Pi*s^3*Log[\[Mu]]*v[2] + 3*Pi*s^3*
                     v[3] - Pi*s^3*(2 - EulerGamma - 2*Log[2])*v[3] - 
                    Pi*s^3*Log[2]*v[3] - Pi*s^3*Log[\[Mu]]*v[3] + Pi*s^3*
                     v[4] - Pi*s^3*(2 - EulerGamma - 2*Log[2])*v[4] - 
                    Pi*s^3*Log[2]*v[4] - Pi*s^3*Log[\[Mu]]*v[4] + Pi*s^3*
                     v[x] - Pi*s^3*(2 - EulerGamma - 2*Log[2])*v[x] + 
                    Pi*s^3*(8/3 - EulerGamma - 2*Log[2])*v[x] - 2*Pi*s^3*
                     Log[s]*v[x]))/(12*(2*u - v[1] - v[2] - v[3] - v[4])) + 
                 (k[4]^2*(-(Pi*s^3*u) + 2*Pi*s^3*u*Log[\[Mu]] - Pi*s^3*
                     Log[\[Mu]]*v[1] - Pi*s^3*Log[\[Mu]]*v[2] + Pi*s^3*v[3] - 
                    Pi*s^3*(2 - EulerGamma - 2*Log[2])*v[3] - Pi*s^3*Log[2]*
                     v[3] - Pi*s^3*Log[\[Mu]]*v[3] + 3*Pi*s^3*v[4] - 
                    Pi*s^3*(2 - EulerGamma - 2*Log[2])*v[4] - Pi*s^3*Log[2]*
                     v[4] - Pi*s^3*Log[\[Mu]]*v[4] + Pi*s^3*v[x] - 
                    Pi*s^3*(2 - EulerGamma - 2*Log[2])*v[x] + Pi*s^3*
                     (8/3 - EulerGamma - 2*Log[2])*v[x] - 2*Pi*s^3*Log[s]*
                     v[x]))/(12*(2*u - v[1] - v[2] - v[3] - v[4])) - 
                 ((s^5 - 5*s^3*k[1]^2 + 5*s^3*k[2]^2)*
                   ((-1/2*(Pi*(2 - EulerGamma - 2*Log[2])*v[4]) - 
                      (Sqrt[Pi]*(Sqrt[Pi]*(2 - EulerGamma - 2*Log[2])*v[3] + 
                         Sqrt[Pi]*Log[2]*(v[3] + v[4])))/2)/3 + 
                    (Pi*(-u + v[3] + v[4] + v[x]))/18))/(30*(2*u - v[1] - 
                    v[2] - v[3] - v[4])) + (Pi*((-10*s^5*u*Log[\[Mu]] + 
                      5*s^5*Log[\[Mu]]*v[1] + 5*s^5*Log[\[Mu]]*v[2] + 
                      5*s^5*Log[\[Mu]]*v[3] + 5*s^5*Log[\[Mu]]*v[4] - 
                      2*s^5*v[x] + 5*s^5*(2 - EulerGamma - 2*Log[2])*v[x] - 
                      5*s^5*(8/3 - EulerGamma - 2*Log[2])*v[x] + 10*s^5*
                       Log[s]*v[x])/(150*(2*u - v[1] - v[2] - v[3] - v[4])) - 
                    (k[2]^2*((-4*s^3*v[2])/3 - (4*s^3*Log[s]*v[x])/3 - 
                       s^3*((-2*(8/3 - EulerGamma - 2*Log[2])*v[x])/3 + 
                         (4*((Sqrt[Pi]*Log[\[Mu]]*(-2*u + v[1] + v[2] + 
                          v[3] + v[4]))/2 + (Sqrt[Pi]*(2 - EulerGamma - 
                          2*Log[2])*v[x])/2))/(3*Sqrt[Pi]))))/(4*(2*u - 
                       v[1] - v[2] - v[3] - v[4])) - (k[1]^2*((-4*s^3*v[1])/
                        3 + (4*s^3*Log[s]*v[x])/3 + s^3*((-2*(8/3 - 
                          EulerGamma - 2*Log[2])*v[x])/3 + (4*((Sqrt[Pi]*
                          Log[\[Mu]]*(-2*u + v[1] + v[2] + v[3] + v[4]))/2 + 
                          (Sqrt[Pi]*(2 - EulerGamma - 2*Log[2])*v[x])/2))/
                          (3*Sqrt[Pi]))))/(4*(2*u - v[1] - v[2] - v[3] - 
                       v[4]))))/6 - ((Pi*k[3]^3*(2*s*(-k[1] + k[2]) - 
                      (s^2 + k[1]^2 - k[2]^2)*Log[-s + k[1] + k[2]] + 
                      (s^2 + k[1]^2 - k[2]^2)*Log[s + k[1] + k[2]])*Log[k[3]]*
                     v[3])/12 + k[3]^3*((Pi*(2 - EulerGamma - 2*Log[2])*
                       (2*s*(-k[1] + k[2]) - (s^2 + k[1]^2 - k[2]^2)*
                         Log[-s + k[1] + k[2]] + (s^2 + k[1]^2 - k[2]^2)*
                         Log[s + k[1] + k[2]])*v[4])/24 + (Sqrt[Pi]*
                       (-1/12*(Sqrt[Pi]*(8/3 - EulerGamma - 2*Log[2])*
                          (2*s*(-k[1] + k[2]) - (s^2 + k[1]^2 - k[2]^2)*
                          Log[-s + k[1] + k[2]] + (s^2 + k[1]^2 - k[2]^2)*
                          Log[s + k[1] + k[2]])*v[3]) + (4*Sqrt[Pi]*
                          ((Log[2]*(2*s*(-k[1] + k[2]) - (s^2 + k[1]^2 - 
                          k[2]^2)*Log[-s + k[1] + k[2]] + (s^2 + k[1]^2 - 
                          k[2]^2)*Log[s + k[1] + k[2]])*(-v[3] + v[4]))/16 + 
                          (((2*s*((-1 + 2*EulerGamma)*k[1] + (3 - 2*
                          EulerGamma)*k[2]) + ((-1 + 2*EulerGamma)*k[1]^2 + 
                          2*k[1]*(s + k[2]) - (-s + k[2])*((-1 + 2*
                          EulerGamma)*s + (-3 + 2*EulerGamma)*k[2]))*Log[
                          -s + k[1] + k[2]] + (s^2 + k[1]^2 - k[2]^2)*
                          Log[-s + k[1] + k[2]]^2 + ((1 - 2*EulerGamma)*
                          k[1]^2 - 2*k[1]*(-s + k[2]) + (s + k[2])*(s - 
                          2*EulerGamma*s + (-3 + 2*EulerGamma)*k[2]))*Log[
                          s + k[1] + k[2]] - (s^2 + k[1]^2 - k[2]^2)*
                          Log[s + k[1] + k[2]]^2)*(2*u + v[3] - v[4] - v[x]))/
                          8 + (10*s*k[1]*v[1] - 4*EulerGamma*s*k[1]*v[1] - 
                          6*s*k[2]*v[1] + 4*EulerGamma*s*k[2]*v[1] - 8*s*k[1]*
                          Log[2]*v[1] - 8*s*k[1]*Log[k[1]]*v[1] + s^2*Log[
                          -s + k[1] + k[2]]*v[1] - 2*EulerGamma*s^2*Log[
                          -s + k[1] + k[2]]*v[1] + 2*s*k[1]*Log[-s + k[1] + 
                          k[2]]*v[1] + 5*k[1]^2*Log[-s + k[1] + k[2]]*v[1] - 
                          2*EulerGamma*k[1]^2*Log[-s + k[1] + k[2]]*v[1] + 
                          2*s*k[2]*Log[-s + k[1] + k[2]]*v[1] + 2*k[1]*k[2]*
                          Log[-s + k[1] + k[2]]*v[1] - 3*k[2]^2*Log[-s + 
                          k[1] + k[2]]*v[1] + 2*EulerGamma*k[2]^2*Log[-s + 
                          k[1] + k[2]]*v[1] - s^2*Log[-s + k[1] + k[2]]^2*
                          v[1] - k[1]^2*Log[-s + k[1] + k[2]]^2*v[1] + k[2]^2*
                          Log[-s + k[1] + k[2]]^2*v[1] - s^2*Log[s + k[1] + 
                          k[2]]*v[1] + 2*EulerGamma*s^2*Log[s + k[1] + k[2]]*
                          v[1] + 2*s*k[1]*Log[s + k[1] + k[2]]*v[1] - 
                          5*k[1]^2*Log[s + k[1] + k[2]]*v[1] + 2*EulerGamma*
                          k[1]^2*Log[s + k[1] + k[2]]*v[1] + 2*s*k[2]*Log[
                          s + k[1] + k[2]]*v[1] - 2*k[1]*k[2]*Log[s + k[1] + 
                          k[2]]*v[1] + 3*k[2]^2*Log[s + k[1] + k[2]]*v[1] - 
                          2*EulerGamma*k[2]^2*Log[s + k[1] + k[2]]*v[1] + 
                          s^2*Log[s + k[1] + k[2]]^2*v[1] + k[1]^2*
                          Log[s + k[1] + k[2]]^2*v[1] - k[2]^2*Log[s + k[1] + 
                          k[2]]^2*v[1] - 2*(s^2 + k[1]^2 - k[2]^2)*PolyLog[2, 
                          -((s + k[1] - k[2])/(-s + k[1] + k[2]))]*v[1] + 
                          2*(s^2 + k[1]^2 - k[2]^2)*PolyLog[2, (s - k[1] + 
                          k[2])/(s + k[1] + k[2])]*v[1] + 2*s*k[1]*v[2] - 
                          4*EulerGamma*s*k[1]*v[2] + 2*s*k[2]*v[2] + 
                          4*EulerGamma*s*k[2]*v[2] + 8*s*k[2]*Log[2]*v[2] + 
                          8*s*k[2]*Log[k[2]]*v[2] + s^2*Log[-s + k[1] + k[2]]*
                          v[2] - 2*EulerGamma*s^2*Log[-s + k[1] + k[2]]*
                          v[2] - 2*s*k[1]*Log[-s + k[1] + k[2]]*v[2] + k[1]^2*
                          Log[-s + k[1] + k[2]]*v[2] - 2*EulerGamma*k[1]^2*
                          Log[-s + k[1] + k[2]]*v[2] - 2*s*k[2]*Log[-s + 
                          k[1] + k[2]]*v[2] + 2*k[1]*k[2]*Log[-s + k[1] + 
                          k[2]]*v[2] + k[2]^2*Log[-s + k[1] + k[2]]*v[2] + 
                          2*EulerGamma*k[2]^2*Log[-s + k[1] + k[2]]*v[2] - 
                          s^2*Log[-s + k[1] + k[2]]^2*v[2] - k[1]^2*
                          Log[-s + k[1] + k[2]]^2*v[2] + k[2]^2*Log[-s + 
                          k[1] + k[2]]^2*v[2] - s^2*Log[s + k[1] + k[2]]*
                          v[2] + 2*EulerGamma*s^2*Log[s + k[1] + k[2]]*v[2] - 
                          2*s*k[1]*Log[s + k[1] + k[2]]*v[2] - k[1]^2*Log[
                          s + k[1] + k[2]]*v[2] + 2*EulerGamma*k[1]^2*Log[
                          s + k[1] + k[2]]*v[2] - 2*s*k[2]*Log[s + k[1] + 
                          k[2]]*v[2] - 2*k[1]*k[2]*Log[s + k[1] + k[2]]*
                          v[2] - k[2]^2*Log[s + k[1] + k[2]]*v[2] - 
                          2*EulerGamma*k[2]^2*Log[s + k[1] + k[2]]*v[2] + 
                          s^2*Log[s + k[1] + k[2]]^2*v[2] + k[1]^2*
                          Log[s + k[1] + k[2]]^2*v[2] - k[2]^2*Log[s + k[1] + 
                          k[2]]^2*v[2] - 2*s^2*PolyLog[2, -((s - k[1] + k[2])/
                          (-s + k[1] + k[2]))]*v[2] - 2*k[1]^2*PolyLog[2, 
                          -((s - k[1] + k[2])/(-s + k[1] + k[2]))]*v[2] + 
                          2*k[2]^2*PolyLog[2, -((s - k[1] + k[2])/(-s + 
                          k[1] + k[2]))]*v[2] + 2*s^2*PolyLog[2, (s + k[1] - 
                          k[2])/(s + k[1] + k[2])]*v[2] + 2*k[1]^2*PolyLog[2, 
                          (s + k[1] - k[2])/(s + k[1] + k[2])]*v[2] - 
                          2*k[2]^2*PolyLog[2, (s + k[1] - k[2])/(s + k[1] + 
                          k[2])]*v[2] - 6*s*k[1]*v[x] + 4*EulerGamma*s*k[1]*
                          v[x] + 2*s*k[2]*v[x] - 4*EulerGamma*s*k[2]*v[x] - 
                          8*s*k[1]*Log[s]*v[x] + 8*s*k[2]*Log[s]*v[x] - 
                          3*s^2*Log[-s + k[1] + k[2]]*v[x] + 2*EulerGamma*s^2*
                          Log[-s + k[1] + k[2]]*v[x] + (2*I)*Pi*s^2*Log[
                          -s + k[1] + k[2]]*v[x] + 2*s*k[1]*Log[-s + k[1] + 
                          k[2]]*v[x] - 7*k[1]^2*Log[-s + k[1] + k[2]]*v[x] + 
                          2*EulerGamma*k[1]^2*Log[-s + k[1] + k[2]]*v[x] + 
                          (2*I)*Pi*k[1]^2*Log[-s + k[1] + k[2]]*v[x] - 
                          2*s*k[2]*Log[-s + k[1] + k[2]]*v[x] - 2*k[1]*k[2]*
                          Log[-s + k[1] + k[2]]*v[x] + 5*k[2]^2*Log[-s + 
                          k[1] + k[2]]*v[x] - 2*EulerGamma*k[2]^2*Log[-s + 
                          k[1] + k[2]]*v[x] - (2*I)*Pi*k[2]^2*Log[-s + k[1] + 
                          k[2]]*v[x] + 4*s^2*Log[2]*Log[-s + k[1] + k[2]]*
                          v[x] + 4*k[1]^2*Log[2]*Log[-s + k[1] + k[2]]*v[x] - 
                          4*k[2]^2*Log[2]*Log[-s + k[1] + k[2]]*v[x] - 
                          s^2*Log[-s + k[1] + k[2]]^2*v[x] - k[1]^2*
                          Log[-s + k[1] + k[2]]^2*v[x] + k[2]^2*Log[-s + 
                          k[1] + k[2]]^2*v[x] + 3*s^2*Log[s + k[1] + k[2]]*
                          v[x] - 2*EulerGamma*s^2*Log[s + k[1] + k[2]]*v[x] - 
                          (2*I)*Pi*s^2*Log[s + k[1] + k[2]]*v[x] + 2*s*k[1]*
                          Log[s + k[1] + k[2]]*v[x] + 7*k[1]^2*Log[s + k[1] + 
                          k[2]]*v[x] - 2*EulerGamma*k[1]^2*Log[s + k[1] + 
                          k[2]]*v[x] - (2*I)*Pi*k[1]^2*Log[s + k[1] + k[2]]*
                          v[x] - 2*s*k[2]*Log[s + k[1] + k[2]]*v[x] + 2*k[1]*
                          k[2]*Log[s + k[1] + k[2]]*v[x] - 5*k[2]^2*Log[
                          s + k[1] + k[2]]*v[x] + 2*EulerGamma*k[2]^2*Log[
                          s + k[1] + k[2]]*v[x] + (2*I)*Pi*k[2]^2*Log[s + 
                          k[1] + k[2]]*v[x] - 4*s^2*Log[2]*Log[s + k[1] + 
                          k[2]]*v[x] - 4*k[1]^2*Log[2]*Log[s + k[1] + k[2]]*
                          v[x] + 4*k[2]^2*Log[2]*Log[s + k[1] + k[2]]*v[x] + 
                          s^2*Log[s + k[1] + k[2]]^2*v[x] + k[1]^2*
                          Log[s + k[1] + k[2]]^2*v[x] - k[2]^2*Log[s + k[1] + 
                          k[2]]^2*v[x] + 2*s^2*PolyLog[2, (-s + k[1] + k[2])/
                          (s + k[1] + k[2])]*v[x] + 2*k[1]^2*PolyLog[2, 
                          (-s + k[1] + k[2])/(s + k[1] + k[2])]*v[x] - 
                          2*k[2]^2*PolyLog[2, (-s + k[1] + k[2])/(s + k[1] + 
                          k[2])]*v[x] - 2*s^2*PolyLog[2, (s + k[1] + k[2])/
                          (-s + k[1] + k[2])]*v[x] - 2*k[1]^2*PolyLog[2, 
                          (s + k[1] + k[2])/(-s + k[1] + k[2])]*v[x] + 
                          2*k[2]^2*PolyLog[2, (s + k[1] + k[2])/(-s + k[1] + 
                          k[2])]*v[x])/8)/4))/3))/2))/(u + v[3] - v[4] - 
                   v[x]) - ((Pi*k[4]^3*(2*s*(-k[1] + k[2]) - (s^2 + k[1]^2 - 
                        k[2]^2)*Log[-s + k[1] + k[2]] + (s^2 + k[1]^2 - 
                        k[2]^2)*Log[s + k[1] + k[2]])*Log[k[4]]*v[4])/12 + 
                   k[4]^3*(-1/24*(Pi*(8/3 - EulerGamma - 2*Log[2])*
                       (2*s*(-k[1] + k[2]) - (s^2 + k[1]^2 - k[2]^2)*
                         Log[-s + k[1] + k[2]] + (s^2 + k[1]^2 - k[2]^2)*
                         Log[s + k[1] + k[2]])*v[4]) + (4*Sqrt[Pi]*
                       ((Sqrt[Pi]*(2 - EulerGamma - 2*Log[2])*(2*s*(-k[1] + 
                          k[2]) - (s^2 + k[1]^2 - k[2]^2)*Log[-s + k[1] + 
                          k[2]] + (s^2 + k[1]^2 - k[2]^2)*Log[s + k[1] + 
                          k[2]])*v[3])/32 + (Sqrt[Pi]*((Log[2]*(2*s*(-k[1] + 
                          k[2]) - (s^2 + k[1]^2 - k[2]^2)*Log[-s + k[1] + 
                          k[2]] + (s^2 + k[1]^2 - k[2]^2)*Log[s + k[1] + 
                          k[2]])*(v[3] - v[4]))/16 + (((2*s*((-1 + 2*
                          EulerGamma)*k[1] + (3 - 2*EulerGamma)*k[2]) + 
                          ((-1 + 2*EulerGamma)*k[1]^2 + 2*k[1]*(s + k[2]) - 
                          (-s + k[2])*((-1 + 2*EulerGamma)*s + (-3 + 2*
                          EulerGamma)*k[2]))*Log[-s + k[1] + k[2]] + 
                          (s^2 + k[1]^2 - k[2]^2)*Log[-s + k[1] + k[2]]^2 + 
                          ((1 - 2*EulerGamma)*k[1]^2 - 2*k[1]*(-s + k[2]) + 
                          (s + k[2])*(s - 2*EulerGamma*s + (-3 + 2*
                          EulerGamma)*k[2]))*Log[s + k[1] + k[2]] - (s^2 + 
                          k[1]^2 - k[2]^2)*Log[s + k[1] + k[2]]^2)*(2*u - 
                          v[3] + v[4] - v[x]))/8 + (10*s*k[1]*v[1] - 
                          4*EulerGamma*s*k[1]*v[1] - 6*s*k[2]*v[1] + 
                          4*EulerGamma*s*k[2]*v[1] - 8*s*k[1]*Log[2]*v[1] - 
                          8*s*k[1]*Log[k[1]]*v[1] + s^2*Log[-s + k[1] + k[2]]*
                          v[1] - 2*EulerGamma*s^2*Log[-s + k[1] + k[2]]*
                          v[1] + 2*s*k[1]*Log[-s + k[1] + k[2]]*v[1] + 
                          5*k[1]^2*Log[-s + k[1] + k[2]]*v[1] - 2*EulerGamma*
                          k[1]^2*Log[-s + k[1] + k[2]]*v[1] + 2*s*k[2]*
                          Log[-s + k[1] + k[2]]*v[1] + 2*k[1]*k[2]*Log[-s + 
                          k[1] + k[2]]*v[1] - 3*k[2]^2*Log[-s + k[1] + k[2]]*
                          v[1] + 2*EulerGamma*k[2]^2*Log[-s + k[1] + k[2]]*
                          v[1] - s^2*Log[-s + k[1] + k[2]]^2*v[1] - k[1]^2*
                          Log[-s + k[1] + k[2]]^2*v[1] + k[2]^2*Log[-s + 
                          k[1] + k[2]]^2*v[1] - s^2*Log[s + k[1] + k[2]]*
                          v[1] + 2*EulerGamma*s^2*Log[s + k[1] + k[2]]*v[1] + 
                          2*s*k[1]*Log[s + k[1] + k[2]]*v[1] - 5*k[1]^2*
                          Log[s + k[1] + k[2]]*v[1] + 2*EulerGamma*k[1]^2*
                          Log[s + k[1] + k[2]]*v[1] + 2*s*k[2]*Log[s + k[1] + 
                          k[2]]*v[1] - 2*k[1]*k[2]*Log[s + k[1] + k[2]]*
                          v[1] + 3*k[2]^2*Log[s + k[1] + k[2]]*v[1] - 
                          2*EulerGamma*k[2]^2*Log[s + k[1] + k[2]]*v[1] + 
                          s^2*Log[s + k[1] + k[2]]^2*v[1] + k[1]^2*
                          Log[s + k[1] + k[2]]^2*v[1] - k[2]^2*Log[s + k[1] + 
                          k[2]]^2*v[1] - 2*(s^2 + k[1]^2 - k[2]^2)*PolyLog[2, 
                          -((s + k[1] - k[2])/(-s + k[1] + k[2]))]*v[1] + 
                          2*(s^2 + k[1]^2 - k[2]^2)*PolyLog[2, (s - k[1] + 
                          k[2])/(s + k[1] + k[2])]*v[1] + 2*s*k[1]*v[2] - 
                          4*EulerGamma*s*k[1]*v[2] + 2*s*k[2]*v[2] + 
                          4*EulerGamma*s*k[2]*v[2] + 8*s*k[2]*Log[2]*v[2] + 
                          8*s*k[2]*Log[k[2]]*v[2] + s^2*Log[-s + k[1] + k[2]]*
                          v[2] - 2*EulerGamma*s^2*Log[-s + k[1] + k[2]]*
                          v[2] - 2*s*k[1]*Log[-s + k[1] + k[2]]*v[2] + k[1]^2*
                          Log[-s + k[1] + k[2]]*v[2] - 2*EulerGamma*k[1]^2*
                          Log[-s + k[1] + k[2]]*v[2] - 2*s*k[2]*Log[-s + 
                          k[1] + k[2]]*v[2] + 2*k[1]*k[2]*Log[-s + k[1] + 
                          k[2]]*v[2] + k[2]^2*Log[-s + k[1] + k[2]]*v[2] + 
                          2*EulerGamma*k[2]^2*Log[-s + k[1] + k[2]]*v[2] - 
                          s^2*Log[-s + k[1] + k[2]]^2*v[2] - k[1]^2*
                          Log[-s + k[1] + k[2]]^2*v[2] + k[2]^2*Log[-s + 
                          k[1] + k[2]]^2*v[2] - s^2*Log[s + k[1] + k[2]]*
                          v[2] + 2*EulerGamma*s^2*Log[s + k[1] + k[2]]*v[2] - 
                          2*s*k[1]*Log[s + k[1] + k[2]]*v[2] - k[1]^2*Log[
                          s + k[1] + k[2]]*v[2] + 2*EulerGamma*k[1]^2*Log[
                          s + k[1] + k[2]]*v[2] - 2*s*k[2]*Log[s + k[1] + 
                          k[2]]*v[2] - 2*k[1]*k[2]*Log[s + k[1] + k[2]]*
                          v[2] - k[2]^2*Log[s + k[1] + k[2]]*v[2] - 
                          2*EulerGamma*k[2]^2*Log[s + k[1] + k[2]]*v[2] + 
                          s^2*Log[s + k[1] + k[2]]^2*v[2] + k[1]^2*
                          Log[s + k[1] + k[2]]^2*v[2] - k[2]^2*Log[s + k[1] + 
                          k[2]]^2*v[2] - 2*s^2*PolyLog[2, -((s - k[1] + k[2])/
                          (-s + k[1] + k[2]))]*v[2] - 2*k[1]^2*PolyLog[2, 
                          -((s - k[1] + k[2])/(-s + k[1] + k[2]))]*v[2] + 
                          2*k[2]^2*PolyLog[2, -((s - k[1] + k[2])/(-s + 
                          k[1] + k[2]))]*v[2] + 2*s^2*PolyLog[2, (s + k[1] - 
                          k[2])/(s + k[1] + k[2])]*v[2] + 2*k[1]^2*PolyLog[2, 
                          (s + k[1] - k[2])/(s + k[1] + k[2])]*v[2] - 
                          2*k[2]^2*PolyLog[2, (s + k[1] - k[2])/(s + k[1] + 
                          k[2])]*v[2] - 6*s*k[1]*v[x] + 4*EulerGamma*s*k[1]*
                          v[x] + 2*s*k[2]*v[x] - 4*EulerGamma*s*k[2]*v[x] - 
                          8*s*k[1]*Log[s]*v[x] + 8*s*k[2]*Log[s]*v[x] - 
                          3*s^2*Log[-s + k[1] + k[2]]*v[x] + 2*EulerGamma*s^2*
                          Log[-s + k[1] + k[2]]*v[x] + (2*I)*Pi*s^2*Log[
                          -s + k[1] + k[2]]*v[x] + 2*s*k[1]*Log[-s + k[1] + 
                          k[2]]*v[x] - 7*k[1]^2*Log[-s + k[1] + k[2]]*v[x] + 
                          2*EulerGamma*k[1]^2*Log[-s + k[1] + k[2]]*v[x] + 
                          (2*I)*Pi*k[1]^2*Log[-s + k[1] + k[2]]*v[x] - 
                          2*s*k[2]*Log[-s + k[1] + k[2]]*v[x] - 2*k[1]*k[2]*
                          Log[-s + k[1] + k[2]]*v[x] + 5*k[2]^2*Log[-s + 
                          k[1] + k[2]]*v[x] - 2*EulerGamma*k[2]^2*Log[-s + 
                          k[1] + k[2]]*v[x] - (2*I)*Pi*k[2]^2*Log[-s + k[1] + 
                          k[2]]*v[x] + 4*s^2*Log[2]*Log[-s + k[1] + k[2]]*
                          v[x] + 4*k[1]^2*Log[2]*Log[-s + k[1] + k[2]]*v[x] - 
                          4*k[2]^2*Log[2]*Log[-s + k[1] + k[2]]*v[x] - 
                          s^2*Log[-s + k[1] + k[2]]^2*v[x] - k[1]^2*
                          Log[-s + k[1] + k[2]]^2*v[x] + k[2]^2*Log[-s + 
                          k[1] + k[2]]^2*v[x] + 3*s^2*Log[s + k[1] + k[2]]*
                          v[x] - 2*EulerGamma*s^2*Log[s + k[1] + k[2]]*v[x] - 
                          (2*I)*Pi*s^2*Log[s + k[1] + k[2]]*v[x] + 2*s*k[1]*
                          Log[s + k[1] + k[2]]*v[x] + 7*k[1]^2*Log[s + k[1] + 
                          k[2]]*v[x] - 2*EulerGamma*k[1]^2*Log[s + k[1] + 
                          k[2]]*v[x] - (2*I)*Pi*k[1]^2*Log[s + k[1] + k[2]]*
                          v[x] - 2*s*k[2]*Log[s + k[1] + k[2]]*v[x] + 2*k[1]*
                          k[2]*Log[s + k[1] + k[2]]*v[x] - 5*k[2]^2*Log[
                          s + k[1] + k[2]]*v[x] + 2*EulerGamma*k[2]^2*Log[
                          s + k[1] + k[2]]*v[x] + (2*I)*Pi*k[2]^2*Log[s + 
                          k[1] + k[2]]*v[x] - 4*s^2*Log[2]*Log[s + k[1] + 
                          k[2]]*v[x] - 4*k[1]^2*Log[2]*Log[s + k[1] + k[2]]*
                          v[x] + 4*k[2]^2*Log[2]*Log[s + k[1] + k[2]]*v[x] + 
                          s^2*Log[s + k[1] + k[2]]^2*v[x] + k[1]^2*
                          Log[s + k[1] + k[2]]^2*v[x] - k[2]^2*Log[s + k[1] + 
                          k[2]]^2*v[x] + 2*s^2*PolyLog[2, (-s + k[1] + k[2])/
                          (s + k[1] + k[2])]*v[x] + 2*k[1]^2*PolyLog[2, 
                          (-s + k[1] + k[2])/(s + k[1] + k[2])]*v[x] - 
                          2*k[2]^2*PolyLog[2, (-s + k[1] + k[2])/(s + k[1] + 
                          k[2])]*v[x] - 2*s^2*PolyLog[2, (s + k[1] + k[2])/
                          (-s + k[1] + k[2])]*v[x] - 2*k[1]^2*PolyLog[2, 
                          (s + k[1] + k[2])/(-s + k[1] + k[2])]*v[x] + 
                          2*k[2]^2*PolyLog[2, (s + k[1] + k[2])/(-s + k[1] + 
                          k[2])]*v[x])/8)/4))/2))/3))/(u - v[3] + v[4] - 
                   v[x]) - (-1/24*(Pi*s^3*(2 - EulerGamma - 2*Log[2])*
                     (2*s*(-k[1] + k[2]) - (s^2 + k[1]^2 - k[2]^2)*
                       Log[-s + k[1] + k[2]] + (s^2 + k[1]^2 - k[2]^2)*
                       Log[s + k[1] + k[2]])*v[x]) + (2*(-1/48*(Pi^(3/2)*s^3*
                        (8/3 - EulerGamma - 2*Log[2])*(2*s*(-k[1] + k[2]) - 
                         (s^2 + k[1]^2 - k[2]^2)*Log[-s + k[1] + k[2]] + 
                         (s^2 + k[1]^2 - k[2]^2)*Log[s + k[1] + k[2]])*
                        v[x]) + (4*Sqrt[Pi]*((Pi*s^3*(2 - EulerGamma - 
                          2*Log[2])*(2*s*(-k[1] + k[2]) - (s^2 + k[1]^2 - 
                          k[2]^2)*Log[-s + k[1] + k[2]] + (s^2 + k[1]^2 - 
                          k[2]^2)*Log[s + k[1] + k[2]])*v[4])/64 + 
                         (Sqrt[Pi]*((Sqrt[Pi]*s^3*(2 - EulerGamma - 2*Log[2])*
                          (2*s*(-k[1] + k[2]) - (s^2 + k[1]^2 - k[2]^2)*
                          Log[-s + k[1] + k[2]] + (s^2 + k[1]^2 - k[2]^2)*
                          Log[s + k[1] + k[2]])*v[3])/32 + (Sqrt[Pi]*
                          ((s^3*Log[s]*(2*s*(-k[1] + k[2]) - (s^2 + k[1]^2 - 
                          k[2]^2)*Log[-s + k[1] + k[2]] + (s^2 + k[1]^2 - 
                          k[2]^2)*Log[s + k[1] + k[2]])*v[x])/8 + s^3*
                          ((Log[2]*(2*s*(-k[1] + k[2]) - (s^2 + k[1]^2 - 
                          k[2]^2)*Log[-s + k[1] + k[2]] + (s^2 + k[1]^2 - 
                          k[2]^2)*Log[s + k[1] + k[2]])*(v[3] + v[4] - 
                          2*v[x]))/16 + (((2*s*((-1 + 2*EulerGamma)*k[1] + 
                          (3 - 2*EulerGamma)*k[2]) + ((-1 + 2*EulerGamma)*
                          k[1]^2 + 2*k[1]*(s + k[2]) - (-s + k[2])*((-1 + 
                          2*EulerGamma)*s + (-3 + 2*EulerGamma)*k[2]))*Log[
                          -s + k[1] + k[2]] + (s^2 + k[1]^2 - k[2]^2)*
                          Log[-s + k[1] + k[2]]^2 + ((1 - 2*EulerGamma)*k[1]^
                          2 - 2*k[1]*(-s + k[2]) + (s + k[2])*(s - 2*
                          EulerGamma*s + (-3 + 2*EulerGamma)*k[2]))*Log[s + 
                          k[1] + k[2]] - (s^2 + k[1]^2 - k[2]^2)*Log[s + 
                          k[1] + k[2]]^2)*(2*u - v[3] - v[4] + v[x]))/8 + 
                          (10*s*k[1]*v[1] - 4*EulerGamma*s*k[1]*v[1] - 6*s*
                          k[2]*v[1] + 4*EulerGamma*s*k[2]*v[1] - 8*s*k[1]*
                          Log[2]*v[1] - 8*s*k[1]*Log[k[1]]*v[1] + s^2*Log[
                          -s + k[1] + k[2]]*v[1] - 2*EulerGamma*s^2*Log[-s + 
                          k[1] + k[2]]*v[1] + 2*s*k[1]*Log[-s + k[1] + k[2]]*
                          v[1] + 5*k[1]^2*Log[-s + k[1] + k[2]]*v[1] - 
                          2*EulerGamma*k[1]^2*Log[-s + k[1] + k[2]]*v[1] + 
                          2*s*k[2]*Log[-s + k[1] + k[2]]*v[1] + 2*k[1]*k[2]*
                          Log[-s + k[1] + k[2]]*v[1] - 3*k[2]^2*Log[-s + 
                          k[1] + k[2]]*v[1] + 2*EulerGamma*k[2]^2*Log[-s + 
                          k[1] + k[2]]*v[1] - s^2*Log[-s + k[1] + k[2]]^2*
                          v[1] - k[1]^2*Log[-s + k[1] + k[2]]^2*v[1] + k[2]^2*
                          Log[-s + k[1] + k[2]]^2*v[1] - s^2*Log[s + k[1] + 
                          k[2]]*v[1] + 2*EulerGamma*s^2*Log[s + k[1] + k[2]]*
                          v[1] + 2*s*k[1]*Log[s + k[1] + k[2]]*v[1] - 
                          5*k[1]^2*Log[s + k[1] + k[2]]*v[1] + 2*EulerGamma*
                          k[1]^2*Log[s + k[1] + k[2]]*v[1] + 2*s*k[2]*Log[
                          s + k[1] + k[2]]*v[1] - 2*k[1]*k[2]*Log[s + k[1] + 
                          k[2]]*v[1] + 3*k[2]^2*Log[s + k[1] + k[2]]*v[1] - 
                          2*EulerGamma*k[2]^2*Log[s + k[1] + k[2]]*v[1] + 
                          s^2*Log[s + k[1] + k[2]]^2*v[1] + k[1]^2*Log[s + 
                          k[1] + k[2]]^2*v[1] - k[2]^2*Log[s + k[1] + k[2]]^2*
                          v[1] - 2*(s^2 + k[1]^2 - k[2]^2)*PolyLog[2, 
                          -((s + k[1] - k[2])/(-s + k[1] + k[2]))]*v[1] + 
                          2*(s^2 + k[1]^2 - k[2]^2)*PolyLog[2, (s - k[1] + 
                          k[2])/(s + k[1] + k[2])]*v[1] + 2*s*k[1]*v[2] - 
                          4*EulerGamma*s*k[1]*v[2] + 2*s*k[2]*v[2] + 
                          4*EulerGamma*s*k[2]*v[2] + 8*s*k[2]*Log[2]*v[2] + 
                          8*s*k[2]*Log[k[2]]*v[2] + s^2*Log[-s + k[1] + k[2]]*
                          v[2] - 2*EulerGamma*s^2*Log[-s + k[1] + k[2]]*
                          v[2] - 2*s*k[1]*Log[-s + k[1] + k[2]]*v[2] + k[1]^2*
                          Log[-s + k[1] + k[2]]*v[2] - 2*EulerGamma*k[1]^2*
                          Log[-s + k[1] + k[2]]*v[2] - 2*s*k[2]*Log[-s + 
                          k[1] + k[2]]*v[2] + 2*k[1]*k[2]*Log[-s + k[1] + 
                          k[2]]*v[2] + k[2]^2*Log[-s + k[1] + k[2]]*v[2] + 
                          2*EulerGamma*k[2]^2*Log[-s + k[1] + k[2]]*v[2] - 
                          s^2*Log[-s + k[1] + k[2]]^2*v[2] - k[1]^2*Log[-s + 
                          k[1] + k[2]]^2*v[2] + k[2]^2*Log[-s + k[1] + k[2]]^
                          2*v[2] - s^2*Log[s + k[1] + k[2]]*v[2] + 2*
                          EulerGamma*s^2*Log[s + k[1] + k[2]]*v[2] - 2*s*k[1]*
                          Log[s + k[1] + k[2]]*v[2] - k[1]^2*Log[s + k[1] + 
                          k[2]]*v[2] + 2*EulerGamma*k[1]^2*Log[s + k[1] + 
                          k[2]]*v[2] - 2*s*k[2]*Log[s + k[1] + k[2]]*v[2] - 
                          2*k[1]*k[2]*Log[s + k[1] + k[2]]*v[2] - k[2]^2*
                          Log[s + k[1] + k[2]]*v[2] - 2*EulerGamma*k[2]^2*
                          Log[s + k[1] + k[2]]*v[2] + s^2*Log[s + k[1] + 
                          k[2]]^2*v[2] + k[1]^2*Log[s + k[1] + k[2]]^2*v[2] - 
                          k[2]^2*Log[s + k[1] + k[2]]^2*v[2] - 2*s^2*PolyLog[
                          2, -((s - k[1] + k[2])/(-s + k[1] + k[2]))]*v[2] - 
                          2*k[1]^2*PolyLog[2, -((s - k[1] + k[2])/(-s + 
                          k[1] + k[2]))]*v[2] + 2*k[2]^2*PolyLog[2, -((s - 
                          k[1] + k[2])/(-s + k[1] + k[2]))]*v[2] + 2*s^2*
                          PolyLog[2, (s + k[1] - k[2])/(s + k[1] + k[2])]*
                          v[2] + 2*k[1]^2*PolyLog[2, (s + k[1] - k[2])/(s + 
                          k[1] + k[2])]*v[2] - 2*k[2]^2*PolyLog[2, (s + 
                          k[1] - k[2])/(s + k[1] + k[2])]*v[2] - 6*s*k[1]*
                          v[x] + 4*EulerGamma*s*k[1]*v[x] + 2*s*k[2]*v[x] - 
                          4*EulerGamma*s*k[2]*v[x] - 8*s*k[1]*Log[s]*v[x] + 
                          8*s*k[2]*Log[s]*v[x] - 3*s^2*Log[-s + k[1] + k[2]]*
                          v[x] + 2*EulerGamma*s^2*Log[-s + k[1] + k[2]]*
                          v[x] + (2*I)*Pi*s^2*Log[-s + k[1] + k[2]]*v[x] + 
                          2*s*k[1]*Log[-s + k[1] + k[2]]*v[x] - 7*k[1]^2*
                          Log[-s + k[1] + k[2]]*v[x] + 2*EulerGamma*k[1]^2*
                          Log[-s + k[1] + k[2]]*v[x] + (2*I)*Pi*k[1]^2*Log[
                          -s + k[1] + k[2]]*v[x] - 2*s*k[2]*Log[-s + k[1] + 
                          k[2]]*v[x] - 2*k[1]*k[2]*Log[-s + k[1] + k[2]]*
                          v[x] + 5*k[2]^2*Log[-s + k[1] + k[2]]*v[x] - 
                          2*EulerGamma*k[2]^2*Log[-s + k[1] + k[2]]*v[x] - 
                          (2*I)*Pi*k[2]^2*Log[-s + k[1] + k[2]]*v[x] + 4*s^2*
                          Log[2]*Log[-s + k[1] + k[2]]*v[x] + 4*k[1]^2*Log[2]*
                          Log[-s + k[1] + k[2]]*v[x] - 4*k[2]^2*Log[2]*Log[
                          -s + k[1] + k[2]]*v[x] - s^2*Log[-s + k[1] + k[2]]^
                          2*v[x] - k[1]^2*Log[-s + k[1] + k[2]]^2*v[x] + 
                          k[2]^2*Log[-s + k[1] + k[2]]^2*v[x] + 3*s^2*Log[
                          s + k[1] + k[2]]*v[x] - 2*EulerGamma*s^2*Log[s + 
                          k[1] + k[2]]*v[x] - (2*I)*Pi*s^2*Log[s + k[1] + 
                          k[2]]*v[x] + 2*s*k[1]*Log[s + k[1] + k[2]]*v[x] + 
                          7*k[1]^2*Log[s + k[1] + k[2]]*v[x] - 2*EulerGamma*
                          k[1]^2*Log[s + k[1] + k[2]]*v[x] - (2*I)*Pi*k[1]^2*
                          Log[s + k[1] + k[2]]*v[x] - 2*s*k[2]*Log[s + k[1] + 
                          k[2]]*v[x] + 2*k[1]*k[2]*Log[s + k[1] + k[2]]*
                          v[x] - 5*k[2]^2*Log[s + k[1] + k[2]]*v[x] + 
                          2*EulerGamma*k[2]^2*Log[s + k[1] + k[2]]*v[x] + 
                          (2*I)*Pi*k[2]^2*Log[s + k[1] + k[2]]*v[x] - 4*s^2*
                          Log[2]*Log[s + k[1] + k[2]]*v[x] - 4*k[1]^2*Log[2]*
                          Log[s + k[1] + k[2]]*v[x] + 4*k[2]^2*Log[2]*Log[
                          s + k[1] + k[2]]*v[x] + s^2*Log[s + k[1] + k[2]]^2*
                          v[x] + k[1]^2*Log[s + k[1] + k[2]]^2*v[x] - k[2]^2*
                          Log[s + k[1] + k[2]]^2*v[x] + 2*s^2*PolyLog[2, 
                          (-s + k[1] + k[2])/(s + k[1] + k[2])]*v[x] + 
                          2*k[1]^2*PolyLog[2, (-s + k[1] + k[2])/(s + k[1] + 
                          k[2])]*v[x] - 2*k[2]^2*PolyLog[2, (-s + k[1] + 
                          k[2])/(s + k[1] + k[2])]*v[x] - 2*s^2*PolyLog[2, 
                          (s + k[1] + k[2])/(-s + k[1] + k[2])]*v[x] - 
                          2*k[1]^2*PolyLog[2, (s + k[1] + k[2])/(-s + k[1] + 
                          k[2])]*v[x] + 2*k[2]^2*PolyLog[2, (s + k[1] + k[2])/
                          (-s + k[1] + k[2])]*v[x])/8)/4)))/2))/2))/3))/
                    Sqrt[Pi])/(u - v[3] - v[4] + v[x]))/2)/s^3))/Sqrt[Pi]))/
        Sqrt[Pi]}, -2, 1, 1]
div3333x3 = SeriesData[\[Epsilon], 0, 
     {(k[3]^3/(u + v[3] - v[4] - v[x]) + k[4]^3/(u - v[3] + v[4] - v[x]) + 
         s^3/(u - v[3] - v[4] + v[x]))/(9*(u - v[1] - v[2] + v[x])) + 
       (k[1]^3/(2*u + v[1] - v[2] - v[3] - v[4]) + 
         k[2]^3/(2*u - v[1] + v[2] - v[3] - v[4]) + 
         s^3/(2*u - v[1] - v[2] - v[3] - v[4] + 2*v[x]))/
        (9*(u - v[3] - v[4] + v[x])) + 
       (2*(-1/18*(Pi*s^3*k[3]^3)/((2*u - v[1] - v[2] + v[3] - v[4])*
             (u + v[3] - v[4] - v[x])) - (Pi*s^3*k[4]^3)/
           (18*(2*u - v[1] - v[2] - v[3] + v[4])*(u - v[3] + v[4] - v[x])) - 
          (Pi*s^6)/(18*(u - v[3] - v[4] + v[x])*(2*u - v[1] - v[2] - v[3] - 
             v[4] + 2*v[x]))))/(Pi*s^3), 
      (-2*Log[s]*v[x]*(k[3]^3/(u + v[3] - v[4] - v[x]) + 
          k[4]^3/(u - v[3] + v[4] - v[x]) + s^3/(u - v[3] - v[4] + v[x])))/
        (9*(u - v[1] - v[2] + v[x])) - ((2 - EulerGamma - 2*Log[2])*v[4]*
         (k[1]^3/(2*u + v[1] - v[2] - v[3] - v[4]) + 
          k[2]^3/(2*u - v[1] + v[2] - v[3] - v[4]) + 
          s^3/(2*u - v[1] - v[2] - v[3] - v[4] + 2*v[x])))/
        (9*(u - v[3] - v[4] + v[x])) - (2*(2 - EulerGamma - 2*Log[2])*v[4]*
         (-1/18*(Pi*s^3*k[3]^3)/((2*u - v[1] - v[2] + v[3] - v[4])*
             (u + v[3] - v[4] - v[x])) - (Pi*s^3*k[4]^3)/
           (18*(2*u - v[1] - v[2] - v[3] + v[4])*(u - v[3] + v[4] - v[x])) - 
          (Pi*s^6)/(18*(u - v[3] - v[4] + v[x])*(2*u - v[1] - v[2] - v[3] - 
             v[4] + 2*v[x]))))/(Pi*s^3) + 
       ((((2*s*((4 - 3*EulerGamma)*s^2 + 3*k[1]^2 - 3*k[1]*k[2] + 3*k[2]^2) + 
              3*(-s^3 + k[1]^3 + k[2]^3)*Log[-s + k[1] + k[2]] - 
              3*(s^3 + k[1]^3 + k[2]^3)*Log[s + k[1] + k[2]])/18 + 
            (2*s^3*(-1 + 3*Log[s])*v[x])/(9*(u - v[1] - v[2] + v[x])))*
           (k[3]^3/(u + v[3] - v[4] - v[x]) + k[4]^3/(u - v[3] + v[4] - 
              v[x]) + s^3/(u - v[3] - v[4] + v[x])))/3 + 
         (s^3*(4*s^3 - 3*EulerGamma*s^3 + 3*s^2*k[3] + 3*s*k[3]^2 + 
            4*k[3]^3 - 3*EulerGamma*k[3]^3 + 3*s^2*k[4] - 3*s*k[3]*k[4] + 
            3*k[3]^2*k[4] + 3*s*k[4]^2 + 3*k[3]*k[4]^2 + 4*k[4]^3 - 
            3*EulerGamma*k[4]^3 - 3*(s^3 + k[3]^3 + k[4]^3)*
             Log[s + k[3] + k[4]] - (14*k[3]^3*v[3])/(u + v[3] - v[4] - 
              v[x]) + (6*EulerGamma*k[3]^3*v[3])/(u + v[3] - v[4] - v[x]) + 
            (6*k[3]^3*Log[2]*v[3])/(u + v[3] - v[4] - v[x]) + 
            (6*k[3]^3*Log[k[3]]*v[3])/(u + v[3] - v[4] - v[x]) - 
            (14*k[4]^3*v[4])/(u - v[3] + v[4] - v[x]) + 
            (6*EulerGamma*k[4]^3*v[4])/(u - v[3] + v[4] - v[x]) + 
            (6*k[4]^3*Log[2]*v[4])/(u - v[3] + v[4] - v[x]) + 
            (6*k[4]^3*Log[k[4]]*v[4])/(u - v[3] + v[4] - v[x]) - 
            (14*s^3*v[x])/(u - v[3] - v[4] + v[x]) + (6*EulerGamma*s^3*v[x])/
             (u - v[3] - v[4] + v[x]) + (6*s^3*Log[2]*v[x])/
             (u - v[3] - v[4] + v[x]) + (6*s^3*Log[s]*v[x])/
             (u - v[3] - v[4] + v[x])))/(27*(u - v[1] - v[2] + v[x])))/s^3 + 
       (2*(-1/18*(Sqrt[Pi]*(2 - EulerGamma - 2*Log[2])*v[3]*
             (k[1]^3/(2*u + v[1] - v[2] - v[3] - v[4]) + k[2]^3/(2*u - v[1] + 
                v[2] - v[3] - v[4]) + s^3/(2*u - v[1] - v[2] - v[3] - v[4] + 
                2*v[x])))/(u - v[3] - v[4] + v[x]) + 
          (2*(-1/18*(Pi*Log[s]*v[x]*(k[1]^3/(2*u + v[1] - v[2] - v[3] - 
                   v[4]) + k[2]^3/(2*u - v[1] + v[2] - v[3] - v[4]) + 
                 s^3/(2*u - v[1] - v[2] - v[3] - v[4] + 2*v[x])))/(u - v[3] - 
                v[4] + v[x]) + (-1/36*(Pi*s^3*Log[2]*(v[3] + v[4])*
                  (k[1]^3/(2*u + v[1] - v[2] - v[3] - v[4]) + k[2]^3/
                    (2*u - v[1] + v[2] - v[3] - v[4]) + s^3/(2*u - v[1] - 
                     v[2] - v[3] - v[4] + 2*v[x])))/(u - v[3] - v[4] + 
                  v[x]) + ((Pi*s^3*k[3]^3)/(54*(2*u - v[1] - v[2] + v[3] - 
                    v[4])) + (Pi*s^3*k[4]^3)/(54*(2*u - v[1] - v[2] - v[3] + 
                    v[4])) + (-1/18*(Pi*s^3*(8/3 - EulerGamma - 2*Log[2])*
                     v[x]*(k[1]^3/(2*u + v[1] - v[2] - v[3] - v[4]) + 
                      k[2]^3/(2*u - v[1] + v[2] - v[3] - v[4]) + 
                      s^3/(2*u - v[1] - v[2] - v[3] - v[4] + 2*v[x]))) + 
                   (4*((Pi^(3/2)*s^3*(2 - EulerGamma - 2*Log[2])*v[x]*
                        (k[1]^3/(2*u + v[1] - v[2] - v[3] - v[4]) + k[2]^3/
                          (2*u - v[1] + v[2] - v[3] - v[4]) + s^3/(2*u - 
                          v[1] - v[2] - v[3] - v[4] + 2*v[x])))/24 + 
                      (Sqrt[Pi]*((Pi*s^3*(2 - EulerGamma - 2*Log[2])*v[4]*
                          (k[1]^3/(2*u + v[1] - v[2] - v[3] - v[4]) + k[2]^3/
                          (2*u - v[1] + v[2] - v[3] - v[4]) + s^3/(2*u - 
                          v[1] - v[2] - v[3] - v[4] + 2*v[x])))/12 + 
                         (Sqrt[Pi]*((Sqrt[Pi]*s^3*(2 - EulerGamma - 2*Log[2])*
                          v[3]*(k[1]^3/(2*u + v[1] - v[2] - v[3] - v[4]) + 
                          k[2]^3/(2*u - v[1] + v[2] - v[3] - v[4]) + s^3/
                          (2*u - v[1] - v[2] - v[3] - v[4] + 2*v[x])))/6 + 
                          (Sqrt[Pi]*((2*s^3*Log[s]*v[x]*(k[1]^3/(2*u + v[1] - 
                          v[2] - v[3] - v[4]) + k[2]^3/(2*u - v[1] + v[2] - 
                          v[3] - v[4]) + s^3/(2*u - v[1] - v[2] - v[3] - 
                          v[4] + 2*v[x])))/3 + s^3*((Log[2]*(v[3] + v[4])*
                          (k[1]^3/(2*u + v[1] - v[2] - v[3] - v[4]) + k[2]^3/
                          (2*u - v[1] + v[2] - v[3] - v[4]) + s^3/(2*u - 
                          v[1] - v[2] - v[3] - v[4] + 2*v[x])))/3 + (4*s^3 - 
                          3*EulerGamma*s^3 + 3*s^2*k[1] + 3*s*k[1]^2 + 
                          4*k[1]^3 - 3*EulerGamma*k[1]^3 + 3*s^2*k[2] - 
                          3*s*k[1]*k[2] + 3*k[1]^2*k[2] + 3*s*k[2]^2 + 3*k[1]*
                          k[2]^2 + 4*k[2]^3 - 3*EulerGamma*k[2]^3 - 3*(s^3 + 
                          k[1]^3 + k[2]^3)*Log[s + k[1] + k[2]] - (14*k[1]^3*
                          v[1])/(2*u + v[1] - v[2] - v[3] - v[4]) + 
                          (6*EulerGamma*k[1]^3*v[1])/(2*u + v[1] - v[2] - 
                          v[3] - v[4]) + (6*k[1]^3*Log[2]*v[1])/(2*u + v[1] - 
                          v[2] - v[3] - v[4]) + (6*k[1]^3*Log[k[1]]*v[1])/
                          (2*u + v[1] - v[2] - v[3] - v[4]) - (14*k[2]^3*
                          v[2])/(2*u - v[1] + v[2] - v[3] - v[4]) + 
                          (6*EulerGamma*k[2]^3*v[2])/(2*u - v[1] + v[2] - 
                          v[3] - v[4]) + (6*k[2]^3*Log[2]*v[2])/(2*u - v[1] + 
                          v[2] - v[3] - v[4]) + (6*k[2]^3*Log[k[2]]*v[2])/
                          (2*u - v[1] + v[2] - v[3] - v[4]) - (14*s^3*v[x])/
                          (2*u - v[1] - v[2] - v[3] - v[4] + 2*v[x]) + 
                          (6*EulerGamma*s^3*v[x])/(2*u - v[1] - v[2] - v[3] - 
                          v[4] + 2*v[x]) + (6*s^3*Log[2]*v[x])/(2*u - v[1] - 
                          v[2] - v[3] - v[4] + 2*v[x]) + (6*s^3*Log[s]*v[x])/
                          (2*u - v[1] - v[2] - v[3] - v[4] + 2*v[x]))/9)))/
                          2))/2))/2))/(3*Sqrt[Pi]))/(u - v[3] - v[4] + v[x]))/
                2)/s^3))/Sqrt[Pi]))/Sqrt[Pi] + 
       (2*(-(((2 - EulerGamma - 2*Log[2])*v[3]*(-1/18*(Pi*s^3*k[3]^3)/
                ((2*u - v[1] - v[2] + v[3] - v[4])*(u + v[3] - v[4] - 
                  v[x])) - (Pi*s^3*k[4]^3)/(18*(2*u - v[1] - v[2] - v[3] + 
                 v[4])*(u - v[3] + v[4] - v[x])) - (Pi*s^6)/(18*(u - v[3] - 
                 v[4] + v[x])*(2*u - v[1] - v[2] - v[3] - v[4] + 2*v[x]))))/
            (Sqrt[Pi]*s^3)) + (2*(-((Log[s]*v[x]*(-1/18*(Pi*s^3*k[3]^3)/
                   ((2*u - v[1] - v[2] + v[3] - v[4])*(u + v[3] - v[4] - 
                     v[x])) - (Pi*s^3*k[4]^3)/(18*(2*u - v[1] - v[2] - v[3] + 
                    v[4])*(u - v[3] + v[4] - v[x])) - (Pi*s^6)/
                  (18*(u - v[3] - v[4] + v[x])*(2*u - v[1] - v[2] - v[3] - 
                    v[4] + 2*v[x]))))/s^3) + (-1/2*(Log[2]*(v[3] + v[4])*
                 (-1/18*(Pi*s^3*k[3]^3)/((2*u - v[1] - v[2] + v[3] - v[4])*
                     (u + v[3] - v[4] - v[x])) - (Pi*s^3*k[4]^3)/
                   (18*(2*u - v[1] - v[2] - v[3] + v[4])*(u - v[3] + v[4] - 
                     v[x])) - (Pi*s^6)/(18*(u - v[3] - v[4] + v[x])*
                    (2*u - v[1] - v[2] - v[3] - v[4] + 2*v[x])))) + 
               ((Pi*((s^3*k[1]^3)/(9*(2*u + v[1] - v[2] - v[3] - v[4])) + 
                    (s^3*k[2]^3)/(9*(2*u - v[1] + v[2] - v[3] - v[4]))))/6 - 
                 ((Pi*s^3*k[3]^3*Log[k[3]]*v[3])/(9*(2*u - v[1] - v[2] + 
                      v[3] - v[4])) + k[3]^3*((Pi*s^3*(2 - EulerGamma - 
                        2*Log[2])*v[4])/(18*(2*u - v[1] - v[2] + v[3] - 
                        v[4])) + (Sqrt[Pi]*(-1/9*(Sqrt[Pi]*s^3*(8/3 - 
                          EulerGamma - 2*Log[2])*v[3])/(2*u - v[1] - v[2] + 
                          v[3] - v[4]) + (4*Sqrt[Pi]*((s^3*Log[2]*(-v[3] + 
                          v[4]))/(12*(2*u - v[1] - v[2] + v[3] - v[4])) + 
                          ((2*s*((4 - 3*EulerGamma)*s^2 + 3*k[1]^2 - 3*k[1]*
                          k[2] + 3*k[2]^2) + 3*(-s^3 + k[1]^3 + k[2]^3)*
                          Log[-s + k[1] + k[2]] - 3*(s^3 + k[1]^3 + k[2]^3)*
                          Log[s + k[1] + k[2]])/18 + (2*s^3*(-1 + 3*Log[s])*
                          v[x])/(9*(2*u - v[1] - v[2] + v[3] - v[4])))/4))/
                         3))/2))/(u + v[3] - v[4] - v[x]) - 
                 ((Pi*s^3*k[4]^3*Log[k[4]]*v[4])/(9*(2*u - v[1] - v[2] - 
                      v[3] + v[4])) + k[4]^3*(-1/18*(Pi*s^3*(8/3 - 
                         EulerGamma - 2*Log[2])*v[4])/(2*u - v[1] - v[2] - 
                        v[3] + v[4]) + (4*Sqrt[Pi]*((Sqrt[Pi]*s^3*(2 - 
                          EulerGamma - 2*Log[2])*v[3])/(24*(2*u - v[1] - 
                          v[2] - v[3] + v[4])) + (Sqrt[Pi]*((s^3*Log[2]*
                          (v[3] - v[4]))/(12*(2*u - v[1] - v[2] - v[3] + 
                          v[4])) + ((2*s*((4 - 3*EulerGamma)*s^2 + 3*k[1]^2 - 
                          3*k[1]*k[2] + 3*k[2]^2) + 3*(-s^3 + k[1]^3 + k[2]^
                          3)*Log[-s + k[1] + k[2]] - 3*(s^3 + k[1]^3 + k[2]^
                          3)*Log[s + k[1] + k[2]])/18 + (2*s^3*(-1 + 
                          3*Log[s])*v[x])/(9*(2*u - v[1] - v[2] - v[3] + 
                          v[4])))/4))/2))/3))/(u - v[3] + v[4] - v[x]) - 
                 (-1/18*(Pi*s^6*(2 - EulerGamma - 2*Log[2])*v[x])/(2*u - 
                      v[1] - v[2] - v[3] - v[4] + 2*v[x]) + 
                   (2*(-1/36*(Pi^(3/2)*s^6*(8/3 - EulerGamma - 2*Log[2])*
                         v[x])/(2*u - v[1] - v[2] - v[3] - v[4] + 2*v[x]) + 
                      (4*Sqrt[Pi]*((Pi*s^6*(2 - EulerGamma - 2*Log[2])*v[4])/
                          (48*(2*u - v[1] - v[2] - v[3] - v[4] + 2*v[x])) + 
                         (Sqrt[Pi]*((Sqrt[Pi]*s^6*(2 - EulerGamma - 2*Log[2])*
                          v[3])/(24*(2*u - v[1] - v[2] - v[3] - v[4] + 
                          2*v[x])) + (Sqrt[Pi]*((s^6*Log[s]*v[x])/(6*(2*u - 
                          v[1] - v[2] - v[3] - v[4] + 2*v[x])) + s^3*
                          ((s^3*Log[2]*(v[3] + v[4] - 2*v[x]))/(12*(2*u - 
                          v[1] - v[2] - v[3] - v[4] + 2*v[x])) + 
                          ((2*s*((4 - 3*EulerGamma)*s^2 + 3*k[1]^2 - 3*k[1]*
                          k[2] + 3*k[2]^2) + 3*(-s^3 + k[1]^3 + k[2]^3)*Log[
                          -s + k[1] + k[2]] - 3*(s^3 + k[1]^3 + k[2]^3)*Log[
                          s + k[1] + k[2]])/18 + (2*s^3*(-1 + 3*Log[s])*v[x])/
                          (9*(2*u - v[1] - v[2] - v[3] - v[4] + 2*v[x])))/
                          4)))/2))/2))/3))/Sqrt[Pi])/(u - v[3] - v[4] + 
                   v[x]))/2)/s^3))/Sqrt[Pi]))/Sqrt[Pi], 
      (2*Log[s]^2*v[x]^2*(k[3]^3/(u + v[3] - v[4] - v[x]) + 
          k[4]^3/(u - v[3] + v[4] - v[x]) + s^3/(u - v[3] - v[4] + v[x])))/
        (9*(u - v[1] - v[2] + v[x])) + 
       ((8*v[4]^2 - Pi^2*v[4]^2 + 2*(2 - EulerGamma - 2*Log[2])^2*v[4]^2)*
         (k[1]^3/(2*u + v[1] - v[2] - v[3] - v[4]) + 
          k[2]^3/(2*u - v[1] + v[2] - v[3] - v[4]) + 
          s^3/(2*u - v[1] - v[2] - v[3] - v[4] + 2*v[x])))/
        (36*(u - v[3] - v[4] + v[x])) + 
       ((8*v[4]^2 - Pi^2*v[4]^2 + 2*(2 - EulerGamma - 2*Log[2])^2*v[4]^2)*
         (-1/18*(Pi*s^3*k[3]^3)/((2*u - v[1] - v[2] + v[3] - v[4])*
             (u + v[3] - v[4] - v[x])) - (Pi*s^3*k[4]^3)/
           (18*(2*u - v[1] - v[2] - v[3] + v[4])*(u - v[3] + v[4] - v[x])) - 
          (Pi*s^6)/(18*(u - v[3] - v[4] + v[x])*(2*u - v[1] - v[2] - v[3] - 
             v[4] + 2*v[x]))))/(2*Pi*s^3) - 
       (2*Log[s]*v[x]*((((2*s*((4 - 3*EulerGamma)*s^2 + 3*k[1]^2 - 
                 3*k[1]*k[2] + 3*k[2]^2) + 3*(-s^3 + k[1]^3 + k[2]^3)*
                Log[-s + k[1] + k[2]] - 3*(s^3 + k[1]^3 + k[2]^3)*
                Log[s + k[1] + k[2]])/18 + (2*s^3*(-1 + 3*Log[s])*v[x])/
              (9*(u - v[1] - v[2] + v[x])))*(k[3]^3/(u + v[3] - v[4] - v[
                x]) + k[4]^3/(u - v[3] + v[4] - v[x]) + 
             s^3/(u - v[3] - v[4] + v[x])))/3 + 
          (s^3*(4*s^3 - 3*EulerGamma*s^3 + 3*s^2*k[3] + 3*s*k[3]^2 + 
             4*k[3]^3 - 3*EulerGamma*k[3]^3 + 3*s^2*k[4] - 3*s*k[3]*k[4] + 
             3*k[3]^2*k[4] + 3*s*k[4]^2 + 3*k[3]*k[4]^2 + 4*k[4]^3 - 
             3*EulerGamma*k[4]^3 - 3*(s^3 + k[3]^3 + k[4]^3)*Log[s + k[3] + 
                k[4]] - (14*k[3]^3*v[3])/(u + v[3] - v[4] - v[x]) + 
             (6*EulerGamma*k[3]^3*v[3])/(u + v[3] - v[4] - v[x]) + 
             (6*k[3]^3*Log[2]*v[3])/(u + v[3] - v[4] - v[x]) + 
             (6*k[3]^3*Log[k[3]]*v[3])/(u + v[3] - v[4] - v[x]) - 
             (14*k[4]^3*v[4])/(u - v[3] + v[4] - v[x]) + 
             (6*EulerGamma*k[4]^3*v[4])/(u - v[3] + v[4] - v[x]) + 
             (6*k[4]^3*Log[2]*v[4])/(u - v[3] + v[4] - v[x]) + 
             (6*k[4]^3*Log[k[4]]*v[4])/(u - v[3] + v[4] - v[x]) - 
             (14*s^3*v[x])/(u - v[3] - v[4] + v[x]) + (6*EulerGamma*s^3*v[x])/
              (u - v[3] - v[4] + v[x]) + (6*s^3*Log[2]*v[x])/(u - v[3] - v[
                4] + v[x]) + (6*s^3*Log[s]*v[x])/(u - v[3] - v[4] + v[x])))/
           (27*(u - v[1] - v[2] + v[x]))))/s^3 + 
       ((((2*s*((4 - 3*EulerGamma)*s^2 + 3*k[1]^2 - 3*k[1]*k[2] + 3*k[2]^2) + 
              3*(-s^3 + k[1]^3 + k[2]^3)*Log[-s + k[1] + k[2]] - 
              3*(s^3 + k[1]^3 + k[2]^3)*Log[s + k[1] + k[2]])/18 + 
            (2*s^3*(-1 + 3*Log[s])*v[x])/(9*(u - v[1] - v[2] + v[x])))*
           (4*s^3 - 3*EulerGamma*s^3 + 3*s^2*k[3] + 3*s*k[3]^2 + 4*k[3]^3 - 
            3*EulerGamma*k[3]^3 + 3*s^2*k[4] - 3*s*k[3]*k[4] + 
            3*k[3]^2*k[4] + 3*s*k[4]^2 + 3*k[3]*k[4]^2 + 4*k[4]^3 - 
            3*EulerGamma*k[4]^3 - 3*(s^3 + k[3]^3 + k[4]^3)*
             Log[s + k[3] + k[4]] - (14*k[3]^3*v[3])/(u + v[3] - v[4] - 
              v[x]) + (6*EulerGamma*k[3]^3*v[3])/(u + v[3] - v[4] - v[x]) + 
            (6*k[3]^3*Log[2]*v[3])/(u + v[3] - v[4] - v[x]) + 
            (6*k[3]^3*Log[k[3]]*v[3])/(u + v[3] - v[4] - v[x]) - 
            (14*k[4]^3*v[4])/(u - v[3] + v[4] - v[x]) + 
            (6*EulerGamma*k[4]^3*v[4])/(u - v[3] + v[4] - v[x]) + 
            (6*k[4]^3*Log[2]*v[4])/(u - v[3] + v[4] - v[x]) + 
            (6*k[4]^3*Log[k[4]]*v[4])/(u - v[3] + v[4] - v[x]) - 
            (14*s^3*v[x])/(u - v[3] - v[4] + v[x]) + (6*EulerGamma*s^3*v[x])/
             (u - v[3] - v[4] + v[x]) + (6*s^3*Log[2]*v[x])/
             (u - v[3] - v[4] + v[x]) + (6*s^3*Log[s]*v[x])/
             (u - v[3] - v[4] + v[x])))/9 + 
         ((k[3]^3/(u + v[3] - v[4] - v[x]) + k[4]^3/(u - v[3] + v[4] - 
              v[x]) + s^3/(u - v[3] - v[4] + v[x]))*
           ((u*(s*((52 - 48*EulerGamma + 18*EulerGamma^2 + 3*Pi^2)*s^2 + 
                 (48 - 36*EulerGamma)*k[1]^2 + 12*(-1 + 3*EulerGamma)*k[1]*
                  k[2] + (48 - 36*EulerGamma)*k[2]^2) - 6*((4 - 3*EulerGamma)*
                  s^3 + (-4 + 3*EulerGamma)*k[1]^3 - 3*s^2*k[2] + 
                 3*s*k[2]^2 + (-4 + 3*EulerGamma)*k[2]^3 - 3*k[1]^2*
                  (-s + k[2]) - 3*k[1]*(s^2 + s*k[2] + k[2]^2))*
                Log[-s + k[1] + k[2]] - 9*(-s^3 + k[1]^3 + k[2]^3)*
                Log[-s + k[1] + k[2]]^2 + 6*((-4 + 3*EulerGamma)*s^3 + 
                 (-4 + 3*EulerGamma)*k[1]^3 - 3*s^2*k[2] - 3*s*k[2]^2 + 
                 (-4 + 3*EulerGamma)*k[2]^3 - 3*k[1]^2*(s + k[2]) - 
                 3*k[1]*(s^2 - s*k[2] + k[2]^2))*Log[s + k[1] + k[2]] + 9*
                (s^3 + k[1]^3 + k[2]^3)*Log[s + k[1] + k[2]]^2))/108 + 
            (2*s^3*(2 - 6*Log[s] + 9*Log[s]^2)*v[x]^2)/
             (27*(u - v[1] - v[2] + v[x])) + (-52*s^3*v[1] + 48*EulerGamma*s^
                3*v[1] - 18*EulerGamma^2*s^3*v[1] + 3*Pi^2*s^3*v[1] - 
              120*s*k[1]^2*v[1] + 36*EulerGamma*s*k[1]^2*v[1] + 
              84*s*k[1]*k[2]*v[1] - 36*EulerGamma*s*k[1]*k[2]*v[1] - 
              48*s*k[2]^2*v[1] + 36*EulerGamma*s*k[2]^2*v[1] - 
              72*s*k[1]*k[2]*Log[2]*v[1] - 72*s*k[1]*k[2]*Log[k[1]]*v[1] + 
              24*s^3*Log[-s + k[1] + k[2]]*v[1] - 18*EulerGamma*s^3*Log[
                -s + k[1] + k[2]]*v[1] + 18*s^2*k[1]*Log[-s + k[1] + k[2]]*v[
                1] + 18*s*k[1]^2*Log[-s + k[1] + k[2]]*v[1] - 
              60*k[1]^3*Log[-s + k[1] + k[2]]*v[1] + 18*EulerGamma*k[1]^3*Log[
                -s + k[1] + k[2]]*v[1] - 18*s^2*k[2]*Log[-s + k[1] + k[2]]*v[
                1] + 18*s*k[1]*k[2]*Log[-s + k[1] + k[2]]*v[1] - 
              18*k[1]^2*k[2]*Log[-s + k[1] + k[2]]*v[1] + 18*s*k[2]^2*Log[
                -s + k[1] + k[2]]*v[1] + 18*k[1]*k[2]^2*Log[-s + k[1] + k[2]]*
               v[1] - 24*k[2]^3*Log[-s + k[1] + k[2]]*v[1] + 
              18*EulerGamma*k[2]^3*Log[-s + k[1] + k[2]]*v[1] + 
              36*k[1]^3*Log[2]*Log[-s + k[1] + k[2]]*v[1] + 36*k[1]^3*Log[
                k[1]]*Log[-s + k[1] + k[2]]*v[1] - 9*s^3*Log[-s + k[1] + 
                  k[2]]^2*v[1] - 9*k[1]^3*Log[-s + k[1] + k[2]]^2*v[1] + 
              9*k[2]^3*Log[-s + k[1] + k[2]]^2*v[1] + 24*s^3*Log[
                s + k[1] + k[2]]*v[1] - 18*EulerGamma*s^3*Log[s + k[1] + 
                 k[2]]*v[1] - 18*s^2*k[1]*Log[s + k[1] + k[2]]*v[1] + 
              18*s*k[1]^2*Log[s + k[1] + k[2]]*v[1] + 60*k[1]^3*Log[
                s + k[1] + k[2]]*v[1] - 18*EulerGamma*k[1]^3*Log[
                s + k[1] + k[2]]*v[1] + 18*s^2*k[2]*Log[s + k[1] + k[2]]*v[
                1] + 18*s*k[1]*k[2]*Log[s + k[1] + k[2]]*v[1] + 
              18*k[1]^2*k[2]*Log[s + k[1] + k[2]]*v[1] + 18*s*k[2]^2*Log[
                s + k[1] + k[2]]*v[1] - 18*k[1]*k[2]^2*Log[s + k[1] + k[2]]*v[
                1] + 24*k[2]^3*Log[s + k[1] + k[2]]*v[1] - 18*EulerGamma*k[2]^
                3*Log[s + k[1] + k[2]]*v[1] - 36*k[1]^3*Log[2]*Log[
                s + k[1] + k[2]]*v[1] - 36*k[1]^3*Log[k[1]]*Log[s + k[1] + 
                 k[2]]*v[1] - 9*s^3*Log[s + k[1] + k[2]]^2*v[1] + 
              9*k[1]^3*Log[s + k[1] + k[2]]^2*v[1] - 9*k[2]^3*
               Log[s + k[1] + k[2]]^2*v[1] - 18*(s^3 + k[1]^3 - k[2]^3)*
               PolyLog[2, -((s + k[1] - k[2])/(-s + k[1] + k[2]))]*v[1] + 
              18*(-s^3 + k[1]^3 - k[2]^3)*PolyLog[2, (s - k[1] + k[2])/
                 (s + k[1] + k[2])]*v[1] - 52*s^3*v[2] + 48*EulerGamma*s^3*v[
                2] - 18*EulerGamma^2*s^3*v[2] + 3*Pi^2*s^3*v[2] - 
              48*s*k[1]^2*v[2] + 36*EulerGamma*s*k[1]^2*v[2] + 
              84*s*k[1]*k[2]*v[2] - 36*EulerGamma*s*k[1]*k[2]*v[2] - 
              120*s*k[2]^2*v[2] + 36*EulerGamma*s*k[2]^2*v[2] - 
              72*s*k[1]*k[2]*Log[2]*v[2] - 72*s*k[1]*k[2]*Log[k[2]]*v[2] + 
              24*s^3*Log[-s + k[1] + k[2]]*v[2] - 18*EulerGamma*s^3*Log[
                -s + k[1] + k[2]]*v[2] - 18*s^2*k[1]*Log[-s + k[1] + k[2]]*v[
                2] + 18*s*k[1]^2*Log[-s + k[1] + k[2]]*v[2] - 
              24*k[1]^3*Log[-s + k[1] + k[2]]*v[2] + 18*EulerGamma*k[1]^3*Log[
                -s + k[1] + k[2]]*v[2] + 18*s^2*k[2]*Log[-s + k[1] + k[2]]*v[
                2] + 18*s*k[1]*k[2]*Log[-s + k[1] + k[2]]*v[2] + 
              18*k[1]^2*k[2]*Log[-s + k[1] + k[2]]*v[2] + 18*s*k[2]^2*Log[
                -s + k[1] + k[2]]*v[2] - 18*k[1]*k[2]^2*Log[-s + k[1] + k[2]]*
               v[2] - 60*k[2]^3*Log[-s + k[1] + k[2]]*v[2] + 
              18*EulerGamma*k[2]^3*Log[-s + k[1] + k[2]]*v[2] + 
              36*k[2]^3*Log[2]*Log[-s + k[1] + k[2]]*v[2] + 36*k[2]^3*Log[
                k[2]]*Log[-s + k[1] + k[2]]*v[2] - 9*s^3*Log[-s + k[1] + 
                  k[2]]^2*v[2] + 9*k[1]^3*Log[-s + k[1] + k[2]]^2*v[2] - 
              9*k[2]^3*Log[-s + k[1] + k[2]]^2*v[2] + 24*s^3*Log[
                s + k[1] + k[2]]*v[2] - 18*EulerGamma*s^3*Log[s + k[1] + 
                 k[2]]*v[2] + 18*s^2*k[1]*Log[s + k[1] + k[2]]*v[2] + 
              18*s*k[1]^2*Log[s + k[1] + k[2]]*v[2] + 24*k[1]^3*Log[
                s + k[1] + k[2]]*v[2] - 18*EulerGamma*k[1]^3*Log[
                s + k[1] + k[2]]*v[2] - 18*s^2*k[2]*Log[s + k[1] + k[2]]*v[
                2] + 18*s*k[1]*k[2]*Log[s + k[1] + k[2]]*v[2] - 
              18*k[1]^2*k[2]*Log[s + k[1] + k[2]]*v[2] + 18*s*k[2]^2*Log[
                s + k[1] + k[2]]*v[2] + 18*k[1]*k[2]^2*Log[s + k[1] + k[2]]*v[
                2] + 60*k[2]^3*Log[s + k[1] + k[2]]*v[2] - 18*EulerGamma*k[2]^
                3*Log[s + k[1] + k[2]]*v[2] - 36*k[2]^3*Log[2]*Log[
                s + k[1] + k[2]]*v[2] - 36*k[2]^3*Log[k[2]]*Log[s + k[1] + 
                 k[2]]*v[2] - 9*s^3*Log[s + k[1] + k[2]]^2*v[2] - 
              9*k[1]^3*Log[s + k[1] + k[2]]^2*v[2] + 9*k[2]^3*
               Log[s + k[1] + k[2]]^2*v[2] - 18*s^3*PolyLog[2, 
                -((s - k[1] + k[2])/(-s + k[1] + k[2]))]*v[2] + 
              18*k[1]^3*PolyLog[2, -((s - k[1] + k[2])/(-s + k[1] + k[2]))]*v[
                2] - 18*k[2]^3*PolyLog[2, -((s - k[1] + k[2])/(-s + k[1] + 
                   k[2]))]*v[2] - 18*s^3*PolyLog[2, (s + k[1] - k[2])/
                 (s + k[1] + k[2])]*v[2] - 18*k[1]^3*PolyLog[2, 
                (s + k[1] - k[2])/(s + k[1] + k[2])]*v[2] + 18*k[2]^3*PolyLog[
                2, (s + k[1] - k[2])/(s + k[1] + k[2])]*v[2] - 60*s^3*v[x] - 
              24*EulerGamma*s^3*v[x] + 18*EulerGamma^2*s^3*v[x] - 
              3*Pi^2*s^3*v[x] + 24*s*k[1]^2*v[x] - 36*EulerGamma*s*k[1]^2*v[
                x] - 60*s*k[1]*k[2]*v[x] + 36*EulerGamma*s*k[1]*k[2]*v[x] + 
              24*s*k[2]^2*v[x] - 36*EulerGamma*s*k[2]^2*v[x] + 
              96*s^3*Log[s]*v[x] - 72*EulerGamma*s^3*Log[s]*v[x] + 
              72*s*k[1]^2*Log[s]*v[x] - 72*s*k[1]*k[2]*Log[s]*v[x] + 
              72*s*k[2]^2*Log[s]*v[x] - 12*s^3*Log[-s + k[1] + k[2]]*v[x] + 
              18*EulerGamma*s^3*Log[-s + k[1] + k[2]]*v[x] - 
              (18*I)*Pi*s^3*Log[-s + k[1] + k[2]]*v[x] - 18*s^2*k[1]*Log[
                -s + k[1] + k[2]]*v[x] - 18*s*k[1]^2*Log[-s + k[1] + k[2]]*v[
                x] + 48*k[1]^3*Log[-s + k[1] + k[2]]*v[x] - 18*EulerGamma*
               k[1]^3*Log[-s + k[1] + k[2]]*v[x] - (18*I)*Pi*k[1]^3*Log[
                -s + k[1] + k[2]]*v[x] - 18*s^2*k[2]*Log[-s + k[1] + k[2]]*v[
                x] + 18*s*k[1]*k[2]*Log[-s + k[1] + k[2]]*v[x] - 
              18*k[1]^2*k[2]*Log[-s + k[1] + k[2]]*v[x] - 18*s*k[2]^2*Log[
                -s + k[1] + k[2]]*v[x] - 18*k[1]*k[2]^2*Log[-s + k[1] + k[2]]*
               v[x] + 48*k[2]^3*Log[-s + k[1] + k[2]]*v[x] - 
              18*EulerGamma*k[2]^3*Log[-s + k[1] + k[2]]*v[x] - 
              (18*I)*Pi*k[2]^3*Log[-s + k[1] + k[2]]*v[x] - 36*k[1]^3*Log[
                2]*Log[-s + k[1] + k[2]]*v[x] - 36*k[2]^3*Log[2]*Log[
                -s + k[1] + k[2]]*v[x] - 36*s^3*Log[s]*Log[-s + k[1] + k[2]]*
               v[x] + 9*s^3*Log[-s + k[1] + k[2]]^2*v[x] + 
              9*k[1]^3*Log[-s + k[1] + k[2]]^2*v[x] + 9*k[2]^3*
               Log[-s + k[1] + k[2]]^2*v[x] - 12*s^3*Log[s + k[1] + k[2]]*v[
                x] + 18*EulerGamma*s^3*Log[s + k[1] + k[2]]*v[x] + 
              (18*I)*Pi*s^3*Log[s + k[1] + k[2]]*v[x] + 18*s^2*k[1]*Log[
                s + k[1] + k[2]]*v[x] - 18*s*k[1]^2*Log[s + k[1] + k[2]]*v[
                x] - 48*k[1]^3*Log[s + k[1] + k[2]]*v[x] + 18*EulerGamma*k[1]^
                3*Log[s + k[1] + k[2]]*v[x] + (18*I)*Pi*k[1]^3*Log[
                s + k[1] + k[2]]*v[x] + 18*s^2*k[2]*Log[s + k[1] + k[2]]*v[
                x] + 18*s*k[1]*k[2]*Log[s + k[1] + k[2]]*v[x] + 
              18*k[1]^2*k[2]*Log[s + k[1] + k[2]]*v[x] - 18*s*k[2]^2*Log[
                s + k[1] + k[2]]*v[x] + 18*k[1]*k[2]^2*Log[s + k[1] + k[2]]*v[
                x] - 48*k[2]^3*Log[s + k[1] + k[2]]*v[x] + 18*EulerGamma*k[2]^
                3*Log[s + k[1] + k[2]]*v[x] + (18*I)*Pi*k[2]^3*Log[
                s + k[1] + k[2]]*v[x] + 36*k[1]^3*Log[2]*Log[s + k[1] + k[2]]*
               v[x] + 36*k[2]^3*Log[2]*Log[s + k[1] + k[2]]*v[x] - 
              36*s^3*Log[s]*Log[s + k[1] + k[2]]*v[x] + 
              9*s^3*Log[s + k[1] + k[2]]^2*v[x] - 9*k[1]^3*Log[s + k[1] + 
                  k[2]]^2*v[x] - 9*k[2]^3*Log[s + k[1] + k[2]]^2*v[x] + 
              18*s^3*PolyLog[2, (-s + k[1] + k[2])/(s + k[1] + k[2])]*v[x] - 
              18*k[1]^3*PolyLog[2, (-s + k[1] + k[2])/(s + k[1] + k[2])]*v[
                x] - 18*k[2]^3*PolyLog[2, (-s + k[1] + k[2])/(s + k[1] + 
                  k[2])]*v[x] + 18*s^3*PolyLog[2, (s + k[1] + k[2])/
                 (-s + k[1] + k[2])]*v[x] + 18*k[1]^3*PolyLog[2, 
                (s + k[1] + k[2])/(-s + k[1] + k[2])]*v[x] + 
              18*k[2]^3*PolyLog[2, (s + k[1] + k[2])/(-s + k[1] + k[2])]*v[
                x])/108))/3 + (s^3*((u*(18*(6*EulerGamma^2 + Pi^2)*s*k[3]*
                k[4] + 9*(21 - 18*EulerGamma + 6*EulerGamma^2 + Pi^2)*
                (s + k[3] + k[4])^3 - (85 - 66*EulerGamma + 18*EulerGamma^2 + 
                 3*Pi^2)*(s + k[3] + k[4])^3 - 18*(12 - 12*EulerGamma + 
                 6*EulerGamma^2 + Pi^2)*(s + k[3] + k[4])*(k[3]*k[4] + 
                 s*(k[3] + k[4])) - 216*(-(EulerGamma*s*k[3]*k[4]) - 
                 ((-3 + 2*EulerGamma)*(s + k[3] + k[4])^3)/4 + 
                 ((-11 + 6*EulerGamma)*(s + k[3] + k[4])^3)/36 + 
                 (-1 + EulerGamma)*(s + k[3] + k[4])*(k[3]*k[4] + 
                   s*(k[3] + k[4])))*Log[s + k[3] + k[4]] + 36*
                (s^3 + k[3]^3 + k[4]^3)*Log[s + k[3] + k[4]]^2))/216 + 
            (-52*s^3*v[3] + 48*EulerGamma*s^3*v[3] - 18*EulerGamma^2*s^3*v[
                3] + 3*Pi^2*s^3*v[3] - 120*s^2*k[3]*v[3] + 36*EulerGamma*s^
                2*k[3]*v[3] - 120*s*k[3]^2*v[3] + 36*EulerGamma*s*k[3]^2*v[
                3] - 252*k[3]^3*v[3] + 216*EulerGamma*k[3]^3*v[3] - 
              54*EulerGamma^2*k[3]^3*v[3] - 3*Pi^2*k[3]^3*v[3] - 
              48*s^2*k[4]*v[3] + 36*EulerGamma*s^2*k[4]*v[3] + 
              84*s*k[3]*k[4]*v[3] - 36*EulerGamma*s*k[3]*k[4]*v[3] - 
              120*k[3]^2*k[4]*v[3] + 36*EulerGamma*k[3]^2*k[4]*v[3] - 
              48*s*k[4]^2*v[3] + 36*EulerGamma*s*k[4]^2*v[3] - 
              120*k[3]*k[4]^2*v[3] + 36*EulerGamma*k[3]*k[4]^2*v[3] - 
              52*k[4]^3*v[3] + 48*EulerGamma*k[4]^3*v[3] - 18*EulerGamma^
                2*k[4]^3*v[3] + 3*Pi^2*k[4]^3*v[3] + 72*s^2*k[3]*Log[2]*v[
                3] + 96*k[3]^3*Log[2]*v[3] - 72*EulerGamma*k[3]^3*Log[2]*v[
                3] - 72*s*k[3]*k[4]*Log[2]*v[3] + 72*k[3]*k[4]^2*Log[2]*v[
                3] + 72*s^2*k[3]*Log[k[3]]*v[3] + 96*k[3]^3*Log[k[3]]*v[3] - 
              72*EulerGamma*k[3]^3*Log[k[3]]*v[3] - 72*s*k[3]*k[4]*Log[k[3]]*
               v[3] + 72*k[3]*k[4]^2*Log[k[3]]*v[3] + 48*s^3*Log[
                s + k[3] + k[4]]*v[3] - 36*EulerGamma*s^3*Log[s + k[3] + 
                 k[4]]*v[3] - 36*s^2*k[3]*Log[s + k[3] + k[4]]*v[3] + 
              36*s*k[3]^2*Log[s + k[3] + k[4]]*v[3] + 120*k[3]^3*Log[
                s + k[3] + k[4]]*v[3] - 36*EulerGamma*k[3]^3*Log[
                s + k[3] + k[4]]*v[3] + 36*s^2*k[4]*Log[s + k[3] + k[4]]*v[
                3] + 36*s*k[3]*k[4]*Log[s + k[3] + k[4]]*v[3] + 
              36*k[3]^2*k[4]*Log[s + k[3] + k[4]]*v[3] + 36*s*k[4]^2*Log[
                s + k[3] + k[4]]*v[3] - 36*k[3]*k[4]^2*Log[s + k[3] + k[4]]*v[
                3] + 48*k[4]^3*Log[s + k[3] + k[4]]*v[3] - 36*EulerGamma*k[4]^
                3*Log[s + k[3] + k[4]]*v[3] - 72*k[3]^3*Log[2]*Log[
                s + k[3] + k[4]]*v[3] - 72*k[3]^3*Log[k[3]]*Log[s + k[3] + 
                 k[4]]*v[3] - 18*s^3*Log[s + k[3] + k[4]]^2*v[3] + 
              18*k[3]^3*Log[s + k[3] + k[4]]^2*v[3] - 18*k[4]^3*
               Log[s + k[3] + k[4]]^2*v[3] - 36*(s^3 - k[3]^3 + k[4]^3)*
               PolyLog[2, (s - k[3] + k[4])/(s + k[3] + k[4])]*v[3] - 
              52*s^3*v[4] + 48*EulerGamma*s^3*v[4] - 18*EulerGamma^2*s^3*v[
                4] + 3*Pi^2*s^3*v[4] - 48*s^2*k[3]*v[4] + 36*EulerGamma*s^2*k[
                3]*v[4] - 48*s*k[3]^2*v[4] + 36*EulerGamma*s*k[3]^2*v[4] - 
              52*k[3]^3*v[4] + 48*EulerGamma*k[3]^3*v[4] - 18*EulerGamma^
                2*k[3]^3*v[4] + 3*Pi^2*k[3]^3*v[4] - 120*s^2*k[4]*v[4] + 
              36*EulerGamma*s^2*k[4]*v[4] + 84*s*k[3]*k[4]*v[4] - 
              36*EulerGamma*s*k[3]*k[4]*v[4] - 120*k[3]^2*k[4]*v[4] + 
              36*EulerGamma*k[3]^2*k[4]*v[4] - 120*s*k[4]^2*v[4] + 
              36*EulerGamma*s*k[4]^2*v[4] - 120*k[3]*k[4]^2*v[4] + 
              36*EulerGamma*k[3]*k[4]^2*v[4] - 252*k[4]^3*v[4] + 
              216*EulerGamma*k[4]^3*v[4] - 54*EulerGamma^2*k[4]^3*v[4] - 
              3*Pi^2*k[4]^3*v[4] + 72*s^2*k[4]*Log[2]*v[4] - 
              72*s*k[3]*k[4]*Log[2]*v[4] + 72*k[3]^2*k[4]*Log[2]*v[4] + 
              96*k[4]^3*Log[2]*v[4] - 72*EulerGamma*k[4]^3*Log[2]*v[4] + 
              72*s^2*k[4]*Log[k[4]]*v[4] - 72*s*k[3]*k[4]*Log[k[4]]*v[4] + 
              72*k[3]^2*k[4]*Log[k[4]]*v[4] + 96*k[4]^3*Log[k[4]]*v[4] - 
              72*EulerGamma*k[4]^3*Log[k[4]]*v[4] + 48*s^3*Log[s + k[3] + 
                 k[4]]*v[4] - 36*EulerGamma*s^3*Log[s + k[3] + k[4]]*v[4] + 
              36*s^2*k[3]*Log[s + k[3] + k[4]]*v[4] + 36*s*k[3]^2*Log[
                s + k[3] + k[4]]*v[4] + 48*k[3]^3*Log[s + k[3] + k[4]]*v[4] - 
              36*EulerGamma*k[3]^3*Log[s + k[3] + k[4]]*v[4] - 
              36*s^2*k[4]*Log[s + k[3] + k[4]]*v[4] + 36*s*k[3]*k[4]*Log[
                s + k[3] + k[4]]*v[4] - 36*k[3]^2*k[4]*Log[s + k[3] + k[4]]*v[
                4] + 36*s*k[4]^2*Log[s + k[3] + k[4]]*v[4] + 36*k[3]*k[4]^
                2*Log[s + k[3] + k[4]]*v[4] + 120*k[4]^3*Log[s + k[3] + k[4]]*
               v[4] - 36*EulerGamma*k[4]^3*Log[s + k[3] + k[4]]*v[4] - 
              72*k[4]^3*Log[2]*Log[s + k[3] + k[4]]*v[4] - 72*k[4]^3*Log[
                k[4]]*Log[s + k[3] + k[4]]*v[4] - 18*s^3*Log[s + k[3] + k[4]]^
                2*v[4] - 18*k[3]^3*Log[s + k[3] + k[4]]^2*v[4] + 
              18*k[4]^3*Log[s + k[3] + k[4]]^2*v[4] - 36*s^3*PolyLog[2, 
                (s + k[3] - k[4])/(s + k[3] + k[4])]*v[4] - 36*k[3]^3*PolyLog[
                2, (s + k[3] - k[4])/(s + k[3] + k[4])]*v[4] + 
              36*k[4]^3*PolyLog[2, (s + k[3] - k[4])/(s + k[3] + k[4])]*v[
                4] - 252*s^3*v[x] + 216*EulerGamma*s^3*v[x] - 
              54*EulerGamma^2*s^3*v[x] - 3*Pi^2*s^3*v[x] - 120*s^2*k[3]*v[
                x] + 36*EulerGamma*s^2*k[3]*v[x] - 120*s*k[3]^2*v[x] + 
              36*EulerGamma*s*k[3]^2*v[x] - 52*k[3]^3*v[x] + 
              48*EulerGamma*k[3]^3*v[x] - 18*EulerGamma^2*k[3]^3*v[x] + 
              3*Pi^2*k[3]^3*v[x] - 120*s^2*k[4]*v[x] + 36*EulerGamma*s^2*k[
                4]*v[x] + 84*s*k[3]*k[4]*v[x] - 36*EulerGamma*s*k[3]*k[4]*v[
                x] - 48*k[3]^2*k[4]*v[x] + 36*EulerGamma*k[3]^2*k[4]*v[x] - 
              120*s*k[4]^2*v[x] + 36*EulerGamma*s*k[4]^2*v[x] - 
              48*k[3]*k[4]^2*v[x] + 36*EulerGamma*k[3]*k[4]^2*v[x] - 
              52*k[4]^3*v[x] + 48*EulerGamma*k[4]^3*v[x] - 18*EulerGamma^
                2*k[4]^3*v[x] + 3*Pi^2*k[4]^3*v[x] + 96*s^3*Log[2]*v[x] - 
              72*EulerGamma*s^3*Log[2]*v[x] + 72*s*k[3]^2*Log[2]*v[x] - 
              72*s*k[3]*k[4]*Log[2]*v[x] + 72*s*k[4]^2*Log[2]*v[x] + 
              96*s^3*Log[s]*v[x] - 72*EulerGamma*s^3*Log[s]*v[x] + 
              72*s*k[3]^2*Log[s]*v[x] - 72*s*k[3]*k[4]*Log[s]*v[x] + 
              72*s*k[4]^2*Log[s]*v[x] + 120*s^3*Log[s + k[3] + k[4]]*v[x] - 
              36*EulerGamma*s^3*Log[s + k[3] + k[4]]*v[x] + 36*s^2*k[3]*Log[
                s + k[3] + k[4]]*v[x] - 36*s*k[3]^2*Log[s + k[3] + k[4]]*v[
                x] + 48*k[3]^3*Log[s + k[3] + k[4]]*v[x] - 36*EulerGamma*k[3]^
                3*Log[s + k[3] + k[4]]*v[x] + 36*s^2*k[4]*Log[s + k[3] + 
                 k[4]]*v[x] + 36*s*k[3]*k[4]*Log[s + k[3] + k[4]]*v[x] + 
              36*k[3]^2*k[4]*Log[s + k[3] + k[4]]*v[x] - 36*s*k[4]^2*Log[
                s + k[3] + k[4]]*v[x] + 36*k[3]*k[4]^2*Log[s + k[3] + k[4]]*v[
                x] + 48*k[4]^3*Log[s + k[3] + k[4]]*v[x] - 36*EulerGamma*k[4]^
                3*Log[s + k[3] + k[4]]*v[x] - 72*s^3*Log[2]*Log[s + k[3] + 
                 k[4]]*v[x] - 72*s^3*Log[s]*Log[s + k[3] + k[4]]*v[x] + 
              18*s^3*Log[s + k[3] + k[4]]^2*v[x] - 18*k[3]^3*
               Log[s + k[3] + k[4]]^2*v[x] - 18*k[4]^3*Log[s + k[3] + k[4]]^
                2*v[x] + 36*(s^3 - k[3]^3 - k[4]^3)*PolyLog[2, 
                (-s + k[3] + k[4])/(s + k[3] + k[4])]*v[x])/108 + 
            (2*((68*k[3]^3*v[3]^2)/(u + v[3] - v[4] - v[x]) - (42*EulerGamma*
                 k[3]^3*v[3]^2)/(u + v[3] - v[4] - v[x]) + (9*EulerGamma^2*
                 k[3]^3*v[3]^2)/(u + v[3] - v[4] - v[x]) - (42*k[3]^3*Log[2]*
                 v[3]^2)/(u + v[3] - v[4] - v[x]) + (18*EulerGamma*k[3]^3*
                 Log[2]*v[3]^2)/(u + v[3] - v[4] - v[x]) + (9*k[3]^3*Log[2]^2*
                 v[3]^2)/(u + v[3] - v[4] - v[x]) + (6*k[3]^3*(-7 + 
                  3*EulerGamma + 3*Log[2])*Log[k[3]]*v[3]^2)/(u + v[3] - 
                 v[4] - v[x]) + (9*k[3]^3*Log[k[3]]^2*v[3]^2)/(u + v[3] - 
                 v[4] - v[x]) + (68*k[4]^3*v[4]^2)/(u - v[3] + v[4] - v[x]) - 
               (42*EulerGamma*k[4]^3*v[4]^2)/(u - v[3] + v[4] - v[x]) + 
               (9*EulerGamma^2*k[4]^3*v[4]^2)/(u - v[3] + v[4] - v[x]) - 
               (42*k[4]^3*Log[2]*v[4]^2)/(u - v[3] + v[4] - v[x]) + 
               (18*EulerGamma*k[4]^3*Log[2]*v[4]^2)/(u - v[3] + v[4] - 
                 v[x]) + (9*k[4]^3*Log[2]^2*v[4]^2)/(u - v[3] + v[4] - 
                 v[x]) - (42*k[4]^3*Log[k[4]]*v[4]^2)/(u - v[3] + v[4] - 
                 v[x]) + (18*EulerGamma*k[4]^3*Log[k[4]]*v[4]^2)/
                (u - v[3] + v[4] - v[x]) + (18*k[4]^3*Log[2]*Log[k[4]]*
                 v[4]^2)/(u - v[3] + v[4] - v[x]) + (9*k[4]^3*Log[k[4]]^2*
                 v[4]^2)/(u - v[3] + v[4] - v[x]) + (68*s^3*v[x]^2)/
                (u - v[3] - v[4] + v[x]) - (42*EulerGamma*s^3*v[x]^2)/
                (u - v[3] - v[4] + v[x]) + (9*EulerGamma^2*s^3*v[x]^2)/
                (u - v[3] - v[4] + v[x]) - (42*s^3*Log[2]*v[x]^2)/
                (u - v[3] - v[4] + v[x]) + (18*EulerGamma*s^3*Log[2]*v[x]^2)/
                (u - v[3] - v[4] + v[x]) + (9*s^3*Log[2]^2*v[x]^2)/
                (u - v[3] - v[4] + v[x]) + (6*s^3*(-7 + 3*EulerGamma + 
                  3*Log[2])*Log[s]*v[x]^2)/(u - v[3] - v[4] + v[x]) + 
               (9*s^3*Log[s]^2*v[x]^2)/(u - v[3] - v[4] + v[x])))/27))/
          (3*(u - v[1] - v[2] + v[x])))/s^3 - 
       (2*(2 - EulerGamma - 2*Log[2])*v[4]*
         (-1/18*(Sqrt[Pi]*(2 - EulerGamma - 2*Log[2])*v[3]*
             (k[1]^3/(2*u + v[1] - v[2] - v[3] - v[4]) + k[2]^3/(2*u - v[1] + 
                v[2] - v[3] - v[4]) + s^3/(2*u - v[1] - v[2] - v[3] - v[4] + 
                2*v[x])))/(u - v[3] - v[4] + v[x]) + 
          (2*(-1/18*(Pi*Log[s]*v[x]*(k[1]^3/(2*u + v[1] - v[2] - v[3] - 
                   v[4]) + k[2]^3/(2*u - v[1] + v[2] - v[3] - v[4]) + 
                 s^3/(2*u - v[1] - v[2] - v[3] - v[4] + 2*v[x])))/(u - v[3] - 
                v[4] + v[x]) + (-1/36*(Pi*s^3*Log[2]*(v[3] + v[4])*
                  (k[1]^3/(2*u + v[1] - v[2] - v[3] - v[4]) + k[2]^3/
                    (2*u - v[1] + v[2] - v[3] - v[4]) + s^3/(2*u - v[1] - 
                     v[2] - v[3] - v[4] + 2*v[x])))/(u - v[3] - v[4] + 
                  v[x]) + ((Pi*s^3*k[3]^3)/(54*(2*u - v[1] - v[2] + v[3] - 
                    v[4])) + (Pi*s^3*k[4]^3)/(54*(2*u - v[1] - v[2] - v[3] + 
                    v[4])) + (-1/18*(Pi*s^3*(8/3 - EulerGamma - 2*Log[2])*
                     v[x]*(k[1]^3/(2*u + v[1] - v[2] - v[3] - v[4]) + 
                      k[2]^3/(2*u - v[1] + v[2] - v[3] - v[4]) + 
                      s^3/(2*u - v[1] - v[2] - v[3] - v[4] + 2*v[x]))) + 
                   (4*((Pi^(3/2)*s^3*(2 - EulerGamma - 2*Log[2])*v[x]*
                        (k[1]^3/(2*u + v[1] - v[2] - v[3] - v[4]) + k[2]^3/
                          (2*u - v[1] + v[2] - v[3] - v[4]) + s^3/(2*u - 
                          v[1] - v[2] - v[3] - v[4] + 2*v[x])))/24 + 
                      (Sqrt[Pi]*((Pi*s^3*(2 - EulerGamma - 2*Log[2])*v[4]*
                          (k[1]^3/(2*u + v[1] - v[2] - v[3] - v[4]) + k[2]^3/
                          (2*u - v[1] + v[2] - v[3] - v[4]) + s^3/(2*u - 
                          v[1] - v[2] - v[3] - v[4] + 2*v[x])))/12 + 
                         (Sqrt[Pi]*((Sqrt[Pi]*s^3*(2 - EulerGamma - 2*Log[2])*
                          v[3]*(k[1]^3/(2*u + v[1] - v[2] - v[3] - v[4]) + 
                          k[2]^3/(2*u - v[1] + v[2] - v[3] - v[4]) + s^3/
                          (2*u - v[1] - v[2] - v[3] - v[4] + 2*v[x])))/6 + 
                          (Sqrt[Pi]*((2*s^3*Log[s]*v[x]*(k[1]^3/(2*u + v[1] - 
                          v[2] - v[3] - v[4]) + k[2]^3/(2*u - v[1] + v[2] - 
                          v[3] - v[4]) + s^3/(2*u - v[1] - v[2] - v[3] - 
                          v[4] + 2*v[x])))/3 + s^3*((Log[2]*(v[3] + v[4])*
                          (k[1]^3/(2*u + v[1] - v[2] - v[3] - v[4]) + k[2]^3/
                          (2*u - v[1] + v[2] - v[3] - v[4]) + s^3/(2*u - 
                          v[1] - v[2] - v[3] - v[4] + 2*v[x])))/3 + (4*s^3 - 
                          3*EulerGamma*s^3 + 3*s^2*k[1] + 3*s*k[1]^2 + 
                          4*k[1]^3 - 3*EulerGamma*k[1]^3 + 3*s^2*k[2] - 
                          3*s*k[1]*k[2] + 3*k[1]^2*k[2] + 3*s*k[2]^2 + 3*k[1]*
                          k[2]^2 + 4*k[2]^3 - 3*EulerGamma*k[2]^3 - 3*(s^3 + 
                          k[1]^3 + k[2]^3)*Log[s + k[1] + k[2]] - (14*k[1]^3*
                          v[1])/(2*u + v[1] - v[2] - v[3] - v[4]) + 
                          (6*EulerGamma*k[1]^3*v[1])/(2*u + v[1] - v[2] - 
                          v[3] - v[4]) + (6*k[1]^3*Log[2]*v[1])/(2*u + v[1] - 
                          v[2] - v[3] - v[4]) + (6*k[1]^3*Log[k[1]]*v[1])/
                          (2*u + v[1] - v[2] - v[3] - v[4]) - (14*k[2]^3*
                          v[2])/(2*u - v[1] + v[2] - v[3] - v[4]) + 
                          (6*EulerGamma*k[2]^3*v[2])/(2*u - v[1] + v[2] - 
                          v[3] - v[4]) + (6*k[2]^3*Log[2]*v[2])/(2*u - v[1] + 
                          v[2] - v[3] - v[4]) + (6*k[2]^3*Log[k[2]]*v[2])/
                          (2*u - v[1] + v[2] - v[3] - v[4]) - (14*s^3*v[x])/
                          (2*u - v[1] - v[2] - v[3] - v[4] + 2*v[x]) + 
                          (6*EulerGamma*s^3*v[x])/(2*u - v[1] - v[2] - v[3] - 
                          v[4] + 2*v[x]) + (6*s^3*Log[2]*v[x])/(2*u - v[1] - 
                          v[2] - v[3] - v[4] + 2*v[x]) + (6*s^3*Log[s]*v[x])/
                          (2*u - v[1] - v[2] - v[3] - v[4] + 2*v[x]))/9)))/
                          2))/2))/2))/(3*Sqrt[Pi]))/(u - v[3] - v[4] + v[x]))/
                2)/s^3))/Sqrt[Pi]))/Sqrt[Pi] - 
       (2*(2 - EulerGamma - 2*Log[2])*v[4]*
         (-(((2 - EulerGamma - 2*Log[2])*v[3]*(-1/18*(Pi*s^3*k[3]^3)/
                ((2*u - v[1] - v[2] + v[3] - v[4])*(u + v[3] - v[4] - 
                  v[x])) - (Pi*s^3*k[4]^3)/(18*(2*u - v[1] - v[2] - v[3] + 
                 v[4])*(u - v[3] + v[4] - v[x])) - (Pi*s^6)/(18*(u - v[3] - 
                 v[4] + v[x])*(2*u - v[1] - v[2] - v[3] - v[4] + 2*v[x]))))/
            (Sqrt[Pi]*s^3)) + (2*(-((Log[s]*v[x]*(-1/18*(Pi*s^3*k[3]^3)/
                   ((2*u - v[1] - v[2] + v[3] - v[4])*(u + v[3] - v[4] - 
                     v[x])) - (Pi*s^3*k[4]^3)/(18*(2*u - v[1] - v[2] - v[3] + 
                    v[4])*(u - v[3] + v[4] - v[x])) - (Pi*s^6)/
                  (18*(u - v[3] - v[4] + v[x])*(2*u - v[1] - v[2] - v[3] - 
                    v[4] + 2*v[x]))))/s^3) + (-1/2*(Log[2]*(v[3] + v[4])*
                 (-1/18*(Pi*s^3*k[3]^3)/((2*u - v[1] - v[2] + v[3] - v[4])*
                     (u + v[3] - v[4] - v[x])) - (Pi*s^3*k[4]^3)/
                   (18*(2*u - v[1] - v[2] - v[3] + v[4])*(u - v[3] + v[4] - 
                     v[x])) - (Pi*s^6)/(18*(u - v[3] - v[4] + v[x])*
                    (2*u - v[1] - v[2] - v[3] - v[4] + 2*v[x])))) + 
               ((Pi*((s^3*k[1]^3)/(9*(2*u + v[1] - v[2] - v[3] - v[4])) + 
                    (s^3*k[2]^3)/(9*(2*u - v[1] + v[2] - v[3] - v[4]))))/6 - 
                 ((Pi*s^3*k[3]^3*Log[k[3]]*v[3])/(9*(2*u - v[1] - v[2] + 
                      v[3] - v[4])) + k[3]^3*((Pi*s^3*(2 - EulerGamma - 
                        2*Log[2])*v[4])/(18*(2*u - v[1] - v[2] + v[3] - 
                        v[4])) + (Sqrt[Pi]*(-1/9*(Sqrt[Pi]*s^3*(8/3 - 
                          EulerGamma - 2*Log[2])*v[3])/(2*u - v[1] - v[2] + 
                          v[3] - v[4]) + (4*Sqrt[Pi]*((s^3*Log[2]*(-v[3] + 
                          v[4]))/(12*(2*u - v[1] - v[2] + v[3] - v[4])) + 
                          ((2*s*((4 - 3*EulerGamma)*s^2 + 3*k[1]^2 - 3*k[1]*
                          k[2] + 3*k[2]^2) + 3*(-s^3 + k[1]^3 + k[2]^3)*
                          Log[-s + k[1] + k[2]] - 3*(s^3 + k[1]^3 + k[2]^3)*
                          Log[s + k[1] + k[2]])/18 + (2*s^3*(-1 + 3*Log[s])*
                          v[x])/(9*(2*u - v[1] - v[2] + v[3] - v[4])))/4))/
                         3))/2))/(u + v[3] - v[4] - v[x]) - 
                 ((Pi*s^3*k[4]^3*Log[k[4]]*v[4])/(9*(2*u - v[1] - v[2] - 
                      v[3] + v[4])) + k[4]^3*(-1/18*(Pi*s^3*(8/3 - 
                         EulerGamma - 2*Log[2])*v[4])/(2*u - v[1] - v[2] - 
                        v[3] + v[4]) + (4*Sqrt[Pi]*((Sqrt[Pi]*s^3*(2 - 
                          EulerGamma - 2*Log[2])*v[3])/(24*(2*u - v[1] - 
                          v[2] - v[3] + v[4])) + (Sqrt[Pi]*((s^3*Log[2]*
                          (v[3] - v[4]))/(12*(2*u - v[1] - v[2] - v[3] + 
                          v[4])) + ((2*s*((4 - 3*EulerGamma)*s^2 + 3*k[1]^2 - 
                          3*k[1]*k[2] + 3*k[2]^2) + 3*(-s^3 + k[1]^3 + k[2]^
                          3)*Log[-s + k[1] + k[2]] - 3*(s^3 + k[1]^3 + k[2]^
                          3)*Log[s + k[1] + k[2]])/18 + (2*s^3*(-1 + 
                          3*Log[s])*v[x])/(9*(2*u - v[1] - v[2] - v[3] + 
                          v[4])))/4))/2))/3))/(u - v[3] + v[4] - v[x]) - 
                 (-1/18*(Pi*s^6*(2 - EulerGamma - 2*Log[2])*v[x])/(2*u - 
                      v[1] - v[2] - v[3] - v[4] + 2*v[x]) + 
                   (2*(-1/36*(Pi^(3/2)*s^6*(8/3 - EulerGamma - 2*Log[2])*
                         v[x])/(2*u - v[1] - v[2] - v[3] - v[4] + 2*v[x]) + 
                      (4*Sqrt[Pi]*((Pi*s^6*(2 - EulerGamma - 2*Log[2])*v[4])/
                          (48*(2*u - v[1] - v[2] - v[3] - v[4] + 2*v[x])) + 
                         (Sqrt[Pi]*((Sqrt[Pi]*s^6*(2 - EulerGamma - 2*Log[2])*
                          v[3])/(24*(2*u - v[1] - v[2] - v[3] - v[4] + 
                          2*v[x])) + (Sqrt[Pi]*((s^6*Log[s]*v[x])/(6*(2*u - 
                          v[1] - v[2] - v[3] - v[4] + 2*v[x])) + s^3*
                          ((s^3*Log[2]*(v[3] + v[4] - 2*v[x]))/(12*(2*u - 
                          v[1] - v[2] - v[3] - v[4] + 2*v[x])) + 
                          ((2*s*((4 - 3*EulerGamma)*s^2 + 3*k[1]^2 - 3*k[1]*
                          k[2] + 3*k[2]^2) + 3*(-s^3 + k[1]^3 + k[2]^3)*Log[
                          -s + k[1] + k[2]] - 3*(s^3 + k[1]^3 + k[2]^3)*Log[
                          s + k[1] + k[2]])/18 + (2*s^3*(-1 + 3*Log[s])*v[x])/
                          (9*(2*u - v[1] - v[2] - v[3] - v[4] + 2*v[x])))/
                          4)))/2))/2))/3))/Sqrt[Pi])/(u - v[3] - v[4] + 
                   v[x]))/2)/s^3))/Sqrt[Pi]))/Sqrt[Pi] + 
       (2*((Sqrt[Pi]*(8*v[3]^2 - Pi^2*v[3]^2 + 2*(2 - EulerGamma - 2*Log[2])^
               2*v[3]^2)*(k[1]^3/(2*u + v[1] - v[2] - v[3] - v[4]) + 
             k[2]^3/(2*u - v[1] + v[2] - v[3] - v[4]) + 
             s^3/(2*u - v[1] - v[2] - v[3] - v[4] + 2*v[x])))/
           (72*(u - v[3] - v[4] + v[x])) - (2*(2 - EulerGamma - 2*Log[2])*
            v[3]*(-1/18*(Pi*Log[s]*v[x]*(k[1]^3/(2*u + v[1] - v[2] - v[3] - 
                   v[4]) + k[2]^3/(2*u - v[1] + v[2] - v[3] - v[4]) + 
                 s^3/(2*u - v[1] - v[2] - v[3] - v[4] + 2*v[x])))/(u - v[3] - 
                v[4] + v[x]) + (-1/36*(Pi*s^3*Log[2]*(v[3] + v[4])*
                  (k[1]^3/(2*u + v[1] - v[2] - v[3] - v[4]) + k[2]^3/
                    (2*u - v[1] + v[2] - v[3] - v[4]) + s^3/(2*u - v[1] - 
                     v[2] - v[3] - v[4] + 2*v[x])))/(u - v[3] - v[4] + 
                  v[x]) + ((Pi*s^3*k[3]^3)/(54*(2*u - v[1] - v[2] + v[3] - 
                    v[4])) + (Pi*s^3*k[4]^3)/(54*(2*u - v[1] - v[2] - v[3] + 
                    v[4])) + (-1/18*(Pi*s^3*(8/3 - EulerGamma - 2*Log[2])*
                     v[x]*(k[1]^3/(2*u + v[1] - v[2] - v[3] - v[4]) + 
                      k[2]^3/(2*u - v[1] + v[2] - v[3] - v[4]) + 
                      s^3/(2*u - v[1] - v[2] - v[3] - v[4] + 2*v[x]))) + 
                   (4*((Pi^(3/2)*s^3*(2 - EulerGamma - 2*Log[2])*v[x]*
                        (k[1]^3/(2*u + v[1] - v[2] - v[3] - v[4]) + k[2]^3/
                          (2*u - v[1] + v[2] - v[3] - v[4]) + s^3/(2*u - 
                          v[1] - v[2] - v[3] - v[4] + 2*v[x])))/24 + 
                      (Sqrt[Pi]*((Pi*s^3*(2 - EulerGamma - 2*Log[2])*v[4]*
                          (k[1]^3/(2*u + v[1] - v[2] - v[3] - v[4]) + k[2]^3/
                          (2*u - v[1] + v[2] - v[3] - v[4]) + s^3/(2*u - 
                          v[1] - v[2] - v[3] - v[4] + 2*v[x])))/12 + 
                         (Sqrt[Pi]*((Sqrt[Pi]*s^3*(2 - EulerGamma - 2*Log[2])*
                          v[3]*(k[1]^3/(2*u + v[1] - v[2] - v[3] - v[4]) + 
                          k[2]^3/(2*u - v[1] + v[2] - v[3] - v[4]) + s^3/
                          (2*u - v[1] - v[2] - v[3] - v[4] + 2*v[x])))/6 + 
                          (Sqrt[Pi]*((2*s^3*Log[s]*v[x]*(k[1]^3/(2*u + v[1] - 
                          v[2] - v[3] - v[4]) + k[2]^3/(2*u - v[1] + v[2] - 
                          v[3] - v[4]) + s^3/(2*u - v[1] - v[2] - v[3] - 
                          v[4] + 2*v[x])))/3 + s^3*((Log[2]*(v[3] + v[4])*
                          (k[1]^3/(2*u + v[1] - v[2] - v[3] - v[4]) + k[2]^3/
                          (2*u - v[1] + v[2] - v[3] - v[4]) + s^3/(2*u - 
                          v[1] - v[2] - v[3] - v[4] + 2*v[x])))/3 + (4*s^3 - 
                          3*EulerGamma*s^3 + 3*s^2*k[1] + 3*s*k[1]^2 + 
                          4*k[1]^3 - 3*EulerGamma*k[1]^3 + 3*s^2*k[2] - 
                          3*s*k[1]*k[2] + 3*k[1]^2*k[2] + 3*s*k[2]^2 + 3*k[1]*
                          k[2]^2 + 4*k[2]^3 - 3*EulerGamma*k[2]^3 - 3*(s^3 + 
                          k[1]^3 + k[2]^3)*Log[s + k[1] + k[2]] - (14*k[1]^3*
                          v[1])/(2*u + v[1] - v[2] - v[3] - v[4]) + 
                          (6*EulerGamma*k[1]^3*v[1])/(2*u + v[1] - v[2] - 
                          v[3] - v[4]) + (6*k[1]^3*Log[2]*v[1])/(2*u + v[1] - 
                          v[2] - v[3] - v[4]) + (6*k[1]^3*Log[k[1]]*v[1])/
                          (2*u + v[1] - v[2] - v[3] - v[4]) - (14*k[2]^3*
                          v[2])/(2*u - v[1] + v[2] - v[3] - v[4]) + 
                          (6*EulerGamma*k[2]^3*v[2])/(2*u - v[1] + v[2] - 
                          v[3] - v[4]) + (6*k[2]^3*Log[2]*v[2])/(2*u - v[1] + 
                          v[2] - v[3] - v[4]) + (6*k[2]^3*Log[k[2]]*v[2])/
                          (2*u - v[1] + v[2] - v[3] - v[4]) - (14*s^3*v[x])/
                          (2*u - v[1] - v[2] - v[3] - v[4] + 2*v[x]) + 
                          (6*EulerGamma*s^3*v[x])/(2*u - v[1] - v[2] - v[3] - 
                          v[4] + 2*v[x]) + (6*s^3*Log[2]*v[x])/(2*u - v[1] - 
                          v[2] - v[3] - v[4] + 2*v[x]) + (6*s^3*Log[s]*v[x])/
                          (2*u - v[1] - v[2] - v[3] - v[4] + 2*v[x]))/9)))/
                          2))/2))/2))/(3*Sqrt[Pi]))/(u - v[3] - v[4] + v[x]))/
                2)/s^3))/Sqrt[Pi] + 
          (2*((Pi*Log[s]^2*v[x]^2*(k[1]^3/(2*u + v[1] - v[2] - v[3] - v[4]) + 
                k[2]^3/(2*u - v[1] + v[2] - v[3] - v[4]) + s^3/(2*u - v[1] - 
                  v[2] - v[3] - v[4] + 2*v[x])))/(18*(u - v[3] - v[4] + 
                v[x])) - (2*Log[s]*v[x]*(-1/36*(Pi*s^3*Log[2]*(v[3] + v[4])*
                   (k[1]^3/(2*u + v[1] - v[2] - v[3] - v[4]) + k[2]^3/
                     (2*u - v[1] + v[2] - v[3] - v[4]) + s^3/(2*u - v[1] - 
                      v[2] - v[3] - v[4] + 2*v[x])))/(u - v[3] - v[4] + 
                   v[x]) + ((Pi*s^3*k[3]^3)/(54*(2*u - v[1] - v[2] + v[3] - 
                     v[4])) + (Pi*s^3*k[4]^3)/(54*(2*u - v[1] - v[2] - v[3] + 
                     v[4])) + (-1/18*(Pi*s^3*(8/3 - EulerGamma - 2*Log[2])*
                      v[x]*(k[1]^3/(2*u + v[1] - v[2] - v[3] - v[4]) + 
                       k[2]^3/(2*u - v[1] + v[2] - v[3] - v[4]) + 
                       s^3/(2*u - v[1] - v[2] - v[3] - v[4] + 2*v[x]))) + 
                    (4*((Pi^(3/2)*s^3*(2 - EulerGamma - 2*Log[2])*v[x]*
                         (k[1]^3/(2*u + v[1] - v[2] - v[3] - v[4]) + k[2]^3/
                          (2*u - v[1] + v[2] - v[3] - v[4]) + s^3/(2*u - 
                          v[1] - v[2] - v[3] - v[4] + 2*v[x])))/24 + 
                       (Sqrt[Pi]*((Pi*s^3*(2 - EulerGamma - 2*Log[2])*v[4]*
                          (k[1]^3/(2*u + v[1] - v[2] - v[3] - v[4]) + k[2]^3/
                          (2*u - v[1] + v[2] - v[3] - v[4]) + s^3/(2*u - 
                          v[1] - v[2] - v[3] - v[4] + 2*v[x])))/12 + 
                          (Sqrt[Pi]*((Sqrt[Pi]*s^3*(2 - EulerGamma - 
                          2*Log[2])*v[3]*(k[1]^3/(2*u + v[1] - v[2] - v[3] - 
                          v[4]) + k[2]^3/(2*u - v[1] + v[2] - v[3] - v[4]) + 
                          s^3/(2*u - v[1] - v[2] - v[3] - v[4] + 2*v[x])))/
                          6 + (Sqrt[Pi]*((2*s^3*Log[s]*v[x]*(k[1]^3/(2*u + 
                          v[1] - v[2] - v[3] - v[4]) + k[2]^3/(2*u - v[1] + 
                          v[2] - v[3] - v[4]) + s^3/(2*u - v[1] - v[2] - 
                          v[3] - v[4] + 2*v[x])))/3 + s^3*((Log[2]*(v[3] + 
                          v[4])*(k[1]^3/(2*u + v[1] - v[2] - v[3] - v[4]) + 
                          k[2]^3/(2*u - v[1] + v[2] - v[3] - v[4]) + s^3/
                          (2*u - v[1] - v[2] - v[3] - v[4] + 2*v[x])))/3 + 
                          (4*s^3 - 3*EulerGamma*s^3 + 3*s^2*k[1] + 3*s*k[1]^
                          2 + 4*k[1]^3 - 3*EulerGamma*k[1]^3 + 3*s^2*k[2] - 
                          3*s*k[1]*k[2] + 3*k[1]^2*k[2] + 3*s*k[2]^2 + 3*k[1]*
                          k[2]^2 + 4*k[2]^3 - 3*EulerGamma*k[2]^3 - 3*(s^3 + 
                          k[1]^3 + k[2]^3)*Log[s + k[1] + k[2]] - (14*k[1]^3*
                          v[1])/(2*u + v[1] - v[2] - v[3] - v[4]) + 
                          (6*EulerGamma*k[1]^3*v[1])/(2*u + v[1] - v[2] - 
                          v[3] - v[4]) + (6*k[1]^3*Log[2]*v[1])/(2*u + v[1] - 
                          v[2] - v[3] - v[4]) + (6*k[1]^3*Log[k[1]]*v[1])/
                          (2*u + v[1] - v[2] - v[3] - v[4]) - (14*k[2]^3*
                          v[2])/(2*u - v[1] + v[2] - v[3] - v[4]) + 
                          (6*EulerGamma*k[2]^3*v[2])/(2*u - v[1] + v[2] - 
                          v[3] - v[4]) + (6*k[2]^3*Log[2]*v[2])/(2*u - v[1] + 
                          v[2] - v[3] - v[4]) + (6*k[2]^3*Log[k[2]]*v[2])/
                          (2*u - v[1] + v[2] - v[3] - v[4]) - (14*s^3*v[x])/
                          (2*u - v[1] - v[2] - v[3] - v[4] + 2*v[x]) + 
                          (6*EulerGamma*s^3*v[x])/(2*u - v[1] - v[2] - v[3] - 
                          v[4] + 2*v[x]) + (6*s^3*Log[2]*v[x])/(2*u - v[1] - 
                          v[2] - v[3] - v[4] + 2*v[x]) + (6*s^3*Log[s]*v[x])/
                          (2*u - v[1] - v[2] - v[3] - v[4] + 2*v[x]))/9)))/
                          2))/2))/2))/(3*Sqrt[Pi]))/(u - v[3] - v[4] + v[x]))/
                 2))/s^3 + ((Pi*s^3*Log[2]^2*(v[3] + v[4])^2*
                 (k[1]^3/(2*u + v[1] - v[2] - v[3] - v[4]) + k[2]^3/
                   (2*u - v[1] + v[2] - v[3] - v[4]) + s^3/(2*u - v[1] - 
                    v[2] - v[3] - v[4] + 2*v[x])))/(72*(u - v[3] - v[4] + 
                  v[x])) - (Log[2]*(v[3] + v[4])*((Pi*s^3*k[3]^3)/
                   (54*(2*u - v[1] - v[2] + v[3] - v[4])) + (Pi*s^3*k[4]^3)/
                   (54*(2*u - v[1] - v[2] - v[3] + v[4])) + 
                  (-1/18*(Pi*s^3*(8/3 - EulerGamma - 2*Log[2])*v[x]*
                      (k[1]^3/(2*u + v[1] - v[2] - v[3] - v[4]) + k[2]^3/
                        (2*u - v[1] + v[2] - v[3] - v[4]) + s^3/(2*u - v[1] - 
                         v[2] - v[3] - v[4] + 2*v[x]))) + 
                    (4*((Pi^(3/2)*s^3*(2 - EulerGamma - 2*Log[2])*v[x]*
                         (k[1]^3/(2*u + v[1] - v[2] - v[3] - v[4]) + k[2]^3/
                          (2*u - v[1] + v[2] - v[3] - v[4]) + s^3/(2*u - 
                          v[1] - v[2] - v[3] - v[4] + 2*v[x])))/24 + 
                       (Sqrt[Pi]*((Pi*s^3*(2 - EulerGamma - 2*Log[2])*v[4]*
                          (k[1]^3/(2*u + v[1] - v[2] - v[3] - v[4]) + k[2]^3/
                          (2*u - v[1] + v[2] - v[3] - v[4]) + s^3/(2*u - 
                          v[1] - v[2] - v[3] - v[4] + 2*v[x])))/12 + 
                          (Sqrt[Pi]*((Sqrt[Pi]*s^3*(2 - EulerGamma - 
                          2*Log[2])*v[3]*(k[1]^3/(2*u + v[1] - v[2] - v[3] - 
                          v[4]) + k[2]^3/(2*u - v[1] + v[2] - v[3] - v[4]) + 
                          s^3/(2*u - v[1] - v[2] - v[3] - v[4] + 2*v[x])))/
                          6 + (Sqrt[Pi]*((2*s^3*Log[s]*v[x]*(k[1]^3/(2*u + 
                          v[1] - v[2] - v[3] - v[4]) + k[2]^3/(2*u - v[1] + 
                          v[2] - v[3] - v[4]) + s^3/(2*u - v[1] - v[2] - 
                          v[3] - v[4] + 2*v[x])))/3 + s^3*((Log[2]*(v[3] + 
                          v[4])*(k[1]^3/(2*u + v[1] - v[2] - v[3] - v[4]) + 
                          k[2]^3/(2*u - v[1] + v[2] - v[3] - v[4]) + s^3/
                          (2*u - v[1] - v[2] - v[3] - v[4] + 2*v[x])))/3 + 
                          (4*s^3 - 3*EulerGamma*s^3 + 3*s^2*k[1] + 3*s*k[1]^
                          2 + 4*k[1]^3 - 3*EulerGamma*k[1]^3 + 3*s^2*k[2] - 
                          3*s*k[1]*k[2] + 3*k[1]^2*k[2] + 3*s*k[2]^2 + 3*k[1]*
                          k[2]^2 + 4*k[2]^3 - 3*EulerGamma*k[2]^3 - 3*(s^3 + 
                          k[1]^3 + k[2]^3)*Log[s + k[1] + k[2]] - (14*k[1]^3*
                          v[1])/(2*u + v[1] - v[2] - v[3] - v[4]) + 
                          (6*EulerGamma*k[1]^3*v[1])/(2*u + v[1] - v[2] - 
                          v[3] - v[4]) + (6*k[1]^3*Log[2]*v[1])/(2*u + v[1] - 
                          v[2] - v[3] - v[4]) + (6*k[1]^3*Log[k[1]]*v[1])/
                          (2*u + v[1] - v[2] - v[3] - v[4]) - (14*k[2]^3*
                          v[2])/(2*u - v[1] + v[2] - v[3] - v[4]) + 
                          (6*EulerGamma*k[2]^3*v[2])/(2*u - v[1] + v[2] - 
                          v[3] - v[4]) + (6*k[2]^3*Log[2]*v[2])/(2*u - v[1] + 
                          v[2] - v[3] - v[4]) + (6*k[2]^3*Log[k[2]]*v[2])/
                          (2*u - v[1] + v[2] - v[3] - v[4]) - (14*s^3*v[x])/
                          (2*u - v[1] - v[2] - v[3] - v[4] + 2*v[x]) + 
                          (6*EulerGamma*s^3*v[x])/(2*u - v[1] - v[2] - v[3] - 
                          v[4] + 2*v[x]) + (6*s^3*Log[2]*v[x])/(2*u - v[1] - 
                          v[2] - v[3] - v[4] + 2*v[x]) + (6*s^3*Log[s]*v[x])/
                          (2*u - v[1] - v[2] - v[3] - v[4] + 2*v[x]))/9)))/
                          2))/2))/2))/(3*Sqrt[Pi]))/(u - v[3] - v[4] + 
                    v[x])))/2 + ((Pi*s^3*k[4]^3*(-u + v[3] - v[4] - v[x]))/
                  (162*(2*u - v[1] - v[2] - v[3] + v[4])) + (Pi*s^3*k[3]^3*
                   (-u - v[3] + v[4] - v[x]))/(162*(2*u - v[1] - v[2] + 
                    v[3] - v[4])) + (-1/18*(Pi*s^3*k[4]^3*Log[\[Mu]]) + 
                   ((Pi*s^3*k[4]^3*Log[k[4]]*v[4])/9 + k[4]^3*
                      (-1/18*(Pi*s^3*(8/3 - EulerGamma - 2*Log[2])*v[x]) + 
                       (4*((Pi^(3/2)*s^3*(2 - EulerGamma - 2*Log[2])*v[x])/
                          24 + (Sqrt[Pi]*(-1/12*(Pi*s^3*(8/3 - EulerGamma - 
                          2*Log[2])*v[4]) + (4*Sqrt[Pi]*((Sqrt[Pi]*s^3*(2 - 
                          EulerGamma - 2*Log[2])*v[3])/16 + (Sqrt[Pi]*
                          ((s^3*Log[2]*(v[3] - v[4]))/8 + (s^3*Log[s]*v[x])/
                          4))/2))/3))/2))/(3*Sqrt[Pi])))/(2*u - v[1] - v[2] - 
                     v[3] + v[4]))/3 + (-1/18*(Pi*s^3*k[3]^3*Log[\[Mu]]) + 
                   ((Pi*s^3*k[3]^3*Log[k[3]]*v[3])/9 + k[3]^3*
                      (-1/18*(Pi*s^3*(8/3 - EulerGamma - 2*Log[2])*v[x]) + 
                       (4*((Pi^(3/2)*s^3*(2 - EulerGamma - 2*Log[2])*v[x])/
                          24 + (Sqrt[Pi]*((Pi*s^3*(2 - EulerGamma - 2*Log[2])*
                          v[4])/12 + (Sqrt[Pi]*(-1/6*(Sqrt[Pi]*s^3*(8/3 - 
                          EulerGamma - 2*Log[2])*v[3]) + (4*Sqrt[Pi]*
                          ((s^3*Log[2]*(-v[3] + v[4]))/8 + (s^3*Log[s]*v[x])/
                          4))/3))/2))/2))/(3*Sqrt[Pi])))/(2*u - v[1] - v[2] + 
                     v[3] - v[4]))/3 + ((Pi*s^3*(80*v[x]^2 - 9*Pi^2*v[x]^2 + 
                      18*(8/3 - EulerGamma - 2*Log[2])^2*v[x]^2)*
                     (k[1]^3/(2*u + v[1] - v[2] - v[3] - v[4]) + k[2]^3/
                       (2*u - v[1] + v[2] - v[3] - v[4]) + s^3/(2*u - v[1] - 
                        v[2] - v[3] - v[4] + 2*v[x])))/648 - 
                   (4*(8/3 - EulerGamma - 2*Log[2])*v[x]*((Pi^(3/2)*s^3*
                        (2 - EulerGamma - 2*Log[2])*v[x]*(k[1]^3/(2*u + 
                          v[1] - v[2] - v[3] - v[4]) + k[2]^3/(2*u - v[1] + 
                          v[2] - v[3] - v[4]) + s^3/(2*u - v[1] - v[2] - 
                          v[3] - v[4] + 2*v[x])))/24 + (Sqrt[Pi]*
                        ((Pi*s^3*(2 - EulerGamma - 2*Log[2])*v[4]*(k[1]^3/
                          (2*u + v[1] - v[2] - v[3] - v[4]) + k[2]^3/(2*u - 
                          v[1] + v[2] - v[3] - v[4]) + s^3/(2*u - v[1] - 
                          v[2] - v[3] - v[4] + 2*v[x])))/12 + (Sqrt[Pi]*
                          ((Sqrt[Pi]*s^3*(2 - EulerGamma - 2*Log[2])*v[3]*
                          (k[1]^3/(2*u + v[1] - v[2] - v[3] - v[4]) + k[2]^3/
                          (2*u - v[1] + v[2] - v[3] - v[4]) + s^3/(2*u - 
                          v[1] - v[2] - v[3] - v[4] + 2*v[x])))/6 + 
                          (Sqrt[Pi]*((2*s^3*Log[s]*v[x]*(k[1]^3/(2*u + v[1] - 
                          v[2] - v[3] - v[4]) + k[2]^3/(2*u - v[1] + v[2] - 
                          v[3] - v[4]) + s^3/(2*u - v[1] - v[2] - v[3] - 
                          v[4] + 2*v[x])))/3 + s^3*((Log[2]*(v[3] + v[4])*
                          (k[1]^3/(2*u + v[1] - v[2] - v[3] - v[4]) + k[2]^3/
                          (2*u - v[1] + v[2] - v[3] - v[4]) + s^3/(2*u - 
                          v[1] - v[2] - v[3] - v[4] + 2*v[x])))/3 + (4*s^3 - 
                          3*EulerGamma*s^3 + 3*s^2*k[1] + 3*s*k[1]^2 + 
                          4*k[1]^3 - 3*EulerGamma*k[1]^3 + 3*s^2*k[2] - 
                          3*s*k[1]*k[2] + 3*k[1]^2*k[2] + 3*s*k[2]^2 + 3*k[1]*
                          k[2]^2 + 4*k[2]^3 - 3*EulerGamma*k[2]^3 - 3*(s^3 + 
                          k[1]^3 + k[2]^3)*Log[s + k[1] + k[2]] - (14*k[1]^3*
                          v[1])/(2*u + v[1] - v[2] - v[3] - v[4]) + 
                          (6*EulerGamma*k[1]^3*v[1])/(2*u + v[1] - v[2] - 
                          v[3] - v[4]) + (6*k[1]^3*Log[2]*v[1])/(2*u + v[1] - 
                          v[2] - v[3] - v[4]) + (6*k[1]^3*Log[k[1]]*v[1])/
                          (2*u + v[1] - v[2] - v[3] - v[4]) - (14*k[2]^3*
                          v[2])/(2*u - v[1] + v[2] - v[3] - v[4]) + 
                          (6*EulerGamma*k[2]^3*v[2])/(2*u - v[1] + v[2] - 
                          v[3] - v[4]) + (6*k[2]^3*Log[2]*v[2])/(2*u - v[1] + 
                          v[2] - v[3] - v[4]) + (6*k[2]^3*Log[k[2]]*v[2])/
                          (2*u - v[1] + v[2] - v[3] - v[4]) - (14*s^3*v[x])/
                          (2*u - v[1] - v[2] - v[3] - v[4] + 2*v[x]) + 
                          (6*EulerGamma*s^3*v[x])/(2*u - v[1] - v[2] - v[3] - 
                          v[4] + 2*v[x]) + (6*s^3*Log[2]*v[x])/(2*u - v[1] - 
                          v[2] - v[3] - v[4] + 2*v[x]) + (6*s^3*Log[s]*v[x])/
                          (2*u - v[1] - v[2] - v[3] - v[4] + 2*v[x]))/9)))/
                          2))/2))/2))/(3*Sqrt[Pi]) + 
                   (4*((Pi*s^3*(-8*Sqrt[Pi] + Pi^(5/2) + 2*Sqrt[Pi]*
                          (2 - EulerGamma - 2*Log[2])^2)*v[x]^2*(k[1]^3/
                          (2*u + v[1] - v[2] - v[3] - v[4]) + k[2]^3/(2*u - 
                          v[1] + v[2] - v[3] - v[4]) + s^3/(2*u - v[1] - 
                          v[2] - v[3] - v[4] + 2*v[x])))/96 + (Sqrt[Pi]*
                        (2 - EulerGamma - 2*Log[2])*v[x]*((Pi*s^3*(2 - 
                          EulerGamma - 2*Log[2])*v[4]*(k[1]^3/(2*u + v[1] - 
                          v[2] - v[3] - v[4]) + k[2]^3/(2*u - v[1] + v[2] - 
                          v[3] - v[4]) + s^3/(2*u - v[1] - v[2] - v[3] - 
                          v[4] + 2*v[x])))/12 + (Sqrt[Pi]*((Sqrt[Pi]*s^3*
                          (2 - EulerGamma - 2*Log[2])*v[3]*(k[1]^3/(2*u + 
                          v[1] - v[2] - v[3] - v[4]) + k[2]^3/(2*u - v[1] + 
                          v[2] - v[3] - v[4]) + s^3/(2*u - v[1] - v[2] - 
                          v[3] - v[4] + 2*v[x])))/6 + (Sqrt[Pi]*((2*s^3*
                          Log[s]*v[x]*(k[1]^3/(2*u + v[1] - v[2] - v[3] - 
                          v[4]) + k[2]^3/(2*u - v[1] + v[2] - v[3] - v[4]) + 
                          s^3/(2*u - v[1] - v[2] - v[3] - v[4] + 2*v[x])))/
                          3 + s^3*((Log[2]*(v[3] + v[4])*(k[1]^3/(2*u + 
                          v[1] - v[2] - v[3] - v[4]) + k[2]^3/(2*u - v[1] + 
                          v[2] - v[3] - v[4]) + s^3/(2*u - v[1] - v[2] - 
                          v[3] - v[4] + 2*v[x])))/3 + (4*s^3 - 3*EulerGamma*
                          s^3 + 3*s^2*k[1] + 3*s*k[1]^2 + 4*k[1]^3 - 
                          3*EulerGamma*k[1]^3 + 3*s^2*k[2] - 3*s*k[1]*k[2] + 
                          3*k[1]^2*k[2] + 3*s*k[2]^2 + 3*k[1]*k[2]^2 + 
                          4*k[2]^3 - 3*EulerGamma*k[2]^3 - 3*(s^3 + k[1]^3 + 
                          k[2]^3)*Log[s + k[1] + k[2]] - (14*k[1]^3*v[1])/
                          (2*u + v[1] - v[2] - v[3] - v[4]) + (6*EulerGamma*
                          k[1]^3*v[1])/(2*u + v[1] - v[2] - v[3] - v[4]) + 
                          (6*k[1]^3*Log[2]*v[1])/(2*u + v[1] - v[2] - v[3] - 
                          v[4]) + (6*k[1]^3*Log[k[1]]*v[1])/(2*u + v[1] - 
                          v[2] - v[3] - v[4]) - (14*k[2]^3*v[2])/(2*u - 
                          v[1] + v[2] - v[3] - v[4]) + (6*EulerGamma*k[2]^3*
                          v[2])/(2*u - v[1] + v[2] - v[3] - v[4]) + (6*k[2]^3*
                          Log[2]*v[2])/(2*u - v[1] + v[2] - v[3] - v[4]) + 
                          (6*k[2]^3*Log[k[2]]*v[2])/(2*u - v[1] + v[2] - 
                          v[3] - v[4]) - (14*s^3*v[x])/(2*u - v[1] - v[2] - 
                          v[3] - v[4] + 2*v[x]) + (6*EulerGamma*s^3*v[x])/
                          (2*u - v[1] - v[2] - v[3] - v[4] + 2*v[x]) + 
                          (6*s^3*Log[2]*v[x])/(2*u - v[1] - v[2] - v[3] - 
                          v[4] + 2*v[x]) + (6*s^3*Log[s]*v[x])/(2*u - v[1] - 
                          v[2] - v[3] - v[4] + 2*v[x]))/9)))/2))/2))/2 + 
                      (Sqrt[Pi]*((Sqrt[Pi]*s^3*(-8*Sqrt[Pi] + Pi^(5/2) + 
                          2*Sqrt[Pi]*(2 - EulerGamma - 2*Log[2])^2)*v[4]^2*
                          (k[1]^3/(2*u + v[1] - v[2] - v[3] - v[4]) + k[2]^3/
                          (2*u - v[1] + v[2] - v[3] - v[4]) + s^3/(2*u - 
                          v[1] - v[2] - v[3] - v[4] + 2*v[x])))/48 + 
                         (Sqrt[Pi]*(2 - EulerGamma - 2*Log[2])*v[4]*
                          ((Sqrt[Pi]*s^3*(2 - EulerGamma - 2*Log[2])*v[3]*
                          (k[1]^3/(2*u + v[1] - v[2] - v[3] - v[4]) + k[2]^3/
                          (2*u - v[1] + v[2] - v[3] - v[4]) + s^3/(2*u - 
                          v[1] - v[2] - v[3] - v[4] + 2*v[x])))/6 + 
                          (Sqrt[Pi]*((2*s^3*Log[s]*v[x]*(k[1]^3/(2*u + v[1] - 
                          v[2] - v[3] - v[4]) + k[2]^3/(2*u - v[1] + v[2] - 
                          v[3] - v[4]) + s^3/(2*u - v[1] - v[2] - v[3] - 
                          v[4] + 2*v[x])))/3 + s^3*((Log[2]*(v[3] + v[4])*
                          (k[1]^3/(2*u + v[1] - v[2] - v[3] - v[4]) + k[2]^3/
                          (2*u - v[1] + v[2] - v[3] - v[4]) + s^3/(2*u - 
                          v[1] - v[2] - v[3] - v[4] + 2*v[x])))/3 + (4*s^3 - 
                          3*EulerGamma*s^3 + 3*s^2*k[1] + 3*s*k[1]^2 + 
                          4*k[1]^3 - 3*EulerGamma*k[1]^3 + 3*s^2*k[2] - 
                          3*s*k[1]*k[2] + 3*k[1]^2*k[2] + 3*s*k[2]^2 + 3*k[1]*
                          k[2]^2 + 4*k[2]^3 - 3*EulerGamma*k[2]^3 - 3*(s^3 + 
                          k[1]^3 + k[2]^3)*Log[s + k[1] + k[2]] - (14*k[1]^3*
                          v[1])/(2*u + v[1] - v[2] - v[3] - v[4]) + 
                          (6*EulerGamma*k[1]^3*v[1])/(2*u + v[1] - v[2] - 
                          v[3] - v[4]) + (6*k[1]^3*Log[2]*v[1])/(2*u + v[1] - 
                          v[2] - v[3] - v[4]) + (6*k[1]^3*Log[k[1]]*v[1])/
                          (2*u + v[1] - v[2] - v[3] - v[4]) - (14*k[2]^3*
                          v[2])/(2*u - v[1] + v[2] - v[3] - v[4]) + 
                          (6*EulerGamma*k[2]^3*v[2])/(2*u - v[1] + v[2] - 
                          v[3] - v[4]) + (6*k[2]^3*Log[2]*v[2])/(2*u - v[1] + 
                          v[2] - v[3] - v[4]) + (6*k[2]^3*Log[k[2]]*v[2])/
                          (2*u - v[1] + v[2] - v[3] - v[4]) - (14*s^3*v[x])/
                          (2*u - v[1] - v[2] - v[3] - v[4] + 2*v[x]) + 
                          (6*EulerGamma*s^3*v[x])/(2*u - v[1] - v[2] - v[3] - 
                          v[4] + 2*v[x]) + (6*s^3*Log[2]*v[x])/(2*u - v[1] - 
                          v[2] - v[3] - v[4] + 2*v[x]) + (6*s^3*Log[s]*v[x])/
                          (2*u - v[1] - v[2] - v[3] - v[4] + 2*v[x]))/9)))/
                          2))/2 + (Sqrt[Pi]*((s^3*(-8*Sqrt[Pi] + Pi^(5/2) + 
                          2*Sqrt[Pi]*(2 - EulerGamma - 2*Log[2])^2)*v[3]^2*
                          (k[1]^3/(2*u + v[1] - v[2] - v[3] - v[4]) + k[2]^3/
                          (2*u - v[1] + v[2] - v[3] - v[4]) + s^3/(2*u - 
                          v[1] - v[2] - v[3] - v[4] + 2*v[x])))/24 + 
                          (Sqrt[Pi]*(2 - EulerGamma - 2*Log[2])*v[3]*
                          ((2*s^3*Log[s]*v[x]*(k[1]^3/(2*u + v[1] - v[2] - 
                          v[3] - v[4]) + k[2]^3/(2*u - v[1] + v[2] - v[3] - 
                          v[4]) + s^3/(2*u - v[1] - v[2] - v[3] - v[4] + 
                          2*v[x])))/3 + s^3*((Log[2]*(v[3] + v[4])*(k[1]^3/
                          (2*u + v[1] - v[2] - v[3] - v[4]) + k[2]^3/(2*u - 
                          v[1] + v[2] - v[3] - v[4]) + s^3/(2*u - v[1] - 
                          v[2] - v[3] - v[4] + 2*v[x])))/3 + (4*s^3 - 
                          3*EulerGamma*s^3 + 3*s^2*k[1] + 3*s*k[1]^2 + 
                          4*k[1]^3 - 3*EulerGamma*k[1]^3 + 3*s^2*k[2] - 
                          3*s*k[1]*k[2] + 3*k[1]^2*k[2] + 3*s*k[2]^2 + 3*k[1]*
                          k[2]^2 + 4*k[2]^3 - 3*EulerGamma*k[2]^3 - 3*(s^3 + 
                          k[1]^3 + k[2]^3)*Log[s + k[1] + k[2]] - (14*k[1]^3*
                          v[1])/(2*u + v[1] - v[2] - v[3] - v[4]) + 
                          (6*EulerGamma*k[1]^3*v[1])/(2*u + v[1] - v[2] - 
                          v[3] - v[4]) + (6*k[1]^3*Log[2]*v[1])/(2*u + v[1] - 
                          v[2] - v[3] - v[4]) + (6*k[1]^3*Log[k[1]]*v[1])/
                          (2*u + v[1] - v[2] - v[3] - v[4]) - (14*k[2]^3*
                          v[2])/(2*u - v[1] + v[2] - v[3] - v[4]) + 
                          (6*EulerGamma*k[2]^3*v[2])/(2*u - v[1] + v[2] - 
                          v[3] - v[4]) + (6*k[2]^3*Log[2]*v[2])/(2*u - v[1] + 
                          v[2] - v[3] - v[4]) + (6*k[2]^3*Log[k[2]]*v[2])/
                          (2*u - v[1] + v[2] - v[3] - v[4]) - (14*s^3*v[x])/
                          (2*u - v[1] - v[2] - v[3] - v[4] + 2*v[x]) + 
                          (6*EulerGamma*s^3*v[x])/(2*u - v[1] - v[2] - v[3] - 
                          v[4] + 2*v[x]) + (6*s^3*Log[2]*v[x])/(2*u - v[1] - 
                          v[2] - v[3] - v[4] + 2*v[x]) + (6*s^3*Log[s]*v[x])/
                          (2*u - v[1] - v[2] - v[3] - v[4] + 2*v[x]))/9)))/
                          2 + (Sqrt[Pi]*((2*s^3*Log[s]^2*v[x]^2*(k[1]^3/
                          (2*u + v[1] - v[2] - v[3] - v[4]) + k[2]^3/(2*u - 
                          v[1] + v[2] - v[3] - v[4]) + s^3/(2*u - v[1] - 
                          v[2] - v[3] - v[4] + 2*v[x])))/3 + 2*s^3*Log[s]*
                          v[x]*((Log[2]*(v[3] + v[4])*(k[1]^3/(2*u + v[1] - 
                          v[2] - v[3] - v[4]) + k[2]^3/(2*u - v[1] + v[2] - 
                          v[3] - v[4]) + s^3/(2*u - v[1] - v[2] - v[3] - 
                          v[4] + 2*v[x])))/3 + (4*s^3 - 3*EulerGamma*s^3 + 
                          3*s^2*k[1] + 3*s*k[1]^2 + 4*k[1]^3 - 3*EulerGamma*
                          k[1]^3 + 3*s^2*k[2] - 3*s*k[1]*k[2] + 3*k[1]^2*
                          k[2] + 3*s*k[2]^2 + 3*k[1]*k[2]^2 + 4*k[2]^3 - 
                          3*EulerGamma*k[2]^3 - 3*(s^3 + k[1]^3 + k[2]^3)*
                          Log[s + k[1] + k[2]] - (14*k[1]^3*v[1])/(2*u + 
                          v[1] - v[2] - v[3] - v[4]) + (6*EulerGamma*k[1]^3*
                          v[1])/(2*u + v[1] - v[2] - v[3] - v[4]) + (6*k[1]^3*
                          Log[2]*v[1])/(2*u + v[1] - v[2] - v[3] - v[4]) + 
                          (6*k[1]^3*Log[k[1]]*v[1])/(2*u + v[1] - v[2] - 
                          v[3] - v[4]) - (14*k[2]^3*v[2])/(2*u - v[1] + 
                          v[2] - v[3] - v[4]) + (6*EulerGamma*k[2]^3*v[2])/
                          (2*u - v[1] + v[2] - v[3] - v[4]) + (6*k[2]^3*
                          Log[2]*v[2])/(2*u - v[1] + v[2] - v[3] - v[4]) + 
                          (6*k[2]^3*Log[k[2]]*v[2])/(2*u - v[1] + v[2] - 
                          v[3] - v[4]) - (14*s^3*v[x])/(2*u - v[1] - v[2] - 
                          v[3] - v[4] + 2*v[x]) + (6*EulerGamma*s^3*v[x])/
                          (2*u - v[1] - v[2] - v[3] - v[4] + 2*v[x]) + 
                          (6*s^3*Log[2]*v[x])/(2*u - v[1] - v[2] - v[3] - 
                          v[4] + 2*v[x]) + (6*s^3*Log[s]*v[x])/(2*u - v[1] - 
                          v[2] - v[3] - v[4] + 2*v[x]))/9) + s^3*
                          (((18*(6*EulerGamma^2 + Pi^2)*s*k[1]*k[2] + 
                          9*(21 - 18*EulerGamma + 6*EulerGamma^2 + Pi^2)*
                          (s + k[1] + k[2])^3 - (85 - 66*EulerGamma + 18*
                          EulerGamma^2 + 3*Pi^2)*(s + k[1] + k[2])^3 - 
                          18*(12 - 12*EulerGamma + 6*EulerGamma^2 + Pi^2)*
                          (s + k[1] + k[2])*(s*k[2] + k[1]*(s + k[2])) - 
                          216*(-(EulerGamma*s*k[1]*k[2]) - ((-3 + 2*
                          EulerGamma)*(s + k[1] + k[2])^3)/4 + ((-11 + 
                          6*EulerGamma)*(s + k[1] + k[2])^3)/36 + (-1 + 
                          EulerGamma)*(s + k[1] + k[2])*(s*k[2] + k[1]*(s + 
                          k[2])))*Log[s + k[1] + k[2]] + 36*(s^3 + k[1]^3 + 
                          k[2]^3)*Log[s + k[1] + k[2]]^2)*(2*u - v[3] - 
                          v[4] + v[x]))/216 + (-52*s^3*v[1] + 48*EulerGamma*
                          s^3*v[1] - 18*EulerGamma^2*s^3*v[1] + 3*Pi^2*s^3*
                          v[1] - 120*s^2*k[1]*v[1] + 36*EulerGamma*s^2*k[1]*
                          v[1] - 120*s*k[1]^2*v[1] + 36*EulerGamma*s*k[1]^2*
                          v[1] - 252*k[1]^3*v[1] + 216*EulerGamma*k[1]^3*
                          v[1] - 54*EulerGamma^2*k[1]^3*v[1] - 3*Pi^2*k[1]^3*
                          v[1] - 48*s^2*k[2]*v[1] + 36*EulerGamma*s^2*k[2]*
                          v[1] + 84*s*k[1]*k[2]*v[1] - 36*EulerGamma*s*k[1]*
                          k[2]*v[1] - 120*k[1]^2*k[2]*v[1] + 36*EulerGamma*
                          k[1]^2*k[2]*v[1] - 48*s*k[2]^2*v[1] + 36*EulerGamma*
                          s*k[2]^2*v[1] - 120*k[1]*k[2]^2*v[1] + 36*
                          EulerGamma*k[1]*k[2]^2*v[1] - 52*k[2]^3*v[1] + 
                          48*EulerGamma*k[2]^3*v[1] - 18*EulerGamma^2*k[2]^3*
                          v[1] + 3*Pi^2*k[2]^3*v[1] + 72*s^2*k[1]*Log[2]*
                          v[1] + 96*k[1]^3*Log[2]*v[1] - 72*EulerGamma*k[1]^3*
                          Log[2]*v[1] - 72*s*k[1]*k[2]*Log[2]*v[1] + 72*k[1]*
                          k[2]^2*Log[2]*v[1] + 72*s^2*k[1]*Log[k[1]]*v[1] + 
                          96*k[1]^3*Log[k[1]]*v[1] - 72*EulerGamma*k[1]^3*
                          Log[k[1]]*v[1] - 72*s*k[1]*k[2]*Log[k[1]]*v[1] + 
                          72*k[1]*k[2]^2*Log[k[1]]*v[1] + 48*s^3*Log[s + 
                          k[1] + k[2]]*v[1] - 36*EulerGamma*s^3*Log[s + 
                          k[1] + k[2]]*v[1] - 36*s^2*k[1]*Log[s + k[1] + 
                          k[2]]*v[1] + 36*s*k[1]^2*Log[s + k[1] + k[2]]*
                          v[1] + 120*k[1]^3*Log[s + k[1] + k[2]]*v[1] - 
                          36*EulerGamma*k[1]^3*Log[s + k[1] + k[2]]*v[1] + 
                          36*s^2*k[2]*Log[s + k[1] + k[2]]*v[1] + 36*s*k[1]*
                          k[2]*Log[s + k[1] + k[2]]*v[1] + 36*k[1]^2*k[2]*
                          Log[s + k[1] + k[2]]*v[1] + 36*s*k[2]^2*Log[s + 
                          k[1] + k[2]]*v[1] - 36*k[1]*k[2]^2*Log[s + k[1] + 
                          k[2]]*v[1] + 48*k[2]^3*Log[s + k[1] + k[2]]*v[1] - 
                          36*EulerGamma*k[2]^3*Log[s + k[1] + k[2]]*v[1] - 
                          72*k[1]^3*Log[2]*Log[s + k[1] + k[2]]*v[1] - 
                          72*k[1]^3*Log[k[1]]*Log[s + k[1] + k[2]]*v[1] - 
                          18*s^3*Log[s + k[1] + k[2]]^2*v[1] + 18*k[1]^3*
                          Log[s + k[1] + k[2]]^2*v[1] - 18*k[2]^3*Log[s + 
                          k[1] + k[2]]^2*v[1] + 36*(-s^3 + k[1]^3 - k[2]^3)*
                          PolyLog[2, (s - k[1] + k[2])/(s + k[1] + k[2])]*
                          v[1] - 52*s^3*v[2] + 48*EulerGamma*s^3*v[2] - 
                          18*EulerGamma^2*s^3*v[2] + 3*Pi^2*s^3*v[2] - 48*s^2*
                          k[1]*v[2] + 36*EulerGamma*s^2*k[1]*v[2] - 48*s*
                          k[1]^2*v[2] + 36*EulerGamma*s*k[1]^2*v[2] - 52*
                          k[1]^3*v[2] + 48*EulerGamma*k[1]^3*v[2] - 18*
                          EulerGamma^2*k[1]^3*v[2] + 3*Pi^2*k[1]^3*v[2] - 
                          120*s^2*k[2]*v[2] + 36*EulerGamma*s^2*k[2]*v[2] + 
                          84*s*k[1]*k[2]*v[2] - 36*EulerGamma*s*k[1]*k[2]*
                          v[2] - 120*k[1]^2*k[2]*v[2] + 36*EulerGamma*k[1]^2*
                          k[2]*v[2] - 120*s*k[2]^2*v[2] + 36*EulerGamma*s*
                          k[2]^2*v[2] - 120*k[1]*k[2]^2*v[2] + 36*EulerGamma*
                          k[1]*k[2]^2*v[2] - 252*k[2]^3*v[2] + 216*EulerGamma*
                          k[2]^3*v[2] - 54*EulerGamma^2*k[2]^3*v[2] - 3*Pi^2*
                          k[2]^3*v[2] + 72*s^2*k[2]*Log[2]*v[2] - 72*s*k[1]*
                          k[2]*Log[2]*v[2] + 72*k[1]^2*k[2]*Log[2]*v[2] + 
                          96*k[2]^3*Log[2]*v[2] - 72*EulerGamma*k[2]^3*Log[2]*
                          v[2] + 72*s^2*k[2]*Log[k[2]]*v[2] - 72*s*k[1]*k[2]*
                          Log[k[2]]*v[2] + 72*k[1]^2*k[2]*Log[k[2]]*v[2] + 
                          96*k[2]^3*Log[k[2]]*v[2] - 72*EulerGamma*k[2]^3*
                          Log[k[2]]*v[2] + 48*s^3*Log[s + k[1] + k[2]]*v[2] - 
                          36*EulerGamma*s^3*Log[s + k[1] + k[2]]*v[2] + 
                          36*s^2*k[1]*Log[s + k[1] + k[2]]*v[2] + 36*s*k[1]^2*
                          Log[s + k[1] + k[2]]*v[2] + 48*k[1]^3*Log[s + 
                          k[1] + k[2]]*v[2] - 36*EulerGamma*k[1]^3*Log[s + 
                          k[1] + k[2]]*v[2] - 36*s^2*k[2]*Log[s + k[1] + 
                          k[2]]*v[2] + 36*s*k[1]*k[2]*Log[s + k[1] + k[2]]*
                          v[2] - 36*k[1]^2*k[2]*Log[s + k[1] + k[2]]*v[2] + 
                          36*s*k[2]^2*Log[s + k[1] + k[2]]*v[2] + 36*k[1]*
                          k[2]^2*Log[s + k[1] + k[2]]*v[2] + 120*k[2]^3*
                          Log[s + k[1] + k[2]]*v[2] - 36*EulerGamma*k[2]^3*
                          Log[s + k[1] + k[2]]*v[2] - 72*k[2]^3*Log[2]*Log[
                          s + k[1] + k[2]]*v[2] - 72*k[2]^3*Log[k[2]]*Log[
                          s + k[1] + k[2]]*v[2] - 18*s^3*Log[s + k[1] + k[2]]^
                          2*v[2] - 18*k[1]^3*Log[s + k[1] + k[2]]^2*v[2] + 
                          18*k[2]^3*Log[s + k[1] + k[2]]^2*v[2] - 36*(s^3 + 
                          k[1]^3 - k[2]^3)*PolyLog[2, (s + k[1] - k[2])/(s + 
                          k[1] + k[2])]*v[2] - 252*s^3*v[x] + 216*EulerGamma*
                          s^3*v[x] - 54*EulerGamma^2*s^3*v[x] - 3*Pi^2*s^3*
                          v[x] - 120*s^2*k[1]*v[x] + 36*EulerGamma*s^2*k[1]*
                          v[x] - 120*s*k[1]^2*v[x] + 36*EulerGamma*s*k[1]^2*
                          v[x] - 52*k[1]^3*v[x] + 48*EulerGamma*k[1]^3*v[x] - 
                          18*EulerGamma^2*k[1]^3*v[x] + 3*Pi^2*k[1]^3*v[x] - 
                          120*s^2*k[2]*v[x] + 36*EulerGamma*s^2*k[2]*v[x] + 
                          84*s*k[1]*k[2]*v[x] - 36*EulerGamma*s*k[1]*k[2]*
                          v[x] - 48*k[1]^2*k[2]*v[x] + 36*EulerGamma*k[1]^2*
                          k[2]*v[x] - 120*s*k[2]^2*v[x] + 36*EulerGamma*s*
                          k[2]^2*v[x] - 48*k[1]*k[2]^2*v[x] + 36*EulerGamma*
                          k[1]*k[2]^2*v[x] - 52*k[2]^3*v[x] + 48*EulerGamma*
                          k[2]^3*v[x] - 18*EulerGamma^2*k[2]^3*v[x] + 3*Pi^2*
                          k[2]^3*v[x] + 96*s^3*Log[2]*v[x] - 72*EulerGamma*
                          s^3*Log[2]*v[x] + 72*s*k[1]^2*Log[2]*v[x] - 72*s*
                          k[1]*k[2]*Log[2]*v[x] + 72*s*k[2]^2*Log[2]*v[x] + 
                          96*s^3*Log[s]*v[x] - 72*EulerGamma*s^3*Log[s]*
                          v[x] + 72*s*k[1]^2*Log[s]*v[x] - 72*s*k[1]*k[2]*
                          Log[s]*v[x] + 72*s*k[2]^2*Log[s]*v[x] + 120*s^3*
                          Log[s + k[1] + k[2]]*v[x] - 36*EulerGamma*s^3*
                          Log[s + k[1] + k[2]]*v[x] + 36*s^2*k[1]*Log[s + 
                          k[1] + k[2]]*v[x] - 36*s*k[1]^2*Log[s + k[1] + 
                          k[2]]*v[x] + 48*k[1]^3*Log[s + k[1] + k[2]]*v[x] - 
                          36*EulerGamma*k[1]^3*Log[s + k[1] + k[2]]*v[x] + 
                          36*s^2*k[2]*Log[s + k[1] + k[2]]*v[x] + 36*s*k[1]*
                          k[2]*Log[s + k[1] + k[2]]*v[x] + 36*k[1]^2*k[2]*
                          Log[s + k[1] + k[2]]*v[x] - 36*s*k[2]^2*Log[s + 
                          k[1] + k[2]]*v[x] + 36*k[1]*k[2]^2*Log[s + k[1] + 
                          k[2]]*v[x] + 48*k[2]^3*Log[s + k[1] + k[2]]*v[x] - 
                          36*EulerGamma*k[2]^3*Log[s + k[1] + k[2]]*v[x] - 
                          72*s^3*Log[2]*Log[s + k[1] + k[2]]*v[x] - 72*s^3*
                          Log[s]*Log[s + k[1] + k[2]]*v[x] + 18*s^3*
                          Log[s + k[1] + k[2]]^2*v[x] - 18*k[1]^3*Log[s + 
                          k[1] + k[2]]^2*v[x] - 18*k[2]^3*Log[s + k[1] + 
                          k[2]]^2*v[x] + 36*s^3*PolyLog[2, (-s + k[1] + k[2])/
                          (s + k[1] + k[2])]*v[x] - 36*k[1]^3*PolyLog[2, 
                          (-s + k[1] + k[2])/(s + k[1] + k[2])]*v[x] - 
                          36*k[2]^3*PolyLog[2, (-s + k[1] + k[2])/(s + k[1] + 
                          k[2])]*v[x])/108 + (Log[2]^2*(v[3] + v[4])^2*
                          (k[1]^3/(2*u + v[1] - v[2] - v[3] - v[4]) + k[2]^3/
                          (2*u - v[1] + v[2] - v[3] - v[4]) + s^3/(2*u - 
                          v[1] - v[2] - v[3] - v[4] + 2*v[x])))/6 + (Log[2]*
                          (v[3] + v[4])*(4*s^3 - 3*EulerGamma*s^3 + 3*s^2*
                          k[1] + 3*s*k[1]^2 + 4*k[1]^3 - 3*EulerGamma*k[1]^
                          3 + 3*s^2*k[2] - 3*s*k[1]*k[2] + 3*k[1]^2*k[2] + 
                          3*s*k[2]^2 + 3*k[1]*k[2]^2 + 4*k[2]^3 - 3*
                          EulerGamma*k[2]^3 - 3*(s^3 + k[1]^3 + k[2]^3)*
                          Log[s + k[1] + k[2]] - (14*k[1]^3*v[1])/(2*u + 
                          v[1] - v[2] - v[3] - v[4]) + (6*EulerGamma*k[1]^3*
                          v[1])/(2*u + v[1] - v[2] - v[3] - v[4]) + (6*k[1]^3*
                          Log[2]*v[1])/(2*u + v[1] - v[2] - v[3] - v[4]) + 
                          (6*k[1]^3*Log[k[1]]*v[1])/(2*u + v[1] - v[2] - 
                          v[3] - v[4]) - (14*k[2]^3*v[2])/(2*u - v[1] + 
                          v[2] - v[3] - v[4]) + (6*EulerGamma*k[2]^3*v[2])/
                          (2*u - v[1] + v[2] - v[3] - v[4]) + (6*k[2]^3*Log[
                          2]*v[2])/(2*u - v[1] + v[2] - v[3] - v[4]) + 
                          (6*k[2]^3*Log[k[2]]*v[2])/(2*u - v[1] + v[2] - 
                          v[3] - v[4]) - (14*s^3*v[x])/(2*u - v[1] - v[2] - 
                          v[3] - v[4] + 2*v[x]) + (6*EulerGamma*s^3*v[x])/
                          (2*u - v[1] - v[2] - v[3] - v[4] + 2*v[x]) + 
                          (6*s^3*Log[2]*v[x])/(2*u - v[1] - v[2] - v[3] - 
                          v[4] + 2*v[x]) + (6*s^3*Log[s]*v[x])/(2*u - v[1] - 
                          v[2] - v[3] - v[4] + 2*v[x])))/9 + (2*((68*k[1]^3*
                          v[1]^2)/(2*u + v[1] - v[2] - v[3] - v[4]) - 
                          (42*EulerGamma*k[1]^3*v[1]^2)/(2*u + v[1] - v[2] - 
                          v[3] - v[4]) + (9*EulerGamma^2*k[1]^3*v[1]^2)/
                          (2*u + v[1] - v[2] - v[3] - v[4]) - (42*k[1]^3*
                          Log[2]*v[1]^2)/(2*u + v[1] - v[2] - v[3] - v[4]) + 
                          (18*EulerGamma*k[1]^3*Log[2]*v[1]^2)/(2*u + v[1] - 
                          v[2] - v[3] - v[4]) + (9*k[1]^3*Log[2]^2*v[1]^2)/
                          (2*u + v[1] - v[2] - v[3] - v[4]) + (6*k[1]^3*(-7 + 
                          3*EulerGamma + 3*Log[2])*Log[k[1]]*v[1]^2)/(2*u + 
                          v[1] - v[2] - v[3] - v[4]) + (9*k[1]^3*Log[k[1]]^2*
                          v[1]^2)/(2*u + v[1] - v[2] - v[3] - v[4]) + 
                          (68*k[2]^3*v[2]^2)/(2*u - v[1] + v[2] - v[3] - 
                          v[4]) - (42*EulerGamma*k[2]^3*v[2]^2)/(2*u - v[1] + 
                          v[2] - v[3] - v[4]) + (9*EulerGamma^2*k[2]^3*v[2]^
                          2)/(2*u - v[1] + v[2] - v[3] - v[4]) - (42*k[2]^3*
                          Log[2]*v[2]^2)/(2*u - v[1] + v[2] - v[3] - v[4]) + 
                          (18*EulerGamma*k[2]^3*Log[2]*v[2]^2)/(2*u - v[1] + 
                          v[2] - v[3] - v[4]) + (9*k[2]^3*Log[2]^2*v[2]^2)/
                          (2*u - v[1] + v[2] - v[3] - v[4]) + (6*k[2]^3*(-7 + 
                          3*EulerGamma + 3*Log[2])*Log[k[2]]*v[2]^2)/(2*u - 
                          v[1] + v[2] - v[3] - v[4]) + (9*k[2]^3*Log[k[2]]^2*
                          v[2]^2)/(2*u - v[1] + v[2] - v[3] - v[4]) + 
                          (68*s^3*v[x]^2)/(2*u - v[1] - v[2] - v[3] - v[4] + 
                          2*v[x]) - (42*EulerGamma*s^3*v[x]^2)/(2*u - v[1] - 
                          v[2] - v[3] - v[4] + 2*v[x]) + (9*EulerGamma^2*s^3*
                          v[x]^2)/(2*u - v[1] - v[2] - v[3] - v[4] + 2*
                          v[x]) - (42*s^3*Log[2]*v[x]^2)/(2*u - v[1] - v[2] - 
                          v[3] - v[4] + 2*v[x]) + (18*EulerGamma*s^3*Log[2]*
                          v[x]^2)/(2*u - v[1] - v[2] - v[3] - v[4] + 2*
                          v[x]) + (9*s^3*Log[2]^2*v[x]^2)/(2*u - v[1] - 
                          v[2] - v[3] - v[4] + 2*v[x]) - (42*s^3*Log[s]*v[x]^
                          2)/(2*u - v[1] - v[2] - v[3] - v[4] + 2*v[x]) + 
                          (18*EulerGamma*s^3*Log[s]*v[x]^2)/(2*u - v[1] - 
                          v[2] - v[3] - v[4] + 2*v[x]) + (18*s^3*Log[2]*Log[
                          s]*v[x]^2)/(2*u - v[1] - v[2] - v[3] - v[4] + 
                          2*v[x]) + (9*s^3*Log[s]^2*v[x]^2)/(2*u - v[1] - 
                          v[2] - v[3] - v[4] + 2*v[x])))/27)))/2))/2))/2))/
                    (3*Sqrt[Pi]))/(u - v[3] - v[4] + v[x]))/2)/s^3))/
           Sqrt[Pi]))/Sqrt[Pi] + 
       (2*(((8*v[3]^2 - Pi^2*v[3]^2 + 2*(2 - EulerGamma - 2*Log[2])^2*v[3]^2)*
            (-1/18*(Pi*s^3*k[3]^3)/((2*u - v[1] - v[2] + v[3] - v[4])*
                (u + v[3] - v[4] - v[x])) - (Pi*s^3*k[4]^3)/(18*(2*u - v[1] - 
                v[2] - v[3] + v[4])*(u - v[3] + v[4] - v[x])) - 
             (Pi*s^6)/(18*(u - v[3] - v[4] + v[x])*(2*u - v[1] - v[2] - 
                v[3] - v[4] + 2*v[x]))))/(4*Sqrt[Pi]*s^3) - 
          (2*(2 - EulerGamma - 2*Log[2])*v[3]*
            (-((Log[s]*v[x]*(-1/18*(Pi*s^3*k[3]^3)/((2*u - v[1] - v[2] + 
                     v[3] - v[4])*(u + v[3] - v[4] - v[x])) - (Pi*s^3*k[4]^3)/
                  (18*(2*u - v[1] - v[2] - v[3] + v[4])*(u - v[3] + v[4] - 
                    v[x])) - (Pi*s^6)/(18*(u - v[3] - v[4] + v[x])*
                   (2*u - v[1] - v[2] - v[3] - v[4] + 2*v[x]))))/s^3) + 
             (-1/2*(Log[2]*(v[3] + v[4])*(-1/18*(Pi*s^3*k[3]^3)/
                    ((2*u - v[1] - v[2] + v[3] - v[4])*(u + v[3] - v[4] - 
                      v[x])) - (Pi*s^3*k[4]^3)/(18*(2*u - v[1] - v[2] - 
                     v[3] + v[4])*(u - v[3] + v[4] - v[x])) - (Pi*s^6)/
                   (18*(u - v[3] - v[4] + v[x])*(2*u - v[1] - v[2] - v[3] - 
                     v[4] + 2*v[x])))) + ((Pi*((s^3*k[1]^3)/(9*(2*u + v[1] - 
                       v[2] - v[3] - v[4])) + (s^3*k[2]^3)/(9*(2*u - v[1] + 
                       v[2] - v[3] - v[4]))))/6 - ((Pi*s^3*k[3]^3*Log[k[3]]*
                     v[3])/(9*(2*u - v[1] - v[2] + v[3] - v[4])) + 
                   k[3]^3*((Pi*s^3*(2 - EulerGamma - 2*Log[2])*v[4])/
                      (18*(2*u - v[1] - v[2] + v[3] - v[4])) + (Sqrt[Pi]*
                       (-1/9*(Sqrt[Pi]*s^3*(8/3 - EulerGamma - 2*Log[2])*
                          v[3])/(2*u - v[1] - v[2] + v[3] - v[4]) + 
                        (4*Sqrt[Pi]*((s^3*Log[2]*(-v[3] + v[4]))/(12*(2*u - 
                          v[1] - v[2] + v[3] - v[4])) + 
                          ((2*s*((4 - 3*EulerGamma)*s^2 + 3*k[1]^2 - 3*k[1]*
                          k[2] + 3*k[2]^2) + 3*(-s^3 + k[1]^3 + k[2]^3)*
                          Log[-s + k[1] + k[2]] - 3*(s^3 + k[1]^3 + k[2]^3)*
                          Log[s + k[1] + k[2]])/18 + (2*s^3*(-1 + 3*Log[s])*
                          v[x])/(9*(2*u - v[1] - v[2] + v[3] - v[4])))/4))/
                         3))/2))/(u + v[3] - v[4] - v[x]) - 
                 ((Pi*s^3*k[4]^3*Log[k[4]]*v[4])/(9*(2*u - v[1] - v[2] - 
                      v[3] + v[4])) + k[4]^3*(-1/18*(Pi*s^3*(8/3 - 
                         EulerGamma - 2*Log[2])*v[4])/(2*u - v[1] - v[2] - 
                        v[3] + v[4]) + (4*Sqrt[Pi]*((Sqrt[Pi]*s^3*(2 - 
                          EulerGamma - 2*Log[2])*v[3])/(24*(2*u - v[1] - 
                          v[2] - v[3] + v[4])) + (Sqrt[Pi]*((s^3*Log[2]*
                          (v[3] - v[4]))/(12*(2*u - v[1] - v[2] - v[3] + 
                          v[4])) + ((2*s*((4 - 3*EulerGamma)*s^2 + 3*k[1]^2 - 
                          3*k[1]*k[2] + 3*k[2]^2) + 3*(-s^3 + k[1]^3 + k[2]^
                          3)*Log[-s + k[1] + k[2]] - 3*(s^3 + k[1]^3 + k[2]^
                          3)*Log[s + k[1] + k[2]])/18 + (2*s^3*(-1 + 
                          3*Log[s])*v[x])/(9*(2*u - v[1] - v[2] - v[3] + 
                          v[4])))/4))/2))/3))/(u - v[3] + v[4] - v[x]) - 
                 (-1/18*(Pi*s^6*(2 - EulerGamma - 2*Log[2])*v[x])/(2*u - 
                      v[1] - v[2] - v[3] - v[4] + 2*v[x]) + 
                   (2*(-1/36*(Pi^(3/2)*s^6*(8/3 - EulerGamma - 2*Log[2])*
                         v[x])/(2*u - v[1] - v[2] - v[3] - v[4] + 2*v[x]) + 
                      (4*Sqrt[Pi]*((Pi*s^6*(2 - EulerGamma - 2*Log[2])*v[4])/
                          (48*(2*u - v[1] - v[2] - v[3] - v[4] + 2*v[x])) + 
                         (Sqrt[Pi]*((Sqrt[Pi]*s^6*(2 - EulerGamma - 2*Log[2])*
                          v[3])/(24*(2*u - v[1] - v[2] - v[3] - v[4] + 
                          2*v[x])) + (Sqrt[Pi]*((s^6*Log[s]*v[x])/(6*(2*u - 
                          v[1] - v[2] - v[3] - v[4] + 2*v[x])) + s^3*
                          ((s^3*Log[2]*(v[3] + v[4] - 2*v[x]))/(12*(2*u - 
                          v[1] - v[2] - v[3] - v[4] + 2*v[x])) + 
                          ((2*s*((4 - 3*EulerGamma)*s^2 + 3*k[1]^2 - 3*k[1]*
                          k[2] + 3*k[2]^2) + 3*(-s^3 + k[1]^3 + k[2]^3)*Log[
                          -s + k[1] + k[2]] - 3*(s^3 + k[1]^3 + k[2]^3)*Log[
                          s + k[1] + k[2]])/18 + (2*s^3*(-1 + 3*Log[s])*v[x])/
                          (9*(2*u - v[1] - v[2] - v[3] - v[4] + 2*v[x])))/
                          4)))/2))/2))/3))/Sqrt[Pi])/(u - v[3] - v[4] + 
                   v[x]))/2)/s^3))/Sqrt[Pi] + 
          (2*((Log[s]^2*v[x]^2*(-1/18*(Pi*s^3*k[3]^3)/((2*u - v[1] - v[2] + 
                    v[3] - v[4])*(u + v[3] - v[4] - v[x])) - (Pi*s^3*k[4]^3)/
                 (18*(2*u - v[1] - v[2] - v[3] + v[4])*(u - v[3] + v[4] - 
                   v[x])) - (Pi*s^6)/(18*(u - v[3] - v[4] + v[x])*
                  (2*u - v[1] - v[2] - v[3] - v[4] + 2*v[x]))))/s^3 - 
             (2*Log[s]*v[x]*(-1/2*(Log[2]*(v[3] + v[4])*
                  (-1/18*(Pi*s^3*k[3]^3)/((2*u - v[1] - v[2] + v[3] - v[4])*
                      (u + v[3] - v[4] - v[x])) - (Pi*s^3*k[4]^3)/
                    (18*(2*u - v[1] - v[2] - v[3] + v[4])*(u - v[3] + v[4] - 
                      v[x])) - (Pi*s^6)/(18*(u - v[3] - v[4] + v[x])*
                     (2*u - v[1] - v[2] - v[3] - v[4] + 2*v[x])))) + 
                ((Pi*((s^3*k[1]^3)/(9*(2*u + v[1] - v[2] - v[3] - v[4])) + 
                     (s^3*k[2]^3)/(9*(2*u - v[1] + v[2] - v[3] - v[4]))))/6 - 
                  ((Pi*s^3*k[3]^3*Log[k[3]]*v[3])/(9*(2*u - v[1] - v[2] + 
                       v[3] - v[4])) + k[3]^3*((Pi*s^3*(2 - EulerGamma - 
                         2*Log[2])*v[4])/(18*(2*u - v[1] - v[2] + v[3] - 
                         v[4])) + (Sqrt[Pi]*(-1/9*(Sqrt[Pi]*s^3*(8/3 - 
                          EulerGamma - 2*Log[2])*v[3])/(2*u - v[1] - v[2] + 
                          v[3] - v[4]) + (4*Sqrt[Pi]*((s^3*Log[2]*(-v[3] + 
                          v[4]))/(12*(2*u - v[1] - v[2] + v[3] - v[4])) + 
                          ((2*s*((4 - 3*EulerGamma)*s^2 + 3*k[1]^2 - 3*k[1]*
                          k[2] + 3*k[2]^2) + 3*(-s^3 + k[1]^3 + k[2]^3)*
                          Log[-s + k[1] + k[2]] - 3*(s^3 + k[1]^3 + k[2]^3)*
                          Log[s + k[1] + k[2]])/18 + (2*s^3*(-1 + 3*Log[s])*
                          v[x])/(9*(2*u - v[1] - v[2] + v[3] - v[4])))/4))/
                          3))/2))/(u + v[3] - v[4] - v[x]) - 
                  ((Pi*s^3*k[4]^3*Log[k[4]]*v[4])/(9*(2*u - v[1] - v[2] - 
                       v[3] + v[4])) + k[4]^3*(-1/18*(Pi*s^3*(8/3 - 
                          EulerGamma - 2*Log[2])*v[4])/(2*u - v[1] - v[2] - 
                         v[3] + v[4]) + (4*Sqrt[Pi]*((Sqrt[Pi]*s^3*(2 - 
                          EulerGamma - 2*Log[2])*v[3])/(24*(2*u - v[1] - 
                          v[2] - v[3] + v[4])) + (Sqrt[Pi]*((s^3*Log[2]*
                          (v[3] - v[4]))/(12*(2*u - v[1] - v[2] - v[3] + 
                          v[4])) + ((2*s*((4 - 3*EulerGamma)*s^2 + 3*k[1]^2 - 
                          3*k[1]*k[2] + 3*k[2]^2) + 3*(-s^3 + k[1]^3 + k[2]^
                          3)*Log[-s + k[1] + k[2]] - 3*(s^3 + k[1]^3 + k[2]^
                          3)*Log[s + k[1] + k[2]])/18 + (2*s^3*(-1 + 
                          3*Log[s])*v[x])/(9*(2*u - v[1] - v[2] - v[3] + 
                          v[4])))/4))/2))/3))/(u - v[3] + v[4] - v[x]) - 
                  (-1/18*(Pi*s^6*(2 - EulerGamma - 2*Log[2])*v[x])/(2*u - 
                       v[1] - v[2] - v[3] - v[4] + 2*v[x]) + 
                    (2*(-1/36*(Pi^(3/2)*s^6*(8/3 - EulerGamma - 2*Log[2])*
                          v[x])/(2*u - v[1] - v[2] - v[3] - v[4] + 2*v[x]) + 
                       (4*Sqrt[Pi]*((Pi*s^6*(2 - EulerGamma - 2*Log[2])*v[4])/
                          (48*(2*u - v[1] - v[2] - v[3] - v[4] + 2*v[x])) + 
                          (Sqrt[Pi]*((Sqrt[Pi]*s^6*(2 - EulerGamma - 
                          2*Log[2])*v[3])/(24*(2*u - v[1] - v[2] - v[3] - 
                          v[4] + 2*v[x])) + (Sqrt[Pi]*((s^6*Log[s]*v[x])/
                          (6*(2*u - v[1] - v[2] - v[3] - v[4] + 2*v[x])) + 
                          s^3*((s^3*Log[2]*(v[3] + v[4] - 2*v[x]))/(12*(2*u - 
                          v[1] - v[2] - v[3] - v[4] + 2*v[x])) + 
                          ((2*s*((4 - 3*EulerGamma)*s^2 + 3*k[1]^2 - 3*k[1]*
                          k[2] + 3*k[2]^2) + 3*(-s^3 + k[1]^3 + k[2]^3)*Log[
                          -s + k[1] + k[2]] - 3*(s^3 + k[1]^3 + k[2]^3)*Log[
                          s + k[1] + k[2]])/18 + (2*s^3*(-1 + 3*Log[s])*v[x])/
                          (9*(2*u - v[1] - v[2] - v[3] - v[4] + 2*v[x])))/
                          4)))/2))/2))/3))/Sqrt[Pi])/(u - v[3] - v[4] + 
                    v[x]))/2))/s^3 + ((Log[2]^2*(v[3] + v[4])^2*
                 (-1/18*(Pi*s^3*k[3]^3)/((2*u - v[1] - v[2] + v[3] - v[4])*
                     (u + v[3] - v[4] - v[x])) - (Pi*s^3*k[4]^3)/
                   (18*(2*u - v[1] - v[2] - v[3] + v[4])*(u - v[3] + v[4] - 
                     v[x])) - (Pi*s^6)/(18*(u - v[3] - v[4] + v[x])*
                    (2*u - v[1] - v[2] - v[3] - v[4] + 2*v[x]))))/4 - 
               (Log[2]*(v[3] + v[4])*((Pi*((s^3*k[1]^3)/(9*(2*u + v[1] - 
                        v[2] - v[3] - v[4])) + (s^3*k[2]^3)/(9*(2*u - v[1] + 
                        v[2] - v[3] - v[4]))))/6 - ((Pi*s^3*k[3]^3*Log[k[3]]*
                      v[3])/(9*(2*u - v[1] - v[2] + v[3] - v[4])) + 
                    k[3]^3*((Pi*s^3*(2 - EulerGamma - 2*Log[2])*v[4])/
                       (18*(2*u - v[1] - v[2] + v[3] - v[4])) + (Sqrt[Pi]*
                        (-1/9*(Sqrt[Pi]*s^3*(8/3 - EulerGamma - 2*Log[2])*
                          v[3])/(2*u - v[1] - v[2] + v[3] - v[4]) + 
                         (4*Sqrt[Pi]*((s^3*Log[2]*(-v[3] + v[4]))/(12*(2*u - 
                          v[1] - v[2] + v[3] - v[4])) + ((2*s*((4 - 3*
                          EulerGamma)*s^2 + 3*k[1]^2 - 3*k[1]*k[2] + 3*k[2]^
                          2) + 3*(-s^3 + k[1]^3 + k[2]^3)*Log[-s + k[1] + 
                          k[2]] - 3*(s^3 + k[1]^3 + k[2]^3)*Log[s + k[1] + 
                          k[2]])/18 + (2*s^3*(-1 + 3*Log[s])*v[x])/(9*(2*u - 
                          v[1] - v[2] + v[3] - v[4])))/4))/3))/2))/
                   (u + v[3] - v[4] - v[x]) - ((Pi*s^3*k[4]^3*Log[k[4]]*v[4])/
                     (9*(2*u - v[1] - v[2] - v[3] + v[4])) + k[4]^3*
                     (-1/18*(Pi*s^3*(8/3 - EulerGamma - 2*Log[2])*v[4])/
                        (2*u - v[1] - v[2] - v[3] + v[4]) + (4*Sqrt[Pi]*
                        ((Sqrt[Pi]*s^3*(2 - EulerGamma - 2*Log[2])*v[3])/
                          (24*(2*u - v[1] - v[2] - v[3] + v[4])) + 
                         (Sqrt[Pi]*((s^3*Log[2]*(v[3] - v[4]))/(12*(2*u - 
                          v[1] - v[2] - v[3] + v[4])) + ((2*s*((4 - 3*
                          EulerGamma)*s^2 + 3*k[1]^2 - 3*k[1]*k[2] + 3*k[2]^
                          2) + 3*(-s^3 + k[1]^3 + k[2]^3)*Log[-s + k[1] + 
                          k[2]] - 3*(s^3 + k[1]^3 + k[2]^3)*Log[s + k[1] + 
                          k[2]])/18 + (2*s^3*(-1 + 3*Log[s])*v[x])/(9*(2*u - 
                          v[1] - v[2] - v[3] + v[4])))/4))/2))/3))/
                   (u - v[3] + v[4] - v[x]) - (-1/18*(Pi*s^6*(2 - 
                        EulerGamma - 2*Log[2])*v[x])/(2*u - v[1] - v[2] - 
                       v[3] - v[4] + 2*v[x]) + (2*(-1/36*(Pi^(3/2)*s^6*
                          (8/3 - EulerGamma - 2*Log[2])*v[x])/(2*u - v[1] - 
                          v[2] - v[3] - v[4] + 2*v[x]) + (4*Sqrt[Pi]*
                         ((Pi*s^6*(2 - EulerGamma - 2*Log[2])*v[4])/(48*
                          (2*u - v[1] - v[2] - v[3] - v[4] + 2*v[x])) + 
                          (Sqrt[Pi]*((Sqrt[Pi]*s^6*(2 - EulerGamma - 
                          2*Log[2])*v[3])/(24*(2*u - v[1] - v[2] - v[3] - 
                          v[4] + 2*v[x])) + (Sqrt[Pi]*((s^6*Log[s]*v[x])/
                          (6*(2*u - v[1] - v[2] - v[3] - v[4] + 2*v[x])) + 
                          s^3*((s^3*Log[2]*(v[3] + v[4] - 2*v[x]))/(12*(2*u - 
                          v[1] - v[2] - v[3] - v[4] + 2*v[x])) + 
                          ((2*s*((4 - 3*EulerGamma)*s^2 + 3*k[1]^2 - 3*k[1]*
                          k[2] + 3*k[2]^2) + 3*(-s^3 + k[1]^3 + k[2]^3)*Log[
                          -s + k[1] + k[2]] - 3*(s^3 + k[1]^3 + k[2]^3)*Log[
                          s + k[1] + k[2]])/18 + (2*s^3*(-1 + 3*Log[s])*v[x])/
                          (9*(2*u - v[1] - v[2] - v[3] - v[4] + 2*v[x])))/
                          4)))/2))/2))/3))/Sqrt[Pi])/(u - v[3] - v[4] + 
                    v[x])))/2 + (-(((s^3*k[1]^3)/(9*(2*u + v[1] - v[2] - 
                       v[3] - v[4])) + (s^3*k[2]^3)/(9*(2*u - v[1] + v[2] - 
                       v[3] - v[4])))*((-1/2*(Pi*(2 - EulerGamma - 2*Log[2])*
                        v[4]) - (Sqrt[Pi]*(Sqrt[Pi]*(2 - EulerGamma - 
                          2*Log[2])*v[3] + Sqrt[Pi]*Log[2]*(v[3] + v[4])))/2)/
                     3 + (Pi*(-u + v[3] + v[4] + v[x]))/18)) + 
                 (Pi*(((2*s^3*k[2]^3*Log[s]*v[x])/9 + s^3*((2*k[2]^3*
                          Log[k[2]]*v[2])/9 + k[2]^3*(-1/9*((8/3 - 
                          EulerGamma - 2*Log[2])*v[x]) + (4*((Sqrt[Pi]*
                          (-1/6*((2 - EulerGamma - 2*Log[2])*v[2]) + 
                          (2*(-1/12*(Sqrt[Pi]*(8/3 - EulerGamma - 2*Log[2])*
                          v[2]) + (4*Sqrt[Pi]*(-1/8*(Log[2]*v[2]) + 
                          (Log[\[Mu]]*(-2*u + v[1] - v[2] + v[3] + v[4]))/
                          16))/3))/Sqrt[Pi]))/2 + (Sqrt[Pi]*(2 - EulerGamma - 
                          2*Log[2])*v[x])/12))/(3*Sqrt[Pi]))))/(2*u - v[1] + 
                      v[2] - v[3] - v[4]) + ((2*s^3*k[1]^3*Log[s]*v[x])/9 + 
                      s^3*((2*k[1]^3*Log[k[1]]*v[1])/9 + k[1]^3*
                         (-1/9*((8/3 - EulerGamma - 2*Log[2])*v[x]) + 
                          (4*((Sqrt[Pi]*(-1/6*((2 - EulerGamma - 2*Log[2])*
                          v[1]) + (2*(-1/12*(Sqrt[Pi]*(8/3 - EulerGamma - 
                          2*Log[2])*v[1]) + (4*Sqrt[Pi]*(-1/8*(Log[2]*v[1]) + 
                          (Log[\[Mu]]*(-2*u - v[1] + v[2] + v[3] + v[4]))/
                          16))/3))/Sqrt[Pi]))/2 + (Sqrt[Pi]*(2 - EulerGamma - 
                          2*Log[2])*v[x])/12))/(3*Sqrt[Pi]))))/(2*u + v[1] - 
                      v[2] - v[3] - v[4])))/6 - ((Pi*s^3*k[3]^3*Log[k[3]]^2*
                     v[3]^2)/(9*(2*u - v[1] - v[2] + v[3] - v[4])) + 
                   2*k[3]^3*Log[k[3]]*v[3]*((Pi*s^3*(2 - EulerGamma - 
                        2*Log[2])*v[4])/(18*(2*u - v[1] - v[2] + v[3] - 
                        v[4])) + (Sqrt[Pi]*(-1/9*(Sqrt[Pi]*s^3*(8/3 - 
                          EulerGamma - 2*Log[2])*v[3])/(2*u - v[1] - v[2] + 
                          v[3] - v[4]) + (4*Sqrt[Pi]*((s^3*Log[2]*(-v[3] + 
                          v[4]))/(12*(2*u - v[1] - v[2] + v[3] - v[4])) + 
                          ((2*s*((4 - 3*EulerGamma)*s^2 + 3*k[1]^2 - 3*k[1]*
                          k[2] + 3*k[2]^2) + 3*(-s^3 + k[1]^3 + k[2]^3)*
                          Log[-s + k[1] + k[2]] - 3*(s^3 + k[1]^3 + k[2]^3)*
                          Log[s + k[1] + k[2]])/18 + (2*s^3*(-1 + 3*Log[s])*
                          v[x])/(9*(2*u - v[1] - v[2] + v[3] - v[4])))/4))/
                         3))/2) + k[3]^3*((Sqrt[Pi]*s^3*(-8*Sqrt[Pi] + 
                        Pi^(5/2) + 2*Sqrt[Pi]*(2 - EulerGamma - 2*Log[2])^2)*
                       v[4]^2)/(72*(2*u - v[1] - v[2] + v[3] - v[4])) + 
                     (Sqrt[Pi]*(2 - EulerGamma - 2*Log[2])*v[4]*
                       (-1/9*(Sqrt[Pi]*s^3*(8/3 - EulerGamma - 2*Log[2])*
                          v[3])/(2*u - v[1] - v[2] + v[3] - v[4]) + 
                        (4*Sqrt[Pi]*((s^3*Log[2]*(-v[3] + v[4]))/(12*(2*u - 
                          v[1] - v[2] + v[3] - v[4])) + 
                          ((2*s*((4 - 3*EulerGamma)*s^2 + 3*k[1]^2 - 3*k[1]*
                          k[2] + 3*k[2]^2) + 3*(-s^3 + k[1]^3 + k[2]^3)*
                          Log[-s + k[1] + k[2]] - 3*(s^3 + k[1]^3 + k[2]^3)*
                          Log[s + k[1] + k[2]])/18 + (2*s^3*(-1 + 3*Log[s])*
                          v[x])/(9*(2*u - v[1] - v[2] + v[3] - v[4])))/4))/
                         3))/2 + (Sqrt[Pi]*((s^3*(80*Sqrt[Pi] + 9*Pi^(5/2) + 
                          18*Sqrt[Pi]*(8/3 - EulerGamma - 2*Log[2])^2)*
                          v[3]^2)/(324*(2*u - v[1] - v[2] + v[3] - v[4])) - 
                        (4*Sqrt[Pi]*(8/3 - EulerGamma - 2*Log[2])*v[3]*
                          ((s^3*Log[2]*(-v[3] + v[4]))/(12*(2*u - v[1] - 
                          v[2] + v[3] - v[4])) + ((2*s*((4 - 3*EulerGamma)*
                          s^2 + 3*k[1]^2 - 3*k[1]*k[2] + 3*k[2]^2) + 
                          3*(-s^3 + k[1]^3 + k[2]^3)*Log[-s + k[1] + k[2]] - 
                          3*(s^3 + k[1]^3 + k[2]^3)*Log[s + k[1] + k[2]])/
                          18 + (2*s^3*(-1 + 3*Log[s])*v[x])/(9*(2*u - v[1] - 
                          v[2] + v[3] - v[4])))/4))/3 + (4*Sqrt[Pi]*
                          ((s^3*Log[2]^2*(-v[3] + v[4])^2)/(24*(2*u - v[1] - 
                          v[2] + v[3] - v[4])) + (Log[2]*(-v[3] + v[4])*
                          ((2*s*((4 - 3*EulerGamma)*s^2 + 3*k[1]^2 - 3*k[1]*
                          k[2] + 3*k[2]^2) + 3*(-s^3 + k[1]^3 + k[2]^3)*
                          Log[-s + k[1] + k[2]] - 3*(s^3 + k[1]^3 + k[2]^3)*
                          Log[s + k[1] + k[2]])/18 + (2*s^3*(-1 + 3*Log[s])*
                          v[x])/(9*(2*u - v[1] - v[2] + v[3] - v[4]))))/4 + 
                          (((s*((52 - 48*EulerGamma + 18*EulerGamma^2 + 
                          3*Pi^2)*s^2 + (48 - 36*EulerGamma)*k[1]^2 + 
                          12*(-1 + 3*EulerGamma)*k[1]*k[2] + (48 - 36*
                          EulerGamma)*k[2]^2) - 6*((4 - 3*EulerGamma)*s^3 + 
                          (-4 + 3*EulerGamma)*k[1]^3 - 3*s^2*k[2] + 3*s*
                          k[2]^2 + (-4 + 3*EulerGamma)*k[2]^3 - 3*k[1]^2*
                          (-s + k[2]) - 3*k[1]*(s^2 + s*k[2] + k[2]^2))*
                          Log[-s + k[1] + k[2]] - 9*(-s^3 + k[1]^3 + k[2]^3)*
                          Log[-s + k[1] + k[2]]^2 + 6*((-4 + 3*EulerGamma)*
                          s^3 + (-4 + 3*EulerGamma)*k[1]^3 - 3*s^2*k[2] - 
                          3*s*k[2]^2 + (-4 + 3*EulerGamma)*k[2]^3 - 3*k[1]^2*
                          (s + k[2]) - 3*k[1]*(s^2 - s*k[2] + k[2]^2))*
                          Log[s + k[1] + k[2]] + 9*(s^3 + k[1]^3 + k[2]^3)*
                          Log[s + k[1] + k[2]]^2)*(2*u + v[3] - v[4] - v[x]))/
                          108 + (2*s^3*(2 - 6*Log[s] + 9*Log[s]^2)*v[x]^2)/
                          (27*(2*u - v[1] - v[2] + v[3] - v[4])) + 
                          (-52*s^3*v[1] + 48*EulerGamma*s^3*v[1] - 18*
                          EulerGamma^2*s^3*v[1] + 3*Pi^2*s^3*v[1] - 120*s*
                          k[1]^2*v[1] + 36*EulerGamma*s*k[1]^2*v[1] + 84*s*
                          k[1]*k[2]*v[1] - 36*EulerGamma*s*k[1]*k[2]*v[1] - 
                          48*s*k[2]^2*v[1] + 36*EulerGamma*s*k[2]^2*v[1] - 
                          72*s*k[1]*k[2]*Log[2]*v[1] - 72*s*k[1]*k[2]*Log[
                          k[1]]*v[1] + 24*s^3*Log[-s + k[1] + k[2]]*v[1] - 
                          18*EulerGamma*s^3*Log[-s + k[1] + k[2]]*v[1] + 
                          18*s^2*k[1]*Log[-s + k[1] + k[2]]*v[1] + 18*s*
                          k[1]^2*Log[-s + k[1] + k[2]]*v[1] - 60*k[1]^3*
                          Log[-s + k[1] + k[2]]*v[1] + 18*EulerGamma*k[1]^3*
                          Log[-s + k[1] + k[2]]*v[1] - 18*s^2*k[2]*Log[-s + 
                          k[1] + k[2]]*v[1] + 18*s*k[1]*k[2]*Log[-s + k[1] + 
                          k[2]]*v[1] - 18*k[1]^2*k[2]*Log[-s + k[1] + k[2]]*
                          v[1] + 18*s*k[2]^2*Log[-s + k[1] + k[2]]*v[1] + 
                          18*k[1]*k[2]^2*Log[-s + k[1] + k[2]]*v[1] - 
                          24*k[2]^3*Log[-s + k[1] + k[2]]*v[1] + 18*
                          EulerGamma*k[2]^3*Log[-s + k[1] + k[2]]*v[1] + 
                          36*k[1]^3*Log[2]*Log[-s + k[1] + k[2]]*v[1] + 
                          36*k[1]^3*Log[k[1]]*Log[-s + k[1] + k[2]]*v[1] - 
                          9*s^3*Log[-s + k[1] + k[2]]^2*v[1] - 9*k[1]^3*
                          Log[-s + k[1] + k[2]]^2*v[1] + 9*k[2]^3*Log[-s + 
                          k[1] + k[2]]^2*v[1] + 24*s^3*Log[s + k[1] + k[2]]*
                          v[1] - 18*EulerGamma*s^3*Log[s + k[1] + k[2]]*
                          v[1] - 18*s^2*k[1]*Log[s + k[1] + k[2]]*v[1] + 
                          18*s*k[1]^2*Log[s + k[1] + k[2]]*v[1] + 60*k[1]^3*
                          Log[s + k[1] + k[2]]*v[1] - 18*EulerGamma*k[1]^3*
                          Log[s + k[1] + k[2]]*v[1] + 18*s^2*k[2]*Log[s + 
                          k[1] + k[2]]*v[1] + 18*s*k[1]*k[2]*Log[s + k[1] + 
                          k[2]]*v[1] + 18*k[1]^2*k[2]*Log[s + k[1] + k[2]]*
                          v[1] + 18*s*k[2]^2*Log[s + k[1] + k[2]]*v[1] - 
                          18*k[1]*k[2]^2*Log[s + k[1] + k[2]]*v[1] + 
                          24*k[2]^3*Log[s + k[1] + k[2]]*v[1] - 18*EulerGamma*
                          k[2]^3*Log[s + k[1] + k[2]]*v[1] - 36*k[1]^3*Log[2]*
                          Log[s + k[1] + k[2]]*v[1] - 36*k[1]^3*Log[k[1]]*
                          Log[s + k[1] + k[2]]*v[1] - 9*s^3*Log[s + k[1] + 
                          k[2]]^2*v[1] + 9*k[1]^3*Log[s + k[1] + k[2]]^2*
                          v[1] - 9*k[2]^3*Log[s + k[1] + k[2]]^2*v[1] - 
                          18*(s^3 + k[1]^3 - k[2]^3)*PolyLog[2, -((s + k[1] - 
                          k[2])/(-s + k[1] + k[2]))]*v[1] + 18*(-s^3 + k[1]^
                          3 - k[2]^3)*PolyLog[2, (s - k[1] + k[2])/(s + 
                          k[1] + k[2])]*v[1] - 52*s^3*v[2] + 48*EulerGamma*
                          s^3*v[2] - 18*EulerGamma^2*s^3*v[2] + 3*Pi^2*s^3*
                          v[2] - 48*s*k[1]^2*v[2] + 36*EulerGamma*s*k[1]^2*
                          v[2] + 84*s*k[1]*k[2]*v[2] - 36*EulerGamma*s*k[1]*
                          k[2]*v[2] - 120*s*k[2]^2*v[2] + 36*EulerGamma*s*
                          k[2]^2*v[2] - 72*s*k[1]*k[2]*Log[2]*v[2] - 72*s*
                          k[1]*k[2]*Log[k[2]]*v[2] + 24*s^3*Log[-s + k[1] + 
                          k[2]]*v[2] - 18*EulerGamma*s^3*Log[-s + k[1] + 
                          k[2]]*v[2] - 18*s^2*k[1]*Log[-s + k[1] + k[2]]*
                          v[2] + 18*s*k[1]^2*Log[-s + k[1] + k[2]]*v[2] - 
                          24*k[1]^3*Log[-s + k[1] + k[2]]*v[2] + 18*
                          EulerGamma*k[1]^3*Log[-s + k[1] + k[2]]*v[2] + 
                          18*s^2*k[2]*Log[-s + k[1] + k[2]]*v[2] + 18*s*k[1]*
                          k[2]*Log[-s + k[1] + k[2]]*v[2] + 18*k[1]^2*k[2]*
                          Log[-s + k[1] + k[2]]*v[2] + 18*s*k[2]^2*Log[-s + 
                          k[1] + k[2]]*v[2] - 18*k[1]*k[2]^2*Log[-s + k[1] + 
                          k[2]]*v[2] - 60*k[2]^3*Log[-s + k[1] + k[2]]*v[2] + 
                          18*EulerGamma*k[2]^3*Log[-s + k[1] + k[2]]*v[2] + 
                          36*k[2]^3*Log[2]*Log[-s + k[1] + k[2]]*v[2] + 
                          36*k[2]^3*Log[k[2]]*Log[-s + k[1] + k[2]]*v[2] - 
                          9*s^3*Log[-s + k[1] + k[2]]^2*v[2] + 9*k[1]^3*
                          Log[-s + k[1] + k[2]]^2*v[2] - 9*k[2]^3*Log[-s + 
                          k[1] + k[2]]^2*v[2] + 24*s^3*Log[s + k[1] + k[2]]*
                          v[2] - 18*EulerGamma*s^3*Log[s + k[1] + k[2]]*
                          v[2] + 18*s^2*k[1]*Log[s + k[1] + k[2]]*v[2] + 
                          18*s*k[1]^2*Log[s + k[1] + k[2]]*v[2] + 24*k[1]^3*
                          Log[s + k[1] + k[2]]*v[2] - 18*EulerGamma*k[1]^3*
                          Log[s + k[1] + k[2]]*v[2] - 18*s^2*k[2]*Log[s + 
                          k[1] + k[2]]*v[2] + 18*s*k[1]*k[2]*Log[s + k[1] + 
                          k[2]]*v[2] - 18*k[1]^2*k[2]*Log[s + k[1] + k[2]]*
                          v[2] + 18*s*k[2]^2*Log[s + k[1] + k[2]]*v[2] + 
                          18*k[1]*k[2]^2*Log[s + k[1] + k[2]]*v[2] + 
                          60*k[2]^3*Log[s + k[1] + k[2]]*v[2] - 18*EulerGamma*
                          k[2]^3*Log[s + k[1] + k[2]]*v[2] - 36*k[2]^3*Log[2]*
                          Log[s + k[1] + k[2]]*v[2] - 36*k[2]^3*Log[k[2]]*
                          Log[s + k[1] + k[2]]*v[2] - 9*s^3*Log[s + k[1] + 
                          k[2]]^2*v[2] - 9*k[1]^3*Log[s + k[1] + k[2]]^2*
                          v[2] + 9*k[2]^3*Log[s + k[1] + k[2]]^2*v[2] - 
                          18*s^3*PolyLog[2, -((s - k[1] + k[2])/(-s + k[1] + 
                          k[2]))]*v[2] + 18*k[1]^3*PolyLog[2, -((s - k[1] + 
                          k[2])/(-s + k[1] + k[2]))]*v[2] - 18*k[2]^3*PolyLog[
                          2, -((s - k[1] + k[2])/(-s + k[1] + k[2]))]*v[2] - 
                          18*s^3*PolyLog[2, (s + k[1] - k[2])/(s + k[1] + 
                          k[2])]*v[2] - 18*k[1]^3*PolyLog[2, (s + k[1] - 
                          k[2])/(s + k[1] + k[2])]*v[2] + 18*k[2]^3*PolyLog[
                          2, (s + k[1] - k[2])/(s + k[1] + k[2])]*v[2] - 
                          60*s^3*v[x] - 24*EulerGamma*s^3*v[x] + 18*
                          EulerGamma^2*s^3*v[x] - 3*Pi^2*s^3*v[x] + 24*s*
                          k[1]^2*v[x] - 36*EulerGamma*s*k[1]^2*v[x] - 60*s*
                          k[1]*k[2]*v[x] + 36*EulerGamma*s*k[1]*k[2]*v[x] + 
                          24*s*k[2]^2*v[x] - 36*EulerGamma*s*k[2]^2*v[x] + 
                          96*s^3*Log[s]*v[x] - 72*EulerGamma*s^3*Log[s]*
                          v[x] + 72*s*k[1]^2*Log[s]*v[x] - 72*s*k[1]*k[2]*
                          Log[s]*v[x] + 72*s*k[2]^2*Log[s]*v[x] - 12*s^3*
                          Log[-s + k[1] + k[2]]*v[x] + 18*EulerGamma*s^3*
                          Log[-s + k[1] + k[2]]*v[x] - (18*I)*Pi*s^3*Log[
                          -s + k[1] + k[2]]*v[x] - 18*s^2*k[1]*Log[-s + 
                          k[1] + k[2]]*v[x] - 18*s*k[1]^2*Log[-s + k[1] + 
                          k[2]]*v[x] + 48*k[1]^3*Log[-s + k[1] + k[2]]*v[x] - 
                          18*EulerGamma*k[1]^3*Log[-s + k[1] + k[2]]*v[x] - 
                          (18*I)*Pi*k[1]^3*Log[-s + k[1] + k[2]]*v[x] - 
                          18*s^2*k[2]*Log[-s + k[1] + k[2]]*v[x] + 18*s*k[1]*
                          k[2]*Log[-s + k[1] + k[2]]*v[x] - 18*k[1]^2*k[2]*
                          Log[-s + k[1] + k[2]]*v[x] - 18*s*k[2]^2*Log[-s + 
                          k[1] + k[2]]*v[x] - 18*k[1]*k[2]^2*Log[-s + k[1] + 
                          k[2]]*v[x] + 48*k[2]^3*Log[-s + k[1] + k[2]]*v[x] - 
                          18*EulerGamma*k[2]^3*Log[-s + k[1] + k[2]]*v[x] - 
                          (18*I)*Pi*k[2]^3*Log[-s + k[1] + k[2]]*v[x] - 
                          36*k[1]^3*Log[2]*Log[-s + k[1] + k[2]]*v[x] - 
                          36*k[2]^3*Log[2]*Log[-s + k[1] + k[2]]*v[x] - 
                          36*s^3*Log[s]*Log[-s + k[1] + k[2]]*v[x] + 9*s^3*
                          Log[-s + k[1] + k[2]]^2*v[x] + 9*k[1]^3*Log[-s + 
                          k[1] + k[2]]^2*v[x] + 9*k[2]^3*Log[-s + k[1] + 
                          k[2]]^2*v[x] - 12*s^3*Log[s + k[1] + k[2]]*v[x] + 
                          18*EulerGamma*s^3*Log[s + k[1] + k[2]]*v[x] + 
                          (18*I)*Pi*s^3*Log[s + k[1] + k[2]]*v[x] + 18*s^2*
                          k[1]*Log[s + k[1] + k[2]]*v[x] - 18*s*k[1]^2*
                          Log[s + k[1] + k[2]]*v[x] - 48*k[1]^3*Log[s + 
                          k[1] + k[2]]*v[x] + 18*EulerGamma*k[1]^3*Log[
                          s + k[1] + k[2]]*v[x] + (18*I)*Pi*k[1]^3*Log[
                          s + k[1] + k[2]]*v[x] + 18*s^2*k[2]*Log[s + k[1] + 
                          k[2]]*v[x] + 18*s*k[1]*k[2]*Log[s + k[1] + k[2]]*
                          v[x] + 18*k[1]^2*k[2]*Log[s + k[1] + k[2]]*v[x] - 
                          18*s*k[2]^2*Log[s + k[1] + k[2]]*v[x] + 18*k[1]*
                          k[2]^2*Log[s + k[1] + k[2]]*v[x] - 48*k[2]^3*
                          Log[s + k[1] + k[2]]*v[x] + 18*EulerGamma*k[2]^3*
                          Log[s + k[1] + k[2]]*v[x] + (18*I)*Pi*k[2]^3*
                          Log[s + k[1] + k[2]]*v[x] + 36*k[1]^3*Log[2]*
                          Log[s + k[1] + k[2]]*v[x] + 36*k[2]^3*Log[2]*
                          Log[s + k[1] + k[2]]*v[x] - 36*s^3*Log[s]*Log[
                          s + k[1] + k[2]]*v[x] + 9*s^3*Log[s + k[1] + k[2]]^
                          2*v[x] - 9*k[1]^3*Log[s + k[1] + k[2]]^2*v[x] - 
                          9*k[2]^3*Log[s + k[1] + k[2]]^2*v[x] + 18*s^3*
                          PolyLog[2, (-s + k[1] + k[2])/(s + k[1] + k[2])]*
                          v[x] - 18*k[1]^3*PolyLog[2, (-s + k[1] + k[2])/
                          (s + k[1] + k[2])]*v[x] - 18*k[2]^3*PolyLog[2, 
                          (-s + k[1] + k[2])/(s + k[1] + k[2])]*v[x] + 18*s^3*
                          PolyLog[2, (s + k[1] + k[2])/(-s + k[1] + k[2])]*
                          v[x] + 18*k[1]^3*PolyLog[2, (s + k[1] + k[2])/
                          (-s + k[1] + k[2])]*v[x] + 18*k[2]^3*PolyLog[2, 
                          (s + k[1] + k[2])/(-s + k[1] + k[2])]*v[x])/108)/
                          4))/3))/2))/(u + v[3] - v[4] - v[x]) - 
                 ((Pi*s^3*k[4]^3*Log[k[4]]^2*v[4]^2)/(9*(2*u - v[1] - v[2] - 
                      v[3] + v[4])) + 2*k[4]^3*Log[k[4]]*v[4]*
                    (-1/18*(Pi*s^3*(8/3 - EulerGamma - 2*Log[2])*v[4])/
                       (2*u - v[1] - v[2] - v[3] + v[4]) + (4*Sqrt[Pi]*
                       ((Sqrt[Pi]*s^3*(2 - EulerGamma - 2*Log[2])*v[3])/
                         (24*(2*u - v[1] - v[2] - v[3] + v[4])) + 
                        (Sqrt[Pi]*((s^3*Log[2]*(v[3] - v[4]))/(12*(2*u - 
                          v[1] - v[2] - v[3] + v[4])) + 
                          ((2*s*((4 - 3*EulerGamma)*s^2 + 3*k[1]^2 - 3*k[1]*
                          k[2] + 3*k[2]^2) + 3*(-s^3 + k[1]^3 + k[2]^3)*
                          Log[-s + k[1] + k[2]] - 3*(s^3 + k[1]^3 + k[2]^3)*
                          Log[s + k[1] + k[2]])/18 + (2*s^3*(-1 + 3*Log[s])*
                          v[x])/(9*(2*u - v[1] - v[2] - v[3] + v[4])))/4))/
                         2))/3) + k[4]^3*((Sqrt[Pi]*s^3*(80*Sqrt[Pi] + 
                        9*Pi^(5/2) + 18*Sqrt[Pi]*(8/3 - EulerGamma - 
                          2*Log[2])^2)*v[4]^2)/(648*(2*u - v[1] - v[2] - 
                        v[3] + v[4])) - (4*Sqrt[Pi]*(8/3 - EulerGamma - 
                        2*Log[2])*v[4]*((Sqrt[Pi]*s^3*(2 - EulerGamma - 
                          2*Log[2])*v[3])/(24*(2*u - v[1] - v[2] - v[3] + 
                          v[4])) + (Sqrt[Pi]*((s^3*Log[2]*(v[3] - v[4]))/
                          (12*(2*u - v[1] - v[2] - v[3] + v[4])) + 
                          ((2*s*((4 - 3*EulerGamma)*s^2 + 3*k[1]^2 - 3*k[1]*
                          k[2] + 3*k[2]^2) + 3*(-s^3 + k[1]^3 + k[2]^3)*
                          Log[-s + k[1] + k[2]] - 3*(s^3 + k[1]^3 + k[2]^3)*
                          Log[s + k[1] + k[2]])/18 + (2*s^3*(-1 + 3*Log[s])*
                          v[x])/(9*(2*u - v[1] - v[2] - v[3] + v[4])))/4))/
                         2))/3 + (4*Sqrt[Pi]*((s^3*(-8*Sqrt[Pi] + Pi^(5/2) + 
                          2*Sqrt[Pi]*(2 - EulerGamma - 2*Log[2])^2)*v[3]^2)/
                         (96*(2*u - v[1] - v[2] - v[3] + v[4])) + 
                        (Sqrt[Pi]*(2 - EulerGamma - 2*Log[2])*v[3]*
                          ((s^3*Log[2]*(v[3] - v[4]))/(12*(2*u - v[1] - 
                          v[2] - v[3] + v[4])) + ((2*s*((4 - 3*EulerGamma)*
                          s^2 + 3*k[1]^2 - 3*k[1]*k[2] + 3*k[2]^2) + 
                          3*(-s^3 + k[1]^3 + k[2]^3)*Log[-s + k[1] + k[2]] - 
                          3*(s^3 + k[1]^3 + k[2]^3)*Log[s + k[1] + k[2]])/
                          18 + (2*s^3*(-1 + 3*Log[s])*v[x])/(9*(2*u - v[1] - 
                          v[2] - v[3] + v[4])))/4))/2 + (Sqrt[Pi]*
                          ((s^3*Log[2]^2*(v[3] - v[4])^2)/(24*(2*u - v[1] - 
                          v[2] - v[3] + v[4])) + (Log[2]*(v[3] - v[4])*
                          ((2*s*((4 - 3*EulerGamma)*s^2 + 3*k[1]^2 - 3*k[1]*
                          k[2] + 3*k[2]^2) + 3*(-s^3 + k[1]^3 + k[2]^3)*
                          Log[-s + k[1] + k[2]] - 3*(s^3 + k[1]^3 + k[2]^3)*
                          Log[s + k[1] + k[2]])/18 + (2*s^3*(-1 + 3*Log[s])*
                          v[x])/(9*(2*u - v[1] - v[2] - v[3] + v[4]))))/4 + 
                          (((s*((52 - 48*EulerGamma + 18*EulerGamma^2 + 
                          3*Pi^2)*s^2 + (48 - 36*EulerGamma)*k[1]^2 + 
                          12*(-1 + 3*EulerGamma)*k[1]*k[2] + (48 - 36*
                          EulerGamma)*k[2]^2) - 6*((4 - 3*EulerGamma)*s^3 + 
                          (-4 + 3*EulerGamma)*k[1]^3 - 3*s^2*k[2] + 3*s*
                          k[2]^2 + (-4 + 3*EulerGamma)*k[2]^3 - 3*k[1]^2*
                          (-s + k[2]) - 3*k[1]*(s^2 + s*k[2] + k[2]^2))*
                          Log[-s + k[1] + k[2]] - 9*(-s^3 + k[1]^3 + k[2]^3)*
                          Log[-s + k[1] + k[2]]^2 + 6*((-4 + 3*EulerGamma)*
                          s^3 + (-4 + 3*EulerGamma)*k[1]^3 - 3*s^2*k[2] - 
                          3*s*k[2]^2 + (-4 + 3*EulerGamma)*k[2]^3 - 3*k[1]^2*
                          (s + k[2]) - 3*k[1]*(s^2 - s*k[2] + k[2]^2))*
                          Log[s + k[1] + k[2]] + 9*(s^3 + k[1]^3 + k[2]^3)*
                          Log[s + k[1] + k[2]]^2)*(2*u - v[3] + v[4] - v[x]))/
                          108 + (2*s^3*(2 - 6*Log[s] + 9*Log[s]^2)*v[x]^2)/
                          (27*(2*u - v[1] - v[2] - v[3] + v[4])) + 
                          (-52*s^3*v[1] + 48*EulerGamma*s^3*v[1] - 18*
                          EulerGamma^2*s^3*v[1] + 3*Pi^2*s^3*v[1] - 120*s*
                          k[1]^2*v[1] + 36*EulerGamma*s*k[1]^2*v[1] + 84*s*
                          k[1]*k[2]*v[1] - 36*EulerGamma*s*k[1]*k[2]*v[1] - 
                          48*s*k[2]^2*v[1] + 36*EulerGamma*s*k[2]^2*v[1] - 
                          72*s*k[1]*k[2]*Log[2]*v[1] - 72*s*k[1]*k[2]*Log[
                          k[1]]*v[1] + 24*s^3*Log[-s + k[1] + k[2]]*v[1] - 
                          18*EulerGamma*s^3*Log[-s + k[1] + k[2]]*v[1] + 
                          18*s^2*k[1]*Log[-s + k[1] + k[2]]*v[1] + 18*s*
                          k[1]^2*Log[-s + k[1] + k[2]]*v[1] - 60*k[1]^3*
                          Log[-s + k[1] + k[2]]*v[1] + 18*EulerGamma*k[1]^3*
                          Log[-s + k[1] + k[2]]*v[1] - 18*s^2*k[2]*Log[-s + 
                          k[1] + k[2]]*v[1] + 18*s*k[1]*k[2]*Log[-s + k[1] + 
                          k[2]]*v[1] - 18*k[1]^2*k[2]*Log[-s + k[1] + k[2]]*
                          v[1] + 18*s*k[2]^2*Log[-s + k[1] + k[2]]*v[1] + 
                          18*k[1]*k[2]^2*Log[-s + k[1] + k[2]]*v[1] - 
                          24*k[2]^3*Log[-s + k[1] + k[2]]*v[1] + 18*
                          EulerGamma*k[2]^3*Log[-s + k[1] + k[2]]*v[1] + 
                          36*k[1]^3*Log[2]*Log[-s + k[1] + k[2]]*v[1] + 
                          36*k[1]^3*Log[k[1]]*Log[-s + k[1] + k[2]]*v[1] - 
                          9*s^3*Log[-s + k[1] + k[2]]^2*v[1] - 9*k[1]^3*
                          Log[-s + k[1] + k[2]]^2*v[1] + 9*k[2]^3*Log[-s + 
                          k[1] + k[2]]^2*v[1] + 24*s^3*Log[s + k[1] + k[2]]*
                          v[1] - 18*EulerGamma*s^3*Log[s + k[1] + k[2]]*
                          v[1] - 18*s^2*k[1]*Log[s + k[1] + k[2]]*v[1] + 
                          18*s*k[1]^2*Log[s + k[1] + k[2]]*v[1] + 60*k[1]^3*
                          Log[s + k[1] + k[2]]*v[1] - 18*EulerGamma*k[1]^3*
                          Log[s + k[1] + k[2]]*v[1] + 18*s^2*k[2]*Log[s + 
                          k[1] + k[2]]*v[1] + 18*s*k[1]*k[2]*Log[s + k[1] + 
                          k[2]]*v[1] + 18*k[1]^2*k[2]*Log[s + k[1] + k[2]]*
                          v[1] + 18*s*k[2]^2*Log[s + k[1] + k[2]]*v[1] - 
                          18*k[1]*k[2]^2*Log[s + k[1] + k[2]]*v[1] + 
                          24*k[2]^3*Log[s + k[1] + k[2]]*v[1] - 18*EulerGamma*
                          k[2]^3*Log[s + k[1] + k[2]]*v[1] - 36*k[1]^3*Log[2]*
                          Log[s + k[1] + k[2]]*v[1] - 36*k[1]^3*Log[k[1]]*
                          Log[s + k[1] + k[2]]*v[1] - 9*s^3*Log[s + k[1] + 
                          k[2]]^2*v[1] + 9*k[1]^3*Log[s + k[1] + k[2]]^2*
                          v[1] - 9*k[2]^3*Log[s + k[1] + k[2]]^2*v[1] - 
                          18*(s^3 + k[1]^3 - k[2]^3)*PolyLog[2, -((s + k[1] - 
                          k[2])/(-s + k[1] + k[2]))]*v[1] + 18*(-s^3 + k[1]^
                          3 - k[2]^3)*PolyLog[2, (s - k[1] + k[2])/(s + 
                          k[1] + k[2])]*v[1] - 52*s^3*v[2] + 48*EulerGamma*
                          s^3*v[2] - 18*EulerGamma^2*s^3*v[2] + 3*Pi^2*s^3*
                          v[2] - 48*s*k[1]^2*v[2] + 36*EulerGamma*s*k[1]^2*
                          v[2] + 84*s*k[1]*k[2]*v[2] - 36*EulerGamma*s*k[1]*
                          k[2]*v[2] - 120*s*k[2]^2*v[2] + 36*EulerGamma*s*
                          k[2]^2*v[2] - 72*s*k[1]*k[2]*Log[2]*v[2] - 72*s*
                          k[1]*k[2]*Log[k[2]]*v[2] + 24*s^3*Log[-s + k[1] + 
                          k[2]]*v[2] - 18*EulerGamma*s^3*Log[-s + k[1] + 
                          k[2]]*v[2] - 18*s^2*k[1]*Log[-s + k[1] + k[2]]*
                          v[2] + 18*s*k[1]^2*Log[-s + k[1] + k[2]]*v[2] - 
                          24*k[1]^3*Log[-s + k[1] + k[2]]*v[2] + 18*
                          EulerGamma*k[1]^3*Log[-s + k[1] + k[2]]*v[2] + 
                          18*s^2*k[2]*Log[-s + k[1] + k[2]]*v[2] + 18*s*k[1]*
                          k[2]*Log[-s + k[1] + k[2]]*v[2] + 18*k[1]^2*k[2]*
                          Log[-s + k[1] + k[2]]*v[2] + 18*s*k[2]^2*Log[-s + 
                          k[1] + k[2]]*v[2] - 18*k[1]*k[2]^2*Log[-s + k[1] + 
                          k[2]]*v[2] - 60*k[2]^3*Log[-s + k[1] + k[2]]*v[2] + 
                          18*EulerGamma*k[2]^3*Log[-s + k[1] + k[2]]*v[2] + 
                          36*k[2]^3*Log[2]*Log[-s + k[1] + k[2]]*v[2] + 
                          36*k[2]^3*Log[k[2]]*Log[-s + k[1] + k[2]]*v[2] - 
                          9*s^3*Log[-s + k[1] + k[2]]^2*v[2] + 9*k[1]^3*
                          Log[-s + k[1] + k[2]]^2*v[2] - 9*k[2]^3*Log[-s + 
                          k[1] + k[2]]^2*v[2] + 24*s^3*Log[s + k[1] + k[2]]*
                          v[2] - 18*EulerGamma*s^3*Log[s + k[1] + k[2]]*
                          v[2] + 18*s^2*k[1]*Log[s + k[1] + k[2]]*v[2] + 
                          18*s*k[1]^2*Log[s + k[1] + k[2]]*v[2] + 24*k[1]^3*
                          Log[s + k[1] + k[2]]*v[2] - 18*EulerGamma*k[1]^3*
                          Log[s + k[1] + k[2]]*v[2] - 18*s^2*k[2]*Log[s + 
                          k[1] + k[2]]*v[2] + 18*s*k[1]*k[2]*Log[s + k[1] + 
                          k[2]]*v[2] - 18*k[1]^2*k[2]*Log[s + k[1] + k[2]]*
                          v[2] + 18*s*k[2]^2*Log[s + k[1] + k[2]]*v[2] + 
                          18*k[1]*k[2]^2*Log[s + k[1] + k[2]]*v[2] + 
                          60*k[2]^3*Log[s + k[1] + k[2]]*v[2] - 18*EulerGamma*
                          k[2]^3*Log[s + k[1] + k[2]]*v[2] - 36*k[2]^3*Log[2]*
                          Log[s + k[1] + k[2]]*v[2] - 36*k[2]^3*Log[k[2]]*
                          Log[s + k[1] + k[2]]*v[2] - 9*s^3*Log[s + k[1] + 
                          k[2]]^2*v[2] - 9*k[1]^3*Log[s + k[1] + k[2]]^2*
                          v[2] + 9*k[2]^3*Log[s + k[1] + k[2]]^2*v[2] - 
                          18*s^3*PolyLog[2, -((s - k[1] + k[2])/(-s + k[1] + 
                          k[2]))]*v[2] + 18*k[1]^3*PolyLog[2, -((s - k[1] + 
                          k[2])/(-s + k[1] + k[2]))]*v[2] - 18*k[2]^3*PolyLog[
                          2, -((s - k[1] + k[2])/(-s + k[1] + k[2]))]*v[2] - 
                          18*s^3*PolyLog[2, (s + k[1] - k[2])/(s + k[1] + 
                          k[2])]*v[2] - 18*k[1]^3*PolyLog[2, (s + k[1] - 
                          k[2])/(s + k[1] + k[2])]*v[2] + 18*k[2]^3*PolyLog[
                          2, (s + k[1] - k[2])/(s + k[1] + k[2])]*v[2] - 
                          60*s^3*v[x] - 24*EulerGamma*s^3*v[x] + 18*
                          EulerGamma^2*s^3*v[x] - 3*Pi^2*s^3*v[x] + 24*s*
                          k[1]^2*v[x] - 36*EulerGamma*s*k[1]^2*v[x] - 60*s*
                          k[1]*k[2]*v[x] + 36*EulerGamma*s*k[1]*k[2]*v[x] + 
                          24*s*k[2]^2*v[x] - 36*EulerGamma*s*k[2]^2*v[x] + 
                          96*s^3*Log[s]*v[x] - 72*EulerGamma*s^3*Log[s]*
                          v[x] + 72*s*k[1]^2*Log[s]*v[x] - 72*s*k[1]*k[2]*
                          Log[s]*v[x] + 72*s*k[2]^2*Log[s]*v[x] - 12*s^3*
                          Log[-s + k[1] + k[2]]*v[x] + 18*EulerGamma*s^3*
                          Log[-s + k[1] + k[2]]*v[x] - (18*I)*Pi*s^3*Log[
                          -s + k[1] + k[2]]*v[x] - 18*s^2*k[1]*Log[-s + 
                          k[1] + k[2]]*v[x] - 18*s*k[1]^2*Log[-s + k[1] + 
                          k[2]]*v[x] + 48*k[1]^3*Log[-s + k[1] + k[2]]*v[x] - 
                          18*EulerGamma*k[1]^3*Log[-s + k[1] + k[2]]*v[x] - 
                          (18*I)*Pi*k[1]^3*Log[-s + k[1] + k[2]]*v[x] - 
                          18*s^2*k[2]*Log[-s + k[1] + k[2]]*v[x] + 18*s*k[1]*
                          k[2]*Log[-s + k[1] + k[2]]*v[x] - 18*k[1]^2*k[2]*
                          Log[-s + k[1] + k[2]]*v[x] - 18*s*k[2]^2*Log[-s + 
                          k[1] + k[2]]*v[x] - 18*k[1]*k[2]^2*Log[-s + k[1] + 
                          k[2]]*v[x] + 48*k[2]^3*Log[-s + k[1] + k[2]]*v[x] - 
                          18*EulerGamma*k[2]^3*Log[-s + k[1] + k[2]]*v[x] - 
                          (18*I)*Pi*k[2]^3*Log[-s + k[1] + k[2]]*v[x] - 
                          36*k[1]^3*Log[2]*Log[-s + k[1] + k[2]]*v[x] - 
                          36*k[2]^3*Log[2]*Log[-s + k[1] + k[2]]*v[x] - 
                          36*s^3*Log[s]*Log[-s + k[1] + k[2]]*v[x] + 9*s^3*
                          Log[-s + k[1] + k[2]]^2*v[x] + 9*k[1]^3*Log[-s + 
                          k[1] + k[2]]^2*v[x] + 9*k[2]^3*Log[-s + k[1] + 
                          k[2]]^2*v[x] - 12*s^3*Log[s + k[1] + k[2]]*v[x] + 
                          18*EulerGamma*s^3*Log[s + k[1] + k[2]]*v[x] + 
                          (18*I)*Pi*s^3*Log[s + k[1] + k[2]]*v[x] + 18*s^2*
                          k[1]*Log[s + k[1] + k[2]]*v[x] - 18*s*k[1]^2*
                          Log[s + k[1] + k[2]]*v[x] - 48*k[1]^3*Log[s + 
                          k[1] + k[2]]*v[x] + 18*EulerGamma*k[1]^3*Log[
                          s + k[1] + k[2]]*v[x] + (18*I)*Pi*k[1]^3*Log[
                          s + k[1] + k[2]]*v[x] + 18*s^2*k[2]*Log[s + k[1] + 
                          k[2]]*v[x] + 18*s*k[1]*k[2]*Log[s + k[1] + k[2]]*
                          v[x] + 18*k[1]^2*k[2]*Log[s + k[1] + k[2]]*v[x] - 
                          18*s*k[2]^2*Log[s + k[1] + k[2]]*v[x] + 18*k[1]*
                          k[2]^2*Log[s + k[1] + k[2]]*v[x] - 48*k[2]^3*
                          Log[s + k[1] + k[2]]*v[x] + 18*EulerGamma*k[2]^3*
                          Log[s + k[1] + k[2]]*v[x] + (18*I)*Pi*k[2]^3*
                          Log[s + k[1] + k[2]]*v[x] + 36*k[1]^3*Log[2]*
                          Log[s + k[1] + k[2]]*v[x] + 36*k[2]^3*Log[2]*
                          Log[s + k[1] + k[2]]*v[x] - 36*s^3*Log[s]*Log[
                          s + k[1] + k[2]]*v[x] + 9*s^3*Log[s + k[1] + k[2]]^
                          2*v[x] - 9*k[1]^3*Log[s + k[1] + k[2]]^2*v[x] - 
                          9*k[2]^3*Log[s + k[1] + k[2]]^2*v[x] + 18*s^3*
                          PolyLog[2, (-s + k[1] + k[2])/(s + k[1] + k[2])]*
                          v[x] - 18*k[1]^3*PolyLog[2, (-s + k[1] + k[2])/
                          (s + k[1] + k[2])]*v[x] - 18*k[2]^3*PolyLog[2, 
                          (-s + k[1] + k[2])/(s + k[1] + k[2])]*v[x] + 18*s^3*
                          PolyLog[2, (s + k[1] + k[2])/(-s + k[1] + k[2])]*
                          v[x] + 18*k[1]^3*PolyLog[2, (s + k[1] + k[2])/
                          (-s + k[1] + k[2])]*v[x] + 18*k[2]^3*PolyLog[2, 
                          (s + k[1] + k[2])/(-s + k[1] + k[2])]*v[x])/108)/
                          4))/2))/3))/(u - v[3] + v[4] - v[x]) - 
                 ((Pi*s^6*(8*v[x]^2 - Pi^2*v[x]^2 + 2*(2 - EulerGamma - 
                         2*Log[2])^2*v[x]^2))/(72*(2*u - v[1] - v[2] - v[3] - 
                      v[4] + 2*v[x])) - (2*(2 - EulerGamma - 2*Log[2])*v[x]*
                     (-1/36*(Pi^(3/2)*s^6*(8/3 - EulerGamma - 2*Log[2])*v[x])/
                        (2*u - v[1] - v[2] - v[3] - v[4] + 2*v[x]) + 
                      (4*Sqrt[Pi]*((Pi*s^6*(2 - EulerGamma - 2*Log[2])*v[4])/
                          (48*(2*u - v[1] - v[2] - v[3] - v[4] + 2*v[x])) + 
                         (Sqrt[Pi]*((Sqrt[Pi]*s^6*(2 - EulerGamma - 2*Log[2])*
                          v[3])/(24*(2*u - v[1] - v[2] - v[3] - v[4] + 
                          2*v[x])) + (Sqrt[Pi]*((s^6*Log[s]*v[x])/(6*(2*u - 
                          v[1] - v[2] - v[3] - v[4] + 2*v[x])) + s^3*
                          ((s^3*Log[2]*(v[3] + v[4] - 2*v[x]))/(12*(2*u - 
                          v[1] - v[2] - v[3] - v[4] + 2*v[x])) + 
                          ((2*s*((4 - 3*EulerGamma)*s^2 + 3*k[1]^2 - 3*k[1]*
                          k[2] + 3*k[2]^2) + 3*(-s^3 + k[1]^3 + k[2]^3)*Log[
                          -s + k[1] + k[2]] - 3*(s^3 + k[1]^3 + k[2]^3)*Log[
                          s + k[1] + k[2]])/18 + (2*s^3*(-1 + 3*Log[s])*v[x])/
                          (9*(2*u - v[1] - v[2] - v[3] - v[4] + 2*v[x])))/
                          4)))/2))/2))/3))/Sqrt[Pi] + 
                   (2*((Pi*s^6*(80*Sqrt[Pi] + 9*Pi^(5/2) + 18*Sqrt[Pi]*
                          (8/3 - EulerGamma - 2*Log[2])^2)*v[x]^2)/(1296*
                        (2*u - v[1] - v[2] - v[3] - v[4] + 2*v[x])) - 
                      (4*Sqrt[Pi]*(8/3 - EulerGamma - 2*Log[2])*v[x]*
                        ((Pi*s^6*(2 - EulerGamma - 2*Log[2])*v[4])/(48*
                          (2*u - v[1] - v[2] - v[3] - v[4] + 2*v[x])) + 
                         (Sqrt[Pi]*((Sqrt[Pi]*s^6*(2 - EulerGamma - 2*Log[2])*
                          v[3])/(24*(2*u - v[1] - v[2] - v[3] - v[4] + 
                          2*v[x])) + (Sqrt[Pi]*((s^6*Log[s]*v[x])/(6*(2*u - 
                          v[1] - v[2] - v[3] - v[4] + 2*v[x])) + s^3*
                          ((s^3*Log[2]*(v[3] + v[4] - 2*v[x]))/(12*(2*u - 
                          v[1] - v[2] - v[3] - v[4] + 2*v[x])) + 
                          ((2*s*((4 - 3*EulerGamma)*s^2 + 3*k[1]^2 - 3*k[1]*
                          k[2] + 3*k[2]^2) + 3*(-s^3 + k[1]^3 + k[2]^3)*Log[
                          -s + k[1] + k[2]] - 3*(s^3 + k[1]^3 + k[2]^3)*Log[
                          s + k[1] + k[2]])/18 + (2*s^3*(-1 + 3*Log[s])*v[x])/
                          (9*(2*u - v[1] - v[2] - v[3] - v[4] + 2*v[x])))/
                          4)))/2))/2))/3 + (4*Sqrt[Pi]*((Sqrt[Pi]*s^6*
                          (-8*Sqrt[Pi] + Pi^(5/2) + 2*Sqrt[Pi]*(2 - 
                          EulerGamma - 2*Log[2])^2)*v[4]^2)/(192*(2*u - 
                          v[1] - v[2] - v[3] - v[4] + 2*v[x])) + (Sqrt[Pi]*
                          (2 - EulerGamma - 2*Log[2])*v[4]*((Sqrt[Pi]*s^6*
                          (2 - EulerGamma - 2*Log[2])*v[3])/(24*(2*u - v[1] - 
                          v[2] - v[3] - v[4] + 2*v[x])) + (Sqrt[Pi]*
                          ((s^6*Log[s]*v[x])/(6*(2*u - v[1] - v[2] - v[3] - 
                          v[4] + 2*v[x])) + s^3*((s^3*Log[2]*(v[3] + v[4] - 
                          2*v[x]))/(12*(2*u - v[1] - v[2] - v[3] - v[4] + 
                          2*v[x])) + ((2*s*((4 - 3*EulerGamma)*s^2 + 3*k[1]^
                          2 - 3*k[1]*k[2] + 3*k[2]^2) + 3*(-s^3 + k[1]^3 + 
                          k[2]^3)*Log[-s + k[1] + k[2]] - 3*(s^3 + k[1]^3 + 
                          k[2]^3)*Log[s + k[1] + k[2]])/18 + (2*s^3*(-1 + 
                          3*Log[s])*v[x])/(9*(2*u - v[1] - v[2] - v[3] - 
                          v[4] + 2*v[x])))/4)))/2))/2 + (Sqrt[Pi]*
                          ((s^6*(-8*Sqrt[Pi] + Pi^(5/2) + 2*Sqrt[Pi]*
                          (2 - EulerGamma - 2*Log[2])^2)*v[3]^2)/(96*(2*u - 
                          v[1] - v[2] - v[3] - v[4] + 2*v[x])) + (Sqrt[Pi]*
                          (2 - EulerGamma - 2*Log[2])*v[3]*((s^6*Log[s]*v[x])/
                          (6*(2*u - v[1] - v[2] - v[3] - v[4] + 2*v[x])) + 
                          s^3*((s^3*Log[2]*(v[3] + v[4] - 2*v[x]))/(12*(2*u - 
                          v[1] - v[2] - v[3] - v[4] + 2*v[x])) + 
                          ((2*s*((4 - 3*EulerGamma)*s^2 + 3*k[1]^2 - 3*k[1]*
                          k[2] + 3*k[2]^2) + 3*(-s^3 + k[1]^3 + k[2]^3)*Log[
                          -s + k[1] + k[2]] - 3*(s^3 + k[1]^3 + k[2]^3)*Log[
                          s + k[1] + k[2]])/18 + (2*s^3*(-1 + 3*Log[s])*v[x])/
                          (9*(2*u - v[1] - v[2] - v[3] - v[4] + 2*v[x])))/
                          4)))/2 + (Sqrt[Pi]*((s^6*Log[s]^2*v[x]^2)/(6*(2*u - 
                          v[1] - v[2] - v[3] - v[4] + 2*v[x])) + 2*s^3*Log[s]*
                          v[x]*((s^3*Log[2]*(v[3] + v[4] - 2*v[x]))/(12*
                          (2*u - v[1] - v[2] - v[3] - v[4] + 2*v[x])) + 
                          ((2*s*((4 - 3*EulerGamma)*s^2 + 3*k[1]^2 - 3*k[1]*
                          k[2] + 3*k[2]^2) + 3*(-s^3 + k[1]^3 + k[2]^3)*Log[
                          -s + k[1] + k[2]] - 3*(s^3 + k[1]^3 + k[2]^3)*Log[
                          s + k[1] + k[2]])/18 + (2*s^3*(-1 + 3*Log[s])*v[x])/
                          (9*(2*u - v[1] - v[2] - v[3] - v[4] + 2*v[x])))/
                          4) + s^3*((s^3*Log[2]^2*(v[3] + v[4] - 2*v[x])^2)/
                          (24*(2*u - v[1] - v[2] - v[3] - v[4] + 2*v[x])) + 
                          (Log[2]*(v[3] + v[4] - 2*v[x])*((2*s*((4 - 3*
                          EulerGamma)*s^2 + 3*k[1]^2 - 3*k[1]*k[2] + 3*k[2]^
                          2) + 3*(-s^3 + k[1]^3 + k[2]^3)*Log[-s + k[1] + 
                          k[2]] - 3*(s^3 + k[1]^3 + k[2]^3)*Log[s + k[1] + 
                          k[2]])/18 + (2*s^3*(-1 + 3*Log[s])*v[x])/(9*(2*u - 
                          v[1] - v[2] - v[3] - v[4] + 2*v[x]))))/4 + 
                          (((s*((52 - 48*EulerGamma + 18*EulerGamma^2 + 
                          3*Pi^2)*s^2 + (48 - 36*EulerGamma)*k[1]^2 + 12*
                          (-1 + 3*EulerGamma)*k[1]*k[2] + (48 - 36*
                          EulerGamma)*k[2]^2) - 6*((4 - 3*EulerGamma)*s^3 + 
                          (-4 + 3*EulerGamma)*k[1]^3 - 3*s^2*k[2] + 3*s*k[2]^
                          2 + (-4 + 3*EulerGamma)*k[2]^3 - 3*k[1]^2*(-s + 
                          k[2]) - 3*k[1]*(s^2 + s*k[2] + k[2]^2))*Log[-s + 
                          k[1] + k[2]] - 9*(-s^3 + k[1]^3 + k[2]^3)*Log[-s + 
                          k[1] + k[2]]^2 + 6*((-4 + 3*EulerGamma)*s^3 + 
                          (-4 + 3*EulerGamma)*k[1]^3 - 3*s^2*k[2] - 3*s*k[2]^
                          2 + (-4 + 3*EulerGamma)*k[2]^3 - 3*k[1]^2*(s + 
                          k[2]) - 3*k[1]*(s^2 - s*k[2] + k[2]^2))*Log[s + 
                          k[1] + k[2]] + 9*(s^3 + k[1]^3 + k[2]^3)*Log[s + 
                          k[1] + k[2]]^2)*(2*u - v[3] - v[4] + v[x]))/108 + 
                          (2*s^3*(2 - 6*Log[s] + 9*Log[s]^2)*v[x]^2)/(27*
                          (2*u - v[1] - v[2] - v[3] - v[4] + 2*v[x])) + 
                          (-52*s^3*v[1] + 48*EulerGamma*s^3*v[1] - 18*
                          EulerGamma^2*s^3*v[1] + 3*Pi^2*s^3*v[1] - 120*s*
                          k[1]^2*v[1] + 36*EulerGamma*s*k[1]^2*v[1] + 84*s*
                          k[1]*k[2]*v[1] - 36*EulerGamma*s*k[1]*k[2]*v[1] - 
                          48*s*k[2]^2*v[1] + 36*EulerGamma*s*k[2]^2*v[1] - 
                          72*s*k[1]*k[2]*Log[2]*v[1] - 72*s*k[1]*k[2]*Log[
                          k[1]]*v[1] + 24*s^3*Log[-s + k[1] + k[2]]*v[1] - 
                          18*EulerGamma*s^3*Log[-s + k[1] + k[2]]*v[1] + 
                          18*s^2*k[1]*Log[-s + k[1] + k[2]]*v[1] + 18*s*k[1]^
                          2*Log[-s + k[1] + k[2]]*v[1] - 60*k[1]^3*Log[-s + 
                          k[1] + k[2]]*v[1] + 18*EulerGamma*k[1]^3*Log[-s + 
                          k[1] + k[2]]*v[1] - 18*s^2*k[2]*Log[-s + k[1] + 
                          k[2]]*v[1] + 18*s*k[1]*k[2]*Log[-s + k[1] + k[2]]*
                          v[1] - 18*k[1]^2*k[2]*Log[-s + k[1] + k[2]]*v[1] + 
                          18*s*k[2]^2*Log[-s + k[1] + k[2]]*v[1] + 18*k[1]*
                          k[2]^2*Log[-s + k[1] + k[2]]*v[1] - 24*k[2]^3*Log[
                          -s + k[1] + k[2]]*v[1] + 18*EulerGamma*k[2]^3*Log[
                          -s + k[1] + k[2]]*v[1] + 36*k[1]^3*Log[2]*Log[-s + 
                          k[1] + k[2]]*v[1] + 36*k[1]^3*Log[k[1]]*Log[-s + 
                          k[1] + k[2]]*v[1] - 9*s^3*Log[-s + k[1] + k[2]]^2*
                          v[1] - 9*k[1]^3*Log[-s + k[1] + k[2]]^2*v[1] + 
                          9*k[2]^3*Log[-s + k[1] + k[2]]^2*v[1] + 24*s^3*
                          Log[s + k[1] + k[2]]*v[1] - 18*EulerGamma*s^3*Log[
                          s + k[1] + k[2]]*v[1] - 18*s^2*k[1]*Log[s + k[1] + 
                          k[2]]*v[1] + 18*s*k[1]^2*Log[s + k[1] + k[2]]*
                          v[1] + 60*k[1]^3*Log[s + k[1] + k[2]]*v[1] - 
                          18*EulerGamma*k[1]^3*Log[s + k[1] + k[2]]*v[1] + 
                          18*s^2*k[2]*Log[s + k[1] + k[2]]*v[1] + 18*s*k[1]*
                          k[2]*Log[s + k[1] + k[2]]*v[1] + 18*k[1]^2*k[2]*
                          Log[s + k[1] + k[2]]*v[1] + 18*s*k[2]^2*Log[s + 
                          k[1] + k[2]]*v[1] - 18*k[1]*k[2]^2*Log[s + k[1] + 
                          k[2]]*v[1] + 24*k[2]^3*Log[s + k[1] + k[2]]*v[1] - 
                          18*EulerGamma*k[2]^3*Log[s + k[1] + k[2]]*v[1] - 
                          36*k[1]^3*Log[2]*Log[s + k[1] + k[2]]*v[1] - 
                          36*k[1]^3*Log[k[1]]*Log[s + k[1] + k[2]]*v[1] - 
                          9*s^3*Log[s + k[1] + k[2]]^2*v[1] + 9*k[1]^3*
                          Log[s + k[1] + k[2]]^2*v[1] - 9*k[2]^3*Log[s + 
                          k[1] + k[2]]^2*v[1] - 18*(s^3 + k[1]^3 - k[2]^3)*
                          PolyLog[2, -((s + k[1] - k[2])/(-s + k[1] + k[2]))]*
                          v[1] + 18*(-s^3 + k[1]^3 - k[2]^3)*PolyLog[2, 
                          (s - k[1] + k[2])/(s + k[1] + k[2])]*v[1] - 52*s^3*
                          v[2] + 48*EulerGamma*s^3*v[2] - 18*EulerGamma^2*s^3*
                          v[2] + 3*Pi^2*s^3*v[2] - 48*s*k[1]^2*v[2] + 36*
                          EulerGamma*s*k[1]^2*v[2] + 84*s*k[1]*k[2]*v[2] - 
                          36*EulerGamma*s*k[1]*k[2]*v[2] - 120*s*k[2]^2*
                          v[2] + 36*EulerGamma*s*k[2]^2*v[2] - 72*s*k[1]*k[2]*
                          Log[2]*v[2] - 72*s*k[1]*k[2]*Log[k[2]]*v[2] + 
                          24*s^3*Log[-s + k[1] + k[2]]*v[2] - 18*EulerGamma*
                          s^3*Log[-s + k[1] + k[2]]*v[2] - 18*s^2*k[1]*Log[
                          -s + k[1] + k[2]]*v[2] + 18*s*k[1]^2*Log[-s + 
                          k[1] + k[2]]*v[2] - 24*k[1]^3*Log[-s + k[1] + k[2]]*
                          v[2] + 18*EulerGamma*k[1]^3*Log[-s + k[1] + k[2]]*
                          v[2] + 18*s^2*k[2]*Log[-s + k[1] + k[2]]*v[2] + 
                          18*s*k[1]*k[2]*Log[-s + k[1] + k[2]]*v[2] + 18*
                          k[1]^2*k[2]*Log[-s + k[1] + k[2]]*v[2] + 18*s*k[2]^
                          2*Log[-s + k[1] + k[2]]*v[2] - 18*k[1]*k[2]^2*Log[
                          -s + k[1] + k[2]]*v[2] - 60*k[2]^3*Log[-s + k[1] + 
                          k[2]]*v[2] + 18*EulerGamma*k[2]^3*Log[-s + k[1] + 
                          k[2]]*v[2] + 36*k[2]^3*Log[2]*Log[-s + k[1] + k[2]]*
                          v[2] + 36*k[2]^3*Log[k[2]]*Log[-s + k[1] + k[2]]*
                          v[2] - 9*s^3*Log[-s + k[1] + k[2]]^2*v[2] + 
                          9*k[1]^3*Log[-s + k[1] + k[2]]^2*v[2] - 9*k[2]^3*
                          Log[-s + k[1] + k[2]]^2*v[2] + 24*s^3*Log[s + 
                          k[1] + k[2]]*v[2] - 18*EulerGamma*s^3*Log[s + 
                          k[1] + k[2]]*v[2] + 18*s^2*k[1]*Log[s + k[1] + 
                          k[2]]*v[2] + 18*s*k[1]^2*Log[s + k[1] + k[2]]*
                          v[2] + 24*k[1]^3*Log[s + k[1] + k[2]]*v[2] - 
                          18*EulerGamma*k[1]^3*Log[s + k[1] + k[2]]*v[2] - 
                          18*s^2*k[2]*Log[s + k[1] + k[2]]*v[2] + 18*s*k[1]*
                          k[2]*Log[s + k[1] + k[2]]*v[2] - 18*k[1]^2*k[2]*
                          Log[s + k[1] + k[2]]*v[2] + 18*s*k[2]^2*Log[s + 
                          k[1] + k[2]]*v[2] + 18*k[1]*k[2]^2*Log[s + k[1] + 
                          k[2]]*v[2] + 60*k[2]^3*Log[s + k[1] + k[2]]*v[2] - 
                          18*EulerGamma*k[2]^3*Log[s + k[1] + k[2]]*v[2] - 
                          36*k[2]^3*Log[2]*Log[s + k[1] + k[2]]*v[2] - 
                          36*k[2]^3*Log[k[2]]*Log[s + k[1] + k[2]]*v[2] - 
                          9*s^3*Log[s + k[1] + k[2]]^2*v[2] - 9*k[1]^3*
                          Log[s + k[1] + k[2]]^2*v[2] + 9*k[2]^3*Log[s + 
                          k[1] + k[2]]^2*v[2] - 18*s^3*PolyLog[2, -((s - 
                          k[1] + k[2])/(-s + k[1] + k[2]))]*v[2] + 18*k[1]^3*
                          PolyLog[2, -((s - k[1] + k[2])/(-s + k[1] + k[2]))]*
                          v[2] - 18*k[2]^3*PolyLog[2, -((s - k[1] + k[2])/
                          (-s + k[1] + k[2]))]*v[2] - 18*s^3*PolyLog[2, 
                          (s + k[1] - k[2])/(s + k[1] + k[2])]*v[2] - 18*
                          k[1]^3*PolyLog[2, (s + k[1] - k[2])/(s + k[1] + 
                          k[2])]*v[2] + 18*k[2]^3*PolyLog[2, (s + k[1] - 
                          k[2])/(s + k[1] + k[2])]*v[2] - 60*s^3*v[x] - 
                          24*EulerGamma*s^3*v[x] + 18*EulerGamma^2*s^3*v[x] - 
                          3*Pi^2*s^3*v[x] + 24*s*k[1]^2*v[x] - 36*EulerGamma*
                          s*k[1]^2*v[x] - 60*s*k[1]*k[2]*v[x] + 36*EulerGamma*
                          s*k[1]*k[2]*v[x] + 24*s*k[2]^2*v[x] - 36*EulerGamma*
                          s*k[2]^2*v[x] + 96*s^3*Log[s]*v[x] - 72*EulerGamma*
                          s^3*Log[s]*v[x] + 72*s*k[1]^2*Log[s]*v[x] - 72*s*
                          k[1]*k[2]*Log[s]*v[x] + 72*s*k[2]^2*Log[s]*v[x] - 
                          12*s^3*Log[-s + k[1] + k[2]]*v[x] + 18*EulerGamma*
                          s^3*Log[-s + k[1] + k[2]]*v[x] - (18*I)*Pi*s^3*
                          Log[-s + k[1] + k[2]]*v[x] - 18*s^2*k[1]*Log[-s + 
                          k[1] + k[2]]*v[x] - 18*s*k[1]^2*Log[-s + k[1] + 
                          k[2]]*v[x] + 48*k[1]^3*Log[-s + k[1] + k[2]]*v[x] - 
                          18*EulerGamma*k[1]^3*Log[-s + k[1] + k[2]]*v[x] - 
                          (18*I)*Pi*k[1]^3*Log[-s + k[1] + k[2]]*v[x] - 
                          18*s^2*k[2]*Log[-s + k[1] + k[2]]*v[x] + 18*s*k[1]*
                          k[2]*Log[-s + k[1] + k[2]]*v[x] - 18*k[1]^2*k[2]*
                          Log[-s + k[1] + k[2]]*v[x] - 18*s*k[2]^2*Log[-s + 
                          k[1] + k[2]]*v[x] - 18*k[1]*k[2]^2*Log[-s + k[1] + 
                          k[2]]*v[x] + 48*k[2]^3*Log[-s + k[1] + k[2]]*v[x] - 
                          18*EulerGamma*k[2]^3*Log[-s + k[1] + k[2]]*v[x] - 
                          (18*I)*Pi*k[2]^3*Log[-s + k[1] + k[2]]*v[x] - 
                          36*k[1]^3*Log[2]*Log[-s + k[1] + k[2]]*v[x] - 
                          36*k[2]^3*Log[2]*Log[-s + k[1] + k[2]]*v[x] - 
                          36*s^3*Log[s]*Log[-s + k[1] + k[2]]*v[x] + 9*s^3*
                          Log[-s + k[1] + k[2]]^2*v[x] + 9*k[1]^3*Log[-s + 
                          k[1] + k[2]]^2*v[x] + 9*k[2]^3*Log[-s + k[1] + 
                          k[2]]^2*v[x] - 12*s^3*Log[s + k[1] + k[2]]*v[x] + 
                          18*EulerGamma*s^3*Log[s + k[1] + k[2]]*v[x] + 
                          (18*I)*Pi*s^3*Log[s + k[1] + k[2]]*v[x] + 18*s^2*
                          k[1]*Log[s + k[1] + k[2]]*v[x] - 18*s*k[1]^2*Log[
                          s + k[1] + k[2]]*v[x] - 48*k[1]^3*Log[s + k[1] + 
                          k[2]]*v[x] + 18*EulerGamma*k[1]^3*Log[s + k[1] + 
                          k[2]]*v[x] + (18*I)*Pi*k[1]^3*Log[s + k[1] + k[2]]*
                          v[x] + 18*s^2*k[2]*Log[s + k[1] + k[2]]*v[x] + 
                          18*s*k[1]*k[2]*Log[s + k[1] + k[2]]*v[x] + 18*k[1]^
                          2*k[2]*Log[s + k[1] + k[2]]*v[x] - 18*s*k[2]^2*
                          Log[s + k[1] + k[2]]*v[x] + 18*k[1]*k[2]^2*Log[
                          s + k[1] + k[2]]*v[x] - 48*k[2]^3*Log[s + k[1] + 
                          k[2]]*v[x] + 18*EulerGamma*k[2]^3*Log[s + k[1] + 
                          k[2]]*v[x] + (18*I)*Pi*k[2]^3*Log[s + k[1] + k[2]]*
                          v[x] + 36*k[1]^3*Log[2]*Log[s + k[1] + k[2]]*v[x] + 
                          36*k[2]^3*Log[2]*Log[s + k[1] + k[2]]*v[x] - 36*s^3*
                          Log[s]*Log[s + k[1] + k[2]]*v[x] + 9*s^3*Log[s + 
                          k[1] + k[2]]^2*v[x] - 9*k[1]^3*Log[s + k[1] + k[2]]^
                          2*v[x] - 9*k[2]^3*Log[s + k[1] + k[2]]^2*v[x] + 
                          18*s^3*PolyLog[2, (-s + k[1] + k[2])/(s + k[1] + 
                          k[2])]*v[x] - 18*k[1]^3*PolyLog[2, (-s + k[1] + 
                          k[2])/(s + k[1] + k[2])]*v[x] - 18*k[2]^3*PolyLog[
                          2, (-s + k[1] + k[2])/(s + k[1] + k[2])]*v[x] + 
                          18*s^3*PolyLog[2, (s + k[1] + k[2])/(-s + k[1] + 
                          k[2])]*v[x] + 18*k[1]^3*PolyLog[2, (s + k[1] + 
                          k[2])/(-s + k[1] + k[2])]*v[x] + 18*k[2]^3*PolyLog[
                          2, (s + k[1] + k[2])/(-s + k[1] + k[2])]*v[x])/108)/
                          4)))/2))/2))/3))/Sqrt[Pi])/(u - v[3] - v[4] + 
                   v[x]))/2)/s^3))/Sqrt[Pi]))/Sqrt[Pi]}, -2, 1, 1]


==> anc/TripleK.wl <==
(* ::Package:: *)

(* :Name: TripleK` *)


(* :Title: Tools for manipulation and evaluation of triple-K integrals and conformal correlation functions. *)


(* :Author: Adam Bzowski *)


(* :Summary:
     This package provides basic tools for manipulation and evaluation of triple-K integrals and conformal correlation functions.
     The package delivers tools for evaluation of triple-K integrals with integral and half-integral indices as well as divergences of arbitrary triple-K integrals. 
*)


(* :Context: TripleK` *)


(* :Package Version: 1.0 *)


(* :History:
     Version 1.0 by Adam Bzowski, May 2020.
*)


(* :Copyright: GNU General Public License v3.0, Adam Bzowski, 2020 *)


(* :Keywords:
     Triple-K, 
     Conformal field theory, 
     Feynman diagrams, 
     Loop integrals, 
     Dimensional regularization
*)


(* :Mathematica Version: 11.2 *)


BeginPackage["TripleK`", "Global`"];
Unprotect @@ Names["TripleK`*"];
ClearAll @@ Names["TripleK`*"];


(* ::Section:: *)
(*Interface*)


(* ::Text:: *)
(*Definitions.*)


p::usage = "\!\(\*SubsuperscriptBox[
StyleBox[\"p\",\nFontSlant->\"Italic\"], 
StyleBox[\"j\",\nFontSlant->\"Italic\"], \(\[Mu]\)]\) for \!\(\*
StyleBox[\"j\",\nFontSlant->\"Italic\"]\)=1,2 represent external momenta.
\!\(\*
StyleBox[SubscriptBox[\"p\", \"j\"],\nFontSlant->\"Italic\"]\) for \!\(\*
StyleBox[\"j\",\nFontSlant->\"Italic\"]\)=1,2,3 represent magnitudes of vectors \!\(\*SubsuperscriptBox[
StyleBox[\"p\",\nFontSlant->\"Italic\"], \(1\), \(\[Mu]\)]\), \!\(\*SubsuperscriptBox[
StyleBox[\"p\",\nFontSlant->\"Italic\"], \(2\), \(\[Mu]\)]\), and \!\(\*SubsuperscriptBox[
StyleBox[\"p\",\nFontSlant->\"Italic\"], \(3\), \(\[Mu]\)]\)=-\!\(\*SubsuperscriptBox[
StyleBox[\"p\",\nFontSlant->\"Italic\"], \(1\), \(\[Mu]\)]\)-\!\(\*SubsuperscriptBox[
StyleBox[\"p\",\nFontSlant->\"Italic\"], \(2\), \(\[Mu]\)]\).";
\[Delta]::usage = "\!\(\*SubscriptBox[\(\[Delta]\), \(\[Mu]\[Nu]\)]\) represents the Euclidean metric.";
d::usage = "\!\(\*
StyleBox[\"d\",\nFontSlant->\"Italic\"]\) represents the number of spacetime dimensions.";
\[Epsilon]::usage = "\[Epsilon] represents the regulator.";


LoopIntegral::usage = "LoopIntegral[\!\(\*
StyleBox[\"d\",\nFontSlant->\"Italic\"]\), {\!\(\*SubscriptBox[\(\[Delta]\), \(1\)]\),\!\(\*SubscriptBox[\(\[Delta]\), \(2\)]\),\!\(\*SubscriptBox[\(\[Delta]\), \(3\)]\)}][\!\(\*
StyleBox[\"numerator\",\nFontSlant->\"Italic\"]\), \!\(\*
StyleBox[\"k\",\nFontSlant->\"Italic\"]\)] represents the 3-point 1-loop integral over momentum \!\(\*
StyleBox[\"k\",\nFontSlant->\"Italic\"]\) in \!\(\*
StyleBox[\"d\",\nFontSlant->\"Italic\"]\) dimensions with denominator \!\(\*SuperscriptBox[
StyleBox[\"k\",\nFontSlant->\"Italic\"], \(2 \*SubscriptBox[\(\[Delta]\), \(3\)]\)]\)(\!\(\*
StyleBox[\"k\",\nFontSlant->\"Italic\"]\)-\!\(\*SubscriptBox[
StyleBox[\"p\",\nFontSlant->\"Italic\"], \(1\)]\)\!\(\*SuperscriptBox[\()\), \(2 \*SubscriptBox[\(\[Delta]\), \(2\)]\)]\)(\!\(\*
StyleBox[\"k\",\nFontSlant->\"Italic\"]\)+\!\(\*SubscriptBox[
StyleBox[\"p\",\nFontSlant->\"Italic\"], \(2\)]\)\!\(\*SuperscriptBox[\()\), \(2 \*SubscriptBox[\(\[Delta]\), \(1\)]\)]\) and the given \!\(\*
StyleBox[\"numerator\",\nFontSlant->\"Italic\"]\). External momenta are \!\(\*SubsuperscriptBox[
StyleBox[\"p\",\nFontSlant->\"Italic\"], \(1\), \(\[Mu]\)]\), \!\(\*SubsuperscriptBox[
StyleBox[\"p\",\nFontSlant->\"Italic\"], \(2\), \(\[Mu]\)]\), and \!\(\*SubsuperscriptBox[
StyleBox[\"p\",\nFontSlant->\"Italic\"], \(3\), \(\[Mu]\)]\)=-\!\(\*SubsuperscriptBox[
StyleBox[\"p\",\nFontSlant->\"Italic\"], \(1\), \(\[Mu]\)]\)-\!\(\*SubsuperscriptBox[
StyleBox[\"p\",\nFontSlant->\"Italic\"], \(2\), \(\[Mu]\)]\).
LoopIntegral[\!\(\*
StyleBox[\"d\",\nFontSlant->\"Italic\"]\), {\!\(\*SubscriptBox[\(\[Delta]\), \(1\)]\),\!\(\*SubscriptBox[\(\[Delta]\), \(2\)]\)}][\!\(\*
StyleBox[\"numerator\",\nFontSlant->\"Italic\"]\), \!\(\*
StyleBox[\"k\",\nFontSlant->\"Italic\"]\), \!\(\*
StyleBox[\"p\",\nFontSlant->\"Italic\"]\)] represents the 2-point 1-loop integral over momentum \!\(\*
StyleBox[\"k\",\nFontSlant->\"Italic\"]\) in \!\(\*
StyleBox[\"d\",\nFontSlant->\"Italic\"]\) dimensions with denominator \!\(\*SuperscriptBox[
StyleBox[\"k\",\nFontSlant->\"Italic\"], \(2 \*SubscriptBox[\(\[Delta]\), \(1\)]\)]\)(\!\(\*
StyleBox[\"k\",\nFontSlant->\"Italic\"]\)-\!\(\*
StyleBox[\"p\",\nFontSlant->\"Italic\"]\)\!\(\*SuperscriptBox[\()\), \(2 \*SubscriptBox[\(\[Delta]\), \(2\)]\)]\) and the given \!\(\*
StyleBox[\"numerator\",\nFontSlant->\"Italic\"]\). External momenta are \!\(\*SuperscriptBox[
StyleBox[\"p\",\nFontSlant->\"Italic\"], \(\[Mu]\)]\) and -\!\(\*SuperscriptBox[
StyleBox[\"p\",\nFontSlant->\"Italic\"], \(\[Mu]\)]\).";
i::usage = "\!\(\*
StyleBox[\"i\",\nFontSlant->\"Italic\"]\)[\!\(\*
StyleBox[\"\[Alpha]\",\nFontSlant->\"Italic\"]\),{\!\(\*SubscriptBox[
StyleBox[\"\[Beta]\",\nFontSlant->\"Italic\"], \(1\)]\), \!\(\*SubscriptBox[
StyleBox[\"\[Beta]\",\nFontSlant->\"Italic\"], \(2\)]\)}][\!\(\*
StyleBox[\"p\",\nFontSlant->\"Italic\"]\)] represents the double-\!\(\*
StyleBox[\"K\",\nFontSlant->\"Italic\"]\) integral with parameters \[Alpha], \!\(\*SubscriptBox[\(\[Beta]\), \(1\)]\), \!\(\*SubscriptBox[\(\[Beta]\), \(2\)]\) and momentum \!\(\*SuperscriptBox[
StyleBox[\"p\",\nFontSlant->\"Italic\"], \(\[Mu]\)]\).
\!\(\*
StyleBox[\"i\",\nFontSlant->\"Italic\"]\)[\!\(\*
StyleBox[\"\[Alpha]\",\nFontSlant->\"Italic\"]\),{\!\(\*SubscriptBox[
StyleBox[\"\[Beta]\",\nFontSlant->\"Italic\"], \(1\)]\), \!\(\*SubscriptBox[
StyleBox[\"\[Beta]\",\nFontSlant->\"Italic\"], \(2\)]\), \!\(\*SubscriptBox[
StyleBox[\"\[Beta]\",\nFontSlant->\"Italic\"], \(3\)]\)}][\!\(\*SubscriptBox[
StyleBox[\"p\",\nFontSlant->\"Italic\"], \(1\)]\),\!\(\*SubscriptBox[
StyleBox[\"p\",\nFontSlant->\"Italic\"], \(2\)]\),\!\(\*SubscriptBox[
StyleBox[\"p\",\nFontSlant->\"Italic\"], \(3\)]\)] represents the triple-\!\(\*
StyleBox[\"K\",\nFontSlant->\"Italic\"]\) integral with parameters \[Alpha], \!\(\*SubscriptBox[\(\[Beta]\), \(1\)]\), \!\(\*SubscriptBox[\(\[Beta]\), \(2\)]\), \!\(\*SubscriptBox[\(\[Beta]\), \(3\)]\) and momentum magnitudes \!\(\*SubscriptBox[
StyleBox[\"p\",\nFontSlant->\"Italic\"], \(1\)]\), \!\(\*SubscriptBox[
StyleBox[\"p\",\nFontSlant->\"Italic\"], \(2\)]\), \!\(\*SubscriptBox[
StyleBox[\"p\",\nFontSlant->\"Italic\"], \(3\)]\).";
NL::usage = "\!\(\*
StyleBox[\"NL\",\nFontSlant->\"Italic\"]\) represents the non-local part of the 3-point function.";
\[Lambda]::usage = "\[Lambda] represents the K\[ADoubleDot]llen lambda function.";


(* ::Text:: *)
(*Simplifications.*)


Swap::usage = "Swap[\!\(\*
StyleBox[\"expr\",\nFontSlant->\"Italic\"]\), \!\(\*
StyleBox[\"x\",\nFontSlant->\"Italic\"]\), \!\(\*
StyleBox[\"y\",\nFontSlant->\"Italic\"]\)] swaps \!\(\*
StyleBox[\"x\",\nFontSlant->\"Italic\"]\) and \!\(\*
StyleBox[\"y\",\nFontSlant->\"Italic\"]\) in \!\(\*
StyleBox[\"expr\",\nFontSlant->\"Italic\"]\).";


KToIntegrand::usage = "KToIntegrand[\!\(\*
StyleBox[\"expr\",\nFontSlant->\"Italic\"]\), \!\(\*
StyleBox[\"x\",\nFontSlant->\"Italic\"]\)] replaces each multiple-\!\(\*
StyleBox[\"K\",\nFontSlant->\"Italic\"]\) integral in \!\(\*
StyleBox[\"expr\",\nFontSlant->\"Italic\"]\) by its integrand with the integration variable \!\(\*
StyleBox[\"x\",\nFontSlant->\"Italic\"]\).";


KSimplify::usage = "KSimplify[\!\(\*
StyleBox[\"expr\",\nFontSlant->\"Italic\"]\)] simplifies multiple-\!\(\*
StyleBox[\"K\",\nFontSlant->\"Italic\"]\) integrals and loop integerals in \!\(\*
StyleBox[\"expr\",\nFontSlant->\"Italic\"]\).";


KExpand::usage = "KExpand[\!\(\*
StyleBox[\"expr\",\nFontSlant->\"Italic\"]\)] reduces derivatives of multiple-\!\(\*
StyleBox[\"K\",\nFontSlant->\"Italic\"]\) integrals to a combination of more elementary functions.";


KExpand::lev = "Level `1` is an invalid expansion level. Level 1 assumed.";


KFullExpand::usage = "KFullExpand[\!\(\*
StyleBox[\"expr\",\nFontSlant->\"Italic\"]\)] expands \!\(\*
StyleBox[\"NL\",\nFontSlant->\"Italic\"]\), its derivatives, and derivatives of multiple-\!\(\*
StyleBox[\"K\",\nFontSlant->\"Italic\"]\) integrals.";


PolyGammaToHarmonic::usage = "PolyGammaToHarmonic[\!\(\*
StyleBox[\"expr\",\nFontSlant->\"Italic\"]\)] replaces all PolyGamma functions of integral and half-integral arguments in \!\(\*
StyleBox[\"expr\",\nFontSlant->\"Italic\"]\) by harmonic numbers.";


TripleK::nonlin = "Warning: `1` parameter in `2` is non-linear in the regulator, \[Epsilon]. Expansion may be invalid.";


(* ::Text:: *)
(*Momentum manipulations.*)


Contract::usage = "Contract[\!\(\*
StyleBox[\"expr\",\nFontSlant->\"Italic\"]\)] contracts all repeated indices of recognized vectors in \!\(\*
StyleBox[\"expr\",\nFontSlant->\"Italic\"]\)\!\(\*
StyleBox[\".\",\nFontSlant->\"Italic\"]\)
Contract[\!\(\*
StyleBox[\"expr\",\nFontSlant->\"Italic\"]\), \[Mu]] contracts all repeated \[Mu]'s in \!\(\*
StyleBox[\"expr\",\nFontSlant->\"Italic\"]\).
Contract[\!\(\*
StyleBox[\"expr\",\nFontSlant->\"Italic\"]\), {\[Mu], ...}] contracts all repreated \[Mu], ... in \!\(\*
StyleBox[\"expr\",\nFontSlant->\"Italic\"]\).
Contract[\!\(\*
StyleBox[\"expr\",\nFontSlant->\"Italic\"]\), \[Mu], \[Nu]] contracts indices \[Mu] and \[Nu] in \!\(\*
StyleBox[\"expr\",\nFontSlant->\"Italic\"]\).";


Contract::argbt = "`1` called with `2` arguments; between `3` and `4` arguments are expected.";


Diff::usage = "Diff[\!\(\*
StyleBox[\"f\",\nFontSlant->\"Italic\"]\), \!\(\*
StyleBox[\"p\",\nFontSlant->\"Italic\"]\), \[Mu]] calculates the derivative of \!\(\*
StyleBox[\"f\",\nFontSlant->\"Italic\"]\) with respect to \!\(\*
StyleBox[\"p\",\nFontSlant->\"Italic\"]\)[\[Mu]].";


Diff::darg = "Cannot differentiate over the variable `1`, which appears as the integration variable in `2`.";


(* ::Text:: *)
(*Momentum integrals to multiple-K.*)


LoopToK::usage = "LoopToK[\!\(\*
StyleBox[\"expr\",\nFontSlant->\"Italic\"]\)] replaces all loop integrals by multiple-\!\(\*
StyleBox[\"K\",\nFontSlant->\"Italic\"]\) integrals.";


LoopToK::barg = "Option `1` `2` should be a Boolean variable.";
LoopToK::loopfail = "Warning: some loop integrals in `1` have not been converted to triple-K integrals. The resulting expression is likely to be incorrect.";


(* ::Text:: *)
(*Divergences.*)


IsDivergent::usage = "IsDivergent[i[\[Alpha],{\!\(\*SubscriptBox[\(\[Beta]\), \(1\)]\),...}]] tests if the multiple-\!\(\*
StyleBox[\"K\",\nFontSlant->\"Italic\"]\)\!\(\*
StyleBox[\" \",\nFontSlant->\"Italic\"]\)integral i[\[Alpha],{\!\(\*SubscriptBox[\(\[Beta]\), \(1\)]\),...}] is divergent.";


KDivergence::usage = "KDivergence[\!\(\*
StyleBox[\"expr\",\nFontSlant->\"Italic\"]\)] calculates divergent and scheme dependent terms in the \[Epsilon]-expansion of \!\(\*
StyleBox[\"expr\",\nFontSlant->\"Italic\"]\).";


KDivergence::iarg = "Option ExpansionOrder `1` should be an Integer.";
KDivergence::targ = "Option Type `1` should be All, a list of three signs, {\[PlusMinus]1, \[PlusMinus]1, \[PlusMinus]1}, or a list of such lists.";
KDivergence::ksing = "Warning: expression may be indeterminate since it exhibits the `1` singularity.";


(* ::Text:: *)
(*Reduction scheme.*)


KEvaluate::usage = "KEvaluate[\!\(\*
StyleBox[\"expr\",\nFontSlant->\"Italic\"]\)] evaluates all multiple-\!\(\*
StyleBox[\"K\",\nFontSlant->\"Italic\"]\) integrals in \!\(\*
StyleBox[\"expr\",\nFontSlant->\"Italic\"]\).";


LoopEvaluate::usage = "LoopEvaluate[\!\(\*
StyleBox[\"expr\",\nFontSlant->\"Italic\"]\)] evaluates all momentum space loop integrals in \!\(\*
StyleBox[\"expr\",\nFontSlant->\"Italic\"]\).";


IsSolvable::usage = "IsSolvable[\!\(\*
StyleBox[\"i\",\nFontSlant->\"Italic\"]\)[\[Alpha],{\!\(\*SubscriptBox[\(\[Beta]\), \(1\)]\),...}]] returns True if the multiple-\!\(\*
StyleBox[\"K\",\nFontSlant->\"Italic\"]\) integral \!\(\*SubscriptBox[
StyleBox[\"i\",\nFontSlant->\"Italic\"], \(\[Alpha], {\!\(\*SubscriptBox[\(\[Beta]\), \(1\)]\),...}\)]\) is computable by KEvaluate.
IsSolvable[\!\(\*
StyleBox[\"i\",\nFontSlant->\"Italic\"]\)[\[Alpha],{\!\(\*SubscriptBox[\(\[Beta]\), \(1\)]\),...}][\!\(\*SubscriptBox[\(p\), \(1\)]\),\!\(\*SubscriptBox[\(p\), \(2\)]\),\!\(\*SubscriptBox[\(p\), \(3\)]\)]] returns True if the multiple-\!\(\*
StyleBox[\"K\",\nFontSlant->\"Italic\"]\) integral \!\(\*SubscriptBox[
StyleBox[\"i\",\nFontSlant->\"Italic\"], \(\[Alpha], {\!\(\*SubscriptBox[\(\[Beta]\), \(1\)]\),...}\)]\)[\!\(\*SubscriptBox[\(p\), \(1\)]\),\!\(\*SubscriptBox[\(p\), \(2\)]\),\!\(\*SubscriptBox[\(p\), \(3\)]\)] is computable by KEvaluate.";


(* ::Text:: *)
(*Conformal operators.*)


ScalarKOp::usage = "KOp[\!\(\*
StyleBox[\"expr\",\nFontSlant->\"Italic\"]\), \!\(\*
StyleBox[\"p\",\nFontSlant->\"Italic\"]\), \[Beta]] applies single K\!\(\*
StyleBox[\"(\",\nFontSize->12,\nFontSlant->\"Italic\"]\)\!\(\*
StyleBox[\"\[Beta]\",\nFontSize->12,\nFontSlant->\"Italic\"]\)\!\(\*
StyleBox[\")\",\nFontSize->12,\nFontSlant->\"Italic\"]\)\!\(\*
StyleBox[\" \",\nFontSize->12]\) operator to \!\(\*
StyleBox[\"expr\",\nFontSlant->\"Italic\"]\) with respect to momentum magnitude \!\(\*
StyleBox[\"p\",\nFontSlant->\"Italic\"]\) and with parameter \[Beta].";
ScalarKKOp::usage = "KKOp[\!\(\*
StyleBox[\"expr\",\nFontSlant->\"Italic\"]\), \!\(\*
StyleBox[SubscriptBox[\"p\", \"i\"],\nFontSlant->\"Italic\"]\), \!\(\*
StyleBox[SubscriptBox[\"p\", \"j\"],\nFontSlant->\"Italic\"]\), \!\(\*SubscriptBox[\(\[Beta]\), 
StyleBox[\"i\",\nFontSlant->\"Italic\"]]\), \!\(\*SubscriptBox[\(\[Beta]\), 
StyleBox[\"j\",\nFontSlant->\"Italic\"]]\)] = KOp[\!\(\*
StyleBox[\"expr\",\nFontSlant->\"Italic\"]\), \!\(\*
StyleBox[SubscriptBox[\"p\", \"i\"],\nFontSlant->\"Italic\"]\), \!\(\*SubscriptBox[\(\[Beta]\), 
StyleBox[\"i\",\nFontSlant->\"Italic\"]]\)] - KOp[\!\(\*
StyleBox[\"expr\",\nFontSlant->\"Italic\"]\), \!\(\*
StyleBox[SubscriptBox[\"p\", \"j\"],\nFontSlant->\"Italic\"]\), \!\(\*SubscriptBox[\(\[Beta]\), 
StyleBox[\"j\",\nFontSlant->\"Italic\"]]\)] applies the conformal Ward identity operator in its scalar form.";


(* ::Text:: *)
(*Options.*)


Options[KExpand] = { Level -> 1 };
Options[KSimplify] = { Assumptions :> $Assumptions };
Options[PolyGammaToHarmonic] = { Assumptions :> $Assumptions };
Options[Contract] = { Dimension -> d, Vectors -> Automatic, Indices -> All };
Options[LoopToK] = { Recursive -> True };
Options[IsDivergent] = { Assumptions :> $Assumptions };
Options[KDivergence] = { Type -> All, ExpansionOrder -> 0, uParameter -> u, vParameters -> {v,v,v}, Assumptions :> $Assumptions };
Options[KEvaluate] = { uParameter -> u, vParameters -> {v,v,v}, ExpansionLevel -> 1 };
Options[LoopEvaluate] = { uParameter -> u, vParameters -> {v,v,v}, ExpansionLevel -> 1, Recursive -> True };


Begin["TripleK`Private`"];


(* ::Section:: *)
(*Definitions*)


Attributes[p] = { NHoldAll };
Attributes[\[Delta]] = { Orderless };
Attributes[NL] = { Orderless, NumericFunction };
Attributes[\[Lambda]] = { Orderless, NumericFunction };
Attributes[i] = { NumericFunction };
Attributes[CenterDot] = { Orderless, OneIdentity };


Attributes[NLfun] = { Orderless, NumericFunction };
Attributes[\[Lambda]fun] = { Orderless, NumericFunction };
Attributes[Xfun] = { NumericFunction };
Attributes[Yfun] = { NumericFunction };


NL /: N[NL[a_,b_,c_], opts___] := N[NLfun[a,b,c], opts];
\[Lambda] /: N[\[Lambda][a_,b_,c_], opts___] := N[\[Lambda]fun[a,b,c], opts];
i /: N[i[a_,{b1_,b2_}][p_], opts___] := N[DoubleKValue[a,{b1,b2}][p], opts];
i /: N[i[a_,{b1_,b2_,b3_}][p1_,p2_,p3_], opts___] /; 0<Re[a]+1-Abs[Re[b1]]-Abs[Re[b2]]-Abs[Re[b3]] && 0<Re[p1+p2+p3] := 
		Module[{x}, NIntegrate[x^a p1^b1 p2^b2 p3^b3 BesselK[b1, p1 x] BesselK[b2, p2 x] BesselK[b3, p3 x], {x,0,\[Infinity]}]];


NL[a_?NumberQ,b_?NumberQ,c_?NumberQ] /; AnyTrue[{a,b,c}, InexactNumberQ] := NLfun[a,b,c];
\[Lambda][a_?NumberQ,b_?NumberQ,c_?NumberQ] /; AnyTrue[{a,b,c}, InexactNumberQ] := \[Lambda]fun[a,b,c];
i[a_?NumberQ,{b1_?NumberQ,b2_?NumberQ}][p_?NumberQ] /; AnyTrue[{a,b1,b2,p}, InexactNumberQ] := DoubleKValue[a,{b1,b2}][p];
i[a_?NumberQ,{b1_?NumberQ,b2_?NumberQ,b3_?NumberQ}][p1_?NumberQ,p2_?NumberQ,p3_?NumberQ] /; 
	0<Re[a]+1-Abs[Re[b1]]-Abs[Re[b2]]-Abs[Re[b3]] && 0<Re[p1+p2+p3] && AnyTrue[{a,b1,b2,b3,p1,p2,p3}, InexactNumberQ] := 
	Module[{x}, NIntegrate[x^a p1^b1 p2^b2 p3^b3 BesselK[b1, p1 x] BesselK[b2, p2 x] BesselK[b3, p3 x], {x,0,\[Infinity]}]];


$Assumptions = If[$Assumptions === True, 
	{ p[1]>0, p[2]>0, p[3]>0 }, 
	Union[$Assumptions, { p[1]>0, p[2]>0, p[3]>0 }]];


Format[p[j_][\[Mu]_]] := Subsuperscript[p,j,\[Mu]];
Format[p[j_]] := Subscript[p,j];
Format[\[Delta][i_,j_]] := Subscript[\[Delta],i,j];
Format[i[a_,b_]] := Subscript[i,a,b];
Format[i[a_,b_][p[1],p[2],p[3]]] := Subscript[i,a,b];
Format[i[a_,b_][Subscript[p,1],Subscript[p,2],Subscript[p,3]]] := Subscript[i,a,b];
Format[NL[p[1],p[2],p[3]]] = NL;
Format[\[Lambda][p[1],p[2],p[3]]] = \[Lambda];


Format[LoopIntegral[d_,{\[Delta]1_,\[Delta]2_,\[Delta]3_}][num_,k_]] := With[{numref=num /. { k[\[Mu]_]->Superscript[k,\[Mu]] }, pow1=2\[Delta]1, pow2=2\[Delta]2, pow3=2\[Delta]3}, 
	HoldForm["\!\(\*StyleBox[\"\[Integral]\",FontSize->18]\)"*HoldForm[("\[DifferentialD]"^d*k)/(2*Pi)^d]*HoldForm[numref/(k^(pow3) (k-Subscript[p, 1])^(pow2) (k+Subscript[p, 2])^(pow1))]]];
Format[LoopIntegral[d_,{\[Delta]1_,\[Delta]2_}][num_,k_,-p_]] := With[{numref=num /. { k[\[Mu]_]->Superscript[k,\[Mu]] }, pow1=2\[Delta]1, pow2=2\[Delta]2}, 
	HoldForm["\!\(\*StyleBox[\"\[Integral]\",FontSize->18]\)"*HoldForm[("\[DifferentialD]"^d*k)/(2*Pi)^d]*HoldForm[numref/(k^(pow1) (k+p)^(pow2))]]];
Format[LoopIntegral[d_,{\[Delta]1_,\[Delta]2_}][num_,k_,p_]] := With[{numref=num /. { k[\[Mu]_]->Superscript[k,\[Mu]] }, pow1=2\[Delta]1, pow2=2\[Delta]2}, 
	HoldForm["\!\(\*StyleBox[\"\[Integral]\",FontSize->18]\)"*HoldForm[("\[DifferentialD]"^d*k)/(2*Pi)^d]*HoldForm[numref/(k^(pow1) (k-p)^(pow2))]]];


(* ::Section:: *)
(*Simplifications*)


Swap[exp_,toswap1stterm_,toswap2ndterm_] := Module[{toswap3rdterm},((exp/.toswap1stterm->toswap3rdterm)/.toswap2ndterm->toswap1stterm)/.toswap3rdterm->toswap2ndterm];
Swap[x___] := Null /; Message[Swap::argrx, "Swap", Length[{x}], 3];


KToIntegrand[exp_, x_] := exp /. { 
	i[a_, {b1_,b2_}][p_] :> x^a p^(b1+b2) BesselK[b1,p x] BesselK[b2,p x],
	i[a_, {b1_,b2_,b3_}][p1_,p2_,p3_] :> 
		x^a p1^b1 p2^b2 p3^b3 BesselK[b1, p1 x] BesselK[b2, p2 x] BesselK[b3, p3 x]
	} /. {
	i[a_, {b1_,b2_,b3_}] :> 
		x^a p[1]^b1 p[2]^b2 p[3]^b3 BesselK[b1, p[1] x] BesselK[b2, p[2] x] BesselK[b3, p[3] x]
	};


KToIntegrand[x___] := Null /; Message[KToIntegrand::argrx, "KToIntegrand", Length[{x}], 2];


suMomentumUnformat = { 			 
			Subsuperscript[p, j_, \[Mu]_] :> p[j][\[Mu]],
			Superscript[Subscript[p, j_], \[Mu]_] :> p[j][\[Mu]],
			Subscript[p, j_] :> p[j],
			Superscript[p[j_], \[Mu]_] :> p[j][\[Mu]] };


Unformat[exp_] := Module[{tmpNL,tmp\[Lambda],ii}, 
	exp /. { Subscript[i, a_, b_] :> i[a,b],
			 Subsuperscript[p, j_, \[Mu]_] :> p[j][\[Mu]],
			 Superscript[Subscript[p, j_], \[Mu]_] :> p[j][\[Mu]],
			 Subscript[p, j_] :> p[j],
			 Superscript[p[j_], \[Mu]_] :> p[j][\[Mu]],
			 Subscript[\[Delta], i_, j_] :> \[Delta][i,j],
			 NL[x__] :> tmpNL[x],
			 Derivative[i__][NL][x__] :> Derivative[i][tmpNL][x],
			 \[Lambda][x__] :> tmp\[Lambda][x],
			 Derivative[i__][\[Lambda]][x__] :> Derivative[i][tmp\[Lambda]][x] }
		/. { NL -> NL[p[1],p[2],p[3]], \[Lambda] -> \[Lambda][p[1],p[2],p[3]] }
		/. { tmpNL -> NL, tmp\[Lambda] -> \[Lambda] }
		/. { i[a_,b_][x___] :> ii[a,b][x],
			 Derivative[k_,m_,n_][i[a_,b_]][x___] :> Derivative[k,m,n][ii[a,b]][x] }
		/. { i[a_,b_] :> i[a,b][p[1],p[2],p[3]] }
		/. { ii -> i }
];


Unformat[x___] := Null /; Message[Unformat::argrx, "Unformat", Length[{x}], 1];


suKDiff = { 
	Derivative[k_,0,0][i[a_,{b1_,b2_,b3_}]][p1_,p2_,p3_] :>
				-D[p1 * i[a+1, {b1-1,b2,b3}][p1,p2,p3],{p1,k-1}],
	Derivative[k_,m_,0][i[a_,{b1_,b2_,b3_}]][p1_,p2_,p3_] :>
				-D[p2 * Derivative[k,0,0][i[a+1, {b1,b2-1,b3}]][p1,p2,p3],{p2,m-1}],
	Derivative[k_,m_,n_][i[a_,{b1_,b2_,b3_}]][p1_,p2_,p3_] :>
				-D[p3 * Derivative[k,m,0][i[a+1, {b1,b2,b3-1}]][p1,p2,p3],{p3,n-1}] };


suKDiffReg = { 
	Derivative[k_,0,0][i[a_,{b1_,b2_,b3_}, u_,v_]][p1_,p2_,p3_] :>
				-D[p1 * i[a+1, {b1-1,b2,b3}, u,v][p1,p2,p3],{p1,k-1}],
	Derivative[k_,m_,0][i[a_,{b1_,b2_,b3_}], u_,v_][p1_,p2_,p3_] :>
				-D[p2 * Derivative[k,0,0][i[a+1, {b1,b2-1,b3}, u,v]][p1,p2,p3],{p2,m-1}],
	Derivative[k_,m_,n_][i[a_,{b1_,b2_,b3_}], u_,v_][p1_,p2_,p3_] :>
				-D[p3 * Derivative[k,m,0][i[a+1, {b1,b2,b3-1}, u,v]][p1,p2,p3],{p3,n-1}] };


suKNegative[assume___] := { 
	i[a_,{b1_,b2_,b3_}][p1_,p2_,p3_] :> 
		p1^(2b1) i[a,{-b1,b2,b3}][p1,p2,p3] /; Simplify[b1<0 /. \[Epsilon]->0,assume, TimeConstraint->0.1],
	i[a_,{b1_,b2_,b3_}][p1_,p2_,p3_] :> 
		p2^(2b2) i[a,{b1,-b2,b3}][p1,p2,p3] /; Simplify[b2<0 /. \[Epsilon]->0,assume, TimeConstraint->0.1],
	i[a_,{b1_,b2_,b3_}][p1_,p2_,p3_] :> 
		p3^(2b3) i[a,{b1,b2,-b3}][p1,p2,p3] /; Simplify[b3<0 /. \[Epsilon]->0,assume, TimeConstraint->0.1] };


suKNegativeReg = { 
	i[a_,{b1_,b2_,b3_}, u_,{v1_,v2_,v3_}][p1_,p2_,p3_] :> 
		p1^(2b1) i[a,{-b1,b2,b3}, u,{-v1,v2,v3}][p1,p2,p3] /; b1<0,
	i[a_,{b1_,b2_,b3_}, u_,{v1_,v2_,v3_}][p1_,p2_,p3_] :> 
		p2^(2b2) i[a,{b1,-b2,b3}, u,{v1,-v2,v3}][p1,p2,p3] /; b2<0,
	i[a_,{b1_,b2_,b3_}, u_,{v1_,v2_,v3_}][p1_,p2_,p3_] :> 
		p3^(2b3) i[a,{b1,b2,-b3}, u,{v1,v2,-v3}][p1,p2,p3] /; b3<0 };


suKOrder[assume___] := { 
	i[a_,{b1_,b2_,b3_}][p1_,p2_,p3_] :> i[a,{b1,b3,b2}][p1,p3,p2] /; Simplify[b2<b3 /. \[Epsilon]->0,assume, TimeConstraint->0.1], 
	i[a_,{b1_,b2_,b3_}][p1_,p2_,p3_] :> i[a,{b2,b1,b3}][p2,p1,p3] /; Simplify[b1<b2 /. \[Epsilon]->0,assume, TimeConstraint->0.1] };


suKInverseOrder = { 
	i[a_,{b1_,b3_,b2_}][p[1],p[3],p[2]] :> i[a,{b1,b2,b3}][p[1],p[2],p[3]],
	i[a_,{b3_,b2_,b1_}][p[3],p[2],p[1]] :> i[a,{b1,b2,b3}][p[1],p[2],p[3]],
	i[a_,{b2_,b1_,b3_}][p[2],p[1],p[3]] :> i[a,{b1,b2,b3}][p[1],p[2],p[3]],
	i[a_,{b2_,b3_,b1_}][p[2],p[3],p[1]] :> i[a,{b1,b2,b3}][p[1],p[2],p[3]],
	i[a_,{b3_,b1_,b2_}][p[3],p[1],p[2]] :> i[a,{b1,b2,b3}][p[1],p[2],p[3]] };


suKOrderReg = { 
	i[a_,{b1_,b2_,b3_}, u_,{v1_,v2_,v3_}][p1_,p2_,p3_] :> i[a,{b1,b3,b2}, u,{v1,v3,v2}][p1,p3,p2] /; b2<b3, 
	i[a_,{b1_,b2_,b3_}, u_,{v1_,v2_,v3_}][p1_,p2_,p3_] :> i[a,{b2,b1,b3}, u,{v2,v1,v3}][p2,p1,p3] /; b1<b2 };


suKIdentities[assume___] := {
	c_. i[a_,{b1p2_,b2_,b3_}][p1_,p2_,p3_] + cmtwob1p1_. i[am1_,{b1p1_,b2_,b3_}][p1_,p2_,p3_] :> 
		c p1^2 i[a,{b1p1-1,b2,b3}][p1,p2,p3] /; Simplify[b1p2-b1p1==1 && a-am1==1 && cmtwob1p1==-2b1p1*c, assume, TimeConstraint->0.1],
	c_. i[a_,{b1_,b2p2_,b3_}][p1_,p2_,p3_] + cmtwob2p1_. i[am1_,{b1_,b2p1_,b3_}][p1_,p2_,p3_] :> 
		c p2^2 i[a,{b1,b2p1-1,b3}][p1,p2,p3] /; Simplify[b2p2-b2p1==1 && a-am1==1 && cmtwob2p1==-2b2p1*c, assume, TimeConstraint->0.1],
	c_. i[a_,{b1_,b2_,b3p2_}][p1_,p2_,p3_] + cmtwob3p1_. i[am1_,{b1_,b2_,b3p1_}][p1_,p2_,p3_] :>
		c p3^2 i[a,{b1,b2,b3p1-1}][p1,p2,p3] /; Simplify[b3p2-b3p1==1 && a-am1==1 && cmtwob3p1==-2b3p1*c, assume, TimeConstraint->0.1],
	cp_. i[a_,{b1m1_,b2_,b3_}][p1_,p2_,p3_] + c_. i[am1_,{b1_,b2_,b3_}][p1_,p2_,p3_] :>
		c/(2b1) i[a,{b1+1,b2,b3}][p1,p2,p3] /; Simplify[b1-b1m1==1 && a-am1==1 && 2b1 cp==c*p1^2, assume, TimeConstraint->0.1],
	cp_. i[a_,{b1_,b2m1_,b3_}][p1_,p2_,p3_] + c_. i[am1_,{b1_,b2_,b3_}][p1_,p2_,p3_] :>
		c/(2b2) i[a,{b1,b2+1,b3}][p1,p2,p3] /; Simplify[b2-b2m1==1 && a-am1==1 && 2b2 cp==c*p2^2, assume, TimeConstraint->0.1],
	cp_. i[a_,{b1_,b2_,b3m1_}][p1_,p2_,p3_] + c_. i[am1_,{b1_,b2_,b3_}][p1_,p2_,p3_] :>
		c/(2b3) i[a,{b1,b2,b3+1}][p1,p2,p3] /; Simplify[b3-b3m1==1 && a-am1==1 && 2b3 cp==c*p3^2, assume, TimeConstraint->0.1],
	c_. i[a_,{b1p1_,b2_,b3_}][p1_,p2_,p3_] + cmp1_. i[a_,{b1m1_,b2_,b3_}][p1_,p2_,p3_] :>
		2 c (b1p1-1) i[a-1,{b1p1-1,b2,b3}][p1,p2,p3] /; Simplify[b1p1-b1m1==2 && cmp1==-c p1^2, assume, TimeConstraint->0.1],
	c_. i[a_,{b1_,b2p1_,b3_}][p1_,p2_,p3_] + cmp2_. i[a_,{b1_,b2m1_,b3_}][p1_,p2_,p3_] :>
		2 c (b2p1-1) i[a-1,{b1,b2p1-1,b3}][p1,p2,p3] /; Simplify[b2p1-b2m1==2 && cmp2==-c p2^2, assume, TimeConstraint->0.1],
	c_. i[a_,{b1_,b2_,b3p1_}][p1_,p2_,p3_] + cmp3_. i[a_,{b1_,b2_,b3m1_}][p1_,p2_,p3_] :>
		2 c (b3p1-1) i[a-1,{b1,b2,b3p1-1}][p1,p2,p3] /; Simplify[b3p1-b3m1==2 && cmp3==-c p3^2, assume, TimeConstraint->0.1],
	c1_. i[ap1_,{b1m1_,b2_,b3_}][p1_,p2_,p3_] + c2_. i[ap1_,{b1_,b2m1_,b3_}][p1_,p2_,p3_] + c3_. i[ap1_,{b1_,b2_,b3m1_}][p1_,p2_,p3_] :>
		c1/p[1]^2 * (ap1-b1-b2-b3) * i[ap1-1, {b1,b2,b3}][p1,p2,p3] 
		/; Simplify[b1-b1m1==1 && b2-b2m1==1 && b3-b3m1==1 && c1 p[2]^2==c2 p[1]^2 && c1 p[3]^2==c3 p[1]^2 && !TrueQ[IsDivergent[i[ap1-1,{b1,b2,b3}], assume]], assume, TimeConstraint->0.1]
};


suMomentum3Identities[assume___] := {
	c3_. p[3][\[Mu]_] + c1_. p[1][\[Mu]_] :> -c1 p[2][\[Mu]]/; Simplify[c1==c3,assume,TimeConstraint->0.1],
	c3_. p[3][\[Mu]_] + c2_. p[2][\[Mu]_] :> -c2 p[1][\[Mu]]/; Simplify[c2==c3,assume,TimeConstraint->0.1],
	c2_. p[2][\[Mu]_] + c1_. p[1][\[Mu]_] :> -c1 p[3][\[Mu]]/; Simplify[c1==c2,assume,TimeConstraint->0.1]
	 };


SimplifyFunctionKIdentities[assume_] := # /. Union[
	suKIdentities[assume], 
	suKNegative[assume], 
	suKOrder[assume], 
	suMomentum3Identities[assume]]&;


suMomentum = {
	(x_+y_)[j_] :> x[j]+y[j],
	(a_*x_)[j_] :> a*x[j] /; NumericQ[a],
	(-x_)[j_] :> -x[j],
	0[j_] :> 0,
	x_\[CenterDot](y_+z_) :> x\[CenterDot]y + x\[CenterDot]z,
	x_\[CenterDot](a_*y_) :> a(x\[CenterDot]y) /; NumericQ[a],
	x_\[CenterDot](-y_) :> -(x\[CenterDot]y),
	x_\[CenterDot]0 :> 0 };


suMomentumEx[vector_] := { 
	(x_+y_)[j_] :> x[j]+y[j],
	(a_*x_)[j_] :> a*x[j] /; FreeQ[a,p] && FreeQ[a,vector],
	(-x_)[j_] :> -x[j],
	0[j_] :> 0,
	x_\[CenterDot](y_+z_) :> x\[CenterDot]y + x\[CenterDot]z,
	x_\[CenterDot](a_*y_) :> a(x\[CenterDot]y) /; FreeQ[a,p] && FreeQ[a,vector],
	x_\[CenterDot](-y_) :> -(x\[CenterDot]y),
	x_\[CenterDot]0 :> 0 };


suMomentumEx[vectors_List] := { 
	(x_+y_)[j_] :> x[j]+y[j],
	(a_*x_)[j_] :> a*x[j] /; FreeQ[a,p] && AllTrue[vectors, FreeQ[a,#]&],
	(-x_)[j_] :> -x[j],
	0[j_] :> 0,
	x_\[CenterDot](y_+z_) :> x\[CenterDot]y + x\[CenterDot]z,
	x_\[CenterDot](a_*y_) :> a(x\[CenterDot]y) /; FreeQ[a,p] && AllTrue[vectors, FreeQ[a,#]&],
	x_\[CenterDot](-y_) :> -(x\[CenterDot]y),
	x_\[CenterDot]0 :> 0 };


suProductsToMagnitudes = { 
	p[2]\[CenterDot]p[3] -> 1/2 (p[1]^2 - p[2]^2 - p[3]^2),
	p[1]\[CenterDot]p[3] -> 1/2 (p[2]^2 - p[1]^2 - p[3]^2),
	p[1]\[CenterDot]p[2] -> 1/2 (p[3]^2 - p[2]^2 - p[1]^2),
	Sqrt[p[n_]\[CenterDot]p[n_]] :> p[n],
	Sqrt[p\[CenterDot]p] -> p,
	Sqrt[p[n_]^2] :> p[n],
	Sqrt[p^2] -> p,
	p[n_]\[CenterDot]p[n_] :> p[n]^2,
	p\[CenterDot]p -> p^2 };


suMomentum3 = {
	p[3][\[Mu]_] :> -p[1][\[Mu]]-p[2][\[Mu]],
	p[3]\[CenterDot]x_ :> -(p[1]\[CenterDot]x)-(p[2]\[CenterDot]x) };


suLoopLinearity = {
	LoopIntegral[x__][X_ + Y_, y__] :> LoopIntegral[x][X,y] + LoopIntegral[x][Y,y],
	LoopIntegral[x__][-X_, y__] :> -LoopIntegral[x][X,y],
	LoopIntegral[x__][0, y__] :> 0,
	LoopIntegral[x__][a_*X_, k_, y___] :> a*LoopIntegral[x][X,k,y] /; FreeQ[a,k] && a =!= 1,
	LoopIntegral[x__][a_, k_, y___] :> a*LoopIntegral[x][1,k,y] /; FreeQ[a,k] && a =!= 1
};


suLoopReduction = {
	LoopIntegral[d_, {\[Delta]1_,\[Delta]2_}][x_.*(k_\[CenterDot]k_)^n_.,k_,p_] :> 
		LoopIntegral[d, {\[Delta]1-n//Simplify,\[Delta]2}][x, k, p],
	LoopIntegral[d_, {\[Delta]1_,\[Delta]2_}][x_.*(k_\[CenterDot]p_)^n_.,k_,p_] :> 
		(p\[CenterDot]p /. suProductsToMagnitudes)/2*LoopIntegral[d, {\[Delta]1,\[Delta]2}][x*(k\[CenterDot]p)^(n-1), k,p]
		-1/2*LoopIntegral[d, {\[Delta]1,\[Delta]2-1}][x*(k\[CenterDot]p)^(n-1), k,p]
		+1/2*LoopIntegral[d, {\[Delta]1-1,\[Delta]2}][x*(k\[CenterDot]p)^(n-1), k,p],
	LoopIntegral[d_, {\[Delta]1_,\[Delta]2_,\[Delta]3_}][x_.*(k_\[CenterDot]k_)^n_.,k_] :> 
		LoopIntegral[d, {\[Delta]1,\[Delta]2,\[Delta]3-n//Simplify}][x, k],
	LoopIntegral[d_, {\[Delta]1_,\[Delta]2_,\[Delta]3_}][x_.*(k_\[CenterDot]p[1])^n_.,k_] :> 
		p[1]^2/2*LoopIntegral[d, {\[Delta]1,\[Delta]2,\[Delta]3}][x*(k\[CenterDot]p[1])^(n-1), k]
		-1/2*LoopIntegral[d, {\[Delta]1,\[Delta]2-1,\[Delta]3}][x*(k\[CenterDot]p[1])^(n-1), k]
		+1/2*LoopIntegral[d, {\[Delta]1,\[Delta]2,\[Delta]3-1}][x*(k\[CenterDot]p[1])^(n-1),k],
	LoopIntegral[d_, {\[Delta]1_,\[Delta]2_,\[Delta]3_}][x_.*(k_\[CenterDot]p[2])^n_., k_] :>
		-p[2]^2/2*LoopIntegral[d, {\[Delta]1,\[Delta]2,\[Delta]3}][x*(k\[CenterDot]p[2])^(n-1), k]
		+1/2*LoopIntegral[d,{\[Delta]1-1,\[Delta]2,\[Delta]3}][x*(k\[CenterDot]p[2])^(n-1),k]
		-1/2*LoopIntegral[d,{\[Delta]1,\[Delta]2,\[Delta]3-1}][x*(k\[CenterDot]p[2])^(n-1),k],
	LoopIntegral[d_, {\[Delta]1_,\[Delta]2_,\[Delta]3_}][x_.*(k_\[CenterDot]k_+2 k_\[CenterDot]p[2]+p[2]^2)^n_.,k_] :> 
		LoopIntegral[d, {\[Delta]1-n//Simplify,\[Delta]2,\[Delta]3}][x, k],
	LoopIntegral[d_, {\[Delta]1_,\[Delta]2_,\[Delta]3_}][x_.*(k_\[CenterDot]k_-2 k_\[CenterDot]p[1]+p[1]^2)^n_.,k_] :> 
		LoopIntegral[d, {\[Delta]1,\[Delta]2-n//Simplify,\[Delta]3}][x, k],
	LoopIntegral[d_, {\[Delta]1_,\[Delta]2_}][x_.*(k_\[CenterDot]k_-2 k_\[CenterDot]p_+p_^2)^n_.,k_,p_] :> 
		LoopIntegral[d, {\[Delta]1,\[Delta]2-n//Simplify}][x, k, p],
	LoopIntegral[d_, {\[Delta]1_,\[Delta]2_}][x_.*(k_\[CenterDot]k_+2 k_\[CenterDot]p_+p_^2)^n_.,k_, -p_] :> 
		LoopIntegral[d, {\[Delta]1,\[Delta]2-n//Simplify}][x, k, -p]		
};


suLoopZero = {
	LoopIntegral[d_, {n_Integer,\[Delta]2_}][x_,k_,p_] /; n<=0 && FreeQ[x, k\[CenterDot]_]:> 0,
	LoopIntegral[d_, {\[Delta]1_,n_Integer}][x_,k_,p_] /; n<=0 && FreeQ[x, k\[CenterDot]_]:> 0,
	LoopIntegral[d_, {\[Delta]1_,\[Delta]2_,n_Integer}][x_,k_] /; n<=0 && FreeQ[x, k\[CenterDot]_]:> 
		LoopIntegral[d, {\[Delta]2,\[Delta]1}][x*(k\[CenterDot]k)^(-n) /. {k -> k+p[1]} //. suMomentumEx[k] /. suProductsToMagnitudes, k, p[3]],
	LoopIntegral[d_, {\[Delta]1_,n_Integer,\[Delta]3_}][x_,k_] /; n<=0 && FreeQ[x, k\[CenterDot]_]:> 
		LoopIntegral[d, {\[Delta]3,\[Delta]1}][x*(k\[CenterDot]k - 2 k\[CenterDot]p[1]+p[1]^2)^(-n), k, -p[2]],
	LoopIntegral[d_, {n_Integer,\[Delta]2_,\[Delta]3_}][x_,k_] /; n<=0 && FreeQ[x, k\[CenterDot]_] :> 
		LoopIntegral[d, {\[Delta]3,\[Delta]2}][x*(k\[CenterDot]k + 2 k\[CenterDot]p[2]+p[2]^2)^(-n), k, p[1]]
};


suLoopZeroRecursive = {
	LoopIntegral[d_, {n_Integer,\[Delta]2_}][x_,k_,p_] /; n<=0 && FreeQ[x, LoopIntegral] && FreeQ[x, k\[CenterDot]_] :> 0,
	LoopIntegral[d_, {\[Delta]1_,n_Integer}][x_,k_,p_] /; n<=0 && FreeQ[x, LoopIntegral] && FreeQ[x, k\[CenterDot]_] :> 0,
	LoopIntegral[d_, {\[Delta]1_,\[Delta]2_,n_Integer}][x_,k_] /; n<=0 && FreeQ[x, LoopIntegral] && FreeQ[x, k\[CenterDot]_] :> 
		LoopIntegral[d, {\[Delta]2,\[Delta]1}][x*(k\[CenterDot]k)^(-n) /. {k -> k+p[1]} //. suMomentumEx[k] /. suProductsToMagnitudes, k, p[3]],
	LoopIntegral[d_, {\[Delta]1_,n_Integer,\[Delta]3_}][x_,k_] /; n<=0 && FreeQ[x, LoopIntegral] && FreeQ[x, k\[CenterDot]_] :> 
		LoopIntegral[d, {\[Delta]3,\[Delta]1}][x*(k\[CenterDot]k - 2 k\[CenterDot]p[1]+p[1]^2)^(-n), k, -p[2]],
	LoopIntegral[d_, {n_Integer,\[Delta]2_,\[Delta]3_}][x_,k_] /; n<=0 && FreeQ[x, LoopIntegral] && FreeQ[x, k\[CenterDot]_] :> 
		LoopIntegral[d, {\[Delta]3,\[Delta]2}][x*(k\[CenterDot]k + 2 k\[CenterDot]p[2]+p[2]^2)^(-n), k, p[1]]
};


suLoopReductionZero = Union[suLoopReduction, suLoopZero, suLoopLinearity];
suLoopReductionZeroRecursive = Union[suLoopReduction, suLoopZeroRecursive, suLoopLinearity];


suNLDiff = { 
	Derivative[i_,j_,k_][NL][a_,b_,c_] :> D[NL[1][a,b,c],{c,k},{b,j},{a,i-1}] /; i>=1,
	Derivative[0, j_,k_][NL][a_,b_,c_] :> D[NL[2][a,b,c],{c,k},{b,j-1}] /; j>=1,
	Derivative[0, 0, k_][NL][a_,b_,c_] :> D[NL[3][a,b,c],{c,k-1}] /; k>=1,
	Derivative[i_,j_,k_][NL[1]][a_,b_,c_] :> D[2/(a Sqrt[\[Lambda][a,b,c]])*(a^2 Log[a^2]+1/2(c^2-a^2-b^2) Log[b^2]+1/2(b^2-a^2-c^2) Log[c^2]),{a,i},{b,j},{c,k}],
	Derivative[i_,j_,k_][NL[2]][a_,b_,c_] :> D[2/(b Sqrt[\[Lambda][a,b,c]])*(b^2 Log[b^2]+1/2(c^2-a^2-b^2) Log[a^2]+1/2(a^2-c^2-b^2) Log[c^2]),{a,i},{b,j},{c,k}],
	Derivative[i_,j_,k_][NL[3]][a_,b_,c_] :> D[2/(c Sqrt[\[Lambda][a,b,c]])*(c^2 Log[c^2]+1/2(b^2-a^2-c^2) Log[a^2]+1/2(a^2-c^2-b^2)Log[b^2]),{a,i},{b,j},{c,k}],
	NL[2][a_,b_,c_]:>2/(b Sqrt[\[Lambda][a,b,c]])*(b^2 Log[b^2]+1/2(c^2-a^2-b^2) Log[a^2]+1/2(a^2-c^2-b^2) Log[c^2]),
	NL[3][a_,b_,c_]:>2/(c Sqrt[\[Lambda][a,b,c]])*(c^2 Log[c^2]+1/2(b^2-a^2-c^2) Log[a^2]+1/2(a^2-c^2-b^2) Log[b^2]),
	NL[1][a_,b_,c_]:>2/(a Sqrt[\[Lambda][a,b,c]])*(a^2 Log[a^2]+1/2(c^2-a^2-b^2) Log[b^2]+1/2(b^2-a^2-c^2) Log[c^2]),
	Derivative[i_,j_,k_][\[Lambda]][a_,b_,c_] :> D[\[Lambda]fun[a,b,c],{a,i},{b,j},{c,k}]
};


suPolyGammaToHarmonic[assume___] := { PolyGamma[0, z_] :> HarmonicNumber[z-1] - EulerGamma 
		/; Simplify[z>=1 && Element[z,Integers], assume, TimeConstraint->0.1],
	PolyGamma[n_Integer, z_] :> (-1)^n *n! * (HarmonicNumber[z-1,n+1] - Zeta[n+1]) 
		/; Simplify[n > 0 && z>=1 && Element[z,Integers], assume, TimeConstraint->0.1],
	PolyGamma[0, z_] :> -EulerGamma - 2Log[2] + 2 HarmonicNumber[2z-1] - HarmonicNumber[z-1/2]
		/; Simplify[z>=1/2 && Divisible[2z+1,2], assume, TimeConstraint->0.1],
	PolyGamma[n_Integer, z_] :> (-1)^n *n! * ( 2^(n+1)HarmonicNumber[2z-1, n+1]
			-HarmonicNumber[z-1/2, n+1] - (2^(n+1)-1) Zeta[n+1] )
		/; Simplify[n>0 && z>=1/2 && Divisible[2z+1,2], assume, TimeConstraint->0.1],
	PolyGamma[n_Integer?EvenQ, z_] :> PolyGamma[n, 1-z] 
		/; Simplify[n>=0 && z<=-1/2 && Divisible[2z+1,2], assume, TimeConstraint->0.1],
	PolyGamma[n_Integer?OddQ, z_] :> -PolyGamma[n, 1-z] + (2 Pi)^(n+1) (-1)^((n-1)/2) * (2^(n+1)-1) * BernoulliB[n+1]/(n+1)
		/; Simplify[n>=0 && z<=-1/2 && Divisible[2z+1,2], assume, TimeConstraint->0.1]
};


fcall:PolyGammaToHarmonic[exp_, opts___?OptionQ] := Module[{ValidOpts, assume},
	ValidOpts = First /@ Options[PolyGammaToHarmonic];
	Scan[If[!MemberQ[ValidOpts, First[#]],
		Message[PolyGammaToHarmonic::optx, ToString[First[#]], ToString[Unevaluated[fcall]]]]&, Flatten[{opts}]];
	assume = {Assumptions} /. Flatten[{opts}] /. Options[PolyGammaToHarmonic] // Flatten;
	assume = Assumptions -> If[$Assumptions === True, assume, Union[$Assumptions, assume]];

	exp /. suPolyGammaToHarmonic[assume]
];


fcall:PolyGammaToHarmonic[exp_, k___] := Null /; Message[PolyGammaToHarmonic::nonopt, Last[{k}], 1, ToString[Unevaluated[fcall]]];
PolyGammaToHarmonic[] := Null /; Message[PolyGammaToHarmonic::argrx, "PolyGammaToHarmonic", 0, 1];


KExpandOnce[exp_, ks_] := 
	Expand[exp] /. If[!FreeQ[exp, LoopIntegral], {
			LoopIntegral[d_,\[Delta]s_][X_,k_,p_] :> LoopIntegral[d,\[Delta]s][KExpandOnce[X, Union[ks, {k}]], k, p],
			LoopIntegral[d_,\[Delta]s_][X_,k_] :> LoopIntegral[d,\[Delta]s][KExpandOnce[X, Union[ks, {k}]], k] 
		}, {}] /. 
	{ i[a_,b_] :> i[Expand[a], Expand[b]] } //. 
	suMomentumEx[ks] //. 
	suLoopLinearity;


KExpandFunctions[exp_, inlevel_] := Module[{level, res, Pow},
	level = If[MemberQ[{0,1,2,3,4, D,Diff,\[Lambda],NL,Integer}, inlevel],
		inlevel,
		Message[KExpand::lev, inlevel]; 1];
	level = Switch[level, D, 1, Diff, 1, Integer, 2, \[Lambda], 3, NL, 4, _, level];

	res = exp
		 /. suPolyGammaToHarmonic[]
		//. If[1 <= level, suNLDiff, {}]
		 /. If[3 <= level, { \[Lambda]->\[Lambda]fun }, {}]
		 /. If[4 <= level, { NL->NLfun }, {}];
	If[level === 2, 
		res /. { Power[\[Lambda][p__],n_] :> Pow[{p},n] /; !IntegerQ[n] }
			/. { \[Lambda][p__]^(n_.) :> \[Lambda]fun[p]^n /; IntegerQ[n] }
			/. { Pow[p_,n_] :> (\[Lambda]@@p)^n },
		res]
];


fcall:KExpand[exp_, opts___?OptionQ] := Module[{ValidOpts, level},
	ValidOpts = First /@ Options[KExpand];
	Scan[If[!MemberQ[ValidOpts, First[#]],
		Message[KExpand::optx, ToString[First[#]], ToString[Unevaluated[fcall]]]]&, Flatten[{opts}]];
	level = Level /. Flatten[{opts}] /. Options[KExpand];

	KExpandFunctions[KExpandOnce[Unformat[exp], {}] //. suKDiff, level]
]; 
KExpand[exp_List, opts___?OptionQ] := KExpand[#,opts]& /@ exp;
KExpand[exp_SeriesData, opts___?OptionQ] :=
	SeriesData[exp[[1]],exp[[2]], KExpand[#,opts]& /@ (exp[[3]]), exp[[4]],exp[[5]],exp[[6]]];


fcall:KExpand[exp_, k___] := Null /; Message[KExpand::nonopt, Last[{k}], 1, ToString[Unevaluated[fcall]]];
KExpand[] := Null /; Message[KExpand::argrx, "KExpand", 0, 1];


KFullExpand[exp_] := KExpand[exp, Level -> NL];
KFullExpand[x___] := Null /; Message[KFullExpand::argrx, "KFullExpand", Length[{x}], 1];
KFullExpand[exp_List] := KFullExpand /@ exp;
KFullExpand[exp_SeriesData] :=
	SeriesData[exp[[1]],exp[[2]], KFullExpand /@ (exp[[3]]), exp[[4]],exp[[5]],exp[[6]]];


KSimplifyOnce[exp_, ks_, assume_] := 
	Contract[	
		exp /. If[!FreeQ[exp, LoopIntegral], {
			LoopIntegral[d_,\[Delta]s_][X_,k_,p_] :> LoopIntegral[d,\[Delta]s][KSimplifyOnce[X, Union[ks, {k}], assume], k, p],
			LoopIntegral[d_,\[Delta]s_][X_,k_] :> LoopIntegral[d,\[Delta]s][KSimplifyOnce[X, Union[ks, {k}], assume], k]
		}, {}]
		/. { i[a_,b_] :> i[Simplify[a,assume, TimeConstraint->0.1], Simplify[b,assume, TimeConstraint->0.1]] }
		//.suMomentumEx[ks]
		//.{ a_*LoopIntegral[x__][X_, k_, y___] :> LoopIntegral[x][a*X,k,y] /; FreeQ[a,k] && a =!= 1 }
	] //. suLoopReductionZeroRecursive;


fcall:KSimplify[exp_, opts___?OptionQ] := Module[{ii,LI, ValidOpts, defu,defv,assume},
	ValidOpts = First /@ Options[KSimplify];
	Scan[If[!MemberQ[ValidOpts, First[#]],
		Message[KSimplify::optx, ToString[First[#]], ToString[Unevaluated[fcall]]]]&, Flatten[{opts}]];
	assume = {Assumptions} /. Flatten[{opts}] /. Options[KSimplify] // Flatten;
	assume = Assumptions -> If[$Assumptions === True, assume, Union[$Assumptions, assume]];

	Simplify[KSimplifyOnce[Unformat[exp], {}, assume] 
			//. suKDiff 
			//. suKNegative[assume] 
			/.  suPolyGammaToHarmonic[assume], 
		assume, 
		TransformationFunctions -> {Automatic, SimplifyFunctionKIdentities[assume]} ] 
	/.  suKInverseOrder 
	//. suNLDiff
];


fcall:KSimplify[exp_, k___] := Null /; Message[KSimplify::nonopt, Last[{k}], 1, ToString[Unevaluated[fcall]]];
KSimplify[] := Null /; Message[KSimplify::argrx, "KSimplify", 0, 1];


KSimplify[exp_List, opts___?OptionQ] := KSimplify[#,opts]& /@ exp;


KSimplify[exp_SeriesData, opts___?OptionQ] :=
	SeriesData[exp[[1]],exp[[2]], KSimplify[#,opts]& /@ (exp[[3]]), exp[[4]],exp[[5]],exp[[6]]];


PrepareIntegral[a_,{b1_,b2_,b3_}, defu_,defv_, assume___] := Module[{acf0,acf1,bcf0,bcf1},
	If[FreeQ[a,\[Epsilon]]&&FreeQ[b1,\[Epsilon]]&&FreeQ[b2,\[Epsilon]]&&FreeQ[b3,\[Epsilon]],
		If[TrueQ[IsDivergent[i[a,{b1,b2,b3}], assume]],
			i[a,{b1,b2,b3}, defu,defv],
			i[a,{b1,b2,b3}, 0,{0,0,0}]
		],
		Quiet[
			acf0 = a /. \[Epsilon]->0;
			bcf0 = {b1,b2,b3} /. \[Epsilon]->0;
			acf1 = D[a,\[Epsilon]] /. \[Epsilon]->0;
			bcf1 = D[{b1,b2,b3},\[Epsilon]] /. \[Epsilon]->0;
		];
		If[!TrueQ[Simplify[a-acf0-acf1 \[Epsilon] == 0, assume, TimeConstraint->0.1]],
			Message[TripleK::nonlin, "\[Alpha]", i[a,{b1,b2,b3}]]];
		If[!TrueQ[Simplify[{b1,b2,b3}-bcf0-bcf1 \[Epsilon] == 0, assume, TimeConstraint->0.1]],
			Message[TripleK::nonlin, "\[Beta]", i[a,{b1,b2,b3}]]];		
		i[acf0,bcf0, acf1,bcf1]
	]
];


PrepareIntegral[a_,{b1_,b2_}, defu_,defv_, assume___] := Module[{acf0,acf1,bcf0,bcf1},
	If[FreeQ[a,\[Epsilon]]&&FreeQ[b1,\[Epsilon]]&&FreeQ[b2,\[Epsilon]],
		If[TrueQ[IsDivergent[i[a,{b1,b2}], assume]],
			i[a,{b1,b2}, defu, {defv[[1]],defv[[2]]}],
			i[a,{b1,b2}, 0,{0,0}]
		],
		Quiet[
			acf0 = a /. \[Epsilon]->0;
			bcf0 = {b1,b2} /. \[Epsilon]->0;
			acf1 = D[a,\[Epsilon]] /. \[Epsilon]->0;
			bcf1 = D[{b1,b2},\[Epsilon]] /. \[Epsilon]->0;
		];
		If[TrueQ[Simplify[a-acf0-acf1 \[Epsilon] != 0, assume, TimeConstraint->0.1]],
			Message[TripleK::nonlin, "\[Alpha]", i[a,{b1,b2}]]];
		If[TrueQ[Simplify[{b1,b2}-bcf0-bcf1 \[Epsilon] != 0, assume, TimeConstraint->0.1]],
			Message[TripleK::nonlin, "\[Beta]", i[a,{b1,b2}]]];		
		i[acf0,bcf0, acf1,bcf1]
	]
];


PrepareExpression[exp_, defu_,defv_, assume___] :=
	Unformat[exp] //. suKDiff /.
		{ i[a_,{b1_,b2_,b3_}] :> PrepareIntegral[a,{b1,b2,b3}, defu,defv,assume],
		  i[a_,{b1_,b2_}] :> PrepareIntegral[a,{b1,b2}, defu,defv,assume] } //. 
	 	suKNegativeReg //. 
	 	suKOrderReg;


suPostpareExpression = { i[a_,b_,u_,v_] :> i[a + u \[Epsilon],b + v \[Epsilon]] };


(* ::Section:: *)
(*Momentum manipulations*)


suContract[d_] := {
		\[Delta][i_,j_]\[Delta][j_,k_] :> \[Delta][i,k] /; !NumericQ[j],
		\[Delta][i_,j_]\[Delta][i_,j_] :> d /; !NumericQ[i]&&!NumericQ[j],
		\[Delta][i_,i_] :> d /; !NumericQ[i],
		x_[i_]y_[i_] :> x\[CenterDot]y /; !NumericQ[i],
		\[Delta][i_,j_]x_[j_] :> x[i] /; !NumericQ[j],
		x_[i_]^2 :> x\[CenterDot]x /; !NumericQ[i]
			};


suContractVectors[d_, vects_] := {
		\[Delta][i_,j_]\[Delta][j_,k_] :> \[Delta][i,k] /; !NumericQ[j],
		\[Delta][i_,j_]\[Delta][i_,j_] :> d /; !NumericQ[i]&&!NumericQ[j],
		\[Delta][i_,i_] :> d /; !NumericQ[i],
		x_[i_]y_[i_] :> x\[CenterDot]y /; !NumericQ[i] && MemberQ[vects, x] && MemberQ[vects, y],
		\[Delta][i_,j_]x_[j_] :> x[i] /; !NumericQ[j] && MemberQ[vects, x],
		x_[i_]^2 :> x\[CenterDot]x /; !NumericQ[i] && MemberQ[vects, x]
			};


suContractIndices[d_, js_List] := {
		\[Delta][i_,j_]\[Delta][j_,k_] :> \[Delta][i,k] /; MemberQ[js,j],
		\[Delta][i_,j_]^2 :> \[Delta][i,i] /; MemberQ[js,j],
		\[Delta][j_,j_] :> d /; MemberQ[js,j],
		x_[j_]y_[j_] :> x\[CenterDot]y /; MemberQ[js,j],
		\[Delta][i_,j_]x_[j_] :> x[i] /; MemberQ[js,j],
		x_[j_]^2 :> x\[CenterDot]x  /; MemberQ[js,j]
			};


suContractIndices[d_, j_] := {
		\[Delta][i_,j]\[Delta][j,k_] :> \[Delta][i,k],
		\[Delta][i_,j]^2 :> \[Delta][i,i],
		\[Delta][j,j] :> d,
		x_[j]y_[j] :> x\[CenterDot]y,
		\[Delta][i_,j]x_[j] :> x[i],
		x_[j]^2 :> x\[CenterDot]x
			};


suContractVectorsIndices[d_, vects_, js_List] := {
		\[Delta][i_,j_]\[Delta][j_,k_] :> \[Delta][i,k] /; MemberQ[js,j],
		\[Delta][i_,j_]^2 :> \[Delta][i,i] /; MemberQ[js,j],
		\[Delta][j_,j_] :> d /; MemberQ[js,j],
		x_[j_]y_[j_] :> x\[CenterDot]y /; MemberQ[js,j] && MemberQ[vects, x] && MemberQ[vects, y],
		\[Delta][i_,j_]x_[j_] :> x[i] /; MemberQ[js,j] && MemberQ[vects, x],
		x_[j_]^2 :> x\[CenterDot]x  /; MemberQ[js,j] && MemberQ[vects, x]
			};


suContractVectorsIndices[d_, vects_, j_] := {
		\[Delta][i_,j]\[Delta][j,k_] :> \[Delta][i,k],
		\[Delta][i_,j]^2 :> \[Delta][i,i],
		\[Delta][j,j] :> d,
		x_[j]y_[j] :> x\[CenterDot]y /; MemberQ[vects, x] && MemberQ[vects, y],
		\[Delta][i_,j]x_[j] :> x[i] /; MemberQ[vects, x],
		x_[j]^2 :> x\[CenterDot]x /; MemberQ[vects, x]
			};


ContractOnce[exp_, vects_, dim_, idx_] :=
	Expand[exp] /. 
		If[!FreeQ[exp, LoopIntegral], {
			LoopIntegral[d_,\[Delta]s_][num_,k_] :> LoopIntegral[d,\[Delta]s][
				ContractOnce[num, Union[vects,{k}], dim, idx], k],
			LoopIntegral[d_,\[Delta]s_][num_,k_,p_] :> LoopIntegral[d,\[Delta]s][
				ContractOnce[num, Union[vects,{k}], dim, idx], k, p]
		}, {}] //.
		If[idx === All,
			suContractVectors[dim, vects],
			suContractVectorsIndices[dim, vects, idx]
		];


DoContract[exp_, dim_, vects_, idx_] := 
	If[vects === All,
		If[idx === All,
			Expand[Unformat[exp]] //. suContract[dim],
			Expand[Unformat[exp]] //. suContractIndices[dim, idx]
		],
		ContractOnce[
			Unformat[exp], 
			If[ListQ[vects], Union[vects, {p, p[1],p[2],p[3]}], {vects,p, p[1],p[2],p[3]}], 
			dim, 
			idx
		]
	] /. suProductsToMagnitudes;


fcall:Contract[exp_, opts___?OptionQ] := Module[{ValidOpts, dim, vects, idx},
	ValidOpts = First /@ Options[Contract];
	Scan[If[!MemberQ[ValidOpts, First[#]],
		Message[Contract::optx, ToString[First[#]], ToString[Unevaluated[fcall]]]]&, Flatten[{opts}]];
	{dim, vects, idx} = {Dimension, Vectors, Indices} /. Flatten[{opts}] /. Options[Contract];
	DoContract[exp, dim, If[vects === Automatic, If[idx === All, {}, All], vects], idx]
];


fcall:Contract[exp_, \[Mu]_, opts___?OptionQ] := Module[{ValidOpts, dim, vects},
	ValidOpts = First /@ Options[Contract];
	Scan[If[!MemberQ[ValidOpts, First[#]],
		Message[Contract::optx, ToString[First[#]], ToString[Unevaluated[fcall]]]]&, Flatten[{opts}]];
	{dim, vects} = {Dimension, Vectors} /. Flatten[{opts}] /. Options[Contract];
	DoContract[exp, dim, If[vects === Automatic, All, vects], \[Mu]]
];


fcall:Contract[exp_, \[Mu]_, \[Nu]_, opts___?OptionQ] := Module[{ValidOpts, dim, vects},
	ValidOpts = First /@ Options[Contract];
	Scan[If[!MemberQ[ValidOpts, First[#]],
		Message[Contract::optx, ToString[First[#]], ToString[Unevaluated[fcall]]]]&, Flatten[{opts}]];
	{dim, vects} = {Dimension, Vectors} /. Flatten[{opts}] /. Options[Contract];
	DoContract[exp /. \[Nu]->\[Mu], dim, If[vects === Automatic, All, vects], \[Mu]]
];


Contract[exp_List, opts___?OptionQ] := Contract[#,opts]& /@ exp;
Contract[exp_List, \[Mu]_, opts___?OptionQ] := Contract[#,\[Mu],opts]& /@ exp;
Contract[exp_List, \[Mu]_, \[Nu]_, opts___?OptionQ] := Contract[#,\[Mu],\[Nu],opts]& /@ exp;


Contract[exp_SeriesData, opts___?OptionQ] :=
	SeriesData[exp[[1]],exp[[2]], Contract[#,opts]& /@ (exp[[3]]), exp[[4]],exp[[5]],exp[[6]]];
Contract[exp_SeriesData, \[Mu]_, opts___?OptionQ] :=
	SeriesData[exp[[1]],exp[[2]], Contract[#,\[Mu],opts]& /@ (exp[[3]]), exp[[4]],exp[[5]],exp[[6]]];
Contract[exp_SeriesData, \[Mu]_, \[Nu]_, opts___?OptionQ] :=
	SeriesData[exp[[1]],exp[[2]], Contract[#,\[Mu],\[Nu],opts]& /@ (exp[[3]]), exp[[4]],exp[[5]],exp[[6]]];


fcall:Contract[exp_, k___] := Null /; Message[Contract::nonopt, Last[{k}], 1, ToString[Unevaluated[fcall]]];
Contract[] := Null /; Message[Contract::argbt, "Contract", 0, 1, 3];


OldDiff[exp_, p[mom_], idx_] /; mom===1 || mom===2 :=
Module[{Vtemp, Ltemp, L3temp},
	D[Unformat[exp]
		//.suMomentum3
		//.suMomentum
		/. { p[mom][i_] :> Vtemp[i] }
		/. { p[mom] -> Ltemp, p[3] -> L3temp }
		//.{ Ltemp\[CenterDot]x_ :> p[mom]\[CenterDot]x }
		/. { Ltemp -> Ltemp[p[mom]], 
			 Vtemp[i_] :> Vtemp[p[mom],i],
			 L3temp -> L3temp[p[mom]] },
		p[mom]]
		/. { 
			Derivative[1][Ltemp][p[mom]] -> p[mom][idx] / p[mom],
			Derivative[1][L3temp][p[mom]] -> (p[1][idx] + p[2][idx]) / p[3],
			Derivative[1,0][Vtemp][p[mom],i_] :> \[Delta][idx,i],
			Derivative[0,1][CenterDot][x_, y_] :> x[idx],
			Derivative[1,0][CenterDot][x_, y_] :> y[idx],
			Ltemp[p[mom]] -> p[mom],
			L3temp[p[mom]] -> p[3],
			Vtemp[p[mom],i_] :> p[mom][i]
			 }
];


OldDiff[exp_, mom_, idx_] := Module[{Vtemp, Ltemp},
	D[exp
		//.suMomentumEx[mom]
		/. { mom[i_] :> Vtemp[mom,i] }
		/. { mom :> Ltemp[mom] }
		//.{ Vtemp[Ltemp[mom],i_] :> Vtemp[mom,i], Ltemp[mom]\[CenterDot]x_ :> mom\[CenterDot]x },
		mom]
		/. { 
			Derivative[1][Ltemp][mom] :> mom[idx] / mom,
			Derivative[1,0][Vtemp][mom,i_] :> \[Delta][idx,i],
			Derivative[0,1][CenterDot][x_, y_] :> x[idx],
			Derivative[1,0][CenterDot][x_, y_] :> y[idx],
			Ltemp[mom] :> mom,
			Vtemp[mom,i_] :> mom[i]
			 }
];


DiffOnce[exp_, p[mom_], idx_, ks_] /; mom===1 || mom===2 := 
Module[{loopint, Vtemp, Ltemp, L3temp, ptemp, itemp},
	loopint = !FreeQ[exp, LoopIntegral];
	D[exp
		/. If[loopint,  { 
				LoopIntegral[d_, {\[Delta]1_,\[Delta]2_,\[Delta]3_}][num_,k_] :> 
					LoopIntegral[d, {\[Delta]1,\[Delta]2,\[Delta]3}][num /. p->ptemp, k][Vtemp[itemp]],
				LoopIntegral[d_, {\[Delta]1_,\[Delta]2_}][num_,k_,pp_] :> 
					LoopIntegral[d, {\[Delta]1,\[Delta]2}][num /. p->ptemp, k, pp /. p->ptemp][Vtemp[itemp]]
			}, {}]
		//.suMomentum3
		//.suMomentumEx[ks]
		/. { p[mom][i_] :> Vtemp[i] }
		/. { p[mom] -> Ltemp, p[3] -> L3temp }
		//.{ Ltemp\[CenterDot]x_ :> p[mom]\[CenterDot]x }
		/. { Ltemp -> Ltemp[p[mom]], 
			 Vtemp[i_] :> Vtemp[p[mom],i],
			 L3temp -> L3temp[p[mom]] }, 
		p[mom]]
		/. { 
			Derivative[1][Ltemp][p[mom]] -> p[mom][idx] / p[mom],
			Derivative[1][L3temp][p[mom]] -> (p[1][idx] + p[2][idx]) / p[3],
			Derivative[1,0][Vtemp][p[mom],i_] :> \[Delta][idx,i],
			Derivative[0,1][CenterDot][x_, y_] :> x[idx],
			Derivative[1,0][CenterDot][x_, y_] :> y[idx],
			Ltemp[p[mom]] -> p[mom],
			L3temp[p[mom]] -> p[3],
			Vtemp[p[mom],i_] :> p[mom][i]
			 }
		/. If[loopint, {
 			\[Delta][idx, itemp] -> 1,
				Derivative[1][LoopIntegral[d_, {\[Delta]1_,\[Delta]2_,\[Delta]3_}][num_,k_]][p[mom][itemp]] :>
					  If[mom===1, +2\[Delta]2 LoopIntegral[d, {\[Delta]1,\[Delta]2+1,\[Delta]3}][num*(k[idx]-p[1][idx]) /. ptemp->p, k], 0]
					+ If[mom===2, -2\[Delta]1 LoopIntegral[d, {\[Delta]1+1,\[Delta]2,\[Delta]3}][num*(p[2][idx]+k[idx]) /. ptemp->p, k], 0]
					+ LoopIntegral[d, {\[Delta]1,\[Delta]2,\[Delta]3}][DiffOnce[num /. ptemp->p, p[mom], idx, Union[ks, {k}]], k],
				Derivative[1][LoopIntegral[d_, {\[Delta]1_,\[Delta]2_}][num_,k_,pp_]][p[mom][itemp]] :>
					+ 2\[Delta]2 LoopIntegral[d, {\[Delta]1,\[Delta]2+1}][num*(k[idx]-pp[idx]) 
									/. ptemp->p 
									/. suMomentum3
									//.suMomentumEx[Union[ks, {k}]], 
							k, pp /. ptemp->p] * D[pp /. ptemp->p /. p[3]->-p[1]-p[2], p[mom]]
					+ LoopIntegral[d, {\[Delta]1,\[Delta]2}][DiffOnce[num /. ptemp->p, p[mom], idx, Union[ks, {k}]], k, pp /. ptemp->p],
				LoopIntegral[d_,{\[Delta]1_,\[Delta]2_,\[Delta]3_}][num_, k_][p[mom][itemp]] :> 
					LoopIntegral[d,{\[Delta]1,\[Delta]2,\[Delta]3}][num /. ptemp->p, k],
				LoopIntegral[d_,{\[Delta]1_,\[Delta]2_}][num_, k_, pp_][p[mom][itemp]] :> 
					LoopIntegral[d,{\[Delta]1,\[Delta]2}][num /. ptemp->p, k, pp /. ptemp->p]
			}, {}]
		/. { LoopIntegral[x__][0, y__] :> 0 }
];


DiffOnce[exp_, mom_, idx_, ks_] := Module[{loopint, Vtemp, Ltemp, ptemp, itemp},
	loopint = !FreeQ[exp, LoopIntegral];
	D[exp
		//.suMomentumEx[Flatten[{mom,ks}]]
		/. If[loopint, {
				LoopIntegral[d_, {\[Delta]1_,\[Delta]2_,\[Delta]3_}][num_,k_] :> 
					LoopIntegral[d, {\[Delta]1,\[Delta]2,\[Delta]3}][num /. mom->ptemp, k][Vtemp[mom, itemp]],
				LoopIntegral[d_, {\[Delta]1_,\[Delta]2_}][num_,k_,pp_] :> 
					LoopIntegral[d, {\[Delta]1,\[Delta]2}][num /. mom->ptemp, k, pp /. mom->ptemp][Vtemp[mom, itemp]]
			}, {}]
		/. { mom[i_] :> Vtemp[mom,i] }
		/. { mom :> Ltemp[mom] }
		//.{ Vtemp[Ltemp[mom],i_] :> Vtemp[mom,i], Ltemp[mom]\[CenterDot]x_ :> mom\[CenterDot]x },
		mom]
		/. { 
			Derivative[1][Ltemp][mom] :> mom[idx] / mom,
			Derivative[1,0][Vtemp][mom,i_] :> \[Delta][idx,i],
			Derivative[0,1][CenterDot][x_, y_] :> x[idx],
			Derivative[1,0][CenterDot][x_, y_] :> y[idx],
			Ltemp[mom] :> mom,
			Vtemp[mom,i_] :> mom[i]
			 }
		/. If[loopint, {
				\[Delta][idx, itemp] -> 1,
				Derivative[1][LoopIntegral[d_, {\[Delta]1_,\[Delta]2_,\[Delta]3_}][num_,k_]][mom[itemp]] :>
					LoopIntegral[d, {\[Delta]1,\[Delta]2,\[Delta]3}][DiffOnce[num /. ptemp->mom, mom, idx, Union[ks, {k}]], k],
				Derivative[1][LoopIntegral[d_, {\[Delta]1_,\[Delta]2_}][num_,k_,pp_]][mom[itemp]] :>
					+ 2\[Delta]2 LoopIntegral[d, {\[Delta]1,\[Delta]2+1}][num*(k[idx]-pp[idx]) 
										/. ptemp->mom 
										//.suMomentumEx[Union[ks, {k}]], 
							k, pp /. ptemp->mom] * D[pp /. ptemp->mom, mom]
					+ LoopIntegral[d, {\[Delta]1,\[Delta]2}][DiffOnce[num /. ptemp->mom, mom, idx, Union[ks, {k}]], k, pp /. ptemp->mom],
				LoopIntegral[d_,{\[Delta]1_,\[Delta]2_,\[Delta]3_}][num_, k_][mom[itemp]] :> 
					LoopIntegral[d,{\[Delta]1,\[Delta]2,\[Delta]3}][num /. ptemp->mom, k],
				LoopIntegral[d_,{\[Delta]1_,\[Delta]2_}][num_, k_, pp_][mom[itemp]] :> 
					LoopIntegral[d,{\[Delta]1,\[Delta]2}][num /. ptemp->mom, k, pp /. ptemp->mom]
			}, {}]
		/. { LoopIntegral[x__][0, y__] :> 0 }
];


Diff[exp_, mom_, idx_] := Module[{pos},
	If[FreeQ[exp, LoopIntegral],
		OldDiff[exp, mom /. suMomentumUnformat, idx],
		pos = FirstPosition[{exp}, LoopIntegral[__][_,mom,___]];
		If[Head[pos]===Missing,
			DiffOnce[Unformat[exp], mom /. suMomentumUnformat, idx, {}],
			Message[Diff::darg, mom, Extract[{exp}, pos]]; Null
		]
	] 
	/. suProductsToMagnitudes
];


Diff[exp_List, mom_, idx_] := Diff[#, mom, idx]& /@ exp;
Diff[exp_SeriesData, mom_, idx_] := 
	SeriesData[exp[[1]],exp[[2]], Diff[#, mom, idx]& /@ (exp[[3]]), exp[[4]],exp[[5]],exp[[6]]];


Diff[x___] := Null /; Message[Diff::argrx, "Diff", Length[{x}], 3];


(* ::Section:: *)
(*Momentum integrals to multiple-K*)


MomentumIntConstant[d_, m_, a_] := 1/( (4 Pi)^(d/2) 2^m ) * a^(-d/2-m);
SchwingerIntegralValue[at_, {\[Delta]1_,\[Delta]2_}][p_] := 
	2^(\[Delta]1+\[Delta]2+2at+3)/( Gamma[-3at - 2\[Delta]1 - 2\[Delta]2] ) * 
		i[-2at - \[Delta]1 - \[Delta]2 - 1, {-2at - \[Delta]1 - 2\[Delta]2, -2at - 2\[Delta]1 - \[Delta]2}][
			Simplify[Sqrt[p\[CenterDot]p] //. suMomentum /. suProductsToMagnitudes, TimeConstraint->0.1]];
SchwingerIntegralValue[at_, {\[Delta]1_,\[Delta]2_,\[Delta]3_}] := 
	2^(at+4)/( Gamma[-2at - \[Delta]1 - \[Delta]2 - \[Delta]3] ) * 
		i[-at - 1, {-at - \[Delta]2 - \[Delta]3, -at - \[Delta]1 - \[Delta]3, -at - \[Delta]1 - \[Delta]2}][
			p[1],p[2],p[3]];


LoopToSchwinger[exp_] := Module[{l, s,st, b1,b2,b3,bt, counter=1,idx,j},
	Expand[Unformat[Expand[exp]]
		/. suProductsToMagnitudes
		/. suMomentum3
		/. { LoopIntegral[x__][X_,y__] :> LoopIntegral[x][Expand[X],y] }
		//.suMomentum
		//.suLoopReductionZero
		/. { 
			LoopIntegral[d_, {\[Delta]1_,\[Delta]2_}][X_,k_,p_] :>
				LoopIntegral[d, {\[Delta]1,\[Delta]2}][
				Expand[X /. { k -> l + s[2]p/st } //. suMomentumEx[l]], 
				l, p],
			LoopIntegral[d_, {\[Delta]1_,\[Delta]2_,\[Delta]3_}][X_,k_] :>
				LoopIntegral[d, {\[Delta]1,\[Delta]2,\[Delta]3}][
				Expand[X /. { k -> l + (s[2]*p[1])/st - (s[1]*p[2])/st } 
						//. suMomentumEx[l]], 
				l]
			}
		//. suLoopLinearity
		//. { (l\[CenterDot]x_)^n_. :> l[idx[counter]]x[idx[counter++]] * (l\[CenterDot]x)^(n-1) /; TrueQ[n>0] }
		//. suLoopLinearity
		//.{ l[\[Mu]_]^n_ :> l@@ConstantArray[\[Mu],n], l[\[Mu]___]l[\[Nu]___] :> l[\[Mu],\[Nu]] }
		/. { 
			LoopIntegral[d_, {\[Delta]1_,\[Delta]2_}][l[x___],l,p_] :> 0 /; OddQ[Length[{x}]],
			LoopIntegral[d_, {\[Delta]1_,\[Delta]2_}][l[x___],l,p_] :> 
				MomentumIntConstant[d, Length[{x}]/2, st] / (Gamma[\[Delta]1] Gamma[\[Delta]2]) *
					l[x] s[1]^b1 * s[2]^b2 * st^bt *
					SchwingerIntegral[0, {\[Delta]1, \[Delta]2}][p],
			LoopIntegral[d_, {\[Delta]1_,\[Delta]2_}][1,l,p_] :> 
				MomentumIntConstant[d, 0, st] / (Gamma[\[Delta]1] Gamma[\[Delta]2]) * 
					s[1]^b1 * s[2]^b2 * st^bt *
					SchwingerIntegral[0, {\[Delta]1, \[Delta]2}][p],
			LoopIntegral[d_, {\[Delta]1_,\[Delta]2_,\[Delta]3_}][l[x___],l] :> 0 /; OddQ[Length[{x}]],
			LoopIntegral[d_, {\[Delta]1_,\[Delta]2_,\[Delta]3_}][l[x___],l] :> 
				MomentumIntConstant[d, Length[{x}]/2, st] / (Gamma[\[Delta]1] Gamma[\[Delta]2] Gamma[\[Delta]3]) *
				l[x] s[1]^b1 * s[2]^b2 * s[3]^b3 * st^bt *
				SchwingerIntegral[0, {\[Delta]1, \[Delta]2, \[Delta]3}],
			LoopIntegral[d_, {\[Delta]1_,\[Delta]2_,\[Delta]3_}][1,l] :> 
				MomentumIntConstant[d, 0, st] / (Gamma[\[Delta]1] Gamma[\[Delta]2] Gamma[\[Delta]3]) * 
					s[1]^b1 * s[2]^b2 * s[3]^b3 * st^bt *
					SchwingerIntegral[0, {\[Delta]1, \[Delta]2, \[Delta]3}]
			}
		//.{ l[x__] :> Sum[\[Delta][First[{x}],{x}[[j]]]l@@Delete[{x},{{1},{j}}], {j,2,Length[{x}]}] }
		/. { l[] -> 1 }
	]
		/. { s[1]^(a1_) s[2]^(a2_)s[3]^(a3_) st^(at_) SchwingerIntegral[At_, {A1_,A2_,A3_}] :>
				SchwingerIntegral[At+at, {A1+a1, A2+a2, A3+a3}],
			s[1]^(a1_) s[2]^(a2_) st^(at_) SchwingerIntegral[At_, {A1_,A2_}][p_] :>
				SchwingerIntegral[At+at, {A1+a1, A2+a2}][p] }
		/. { b1->0, b2->0, b3->0, bt->0 }
	//. suContractIndices[d, idx/@Range[counter-1]]
];


LoopToSchwinger[exp_, ks_] := Module[{l, s,st, b1,b2,b3,bt, counter=1,idx,j, SI},
	Expand[Expand[exp]
		/. { LoopIntegral[d_,{\[Delta]1_,\[Delta]2_}][X_,k_,p_] :> LoopIntegral[d,{\[Delta]1,\[Delta]2}][
					Expand[X] //. suMomentumEx[Union[ks,{k}]]
							  /. suProductsToMagnitudes, k, p],
			 LoopIntegral[d_,{\[Delta]1_,\[Delta]2_,\[Delta]3_}][X_,k_] :>  
				LoopIntegral[d,{\[Delta]1,\[Delta]2,\[Delta]3}][X /.  suMomentum3 
											//. suMomentumEx[Union[ks,{k}]] 
											/. suProductsToMagnitudes, k] }
		//. suMomentumEx[ks]
		//. suLoopReductionZeroRecursive
		/. { 
			LoopIntegral[d_, {\[Delta]1_,\[Delta]2_}][X_,k_,p_] :>
				SI[LoopIntegral[d, {\[Delta]1,\[Delta]2}][
				Expand[X /. { k -> l + s[2]p/st } //. suMomentumEx[Union[ks, {l}]]], 
				l, p]],
			LoopIntegral[d_, {\[Delta]1_,\[Delta]2_,\[Delta]3_}][X_,k_] :>
				SI[LoopIntegral[d, {\[Delta]1,\[Delta]2,\[Delta]3}][
				Expand[X /. { k -> l + (s[2]*p[1])/st - (s[1]*p[2])/st } 
						//. suMomentumEx[Union[ks, {l}]]], 
				l]]
			}
		//. suLoopLinearity
		//. { (l\[CenterDot]x_)^n_. :> l[idx[counter]]x[idx[counter++]] * (l\[CenterDot]x)^(n-1) /; TrueQ[n>0] }
		//. suLoopLinearity
		//.{ l[\[Mu]_]^n_ :> l@@ConstantArray[\[Mu],n], l[\[Mu]___]l[\[Nu]___] :> l[\[Mu],\[Nu]] }
		/. { 
			LoopIntegral[d_, {\[Delta]1_,\[Delta]2_}][l[x___],l,p_] :> 0 /; OddQ[Length[{x}]],
			LoopIntegral[d_, {\[Delta]1_,\[Delta]2_}][l[x___],l,p_] :> 
				MomentumIntConstant[d, Length[{x}]/2, st] / (Gamma[\[Delta]1] Gamma[\[Delta]2]) *
					l[x] s[1]^b1 * s[2]^b2 * st^bt *
					SchwingerIntegral[0, {\[Delta]1, \[Delta]2}][p],
			LoopIntegral[d_, {\[Delta]1_,\[Delta]2_}][1,l,p_] :> 
				MomentumIntConstant[d, 0, st] / (Gamma[\[Delta]1] Gamma[\[Delta]2]) * 
					s[1]^b1 * s[2]^b2 * st^bt *
					SchwingerIntegral[0, {\[Delta]1, \[Delta]2}][p],
			LoopIntegral[d_, {\[Delta]1_,\[Delta]2_,\[Delta]3_}][l[x___],l] :> 0 /; OddQ[Length[{x}]],
			LoopIntegral[d_, {\[Delta]1_,\[Delta]2_,\[Delta]3_}][l[x___],l] :> 
				MomentumIntConstant[d, Length[{x}]/2, st] / (Gamma[\[Delta]1] Gamma[\[Delta]2] Gamma[\[Delta]3]) *
				l[x] s[1]^b1 * s[2]^b2 * s[3]^b3 * st^bt *
				SchwingerIntegral[0, {\[Delta]1, \[Delta]2, \[Delta]3}],
			LoopIntegral[d_, {\[Delta]1_,\[Delta]2_,\[Delta]3_}][1,l] :> 
				MomentumIntConstant[d, 0, st] / (Gamma[\[Delta]1] Gamma[\[Delta]2] Gamma[\[Delta]3]) * 
					s[1]^b1 * s[2]^b2 * s[3]^b3 * st^bt *
					SchwingerIntegral[0, {\[Delta]1, \[Delta]2, \[Delta]3}]
			}
		/. { s[1]^(a1_) s[2]^(a2_)s[3]^(a3_) st^(at_) SchwingerIntegral[At_, {A1_,A2_,A3_}] :>
				SchwingerIntegral[At+at, {A1+a1, A2+a2, A3+a3}],
			s[1]^(a1_) s[2]^(a2_) st^(at_) SchwingerIntegral[At_, {A1_,A2_}][p_] :>
				SchwingerIntegral[At+at, {A1+a1, A2+a2}][p] }
		/. { b1->0, b2->0, b3->0, bt->0 }
		/. { SI[x_] :> x }
		//.{ l[x__] :> Sum[\[Delta][First[{x}],{x}[[j]]]l@@Delete[{x},{{1},{j}}], {j,2,Length[{x}]}] }
		/. { l[] -> 1 }
	]
	//. suContractIndices[d, idx/@Range[counter-1]]
];


SchwingerToK[exp_] := exp /. { SchwingerIntegral -> SchwingerIntegralValue } //. 
		suMomentum /. suProductsToMagnitudes;


SchwingerToK[exp_, ks_] := Simplify[exp /. 
	{ SchwingerIntegral -> SchwingerIntegralValue } /. 
	{ i[a_,{b1_,b2_}] :> DoubleKValue[a,{b1,b2}] }//. 
	suMomentumEx[ks] /. 
	suProductsToMagnitudes];


LoopToKOnce[exp_, ks_] := Module[{res},
	res = LoopToSchwinger[
		exp /. { LoopIntegral[d_,{\[Delta]1_,\[Delta]2_}][X_,k_,p_] :> LoopIntegral[d,{\[Delta]1,\[Delta]2}][
		 			LoopToKOnce[X, Union[ks, {k}]], k,p] /; !FreeQ[X, LoopIntegral],
		 		LoopIntegral[d_,{\[Delta]1_,\[Delta]2_,\[Delta]3_}][X_,k_] :> LoopIntegral[d,{\[Delta]1,\[Delta]2,\[Delta]3}][
		 			LoopToKOnce[X, Union[ks, {k}]], k] /; !FreeQ[X, LoopIntegral] },
		ks];
	If[!FreeQ[res, LoopIntegral],
		Message[LoopToK::loopfail, exp]];
	SchwingerToK[res, ks]
];


fcall:LoopToK[exp_, opts___?OptionQ] := Module[{ValidOpts, recursive},
	ValidOpts = First /@ Options[LoopToK];
	Scan[If[!MemberQ[ValidOpts, First[#]],
		Message[LoopToK::optx, ToString[First[#]], ToString[Unevaluated[fcall]]]]&, Flatten[{opts}]];
	recursive = Recursive /. Flatten[{opts}] /. Options[LoopToK]; 
	If [!BooleanQ[recursive], Message[LoopToK::barg, "ExpandDoubleK", recursive]; recursive = ExpandDoubleK /. Options[LoopToK]];

	If[recursive, 
		LoopToKOnce[Unformat[exp] /. suProductsToMagnitudes /.  suMomentum3, {}],
		SchwingerToK[LoopToSchwinger[exp]]
	]
];


fcall:LoopToK[exp_, k___] := Null /; Message[LoopToK::nonopt, Last[{k}], 1, ToString[Unevaluated[fcall]]];
LoopToK[] := Null /; Message[LoopToK::argrx, "LoopToK", 0, 1];


(* ::Section:: *)
(*Divergences*)


IsDivergent[i[a_?NumericQ, {b1_?NumericQ, b2_?NumericQ}]] := (
	(IntegerQ[(1+a-b1-b2)/2] && 1+a-b1-b2 <= 0) || 
	(IntegerQ[(1+a+b1-b2)/2] && 1+a+b1-b2 <= 0) ||
	(IntegerQ[(1+a-b1+b2)/2] && 1+a-b1+b2 <= 0) ||
	(IntegerQ[(1+a+b1+b2)/2] && 1+a+b1+b2 <= 0) );
IsDivergent[i[a_, {b1_, b2_}], assume___] := Simplify[
	(Element[(1+a-b1-b2)/2, Integers] && 1+a-b1-b2 <= 0) || 
	(Element[(1+a+b1-b2)/2, Integers] && 1+a+b1-b2 <= 0) ||
	(Element[(1+a-b1+b2)/2, Integers] && 1+a-b1+b2 <= 0) ||
	(Element[(1+a+b1+b2)/2, Integers] && 1+a+b1+b2 <= 0), assume, TimeConstraint->0.1 ];
IsDivergent[i[a_, {b1_, b2_}][p_], assume___] := IsDivergent[i[a, {b1,b2}], assume];
IsDivergent[i[a_, {b1_, b2_}, u_,v_], assume___] := IsDivergent[i[a, {b1,b2}], assume];
IsDivergent[i[a_, {b1_, b2_}, u_,v_][p_], assume___] := IsDivergent[i[a, {b1,b2}], assume];


IsDivergent[i[a_?NumericQ, {b1_?NumericQ, b2_?NumericQ, b3_?NumericQ}]] := (
	(IntegerQ[(1+a-b1-b2-b3)/2] && 1+a-b1-b2-b3 <= 0) || 
	(IntegerQ[(1+a+b1-b2-b3)/2] && 1+a+b1-b2-b3 <= 0) ||
	(IntegerQ[(1+a-b1+b2-b3)/2] && 1+a-b1+b2-b3 <= 0) ||
	(IntegerQ[(1+a+b1+b2-b3)/2] && 1+a+b1+b2-b3 <= 0) ||
	(IntegerQ[(1+a-b1-b2+b3)/2] && 1+a-b1-b2+b3 <= 0) || 
	(IntegerQ[(1+a+b1-b2+b3)/2] && 1+a+b1-b2+b3 <= 0) ||
	(IntegerQ[(1+a-b1+b2+b3)/2] && 1+a-b1+b2+b3 <= 0) ||
	(IntegerQ[(1+a+b1+b2+b3)/2] && 1+a+b1+b2+b3 <= 0) );
IsDivergent[i[a_, {b1_, b2_, b3_}], assume___] := Simplify[ 
	(Element[(1+a-b1-b2-b3)/2, Integers] && 1+a-b1-b2-b3 <= 0) || 
	(Element[(1+a+b1-b2-b3)/2, Integers] && 1+a+b1-b2-b3 <= 0) ||
	(Element[(1+a-b1+b2-b3)/2, Integers] && 1+a-b1+b2-b3 <= 0) ||
	(Element[(1+a+b1+b2-b3)/2, Integers] && 1+a+b1+b2-b3 <= 0) ||
	(Element[(1+a-b1-b2+b3)/2, Integers] && 1+a-b1-b2+b3 <= 0) || 
	(Element[(1+a+b1-b2+b3)/2, Integers] && 1+a+b1-b2+b3 <= 0) ||
	(Element[(1+a-b1+b2+b3)/2, Integers] && 1+a-b1+b2+b3 <= 0) ||
	(Element[(1+a+b1+b2+b3)/2, Integers] && 1+a+b1+b2+b3 <= 0), assume, TimeConstraint->0.1 ];
IsDivergent[i[a_, {b1_, b2_, b3_}][p1_,p2_,p3_], assume___] := IsDivergent[i[a, {b1,b2,b3}], assume];
IsDivergent[i[a_, {b1_, b2_, b3_}, u_, v_], assume___] := IsDivergent[i[a, {b1,b2,b3}], assume];
IsDivergent[i[a_, {b1_, b2_, b3_}, u_, v_][p1_,p2_,p3_], assume___] := IsDivergent[i[a, {b1,b2,b3}], assume];


BesselKCoeff[\[Sigma]_,\[Nu]_][j_]:=(-1)^(j) Gamma[-\[Sigma] \[Nu]-j]/(2^(\[Sigma] \[Nu]+2j+1) j!);
BesselKCoeff[1,n_,v_][j_] := (-1/2)^(1 + 2*j + n)/(v*\[Epsilon]*j!*(j + n)!) + 
 ((-1)^(2*j + n)*2^(-1 - 2*j - n)*
   (Log[2] + PolyGamma[0, 1 + j + n]))/(j!*(j + n)!) - 
 ((-1)^(2*j + n)*2^(-2 - 2*j - n)*v*\[Epsilon]*(Pi^2 + 3*Log[2]^2 + 
    6*Log[2]*PolyGamma[0, 1 + j + n] + 
    3*PolyGamma[0, 1 + j + n]^2 - 3*PolyGamma[1, 1 + j + n]))/
  (3*j!*(j + n)!) + ((-1)^(2*j + n)*2^(-2 - 2*j - n)*v^2*\[Epsilon]^2*
   (Pi^2*Log[2] + Log[2]^3 + Pi^2*PolyGamma[0, 1 + j + n] + 
    3*Log[2]^2*PolyGamma[0, 1 + j + n] + 
    3*Log[2]*PolyGamma[0, 1 + j + n]^2 + PolyGamma[0, 1 + j + n]^
     3 - 3*Log[2]*PolyGamma[1, 1 + j + n] - 
    3*PolyGamma[0, 1 + j + n]*PolyGamma[1, 1 + j + n] + 
    PolyGamma[2, 1 + j + n]))/(3*j!*(j + n)!) - 
 ((-1)^(2*j + n)*2^(-4 - 2*j - n)*v^3*\[Epsilon]^3*
   (7*Pi^4 + 30*Pi^2*Log[2]^2 + 15*Log[2]^4 + 
    60*Pi^2*Log[2]*PolyGamma[0, 1 + j + n] + 
    60*Log[2]^3*PolyGamma[0, 1 + j + n] + 
    30*Pi^2*PolyGamma[0, 1 + j + n]^2 + 
    90*Log[2]^2*PolyGamma[0, 1 + j + n]^2 + 
    60*Log[2]*PolyGamma[0, 1 + j + n]^3 + 
    15*PolyGamma[0, 1 + j + n]^4 - 
    30*Pi^2*PolyGamma[1, 1 + j + n] - 
    90*Log[2]^2*PolyGamma[1, 1 + j + n] - 
    180*Log[2]*PolyGamma[0, 1 + j + n]*PolyGamma[1, 1 + j + n] - 
    90*PolyGamma[0, 1 + j + n]^2*PolyGamma[1, 1 + j + n] + 
    45*PolyGamma[1, 1 + j + n]^2 + 
    60*Log[2]*PolyGamma[2, 1 + j + n] + 
    60*PolyGamma[0, 1 + j + n]*PolyGamma[2, 1 + j + n] - 
    15*PolyGamma[3, 1 + j + n]))/(45*j!*(j + n)!);
BesselKCoeff[-1,n_,v_][j_] := ((-1)^(2*j + n)*2^(-1 - 2*j + n))/(v*\[Epsilon]*j!*(j - n)!) + 
 ((-1)^(2*j + n)*2^(-1 - 2*j + n)*
   (Log[2] + PolyGamma[0, 1 + j - n]))/(j!*(j - n)!) + 
 ((-1)^(2*j + n)*2^(-2 - 2*j + n)*v*\[Epsilon]*(Pi^2 + 3*Log[2]^2 + 
    6*Log[2]*PolyGamma[0, 1 + j - n] + 
    3*PolyGamma[0, 1 + j - n]^2 - 3*PolyGamma[1, 1 + j - n]))/
  (3*j!*(j - n)!) + ((-1)^(2*j + n)*2^(-2 - 2*j + n)*v^2*\[Epsilon]^2*
   (Pi^2*Log[2] + Log[2]^3 + Pi^2*PolyGamma[0, 1 + j - n] + 
    3*Log[2]^2*PolyGamma[0, 1 + j - n] + 
    3*Log[2]*PolyGamma[0, 1 + j - n]^2 + PolyGamma[0, 1 + j - n]^
     3 - 3*Log[2]*PolyGamma[1, 1 + j - n] - 
    3*PolyGamma[0, 1 + j - n]*PolyGamma[1, 1 + j - n] + 
    PolyGamma[2, 1 + j - n]))/(3*j!*(j - n)!) + 
 ((-1)^(2*j + n)*2^(-4 - 2*j + n)*v^3*\[Epsilon]^3*
   (7*Pi^4 + 30*Pi^2*Log[2]^2 + 15*Log[2]^4 + 
    60*Pi^2*Log[2]*PolyGamma[0, 1 + j - n] + 
    60*Log[2]^3*PolyGamma[0, 1 + j - n] + 
    30*Pi^2*PolyGamma[0, 1 + j - n]^2 + 
    90*Log[2]^2*PolyGamma[0, 1 + j - n]^2 + 
    60*Log[2]*PolyGamma[0, 1 + j - n]^3 + 
    15*PolyGamma[0, 1 + j - n]^4 - 
    30*Pi^2*PolyGamma[1, 1 + j - n] - 
    90*Log[2]^2*PolyGamma[1, 1 + j - n] - 
    180*Log[2]*PolyGamma[0, 1 + j - n]*PolyGamma[1, 1 + j - n] - 
    90*PolyGamma[0, 1 + j - n]^2*PolyGamma[1, 1 + j - n] + 
    45*PolyGamma[1, 1 + j - n]^2 + 
    60*Log[2]*PolyGamma[2, 1 + j - n] + 
    60*PolyGamma[0, 1 + j - n]*PolyGamma[2, 1 + j - n] - 
    15*PolyGamma[3, 1 + j - n]))/(45*j!*(j - n)!);


KDivergenceValue[a_, {b1_,b2_}, u_, {v1_,v2_}, pp_, order_, assume___] /; order <= 0 := 
	Series[DoubleKValue[a+u \[Epsilon],{b1+v1 \[Epsilon],b2+v2 \[Epsilon]}][pp], {\[Epsilon],0,order}, assume];


KDivergenceValue[type_, a_?NumericQ, {b1_?NumericQ,b2_?NumericQ,b3_?NumericQ}, u_, {v1_,v2_,v3_}, order_] /; order <= 0 := 
	KDivergenceValue[type, a, {b1,b2,b3}, u, {v1,v2,v3}, order] =
			Module[{cutoff, nn, i1,i2,s},
	Sum[
		nn = (-s . {b1,b2,b3} - a - 1)/2;
		If[TrueQ[0 <= nn && IntegerQ[nn]],
			Sum[Series[cutoff^(-\[Epsilon](u+s . {v1,v2,v3}))/(\[Epsilon](u+s . {v1,v2,v3})) 
					   * p[1]^(2i1 + If[s[[1]]<0,0,2(b1+v1 \[Epsilon])]) 
				       * p[2]^(2i2 + If[s[[2]]<0,0,2(b2+v2 \[Epsilon])]) 
				       * p[3]^(2(nn-i1-i2) + If[s[[3]]<0,0,2(b3+v3 \[Epsilon])])
				       * BesselKCoeff[s[[1]],b1+v1 \[Epsilon]][i1] 
				       * BesselKCoeff[s[[2]],b2+v2 \[Epsilon]][i2] 
				       * BesselKCoeff[s[[3]],b3+v3 \[Epsilon]][nn-i1-i2], {\[Epsilon],0,order}],
				 {i1,0,nn}, {i2,0,nn-i1}],
			0],
		{s, type}
	] /. { Log[cutoff]->0 }
];


SingularQ[n_, assume___] := TrueQ[Simplify[Element[n, Integers] && 0<=n, assume, TimeConstraint->0.1]];


KDivergenceValue[type_, a_, {b1_,b2_,b3_}, u_, {v1_,v2_,v3_}, order_, assume___] /; order <= 0 := 
	KDivergenceValue[type, a, {b1,b2,b3}, u, {v1,v2,v3}, order, assume] =
			Module[{cutoff, nn, s, s1,s2,s3, sing0,sing1,sing2,sing3, 
					j,k, j0,j1,k0,k1, ass, res, factor },

	ass = Assumptions -> Union[Assumptions /. assume, 
			{k>=0, k<=k1, j>=0, j<=j1, Element[k,Integers], Element[j,Integers]}];

	sing0 = SingularQ[(b1+b2+b3-a-1)/2, assume];
	sing1 = SingularQ[#, assume]& /@ { (-b1+b2+b3-a-1)/2, (b1-b2+b3-a-1)/2, (b1+b2-b3-a-1)/2 };
	sing2 = SingularQ[#, assume]& /@ { (-b1-b2+b3-a-1)/2, (-b1+b2-b3-a-1)/2, (b1-b2-b3-a-1)/2 };
	sing3 = SingularQ[(-b1-b2-b3-a-1)/2, assume];

	factor[special_, ss_] := cutoff^(-\[Epsilon](u+ss . {v1,v2,v3}))/(\[Epsilon](u+ss . {v1,v2,v3})) 
					   * p[1]^(2Subscript[K, 2] + If[ss[[1]]<0,0,2(b1+v1 \[Epsilon])]) 
				       * p[2]^(2(nn-Subscript[K, 1]-Subscript[K, 2]) + If[ss[[2]]<0,0,2(b2+v2 \[Epsilon])]) 
				       * p[3]^(2Subscript[K, 1] + If[ss[[3]]<0,0,2(b3+v3 \[Epsilon])])
				       * If[special == 1, BesselKCoeff[ss[[1]],b1,v1][Subscript[K, 2]], BesselKCoeff[ss[[1]],b1+v1 \[Epsilon]][Subscript[K, 2]]]
				       * If[special == 2, BesselKCoeff[ss[[2]],b2,v2][nn-Subscript[K, 1]-Subscript[K, 2]], BesselKCoeff[ss[[2]],b2+v2 \[Epsilon]][nn-Subscript[K, 1]-Subscript[K, 2]]]
				       * If[special == 3, BesselKCoeff[ss[[3]],b3,v3][Subscript[K, 1]], BesselKCoeff[ss[[3]],b3+v3 \[Epsilon]][Subscript[K, 1]]];
	
	If[sing3, Message[KDivergence::ksing, "(+++)"]];
	If[sing2[[1]], Message[KDivergence::ksing, "(++-)"]];
	If[sing2[[2]], Message[KDivergence::ksing, "(+-+)"]];
	If[sing2[[3]], Message[KDivergence::ksing, "(-++)"]];

	Sum[
		nn = Simplify[(-s . {b1,b2,b3} - a - 1)/2, assume, TimeConstraint->0.1];
		If[SingularQ[nn], Sum[Series[factor[0, s], {\[Epsilon],0,order}, assume],
				 {Subscript[K, 1],0,nn}, {Subscript[K, 2],0,nn-Subscript[K, 1]}], 0],
		{s, Complement[type, {{-1,-1,-1}}]}
	] 
	+ If[MemberQ[type, {-1,-1,-1}],
		s = {-1,-1,-1};
		nn = Simplify[(-s . {b1,b2,b3} - a - 1)/2, assume, TimeConstraint->0.1];
		If[sing0 && sing1[[3]], HoldForm[Sum][Series[factor[3, s], {\[Epsilon],0,order}, assume],
			{Subscript[K, 1],b3,nn}, {Subscript[K, 2],0,nn-Subscript[K, 1]}], 0]
		+ If[sing0 && sing1[[1]], HoldForm[Sum][Series[factor[1, s], {\[Epsilon],0,order}, assume], 
			{Subscript[K, 1], 0, Simplify[If[sing0 && sing1[[3]], Min[nn, b3-1], nn], assume, TimeConstraint->0.1]}, 
			{Subscript[K, 2],b1,nn-Subscript[K, 1]}], 0]
		+ If[sing0 && sing1[[2]], HoldForm[Sum][Series[factor[2, s], {\[Epsilon],0,order}, assume], 
			{Subscript[K, 1], 0, Simplify[If[sing0 && sing1[[3]], Min[nn-b2, b3-1], nn-b2], assume, TimeConstraint->0.1]}, 
			{Subscript[K, 2], 0, Simplify[If[sing0 && sing1[[1]], Min[nn-Subscript[K, 1]-b2,b1-1], nn-Subscript[K, 1]-b2], assume, TimeConstraint->0.1]}], 0]
		+ If[sing0, HoldForm[Sum][Series[factor[0, s], {\[Epsilon],0,order}, assume], 
			{Subscript[K, 1], 0, Simplify[If[sing0 && sing1[[3]], Min[nn, b3-1], nn], assume, TimeConstraint->0.1]},
			{Subscript[K, 2], Simplify[If[sing0 && sing1[[2]], Max[0, nn-b2+1-Subscript[K, 1]], 0], assume, TimeConstraint->0.1], 
				 Simplify[If[sing0 && sing1[[1]], Min[nn-Subscript[K, 1],b1-1], nn-Subscript[K, 1]], assume, TimeConstraint->0.1]}], 0]
		/. { HoldForm[Sum][x_, {j_,j0_,j1_}, {k_,k0_,k1_}] :> 
				HoldForm[Sum][x /. {j->j+j0, k->k+k0},{ j,0, Simplify[j1-j0/.{k->k+k0},ass,TimeConstraint->0.1]},
								{k,0,Simplify[k1-k0 /. {j->j+j0},ass,TimeConstraint->0.1]}] }
		/. { HoldForm[Sum][x_, {j_,0,j1_}, {k_,0,k1_}] :> 0 /; Simplify[j1<0 || k1<0, ass,TimeConstraint->0.1] }
		//.{ HoldForm[Sum][x_, {j_,0,j1_}, {k_,0,k1_}] :> 
				HoldForm[Sum][x /. {k->0}, {j,0,j1/.{k->0}}] /; Simplify[k1==0, ass,TimeConstraint->0.1],
			 HoldForm[Sum][x_, {j_,0,j1_}, {k_,0,k1_}] :>
			    HoldForm[Sum][x /. {j->0}, {k,0,k1/.{j->0}}] /; Simplify[j1==0,ass,TimeConstraint->0.1],
			 HoldForm[Sum][x_, {j_,0,j1_}] :> (x /. {j->0}) /; Simplify[j1==0,ass,TimeConstraint->0.1] }, 0]
	/. { Log[cutoff]->0 }
];


AllDivs = Flatten[Table[{s1,s2,s3}, {s1,{-1,1}}, {s2,{-1,1}}, {s3,{-1,1}}],2];


KAllDivergenceValue[a_, {b1_,b2_,b3_}, u_, {v1_,v2_,v3_}, order_, assume___] :=
	KDivergenceValue[AllDivs, a,{b1,b2,b3}, u,{v1,v2,v3}, order, assume];


fcall:KDivergence[exp_, opts___?OptionQ] := Module[{ValidOpts,type,order,defu,defv,assume},
	ValidOpts = First /@ Options[KDivergence];
	Scan[If[!MemberQ[ValidOpts, First[#]],
		Message[KDivergence::optx, ToString[First[#]], ToString[Unevaluated[fcall]]]]&, Flatten[{opts}]];
	{type,order,defu,defv,assume} = {Type, ExpansionOrder, uParameter, vParameters, {Assumptions}} 
		/. Flatten[{opts}] /. Options[KDivergence];
	If [!IntegerQ[order], Message[KDivergence::iarg, order]];
	assume = Assumptions -> If[$Assumptions === True, Flatten[assume], Union[$Assumptions,Flatten[assume]]];
	type = DeleteDuplicates @ Cases[#, {s1_,s2_,s3_} /; 
							(s1===1||s1===-1) &&
							(s2===1||s2===-1) &&
							(s3===1||s3===-1)]& @
		If[type === All, 
			AllDivs,
			If[!ListQ[type],
				Message[KDivergence::targ, type]; {},
				If[Length[type] > 0,
					If[ListQ[First[type]],
						type,
						{type}]]]];
		
	PrepareExpression[exp, defu,defv, assume]
		/. { i[x__][p__] :> 0 /; !IsDivergent[i@@{x}] }
		/. { i[a_?NumericQ, {b1_?NumericQ,b2_?NumericQ,b3_?NumericQ}, u_, {v1_,v2_,v3_}][p1_,p2_,p3_] :> 
				( KDivergenceValue[type, a,{b1,b2,b3},u,{v1,v2,v3},order] /. {p[1]->p1, p[2]->p2, p[3]->p3} )
			}
		/. { i[a_, {b1_,b2_}, u_, {v1_,v2_}][pp_] :> 
				KDivergenceValue[a,{b1,b2},u,{v1,v2},pp,order, assume],
			 i[a_, {b1_,b2_,b3_}, u_, {v1_,v2_,v3_}][p1_,p2_,p3_] :> 
				( KDivergenceValue[type, a,{b1,b2,b3},u,{v1,v2,v3},order, assume] /. {p[1]->p1, p[2]->p2, p[3]->p3} )
			}
		/. suPolyGammaToHarmonic[assume]
		/. suPostpareExpression
];


KDivergence[exp_SeriesData, opts___?OptionQ] := 
	If[exp[[1]] === \[Epsilon],
		KDivergence[Normal[exp], opts],
		SeriesData[exp[[1]],exp[[2]], KDivergence[#, opts]& /@ (exp[[3]]), exp[[4]],exp[[5]],exp[[6]]]];


fcall:KDivergence[exp_, k___] := Null /; Message[KDivergence::nonopt, Last[{k}], 1, ToString[Unevaluated[fcall]]];
KDivergence[] := Null /; Message[KDivergence::argrx, "KDivergence", 0, 1];


(* ::Section:: *)
(*Reduction scheme*)


\[Lambda]fun[a_,b_,c_]:=a^4+b^4+c^4 - 2a^2 b^2 - 2 a^2 c^2 - 2 b^2 c^2;
Xfun[a_,b_,c_]:=(-a^2+b^2+c^2-Sqrt[\[Lambda]fun[a,b,c]])/(2c^2);
Yfun[a_,b_,c_]:=(-b^2+a^2+c^2-Sqrt[\[Lambda]fun[a,b,c]])/(2c^2);
NLfun[a_,b_,c_] := Pi^2/6-2Log[a/c]Log[b/c]+Log[Xfun[a,b,c]]Log[Yfun[a,b,c]]-PolyLog[2,Xfun[a,b,c]]-PolyLog[2,Yfun[a,b,c]];


\[Lambda]val = p[1]^4+p[2]^4+p[3]^4 - 2 p[1]^2 p[2]^2-2 p[1]^2 p[3]^2-2 p[2]^2 p[3]^2;
Xval = (-p[1]^2+p[2]^2+p[3]^2-Sqrt[\[Lambda]val])/(2p[3]^2);
Yval = (-p[2]^2+p[1]^2+p[3]^2-Sqrt[\[Lambda]val])/(2p[3]^2);
NLval = Pi^2/6 - 2 Log[p[1]/p[3]]Log[p[2]/p[3]]+Log[Xval]Log[Yval]-PolyLog[2,Xval]-PolyLog[2,Yval];


vt[v_] := v[[1]]+v[[2]]+v[[3]];
vtt[v_] := v[[1]]^2+v[[2]]^2+v[[3]]^2;


i1000 = 1/(2 Sqrt[\[Lambda][p[1],p[2],p[3]]])*NL[p[1], p[2], p[3]] + SeriesData[\[Epsilon],0,{0},0,1,1];


i2111fin = 2 p[1]^2 p[2]^2 p[3]^2 / (\[Lambda][p[1],p[2],p[3]])^(3/2) NL[p[1], p[2], p[3]] + 1/(2 \[Lambda][p[1],p[2],p[3]])( p[1]^2(p[2]^2+p[3]^2-p[1]^2) Log[p[1]^2]+p[2]^2(p[1]^2+p[3]^2-p[2]^2) Log[p[2]^2]+p[3]^2(p[1]^2+p[2]^2-p[3]^2) Log[p[3]^2] );
i2111div[u_,v_] := 1/((u - vt[v]) \[Epsilon])+u / (u - vt[v])(Log[2]-EulerGamma);
i2111[u_,v_] := i2111fin + i2111div[u,v] + SeriesData[\[Epsilon],0,{0},0,1,1];


i0111m2[u_,v_] := 1/(2(vt[v] - u))Sum[p[j]^2/(u - vt[v] + 2 v[[j]]), {j,1,3}];
i0111m1[u_,v_] := 1/4 Sum[p[j]^2 Log[p[j]^2]/(u - vt[v] + 2 v[[j]]), {j,1,3}] + (u (1-2EulerGamma+2Log[2])-vt[v]) / (4(vt[v]-u))Sum[p[j]^2/(u-vt[v]+2v[[j]]), {j,1,3}];
i0111sch[u_,v_] := 1/8 Sum[v[[j]]/(u-vt[v]+2v[[j]])p[j]^2Log[p[j]^2]^2,{j,1,3}]+1/8(u(1-2EulerGamma+2Log[2])-vt[v])Sum[p[j]^2Log[p[j]^2]/(u-vt[v]+2v[[j]]),{j,1,3}]+((vt[v]-u(1-EulerGamma+Log[2]))^2+u^2(EulerGamma-Log[2])^2+1/3 Pi^2 vtt[v])/(8(vt[v]-u))Sum[p[j]^2/(u-vt[v]+2v[[j]]),{j,1,3}];
i0111fin = -1/8 Sqrt[\[Lambda][p[1],p[2],p[3]]]*NL[p[1],p[2],p[3]];
i0111scviol = 1/16( (p[3]^2-p[1]^2-p[2]^2)Log[p[1]^2]Log[p[2]^2]+(p[2]^2-p[1]^2-p[3]^2)Log[p[1]^2]Log[p[3]^2]+(p[1]^2-p[2]^2-p[3]^2)Log[p[2]^2]Log[p[3]^2] );


i0111div[u_,v_] := i0111m2[u,v] / \[Epsilon]^2 + i0111m1[u,v] / \[Epsilon] + i0111sch[u,v];
i0111[u_,v_] := i0111div[u,v] + i0111fin + i0111scviol + SeriesData[\[Epsilon],0,{0},0,1,1];


iahalfhalfhalf[a_] := (Pi/2)^(3/2) * Gamma[a-1/2] (p[1] + p[2] + p[3])^(1/2 - a) + SeriesData[\[Epsilon],0,{0},0,1,1];
iahalfhalfhalfreg[a_,u_,v_] := Module[{div, div0},
	div  = KAllDivergenceValue[a, {1/2,1/2,1/2}, u,v, 0];
	div0 = KAllDivergenceValue[a, {1/2,1/2,1/2}, 1,{0,0,0}, 0];
	iahalfhalfhalf[a + \[Epsilon]] + div - div0 + SeriesData[\[Epsilon],0,{0},0,1,1]
 ];


halfBessel[j_,\[Beta]_] := (Abs[\[Beta]]-1/2+j)!/(2^j * j! * (Abs[\[Beta]]-1/2-j)!);


iahalfhalfhalf[a_,{b1_,b2_,b3_}] := Module[{k1,k2,k3},
	(Pi/2)^(3/2) * Sum[Gamma[a-1/2-k1-k2-k3] * (p[1] + p[2] + p[3])^(1/2-a+k1+k2+k3) 
			* p[1]^(b1-k1-1/2) p[2]^(b2-k2-1/2) p[3]^(b3-k3-1/2)
			* halfBessel[k1,b1] halfBessel[k2,b2] halfBessel[k3,b3],
		{k1,0,Abs[b1]-1/2}, {k2,0,Abs[b2]-1/2}, {k3,0,Abs[b3]-1/2}] + SeriesData[\[Epsilon],0,{0},0,1,1]
];
iahalfhalfhalfreg[a_,{b1_,b2_,b3_}, u_,v_] := Module[{div, div0},
	div  = KAllDivergenceValue[a, {b1,b2,b3}, u,v, 0];
	div0 = KAllDivergenceValue[a, {b1,b2,b3}, 1,{0,0,0}, 0];
	iahalfhalfhalf[a + \[Epsilon], {b1,b2,b3}] + div - div0 + SeriesData[\[Epsilon],0,{0},0,1,1]
];


IntExpK[\[Mu]_,\[Alpha]_,\[Nu]_,\[Beta]_] := 1/(\[Alpha]+\[Beta])^(\[Mu]+\[Nu])Gamma[\[Mu]+\[Nu]]Gamma[\[Mu]-\[Nu]]/Gamma[\[Mu]+1/2]Hypergeometric2F1[\[Mu]+\[Nu],\[Nu]+1/2,\[Mu]+1/2,(\[Alpha]-\[Beta])/(\[Alpha]+\[Beta])];


iaBhalfhalf[a_,{B_,b2_,b3_}] := Module[{k2,k3},
	2^(B-1)*Pi^(3/2)*p[1]^(2B) * Sum[p[2]^(b2-k2-1/2) p[3]^(b3-k3-1/2)
		* halfBessel[k2,b2] halfBessel[k3,b3] * IntExpK[a-k2-k3, p[2]+p[3], B, p[1]],
	{k2,0,Abs[b2]-1/2}, {k3,0,Abs[b3]-1/2}] + SeriesData[\[Epsilon],0,{0},0,1,1]
];
iaBhalfhalfreg[a_,{B_,b2_,b3_}, u_,v_] := Module[{div, div0},
	div  = KAllDivergenceValue[a, {B,b2,b3}, u,v, 0];
	div0 = KAllDivergenceValue[a, {B,b2,b3}, 1,{0,0,0}, 0];
	iaBhalfhalf[a + \[Epsilon], {B,b2,b3}] + div - div0 + SeriesData[\[Epsilon],0,{0},0,1,1]
];


TripleKHalf[a_,{1/2,1/2,1/2}, u_,v_] /; OddQ[2a] && 2a<=1 := 
	TripleKHalf[a,{1/2,1/2,1/2}, u,v] = iahalfhalfhalfreg[a, u, v];
TripleKHalf[a_,{1/2,1/2,1/2}, u_,v_] := TripleKHalf[a,{1/2,1/2,1/2}, u,v] = iahalfhalfhalf[a];
TripleKHalf[a_,{b1_,b2_,b3_}, u_,v_] /; OddQ[2b1] && OddQ[2b2] && OddQ[2b3] && IsDivergent[i[a,{b1,b2,b3}]] := 
	TripleKHalf[a,{b1,b2,b3}, u,v] = iahalfhalfhalfreg[a, {b1,b2,b3}, u, v];
TripleKHalf[a_,{b1_,b2_,b3_}, u_,v_] /; OddQ[2b1] && OddQ[2b2] && OddQ[2b3] := 
	TripleKHalf[a,{b1,b2,b3}, u,v] = Series[iahalfhalfhalf[a + \[Epsilon], {b1,b2,b3}],{\[Epsilon],0,0}];


TripleKHalf[a_,{b1_,b2_,b3_}, u_,v_] /; !OddQ[2b1] && OddQ[2b2] && OddQ[2b3] && IsDivergent[i[a,{b1,b2,b3}]] := 
	TripleKHalf[a,{b1,b2,b3}, u,v] = iaBhalfhalfreg[a, {b1,b2,b3}, u, v];
TripleKHalf[a_,{b1_,b2_,b3_}, u_,v_] /; !OddQ[2b1] &&OddQ[2b2] && OddQ[2b3] := 
	TripleKHalf[a,{b1,b2,b3}, u,v] = Series[iaBhalfhalf[a + \[Epsilon], {b1,b2,b3}],{\[Epsilon],0,0}];
TripleKHalf[a_,{b1_,b2_,b3_}, u_,{v1_,v2_,v3_}] /; OddQ[2b1] && !OddQ[2b2] && OddQ[2b3] := 
	TripleKHalf[a,{b1,b2,b3}, u,{v1,v2,v3}] = Swap[iaBhalfhalfreg[a, {b2,b1,b3}, u, {v2,v1,v3}], p[2],p[1]];
TripleKHalf[a_,{b1_,b2_,b3_}, u_,{v1_,v2_,v3_}] /; OddQ[2b1] && OddQ[2b2] && !OddQ[2b3] := 
	TripleKHalf[a,{b1,b2,b3}, u,{v1,v2,v3}] = Swap[iaBhalfhalfreg[a, {b3,b2,b1}, u, {v3,v2,v1}], p[3],p[1]];


DoubleKValue[a_,{b1_,b2_}][p_] := 2^(a-2)*p^(-1-a+b1+b2) / Gamma[1+a] * 
	Gamma[(1+a-b1-b2)/2]*Gamma[(1+a+b1-b2)/2]*Gamma[(1+a-b1+b2)/2]*Gamma[(1+a+b1+b2)/2];
DoubleKValue[a_,{b1_,b2_}, u_,{v1_,v2_}][p_] := 
	Series[DoubleKValue[a+u \[Epsilon],{b1+v1 \[Epsilon],b2+v2 \[Epsilon]}][p], {\[Epsilon],0,0}];
(* DoubleKValue[a_,{b1_,b2_}, u_,{v1_,v2_}][p_] := 
	DoubleKValue[a+u \[Epsilon],{b1+v1 \[Epsilon],b2+v2 \[Epsilon]}][p]; *)


MinPos[b_] := Ordering[b,1][[1]];
MaxPos[b_] := Ordering[b,-1][[1]];


n0[a_,b_] := ( Abs[b[[1]]]+Abs[b[[2]]]+Abs[b[[3]]]-a-1 )/2;
n1[a_,b_] := ( Abs[b[[1]]]+Abs[b[[2]]]+Abs[b[[3]]]-2Min[Abs[b]]-a-1 )/2;
n2[a_,b_] := (-Abs[b[[1]]]-Abs[b[[2]]]-Abs[b[[3]]]+2Max[Abs[b]]-a-1 )/2;
n3[a_,b_] := (-Abs[b[[1]]]-Abs[b[[2]]]-Abs[b[[3]]]-a-1 )/2;
GetNs[i[a_,b_]] := { n0[a,b], n1[a,b], n2[a,b], n3[a,b] };


IsSolvable[i[a_,{b1_,b2_}]] = True;
IsSolvable[i[a_,{b1_,b2_}][p_]] = True;
IsSolvable[i[a_Integer,{b1_Integer,b2_Integer,b3_Integer}]] := Module[{ns},
	ns = GetNs[i[a,{b1,b2,b3}]];
	AllTrue[ns, IntegerQ] && ns[[-2]]<0
];
IsSolvable[i[a_,{b1_,b2_,b3_}]] :=
	(OddQ[2 b1] && OddQ[2 b2]) || (OddQ[2 b1] && OddQ[2 b3]) || (OddQ[2 b2] && OddQ[2 b3]);
IsSolvable[i[a_,{b1_,b2_,b3_}][p1_,p2_,p3_]] := IsSolvable[i[a,{b1,b2,b3}]];


IOperator[j_,\[Beta]_][F_] := p[j]^(2 \[Beta]) F;
MOperator[j_,\[Beta]_][F_] := 2\[Beta] F-(p[j] D[F, p[j]]);
LOperator[j_][F_] := -1/p[j] D[F, p[j]];
KOperator[j_,\[Beta]_][F_] := D[F, p[j],p[j]] - (2\[Beta] - 1)/p[j] D[F, p[j]];
BOperator[a_,b_][F_] := PrefBOperator[a,b][ 
	p[1]^2 MOperator[2, b[[2]]-1][MOperator[3, b[[3]]-1][F]] + 
	p[2]^2 MOperator[3, b[[3]]-1][MOperator[1, b[[1]]-1][F]] + 
	p[3]^2 MOperator[1, b[[1]]-1][MOperator[2, b[[2]]-1][F]] ];
PrefBOperator[a_,b_][F_] := 1/(a+1-b[[1]]-b[[2]]-b[[3]]) * F;


TripleKValue[1,{0,0,0}, u_,v_] = i1000;
TripleKValue[2,{1,1,1}, u_,v_] := TripleKValue[2,{1,1,1}, u,v] = i2111[u,v];
TripleKValue[0,{1,1,1}, u_,v_] := TripleKValue[0,{1,1,1}, u,v] = i0111[u,v];


TripleKValue[a_,{b1_,b2_,b3_}, u_,{v1_,v2_,v3_}] /; b2<b3 := Swap[TripleKValue[a,{b1,b3,b2}, u,{v1,v3,v2}],p[2],p[3]];
TripleKValue[a_,{b1_,b2_,b3_}, u_,{v1_,v2_,v3_}] /; b1<b2 := Swap[TripleKValue[a,{b2,b1,b3}, u,{v2,v1,v3}],p[1],p[2]];


TripleKValue[a_,b_, u_,v_] /; Min[b]<0 := TripleKValue[a,b, u,v] =
	IOperator[MinPos[b], Min[b]+\[Epsilon]*v[[MinPos[b]]]][
		TripleKValue[a, b*(1-2UnitVector[3, MinPos[b]]), u, v*(1-2UnitVector[3, MinPos[b]])]];


TripleKValue[a_,b_, u_,v_] /; ( (n0[a,b]<0 && 1<a && 0<Max[b]) 
		|| (n1[a,b]<0 && 0<=n0[a,b] && 2<a && Min[b]<a-1) 
		|| (n1[a,b]==0 && 0<n0[a,b] && 0<a && Min[b]<a+1) ) := 
TripleKValue[a,b, u,v] =
	MOperator[MaxPos[b], Max[b]-1+\[Epsilon]*v[[MaxPos[b]]]][
		TripleKValue[a-1, b-UnitVector[3, MaxPos[b]], u, v]];


TripleKValue[a_,b_, u_,v_] /; ( 0<=Min[b] && 0<n1[a,b] ) := 
TripleKValue[a,b, u,v] =
	PrefBOperator[a+u*\[Epsilon],b+v*\[Epsilon]][
		p[1]^2 TripleKValue[a+1, {b[[1]]-1, b[[2]], b[[3]]}, u,v] + 
		p[2]^2 TripleKValue[a+1, {b[[1]], b[[2]]-1, b[[3]]}, u,v] + 
		p[3]^2 TripleKValue[a+1, {b[[1]], b[[2]], b[[3]]-1}, u,v] ];


TripleKValue[a_,b_, u_,v_] /; ( 0<a && n1[a,b]==0 && n0[a,b]==0 ) := 
TripleKValue[a,b, u,v] =
	LOperator[MinPos[b]][TripleKValue[a-1, b+UnitVector[3,MinPos[b]],u,v]];


TripleKValue[a_,{b_,b_,b_}, u_,v_] /; ( (a-1==b && 2<a) || (a+1==b && 0<a) ) := 
TripleKValue[a,b, u,v] =
	BOperator[a+u*\[Epsilon], {b,b,b}+\[Epsilon]*v][TripleKValue[a-1, {b-1,b-1,b-1}, u, v]];


TripleKValue[a_,{0,0,0}, u_,v_] /; 1<a := 
TripleKValue[a,{0,0,0}, u,v] =
	KOperator[1, \[Epsilon]*v[[1]]][TripleKValue[a-2, {0,0,0},u,v]];


fcall:KEvaluate[exp_, opts___?OptionQ] := Module[{ValidOpts,defu,defv, level},
	ValidOpts = First /@ Options[KEvaluate];
	Scan[If[!MemberQ[ValidOpts, First[#]],
		Message[KEvaluate::optx, ToString[First[#]], ToString[Unevaluated[fcall]]]]&, Flatten[{opts}]];
	{defu,defv, level} = {uParameter, vParameters, ExpansionLevel} 
		/. Flatten[{opts}] /. Options[KEvaluate];
		
	PrepareExpression[exp, defu,defv]
		/. { i[a_?NumericQ, {b1_?NumericQ,b2_?NumericQ}, u_, {v1_,v2_}][p_] :> 
				DoubleKValue[a,{b1,b2},u,{v1,v2}][p],
			 i[a_, {b1_,b2_}, u_, {v1_,v2_}][p_] :> 
				DoubleKValue[a + u \[Epsilon],{b1 + v1 \[Epsilon], b2 + v2 \[Epsilon]}][p],
			 i[a_Integer, {b1_Integer,b2_Integer,b3_Integer}, u_, {v1_,v2_,v3_}][p1_,p2_,p3_] :> 
				( TripleKValue[a,{b1,b2,b3},u,{v1,v2,v3}] /. {p[1]->p1, p[2]->p2, p[3]->p3} ) 
				/; TrueQ[IsSolvable[i[a,{b1,b2,b3}]]],
			 i[a_, {b1_,b2_,b3_}, u_, {v1_,v2_,v3_}][p1_,p2_,p3_] :>
				( TripleKHalf[a,{b1,b2,b3},u,{v1,v2,v3}] /. {p[1]->p1, p[2]->p2, p[3]->p3} )
				/; (OddQ[2 b1] && OddQ[2 b2]) || (OddQ[2 b1] && OddQ[2 b3]) || (OddQ[2 b2] && OddQ[2 b3])
			}
		/. suPolyGammaToHarmonic[]
		/. suPostpareExpression
		// KExpandFunctions[#, level]&
];


KEvaluate[exp_SeriesData, opts___?OptionQ] := 
	If[exp[[1]] === \[Epsilon],
		KEvaluate[Normal[exp], opts],
		SeriesData[exp[[1]],exp[[2]], KEvaluate[#, opts]& /@ (exp[[3]]), exp[[4]],exp[[5]],exp[[6]]]];


fcall:KEvaluate[exp_, k___] := Null /; Message[KEvaluate::nonopt, Last[{k}], 1, ToString[Unevaluated[fcall]]];
KEvaluate[] := Null /; Message[KEvaluate::argrx, "KEvaluate", 0, 1];


fcall:LoopEvaluate[exp_, opts___?OptionQ] := Module[{ValidOpts, defu,defv,level,recursive},
	ValidOpts = First /@ Options[LoopEvaluate];
	Scan[If[!MemberQ[ValidOpts, First[#]],
		Message[LoopEvaluate::optx, ToString[First[#]], ToString[Unevaluated[fcall]]]]&, Flatten[{opts}]];
	{recursive, defu,defv, level} = {Recursive, uParameter, vParameters, ExpansionLevel} 
		/. Flatten[{opts}] /. Options[LoopEvaluate];	

	KEvaluate[LoopToK[exp, Recursive -> recursive],
		{ uParameter -> defu, vParameters -> defv, ExpansionLevel -> level }]
];


fcall:LoopEvaluate[exp_, k___] := Null /; Message[LoopEvaluate::nonopt, Last[{k}], 1, ToString[Unevaluated[fcall]]];
LoopEvaluate[] := Null /; Message[LoopEvaluate::argrx, "LoopEvaluate", 0, 1];


(* ::Section:: *)
(*Conformal operators*)


ScalarKOp[F_, p_, \[Beta]_] := D[F,p,p] - (2\[Beta]-1)/p * D[F,p];
ScalarKKOp[F_,p1_,p2_,\[Beta]1_,\[Beta]2_] := ScalarKOp[F, p1, \[Beta]1] - ScalarKOp[F, p2, \[Beta]2];


ScalarKOp[x___] := Null /; Message[ScalarKOp::argrx, "KOp", Length[{x}], 3];
ScalarKKOp[x___] := Null /; Message[ScalarKOp::argrx, "KOp", Length[{x}], 5];


(* ::Section:: *)
(*End*)


End[];
Protect @@ Names["TripleK`*"];
EndPackage[];

